Electroweak double-box integrals for Moller scattering

We present for Moller scattering planar and non-planar two-loop double-box integrals where three electroweak gauge bosons are exchanged between the fermion lines, among which at least one is a photon. These integrals are relevant for the NNLO electroweak corrections to Moller scattering.

==> anc/input_common.mpl <==
# ---------------------------------------------------------------------------------------------
# ---------------------------------------------------------------------------------------------
# ---------------------------------------------------------------------------------------------
#
`diff/R1` := proc(s,t,m2,ll) 

local arg_sqrt;

arg_sqrt := (-t)*(4*m2-t);

return normal(1/2*diff(ln(arg_sqrt),ll)) * R1(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/R2` := proc(s,t,m2,ll) 

local arg_sqrt;

arg_sqrt := (s)*(4*m2+s);

return normal(1/2*diff(ln(arg_sqrt),ll)) * R2(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/R3` := proc(s,t,m2,ll) 

local arg_sqrt;

arg_sqrt := (-t)*(4*m2*s^2-t*(m2-s)^2);

return normal(1/2*diff(ln(arg_sqrt),ll)) * R3(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/R4` := proc(s,t,m2,ll) 

local arg_sqrt;

arg_sqrt := (s)*(-t)*(4*m2*(m2+s)-s*t);

return normal(1/2*diff(ln(arg_sqrt),ll)) * R4(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/R5` := proc(s,t,m2,ll) 

local arg_sqrt;

arg_sqrt := (-t)*(m2)*(-4*s*(s+t)-t*m2);

return normal(1/2*diff(ln(arg_sqrt),ll)) * R5(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/R6` := proc(s,t,m2,ll) 

local arg_sqrt;

arg_sqrt := (-t)*(s+t)*(4*m2*(m2-s-t)+t*(s+t));

return normal(1/2*diff(ln(arg_sqrt),ll)) * R6(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/R7` := proc(s,t,m2,ll) 

local arg_sqrt;

arg_sqrt := (-t)*(4*m2*(s+t)^2-t*(m2+s+t)^2);

return normal(1/2*diff(ln(arg_sqrt),ll)) * R7(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/R8` := proc(s,t,m2,ll) 

local arg_sqrt;

arg_sqrt := (s)*(-4*t*m2^2+s*(s+t)^2);

return normal(1/2*diff(ln(arg_sqrt),ll)) * R8(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
# ---------------------------------------------------------------------------------------------
# ---------------------------------------------------------------------------------------------
#
`diff/Psi1_a` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return (9*m2*s*t+m2*s^2+4*s^2*t+2*m2*t^2+4*s*t^2)/s/(t+s)/(3*m2*s-3*m2*t+4*s*t+4*s^2)*Psi1_a(s,t,m2)
        +m2*(4*s*t^2+4*s^2*t+m2*s^2+12*m2*s*t+5*m2*t^2)/s/(t+s)/(3*m2*s-3*m2*t+4*s*t+4*s^2)*dPsi1_a_dm2(s,t,m2);

elif ( ll=t ) then
 return -(4*m2*s^2+9*m2*s*t-m2*t^2+4*s^3+12*s^2*t+8*s*t^2)/t/(t+s)/(3*m2*s-3*m2*t+4*s*t+4*s^2)*Psi1_a(s,t,m2)
        -2*m2*(2*m2*s^2+6*m2*s*t+m2*t^2+2*s^3+6*s^2*t+4*s*t^2)/t/(t+s)/(3*m2*s-3*m2*t+4*s*t+4*s^2)*dPsi1_a_dm2(s,t,m2);

elif ( ll=m2 ) then
 return dPsi1_a_dm2(s,t,m2);
end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/dPsi1_a_dm2` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return diff(diff(Psi1_a(s,t,m2),s),m2);

elif ( ll=t ) then
 return diff(diff(Psi1_a(s,t,m2),t),m2);

elif ( ll=m2 ) then
 return -(-48*s^5*t*m2-28*m2^2*s^4*t-152*m2*t^2*s^4+28*m2^2*s^2*t^3-6*m2^2*t^2*s
^3-144*m2*t^3*s^3-2*m2^2*s*t^4-44*m2*s^2*t^4+3*m2^3*s^4+3*m2^3*t^4+8*m2^2*s^5+
4*m2*s^6-16*s^6*t-48*s^5*t^2-48*s^4*t^3-16*s^3*t^4-12*m2^3*s*t^3+18*m2^3*t^2*s
^2-12*m2^3*t*s^3)/m2^2/(-3*m2*t+4*s*t+3*m2*s+4*s^2)/(m2^2*s^3-3*m2^2*s^2*t+3*
m2^2*s*t^2-m2^2*t^3-16*s^2*t^3-32*s^3*t^2-16*s^4*t+m2*s^4-19*m2*s^3*t-28*m2*t^
2*s^2-8*m2*s*t^3)*Psi1_a(s,t,m2)-(9*m2^3*s^4-36*m2^3*t*s^3+54*m2^3*t^2*s^2-36*
m2^3*s*t^3+9*m2^3*t^4+22*m2^2*s^5-152*m2^2*s^4*t-54*m2^2*t^2*s^3+152*m2^2*s^2*
t^3+32*m2^2*s*t^4+12*m2*s^6-264*s^5*t*m2-612*m2*t^2*s^4-384*m2*t^3*s^3-48*m2*s
^2*t^4-128*s^6*t-384*s^5*t^2-384*s^4*t^3-128*s^3*t^4)/m2/(-3*m2*t+4*s*t+3*m2*s
+4*s^2)/(m2^2*s^3-3*m2^2*s^2*t+3*m2^2*s*t^2-m2^2*t^3-16*s^2*t^3-32*s^3*t^2-16*
s^4*t+m2*s^4-19*m2*s^3*t-28*m2*t^2*s^2-8*m2*s*t^3)*dPsi1_a_dm2(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
Wronskian_a_m2 := proc(s,t,m2)

return -2*Pi*I*s^2*(3*m2*(s-t)+4*s*(s+t))/m2^2/(m2^2*(s-t)^3-16*s^2*t*(s+t)^2+m2*s*(s+t)*(s^2-20*s*t-8*t^2));

end proc:

# ---------------------------------------------------------------------------------------------
# ---------------------------------------------------------------------------------------------
# ---------------------------------------------------------------------------------------------
#
`diff/F_Btilde_55_54` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return m2*(2*m2*s^2-8*s^2*t+4*m2*s*t-9*s*t^2-5*t^3+6*m2*t^2)/s^2/Pi/(3*m2*s-3*m2*t+4*s*t+4*s^2)*Psi1_a(s,t,m2)
 +m2*(-4*s*t^3-4*s^2*t^2+2*m2^2*s^2+10*m2^2*s*t+6*m2^2*t^2-8*m2*s^2*t-12*m2*s*t^2-5*m2*t^3)/s^2/Pi/(3*m2*s-3*m2*t+4*s*t+4*s^2)*dPsi1_a_dm2(s,t,m2);

elif ( ll=t ) then
 return -m2*(5*s^3+5*m2*s^2+6*s^2*t+4*m2*s*t-5*t^3+3*m2*t^2)/t/Pi/s/(3*m2*s-3*m2*t+4*s*t+4*s^2)*Psi1_a(s,t,m2)
 -m2*(-4*s^3*t-12*s^2*t^2-8*s*t^3+5*m2^2*s^2+10*m2^2*s*t+3*m2^2*t^2+5*m2*s^3+6*m2*s^2*t-2*m2*t^3)/t/Pi/s/(3*m2*s-3*m2*t+4*s*t+4*s^2)*dPsi1_a_dm2(s,t,m2);

elif ( ll=m2 ) then
 return (t+s)*(5*s^2+9*s*t+3*m2*s-3*m2*t)/Pi/s/(3*m2*s-3*m2*t+4*s*t+4*s^2)*Psi1_a(s,t,m2)
 +(t+s)*(3*m2^2*s-3*m2^2*t-4*s*t^2-4*s^2*t+5*m2*s^2+9*m2*s*t+3*m2*t^2)/Pi/s/(3*m2*s-3*m2*t+4*s*t+4*s^2)*dPsi1_a_dm2(s,t,m2);


end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/F_Btilde_56_54` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return -m2*t*(-5*t^3-10*s*t^2-9*s^2*t-4*s^3+8*m2*t^2+16*m2*s*t)/s^2/(t+s)/Pi/(3*m2*s-3*m2*t+4*s*t+4*s^2)*Psi1_a(s,t,m2)
 -m2*t*(-4*s*t^3-8*s^2*t^2-4*s^3*t-5*m2*t^3-9*m2*s*t^2+4*m2*s^3+8*m2^2*t^2+22*m2^2*s*t+6*m2^2*s^2)/s^2/(t+s)/Pi/(3*m2*s-3*m2*t+4*s*t+4*s^2)*dPsi1_a_dm2(s,t,m2);

elif ( ll=t ) then
 return m2*(m2*s^3+s^4+3*s^3*t+5*m2*s^2*t+2*s^2*t^2+15*m2*s*t^2-5*s*t^3-5*t^4+3*m2*t^3)/(t+s)/Pi/s/(3*m2*s-3*m2*t+4*s*t+4*s^2)/t*Psi1_a(s,t,m2)
 +m2*(m2^2*s^3+m2*s^4-16*s^3*t^2+7*m2*s^3*t-4*s^4*t+6*m2*t^2*s^2-8*s*t^4-20*s^2*t^3+11*m2^2*s^2*t+21*m2^2*s*t^2-2*m2*s*t^3+3*m2^2*t^3-2*m2*t^4)/(t+s)/Pi/s/(3*m2*s-3*m2*t+4*s*t+4*s^2)/t*dPsi1_a_dm2(s,t,m2);

elif ( ll=m2 ) then
 return -(s+5*t)*(s^2+s*t+m2*s-m2*t)/Pi/s/(3*m2*s-3*m2*t+4*s*t+4*s^2)*Psi1_a(s,t,m2)
 -(-4*s*t^3-8*s^2*t^2-4*s^3*t+3*m2*t^3+4*m2*s*t^2+2*m2*s^2*t+m2*s^3-5*m2^2*t^2+4*m2^2*s*t+m2^2*s^2)/Pi/s/(3*m2*s-3*m2*t+4*s*t+4*s^2)*dPsi1_a_dm2(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/F_Btilde_57_48` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return 1/8*m2*t*(312*m2*s^4*t^4+441*m2^3*t^2*s^4-366*m2^2*t^2*s^5-103*t^3*m2^4*
s^2+527*t^3*m2^3*s^3-314*t^3*m2^2*s^4+353*t^3*m2*s^5-139*m2^2*s^3*t^4+7*m2^5*s
^3*t-21*m2^5*s^2*t^2+54*m2^3*s*t^5-7*m2^5*t^4+11*m2^4*t^5-169*s^6*m2^2*t+204*s
^6*m2*t^2+48*t*s^7*m2-16*m2^4*s^5-8*m2^3*s^6-16*m2^2*s^7+93*m2^3*s^5*t-m2^4*s*
t^4+21*m2^5*s*t^3-3*m2^2*t^7+9*m2^4*s^4*t-3*m2*t^7*s-19*t^6*m2^2*s+138*t^5*m2*
s^3+20*m2*s^2*t^6+242*m2^3*s^2*t^4-54*m2^2*t^5*s^2-26*m2^4*s^3*t^2-m2^3*t^6-32
*s^7*t^2-140*s^6*t^3-240*s^5*t^4-200*s^4*t^5-80*s^3*t^6-12*s^2*t^7)/(s^2*t-4*
m2*s^2+2*s*t^2-6*m2*s*t+m2^2*t-2*m2*t^2+t^3)/Pi/(3*m2*s-3*m2*t+4*s*t+4*s^2)^2/
R7(s,t,m2)/s^2*Psi1_a(s,t,m2)+1/8*(3*t+7*m2+3*s)*(m2^2*s^3-3*m2^2*s^2*t+3*m2^2
*s*t^2-m2^2*t^3-16*s^2*t^3-32*s^3*t^2-16*s^4*t+m2*s^4-19*m2*s^3*t-28*m2*t^2*s^
2-8*m2*s*t^3)*m2^2*t/(3*m2*s-3*m2*t+4*s*t+4*s^2)^2/R7(s,t,m2)/Pi/s^2*
dPsi1_a_dm2(s,t,m2);

elif ( ll=t ) then
 return -1/8*m2*(-368*m2*s^4*t^4+497*m2^3*t^2*s^4+343*m2^2*t^2*s^5-122*t^3*m2^4*
s^2+519*t^3*m2^3*s^3+1052*t^3*m2^2*s^4-492*t^3*m2*s^5+945*m2^2*s^3*t^4+7*m2^5*
s^3*t-21*m2^5*s^2*t^2+39*m2^3*s*t^5-7*m2^5*t^4+5*m2^4*t^5-132*s^6*m2^2*t-416*s
^6*m2*t^2-197*t*s^7*m2-22*m2^4*s^5-56*m2^3*s^6-74*m2^2*s^7+60*m2^3*s^5*t-18*m2
^4*s*t^4+21*m2^5*s*t^3-3*m2^2*t^7+34*m2^4*s^4*t-40*m2*s^8-18*m2*t^7*s+22*t^6*
m2^2*s-197*t^5*m2*s^3-80*m2*s^2*t^6+172*m2^3*s^2*t^4+319*m2^2*t^5*s^2-3*m2^4*s
^3*t^2+5*m2^3*t^6-32*s^8*t-204*s^7*t^2-520*s^6*t^3-680*s^5*t^4-480*s^4*t^5-172
*s^3*t^6-24*s^2*t^7)/(s^2*t-4*m2*s^2+2*s*t^2-6*m2*s*t+m2^2*t-2*m2*t^2+t^3)/Pi/
(3*m2*s-3*m2*t+4*s*t+4*s^2)^2/R7(s,t,m2)/s*Psi1_a(s,t,m2)-1/8*(3*t+7*m2+3*s)*(
m2^2*s^3-3*m2^2*s^2*t+3*m2^2*s*t^2-m2^2*t^3-16*s^2*t^3-32*s^3*t^2-16*s^4*t+m2*
s^4-19*m2*s^3*t-28*m2*t^2*s^2-8*m2*s*t^3)*m2^2/(3*m2*s-3*m2*t+4*s*t+4*s^2)^2/
R7(s,t,m2)/Pi/s*dPsi1_a_dm2(s,t,m2);

elif ( ll=m2 ) then
 return -1/8*t*(t+s)*(21*m2^3*s*t^4+415*s^5*t^2*m2+205*s^6*t*m2+430*m2*t^3*s^4-\
614*m2^2*t^2*s^4-6*m2^3*t^5+6*m2^4*s^4+48*m2^3*s^5+58*m2^2*s^6+40*m2*s^7-15*m2
^3*s^4*t+80*s^3*t^5-95*m2^2*s^5*t+11*m2^4*s*t^3-332*m2^2*s^2*t^4+15*m2*t^6*s+
85*m2*s^2*t^5+250*m2*t^4*s^3-752*m2^2*t^3*s^3+49*m2^3*t^3*s^2-41*m2^3*t^2*s^3+
8*m2^4*t^2*s^2-31*t*s^3*m2^4+32*s^7*t+140*s^6*t^2+240*s^5*t^3+200*s^4*t^4+12*s
^2*t^6+6*m2^4*t^4-41*m2^2*s*t^5)/Pi/(3*m2*s-3*m2*t+4*s*t+4*s^2)^2/R7(s,t,m2)/(
s^2*t-4*m2*s^2+2*s*t^2-6*m2*s*t+m2^2*t-2*m2*t^2+t^3)/s*Psi1_a(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/F_Btilde_57_34` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return 1/8*m2*t*(18*m2^3*s*t^4-476*s^5*t^2*m2-176*s^6*t*m2-409*m2*t^3*s^4-984*
m2^2*t^2*s^4+48*m2^5*s^3+88*m2^4*s^4+62*m2^3*s^5+24*m2^2*s^6-796*m2^3*s^4*t+28
*s^3*t^5+56*m2^4*s*t^3-204*m2^2*s^2*t^4+144*m2^5*t^2*s+32*s^6*t^2+92*s^5*t^3+
88*s^4*t^4-16*m2^4*t^4-48*m2^5*t^3-144*m2^5*s^2*t+7*m2*s^2*t^5-102*m2*t^4*s^3-\
776*m2^2*t^3*s^3-380*m2^3*t^3*s^2-1160*m2^3*t^2*s^3-312*m2^4*t^2*s^2-680*t*s^3
*m2^4-395*m2^2*s^5*t+7*m2^2*s*t^5)/Pi/(t+s)/R4(s,t,m2)/(3*m2*s-3*m2*t+4*s*t+4*
s^2)^2/(4*m2^2+4*m2*s-s*t)/s*Psi1_a(s,t,m2)+1/8*(7*t+12*m2+7*s)*(m2^2*s^3-3*m2
^2*s^2*t+3*m2^2*s*t^2-m2^2*t^3-16*s^2*t^3-32*s^3*t^2-16*s^4*t+m2*s^4-19*m2*s^3
*t-28*m2*t^2*s^2-8*m2*s*t^3)*m2^2*t/(t+s)/(3*m2*s-3*m2*t+4*s*t+4*s^2)^2/R4(s,t
,m2)/Pi/s*dPsi1_a_dm2(s,t,m2);

elif ( ll=t ) then
 return -1/8*m2*(-258*m2^3*s*t^4+98*s^5*t^2*m2+81*s^6*t*m2+163*m2*t^3*s^4-980*m2
^2*t^2*s^4+48*m2^5*s^3+160*m2^4*s^4+218*m2^3*s^5+146*m2^2*s^6+40*m2*s^7-508*m2
^3*s^4*t+56*s^3*t^5-136*m2^4*s*t^3-394*m2^2*s^2*t^4+144*m2^5*t^2*s+32*s^7*t+
156*s^6*t^2+272*s^5*t^3+204*s^4*t^4-40*m2^4*t^4-48*m2^5*t^3-144*m2^5*s^2*t+42*
m2*s^2*t^5+148*m2*t^4*s^3-1120*m2^2*t^3*s^3-1052*m2^3*t^3*s^2-1424*m2^3*t^2*s^
3-360*m2^4*t^2*s^2-488*t*s^3*m2^4-115*m2^2*s^5*t+7*m2^2*s*t^5)/(4*m2^2+4*m2*s-
s*t)/(3*m2*s-3*m2*t+4*s*t+4*s^2)^2/R4(s,t,m2)/(t+s)/Pi*Psi1_a(s,t,m2)-1/8*m2^2
*(7*t+12*m2+7*s)*(m2^2*s^3-3*m2^2*s^2*t+3*m2^2*s*t^2-m2^2*t^3-16*s^2*t^3-32*s^
3*t^2-16*s^4*t+m2*s^4-19*m2*s^3*t-28*m2*t^2*s^2-8*m2*s*t^3)/(3*m2*s-3*m2*t+4*s
*t+4*s^2)^2/R4(s,t,m2)/(t+s)/Pi*dPsi1_a_dm2(s,t,m2);

elif ( ll=m2 ) then
 return 1/8*t*(32*s^6*t+72*m2^4*s^3-168*m2^4*s*t^2-276*m2^3*s*t^3+120*m2^4*s^2*t
+88*s^4*t^3+92*s^5*t^2+35*m2*s^2*t^4+132*m2^3*t*s^3+217*s^5*t*m2-190*m2^2*s^2*
t^3-154*m2^2*t^2*s^3+40*m2*s^6+122*m2^2*s^5-396*m2^3*t^2*s^2+156*m2^3*s^4+158*
m2^2*s^4*t+28*s^3*t^4+357*m2*t^2*s^4+215*m2*t^3*s^3-24*m2^4*t^3)/Pi/R4(s,t,m2)
/(3*m2*s-3*m2*t+4*s*t+4*s^2)^2/(4*m2^2+4*m2*s-s*t)*Psi1_a(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/F_Btilde_61_54` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return -(4*s^2*t^3+4*s^3*t^2-5*m2*s*t^3-17*m2*t^2*s^2-18*m2*s^3*t-m2^2*t^3-13*
m2^2*s*t^2-29*m2^2*s^2*t+3*m2^2*s^3+4*m2^3*t^2-8*m2^3*s*t+4*m2^3*s^2)*R4(s,t,
m2)/(t+s)/(-3*m2*t+4*s*t+3*m2*s+4*s^2)/(4*m2^2+4*m2*s-s*t)/Pi/s^2*Psi1_a(s,t,
m2)-m2*(4*s^2*t^3+4*s^3*t^2-7*m2*s*t^3-23*m2*t^2*s^2-22*m2*s^3*t-m2^2*t^3-23*
m2^2*s*t^2-39*m2^2*s^2*t+3*m2^2*s^3+4*m2^3*t^2-8*m2^3*s*t+4*m2^3*s^2)*R4(s,t,
m2)/(t+s)/(-3*m2*t+4*s*t+3*m2*s+4*s^2)/(4*m2^2+4*m2*s-s*t)/Pi/s^2*dPsi1_a_dm2(
s,t,m2);

elif ( ll=t ) then
 return (4*s^2*t^3+4*s^3*t^2-7*m2^2*s^2*t+5*m2^2*s*t^2+m2*s^3*t+6*m2*t^2*s^2+4*
m2*s*t^3-8*m2^3*s*t+4*m2^3*s^2+4*m2^3*t^2+9*m2^2*s^3+m2^2*t^3+5*m2*s^4)*R4(s,t
,m2)/(t+s)/(-3*m2*t+4*s*t+3*m2*s+4*s^2)/(4*m2^2+4*m2*s-s*t)/Pi/s/t*Psi1_a(s,t,
m2)+m2*(14*m2*t^2*s^2+6*m2*s*t^3+4*s^4*t+12*s^3*t^2+8*s^2*t^3+7*m2^2*s*t^2+7*
m2*s^3*t-5*m2^2*s^2*t-8*m2^3*s*t+4*m2^3*s^2+4*m2^3*t^2+9*m2^2*s^3+m2^2*t^3+5*
m2*s^4)*R4(s,t,m2)/(t+s)/(-3*m2*t+4*s*t+3*m2*s+4*s^2)/(4*m2^2+4*m2*s-s*t)/Pi/s
/t*dPsi1_a_dm2(s,t,m2);

elif ( ll=m2 ) then
 return -(9*s*t^2+14*s^2*t+5*s^3+2*m2*t^2+16*m2*s*t+6*m2*s^2)*R4(s,t,m2)/(-3*m2*
t+4*s*t+3*m2*s+4*s^2)/(4*m2^2+4*m2*s-s*t)/Pi/s*Psi1_a(s,t,m2)-(4*s^2*t^2+4*s^3
*t+13*m2*s*t^2+24*m2*s^2*t+5*m2*s^3+2*m2^2*t^2+28*m2^2*s*t+6*m2^2*s^2)*R4(s,t,
m2)/(-3*m2*t+4*s*t+3*m2*s+4*s^2)/(4*m2^2+4*m2*s-s*t)/Pi/s*dPsi1_a_dm2(s,t,m2)
;

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/F_Btilde_62_54` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return -(-5*t^3-18*s*t^2-13*s^2*t-6*m2*t^2-7*m2*s*t+m2*s^2)*m2/(t+s)/(-3*m2*t+
4*s*t+3*m2*s+4*s^2)/Pi/s*Psi1_a(s,t,m2)-m2^2*(-8*t^3-29*s*t^2-21*s^2*t-9*m2*t^
2-10*m2*s*t+m2*s^2)/(t+s)/(-3*m2*t+4*s*t+3*m2*s+4*s^2)/Pi/s*dPsi1_a_dm2(s,t,m2
);

elif ( ll=t ) then
 return -(-2*s*t^3+5*s^2*t^2+8*s^3*t+s^4-m2*t^3+4*m2*s*t^2+8*m2*s^2*t+m2*s^3)*
m2/(t+s)/(-3*m2*t+4*s*t+3*m2*s+4*s^2)/Pi/s/t*Psi1_a(s,t,m2)-m2^2*(-4*s*t^3+6*s
^2*t^2+11*s^3*t+s^4-m2*t^3+7*m2*s*t^2+11*m2*s^2*t+m2*s^3)/(t+s)/(-3*m2*t+4*s*t
+3*m2*s+4*s^2)/Pi/s/t*dPsi1_a_dm2(s,t,m2);

elif ( ll=m2 ) then
 return (-7*s*t^2-6*s^2*t+s^3-m2*t^2-m2*s*t+2*m2*s^2)/(-3*m2*t+4*s*t+3*m2*s+4*s
^2)/Pi/s*Psi1_a(s,t,m2)+m2*(-12*s*t^2-11*s^2*t+s^3-m2*t^2-m2*s*t+2*m2*s^2)/(-3
*m2*t+4*s*t+3*m2*s+4*s^2)/Pi/s*dPsi1_a_dm2(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/F_Btilde_64_54` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return -2*(2*s^2*t^2-12*m2*s^2*t+m2^2*s^2+2*s*t^3-11*m2*s*t^2-6*m2^2*s*t-4*m2*
t^3-m2^2*t^2)/(t+s)/(-3*m2*t+4*s*t+3*m2*s+4*s^2)/Pi/s*Psi1_a(s,t,m2)-(-32*s^2*
t+2*m2*s^2-33*s*t^2-12*m2*s*t-8*t^3-8*m2*t^2)*m2^2/(t+s)/(-3*m2*t+4*s*t+3*m2*s
+4*s^2)/Pi/s*dPsi1_a_dm2(s,t,m2)-F_Btilde_55_54(s,t,m2)*t/(t+s)^2;

elif ( ll=t ) then
 return -(-4*s^3*t+13*m2*s^3+13*m2^2*s^2-4*s^2*t^2+4*m2*s^2*t+m2*s*t^2-m2^2*t^2
)/(-3*m2*t+4*s*t+3*m2*s+4*s^2)/(t+s)/s/Pi*Psi1_a(s,t,m2)-(13*m2*s^2+6*m2*s*t-
m2*t^2+13*s^3+2*s^2*t-4*s*t^2)*m2^2/(-3*m2*t+4*s*t+3*m2*s+4*s^2)/(t+s)/s/Pi*
dPsi1_a_dm2(s,t,m2)+F_Btilde_55_54(s,t,m2)*s/(t+s)^2;

elif ( ll=m2 ) then
 return (-7*s*t^2-11*s^2*t-m2*t^2-m2*s*t+2*m2*s^2)/(-3*m2*t+4*s*t+3*m2*s+4*s^2)
/Pi/s*Psi1_a(s,t,m2)+m2*(-12*s*t^2-19*s^2*t-m2*t^2-m2*s*t+2*m2*s^2)/(-3*m2*t+4
*s*t+3*m2*s+4*s^2)/Pi/s*dPsi1_a_dm2(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
# ---------------------------------------------------------------------------------------------
# ---------------------------------------------------------------------------------------------
F_Btilde_57_55 := proc(s,t,m2)

return
1/14*(5*m2^2*s^2-4*m2^2*s*t-m2^2*t^2+9*m2*s^3+26*m2*s^2*t+20*m2*s*t^2+3*m2*t^3-4*s^3*t-8*s^2*t^2-4*s*t^3)/Pi/s/(3*m2*s-3*m2*t+4*s*t+4*s^2)*Psi1_a(s,t,m2)
-1/7*F_Btilde_55_54(s,t,m2)-1/14*F_Btilde_56_54(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
F_Btilde_57_54 := proc(s,t,m2)

return
3/8*m2*(18*m2^2*s*t^4-344*m2*t^3*s^3-288*s^4*t^3-108*m2^2*s^4*t-28*m2^3*
s*t^3-486*m2*t^2*s^4-28*m2^3*t*s^3+42*m2^3*t^2*s^2-96*s^6*t+18*m2^2*s^5+10*m2*
s^6+7*m2^3*t^4-288*s^5*t^2+7*m2^3*s^4+108*m2^2*s^2*t^3-64*m2*s^2*t^4-36*m2^2*t
^2*s^3-96*s^3*t^4-196*s^5*t*m2)/Pi^2/s^2/(3*m2*s-3*m2*t+4*s^2+4*s*t)^2*Psi1_a(
s,t,m2)^2+3/2*(5*m2^2*s^2-4*m2^2*s*t-m2^2*t^2+9*m2*s^3+26*m2*s^2*t+20*m2*s*t^2
+3*m2*t^3-4*s^3*t-8*s^2*t^2-4*s*t^3)*F_Btilde_57_55(s,t,m2)/Pi/s/(3*m2*s-3*m2*t+4*s
^2+4*s*t)*Psi1_a(s,t,m2)-3/2*(2*F_Btilde_55_54(s,t,m2)+F_Btilde_56_54(s,t,m2))*F_Btilde_57_55
(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
F_Btilde_63_54 := proc(s,t,m2)

return t*Psi1_a(s,t,m2)/Pi;

end proc:

# ---------------------------------------------------------------------------------------------
# ---------------------------------------------------------------------------------------------
# ---------------------------------------------------------------------------------------------
#
`diff/Psi1_b` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return m2*(s-4*t)/(t+s)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)*Psi1_b(s,t,m2)
  +m2*(4*s*t^2+4*s^2*t+m2*s^2-10*m2*s*t-6*m2*t^2)/s/(t+s)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)*dPsi1_b_dm2(s,t,m2);

elif ( ll=t ) then
 return -(4*m2*s^2+5*m2*s*t+6*m2*t^2-4*s^3-8*s^2*t-4*s*t^2)/t/(t+s)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)*Psi1_b(s,t,m2)
  -m2*s*(4*m2*s-m2*t-4*s*t-4*s^2)/t/(t+s)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)*dPsi1_b_dm2(s,t,m2);

elif ( ll=m2 ) then
 return dPsi1_b_dm2(s,t,m2);
end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/dPsi1_b_dm2` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return diff(diff(Psi1_b(s,t,m2),s),m2);

elif ( ll=t ) then
 return diff(diff(Psi1_b(s,t,m2),t),m2);

elif ( ll=m2 ) then
 return -(3*m2^3*s^4+4*m2*s^6-8*m2^2*s^5+72*m2^3*t^2*s^2+24*m2^3*s^3*t+16*t^4*m2
*s^2-76*t^4*m2^2*s+96*m2^3*s*t^3-48*s^5*t^2-48*s^4*t^3-16*s^3*t^4-16*s^6*t+48*
m2^3*t^4-68*m2^2*s^4*t+148*t^2*m2*s^4-186*t^2*m2^2*s^3+72*s^5*t*m2-202*m2^2*t^
3*s^2+96*t^3*m2*s^3)/m2^2/(-4*s*t-4*s^2+3*m2*s+6*m2*t)/(16*s^2*t^3+32*s^3*t^2+
16*s^4*t+m2^2*s^3+6*m2^2*s^2*t+12*m2^2*s*t^2+8*m2^2*t^3-m2*s^4-23*m2*s^3*t-35*
m2*s^2*t^2-13*m2*s*t^3)*Psi1_b(s,t,m2)-(216*m2^3*t^2*s^2+72*m2^3*s^3*t-128*s^3
*t^4-384*s^4*t^3-384*s^5*t^2-128*s^6*t+252*t^4*m2*s^2+816*t^3*m2*s^3+888*t^2*
m2*s^4+336*s^5*t*m2-284*t^4*m2^2*s-818*m2^2*t^3*s^2-774*t^2*m2^2*s^3-262*m2^2*
s^4*t+288*m2^3*s*t^3+12*m2*s^6-22*m2^2*s^5+144*m2^3*t^4+9*m2^3*s^4)/m2/(-4*s*t
-4*s^2+3*m2*s+6*m2*t)/(16*s^2*t^3+32*s^3*t^2+16*s^4*t+m2^2*s^3+6*m2^2*s^2*t+12
*m2^2*s*t^2+8*m2^2*t^3-m2*s^4-23*m2*s^3*t-35*m2*s^2*t^2-13*m2*s*t^3)*
dPsi1_b_dm2(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------

Wronskian_b_m2 := proc(s,t,m2)

return 2*Pi*I*s^2*(4*s*(s+t)-3*m2*(s+2*t))/m2^2/(16*s^2*t*(s+t)^2+m2^2*(s+2*t)^3-m2*s*(s+t)*(s^2+22*s*t+13*t^2));

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/F_Atilde_39_38` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return -t*(-17*m2*s*t^2-15*m2*s^2*t-4*m2*s^3+10*m2^2*s*t+4*m2^2*s^2+4*m2^2*t^2-\
6*m2*t^3+4*s^3*t+8*s^2*t^2+4*s*t^3)/s^2/(t+s)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)/Pi*
Psi1_b(s,t,m2)-t*m2*(4*s*t^3+8*s^2*t^2+4*s^3*t+4*m2^2*s^2+10*m2^2*s*t+4*m2^2*t
^2-4*m2*s^3-19*m2*s^2*t-21*m2*s*t^2-6*m2*t^3)/s^2/(t+s)/(-4*s*t-4*s^2+3*m2*s+6
*m2*t)/Pi*dPsi1_b_dm2(s,t,m2);

elif ( ll=t ) then
 return -(-m2*s^4+m2^2*s^3+13*m2*s*t^3+6*m2*s^2*t^2-2*m2*s^3*t-2*m2^2*s*t^2+m2^2
*s^2*t+6*t^4*m2-4*s^3*t^2-8*s^2*t^3-4*s*t^4)/t/(t+s)/(-4*s*t-4*s^2+3*m2*s+6*m2
*t)/Pi/s*Psi1_b(s,t,m2)-m2*(4*s*t^3+8*s^2*t^2+4*s^3*t+m2^2*s^2+m2^2*s*t-2*m2^2
*t^2-m2*s^3-6*m2*s^2*t-4*m2*s*t^2+m2*t^3)/Pi/t/(t+s)/(-4*s*t-4*s^2+3*m2*s+6*m2
*t)*dPsi1_b_dm2(s,t,m2);

elif ( ll=m2 ) then
 return (-4*s*t^2-5*s^2*t-s^3+4*m2*t^2+4*m2*s*t+m2*s^2)/(-4*s*t-4*s^2+3*m2*s+6*
m2*t)/Pi/s*Psi1_b(s,t,m2)+(4*s*t^3+8*s^2*t^2+4*s^3*t+m2^2*s^2+4*m2^2*s*t+4*m2^
2*t^2-m2*s^3-9*m2*s^2*t-14*m2*s*t^2-6*m2*t^3)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)/Pi/
s*dPsi1_b_dm2(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/F_Atilde_41_30` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return 1/8*m2*t*(48*m2^5*s^3+288*m2^5*s^2*t-8*s*t^6*m2-24*m2^2*s^6+62*m2^3*s^5-\
88*m2^4*s^4-1351*m2^2*s^4*t^2+1106*m2^3*s^4*t-539*m2^2*s^5*t-32*s^6*t^2-100*s^
5*t^3-108*s^4*t^4-44*s^3*t^5-4*s^2*t^6-384*m2^4*t^4-2256*m2^4*s^2*t^2+21*t^5*
m2*s^2-96*t^5*m2^2*s+294*t^4*m2*s^3-530*t^4*m2^2*s^2+792*t^4*m2^3*s+669*t^3*m2
*s^4-1270*t^3*m2^2*s^3+2296*t^3*m2^3*s^2-1712*t^3*m2^4*s+576*s*t^2*m2^5+580*s^
5*t^2*m2+2644*s^3*t^2*m2^3+176*m2*s^6*t-1032*m2^4*s^3*t+96*t^5*m2^3+384*t^3*m2
^5)/Pi/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/R6(s,t,m2)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)^
2/s^2*Psi1_b(s,t,m2)+1/8*(-7*s+12*m2)*(16*s^4*t-m2*s^4+32*s^3*t^2-23*m2*s^3*t+
m2^2*s^3+16*s^2*t^3-35*m2*s^2*t^2+6*m2^2*s^2*t-13*m2*s*t^3+12*m2^2*s*t^2+8*m2^
2*t^3)*m2^2*t/(-4*s*t-4*s^2+3*m2*s+6*m2*t)^2/R6(s,t,m2)/Pi/s^2*dPsi1_b_dm2(s,t
,m2);

elif ( ll=t ) then
 return -1/8*m2*(48*m2^5*s^3+288*m2^5*s^2*t+40*m2*s^7-146*m2^2*s^6+218*m2^3*s^5-\
160*m2^4*s^4-2237*m2^2*s^4*t^2+1754*m2^3*s^4*t-1113*m2^2*s^5*t+32*s^7*t+100*s^
6*t^2+108*s^5*t^3+44*s^4*t^4+4*s^3*t^5-192*m2^4*t^4-2160*m2^4*s^2*t^2-9*t^5*m2
*s^2+8*t^5*m2^2*s+99*t^4*m2*s^3-426*t^4*m2^2*s^2+408*t^4*m2^3*s+384*t^3*m2*s^4
-1704*t^3*m2^2*s^3+2152*t^3*m2^3*s^2-1328*t^3*m2^4*s+576*s*t^2*m2^5+475*s^5*t^
2*m2+3280*s^3*t^2*m2^3+239*m2*s^6*t-1200*m2^4*s^3*t+384*t^3*m2^5)/Pi/(-4*s*t-4
*s^2+3*m2*s+6*m2*t)^2/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/R6(s,t,m2)/s*Psi1_b(s,t,
m2)-1/8*(-7*s+12*m2)*(16*s^4*t-m2*s^4+32*s^3*t^2-23*m2*s^3*t+m2^2*s^3+16*s^2*t
^3-35*m2*s^2*t^2+6*m2^2*s^2*t-13*m2*s*t^3+12*m2^2*s*t^2+8*m2^2*t^3)*m2^2/(-4*s
*t-4*s^2+3*m2*s+6*m2*t)^2/Pi/R6(s,t,m2)/s*dPsi1_b_dm2(s,t,m2);

elif ( ll=m2 ) then
 return -1/8*t*(t+s)*(-40*m2*s^6-32*s^6*t-23*s^5*t*m2-100*s^5*t^2+122*m2^2*s^5+
128*t^2*m2*s^4-108*s^4*t^3+452*m2^2*s^4*t-156*m2^3*s^4+157*t^3*m2*s^3+72*m2^4*
s^3+434*t^2*m2^2*s^3-492*m2^3*s^3*t-44*s^3*t^4+38*t^4*m2*s^2-4*s^2*t^5-144*m2^
3*t^2*s^2+96*s^2*t*m2^4-192*m2^4*s*t^2-104*t^4*m2^2*s-8*t^5*m2*s+288*m2^3*s*t^
3+96*m2^3*t^4-192*m2^4*t^3)/Pi/R6(s,t,m2)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)^2/(4*m2
^2-4*m2*t+t^2-4*m2*s+s*t)/s*Psi1_b(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/F_Atilde_41_26` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return 1/8*m2*t*(48*m2*t*s^7+84*m2^5*s*t^3+42*m2^5*s^2*t^2+7*m2^5*s^3*t+56*m2^
5*t^4+57*m2^2*s^6*t+459*t^3*m2^2*s^4-147*t^3*m2^3*s^3-222*t^2*m2^4*s^3+132*t^2
*m2*s^6+312*t^2*m2^2*s^5+60*t^5*m2^2*s^2-100*t^5*m2^3*s+20*t^5*m2*s^3+11*s*t^4
*m2^4+277*s^3*t^4*m2^2-257*s^2*t^4*m2^3+73*s^4*t^4*m2-189*t^3*m2^4*s^2+137*t^3
*m2*s^5-16*m2^4*s^5+8*m2^3*s^6+144*m2^3*s^4*t^2-89*m2^4*s^4*t+141*m2^3*s^5*t+
40*t^5*m2^4-16*m2^2*s^7-32*s^7*t^2-84*s^6*t^3-72*s^5*t^4-20*s^4*t^5)/s/Pi/(-4*
s*t-4*s^2+3*m2*s+6*m2*t)^2/(t+s)/(s^2*t-4*m2*s^2-2*m2*s*t+m2^2*t)/R3(s,t,m2)*
Psi1_b(s,t,m2)+1/8*(-3*s+7*m2)*(16*s^4*t-m2*s^4+32*s^3*t^2-23*m2*s^3*t+m2^2*s^
3+16*s^2*t^3-35*m2*s^2*t^2+6*m2^2*s^2*t-13*m2*s*t^3+12*m2^2*s*t^2+8*m2^2*t^3)*
m2^2*t/(t+s)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)^2/Pi/R3(s,t,m2)/s*dPsi1_b_dm2(s,t,m2
);

elif ( ll=t ) then
 return -1/8*m2*(163*m2*t*s^7+84*m2^5*s*t^3+42*m2^5*s^2*t^2+7*m2^5*s^3*t+56*m2^
5*t^4+40*m2*s^8-444*m2^2*s^6*t-678*t^3*m2^2*s^4+750*t^3*m2^3*s^3-414*t^2*m2^4*
s^3+232*t^2*m2*s^6-862*t^2*m2^2*s^5-151*s*t^4*m2^4-189*s^3*t^4*m2^2+241*s^2*t^
4*m2^3+23*s^4*t^4*m2-448*t^3*m2^4*s^2+132*t^3*m2*s^5-22*m2^4*s^5+56*m2^3*s^6+
898*m2^3*s^4*t^2-150*m2^4*s^4*t+444*m2^3*s^5*t-74*m2^2*s^7+32*s^8*t+84*s^7*t^2
+72*s^6*t^3+20*s^5*t^4)/Pi/(-4*s*t-4*s^2+3*m2*s+6*m2*t)^2/(t+s)/R3(s,t,m2)/(s^
2*t-4*m2*s^2-2*m2*s*t+m2^2*t)*Psi1_b(s,t,m2)-1/8*(-3*s+7*m2)*(16*s^4*t-m2*s^4+
32*s^3*t^2-23*m2*s^3*t+m2^2*s^3+16*s^2*t^3-35*m2*s^2*t^2+6*m2^2*s^2*t-13*m2*s*
t^3+12*m2^2*s*t^2+8*m2^2*t^3)*m2^2/R3(s,t,m2)/(t+s)/(-4*s*t-4*s^2+3*m2*s+6*m2*
t)^2/Pi*dPsi1_b_dm2(s,t,m2);

elif ( ll=m2 ) then
 return -1/8*t*(6*m2^4*s^4+122*t^3*m2^4*s+137*m2^4*s^2*t^2+55*m2^4*s^3*t-20*s^4
*t^4-32*s^7*t-84*s^6*t^2-72*s^5*t^3-75*m2*s^6*t-40*m2*s^7+20*t^4*m2*s^3+30*t^3
*m2*s^4+60*t^4*m2^2*s^2+406*t^3*m2^2*s^3-100*t^4*m2^3*s-398*t^3*m2^3*s^2-499*s
^3*t^2*m2^3-255*m2^3*s^4*t-48*m2^3*s^5+731*m2^2*s^4*t^2+443*m2^2*s^5*t+58*m2^2
*s^6-25*s^5*t^2*m2+40*m2^4*t^4)/Pi/R3(s,t,m2)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)^2/(
s^2*t-4*m2*s^2-2*m2*s*t+m2^2*t)*Psi1_b(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/F_Atilde_46_45` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return 1/3*R6(s,t,m2)*(8*m2^2-12*m2*s-10*m2*t+3*t^2+3*s*t)/Pi/(t+s)/(4*m2^2-4*
m2*t+t^2-4*m2*s+s*t)/s*Psi1_c(s,t,m2)+1/3*R6(s,t,m2)*m2*(8*m2^2-17*m2*s-10*m2*
t+4*s*t+3*t^2)/Pi/(t+s)/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/s*dPsi1_c_dm2(s,t,m2);

elif ( ll=t ) then
 return -1/3*R6(s,t,m2)*(3*s*t-8*m2*s-6*m2*t+8*m2^2+3*t^2)/Pi/t/(t+s)/(4*m2^2-4*
m2*t+t^2-4*m2*s+s*t)*Psi1_c(s,t,m2)-1/3*R6(s,t,m2)*m2*(8*m2+s)*(m2-s)/Pi/t/(t+
s)/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)*dPsi1_c_dm2(s,t,m2);

elif ( ll=m2 ) then
 return 4/3*R6(s,t,m2)/Pi/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)*Psi1_c(s,t,m2)+1/3*R6(s
,t,m2)*(10*m2-s-3*t)/Pi/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)*dPsi1_c_dm2(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/F_Atilde_48_42` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return 1/9*(m2-s)*(4*m2*t+12*m2*s-3*s*t-2*t^2)*m2/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t
)/Pi^2/s*Psi1_c(s,t,m2)^2+1/36*(8*m2+s)*(m2-s)*(12*m2*s+2*m2*t-3*s*t-t^2)*m2/(
4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/Pi^2/s*Psi1_c(s,t,m2)*dPsi1_c_dm2(s,t,m2)+1/6*
F_Atilde_46_45(s,t,m2)/Pi*t*(-16*m2^2*t+16*m2^3+4*m2*t^2+5*m2*s^2-30*m2^2*s-s^
2*t+11*m2*s*t-s*t^2)*m2/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/R6(s,t,m2)/s*Psi1_c(s,t
,m2)+1/12*m2*(8*m2+s)*(m2-s)*F_Atilde_46_45(s,t,m2)*t/Pi/R6(s,t,m2)/s*
dPsi1_c_dm2(s,t,m2);

elif ( ll=t ) then
 return 1/9*m2*(8*m2+s)*(m2-s)/Pi^2/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)*Psi1_c(s,t,m2
)^2+1/36*(8*m2+s)*(m2-s)*(10*m2-s-3*t)*m2/Pi^2/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)*
Psi1_c(s,t,m2)*dPsi1_c_dm2(s,t,m2)-1/6*F_Atilde_46_45(s,t,m2)*(8*m2+s)*(m2-s)*
(2*m2-s-t)*m2/R6(s,t,m2)/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/Pi*Psi1_c(s,t,m2)-1/12
*m2*(8*m2+s)*(m2-s)*F_Atilde_46_45(s,t,m2)/Pi/R6(s,t,m2)*dPsi1_c_dm2(s,t,m2);

elif ( ll=m2 ) then
 return -2/9*(t+s)*(6*m2-t)*(m2-s)/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/Pi^2*Psi1_c(s,
t,m2)^2-1/9*(t+s)*(3*m2-t)*(8*m2+s)*(m2-s)/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/Pi^2
*Psi1_c(s,t,m2)*dPsi1_c_dm2(s,t,m2)+1/6*F_Atilde_46_45(s,t,m2)*t*(t+s)*(s^2+s*
t+8*m2^2-4*m2*t)/Pi/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/R6(s,t,m2)*Psi1_c(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/F_Atilde_46_38` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return -2*(18*m2*s^3*t-54*m2^2*s*t^2-38*m2^2*s^2*t+16*m2^3*s*t-3*m2^2*s^3+16*m2
^3*t^2+4*m2^3*s^2+6*m2*t^4-20*m2^2*t^3-4*s*t^4+37*m2*s^2*t^2+25*m2*s*t^3-4*s^3
*t^2-8*s^2*t^3)*R6(s,t,m2)/(t+s)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)/(4*m2^2-4*m2*t+t
^2-4*m2*s+s*t)/Pi/s^2*Psi1_b(s,t,m2)-2*m2*(-48*m2^2*s^2*t+16*m2^3*s*t-64*m2^2*
s*t^2-20*m2^2*t^3-3*m2^2*s^3+16*m2^3*t^2+4*m2^3*s^2-4*s*t^4-8*s^2*t^3+43*m2*s^
2*t^2-4*s^3*t^2+27*m2*s*t^3+22*m2*s^3*t+6*m2*t^4)*R6(s,t,m2)/(t+s)/(-4*s*t-4*s
^2+3*m2*s+6*m2*t)/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/Pi/s^2*dPsi1_b_dm2(s,t,m2);

elif ( ll=t ) then
 return 2*(24*m2*s^3*t-42*m2^2*s*t^2-40*m2^2*s^2*t+16*m2^3*s*t-9*m2^2*s^3+16*m2^
3*t^2+4*m2^3*s^2+6*m2*t^4-12*m2^2*t^3+5*m2*s^4-4*s*t^4+34*m2*s^2*t^2+21*m2*s*t
^3-4*s^3*t^2-8*s^2*t^3)*R6(s,t,m2)/(t+s)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)/(4*m2^2-\
4*m2*t+t^2-4*m2*s+s*t)/Pi/s/t*Psi1_b(s,t,m2)+2*m2*(-38*m2^2*s^2*t+16*m2^3*s*t-\
28*m2^2*s*t^2-9*m2^2*s^3+16*m2^3*t^2+4*m2^3*s^2+4*s^4*t+5*m2*s^4+4*s^2*t^3+14*
m2*s^2*t^2+8*s^3*t^2+m2*s*t^3+18*m2*s^3*t)*R6(s,t,m2)/(t+s)/(-4*s*t-4*s^2+3*m2
*s+6*m2*t)/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/Pi/s/t*dPsi1_b_dm2(s,t,m2);

elif ( ll=m2 ) then
 return 2*(4*s*t^2-s^2*t-5*s^3-8*m2*t^2-4*m2*s*t+6*m2*s^2)*R6(s,t,m2)/(-4*s*t-4*
s^2+3*m2*s+6*m2*t)/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/Pi/s*Psi1_b(s,t,m2)+2*(-4*s*
t^3-8*s^2*t^2-4*s^3*t+6*m2*t^3+20*m2*s*t^2+9*m2*s^2*t-5*m2*s^3-20*m2^2*t^2-16*
m2^2*s*t+6*m2^2*s^2)*R6(s,t,m2)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)/(4*m2^2-4*m2*t+t^
2-4*m2*s+s*t)/Pi/s*dPsi1_b_dm2(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/F_Atilde_47_38` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return (s^2+2*s*t+2*t^2)*(-17*m2*s*t^2-15*m2*s^2*t-4*m2*s^3+10*m2^2*s*t+4*m2^2
*s^2+4*m2^2*t^2-6*m2*t^3+4*s^3*t+8*s^2*t^2+4*s*t^3)/s^2/Pi/(t+s)^2/(-4*s*t-4*s
^2+3*m2*s+6*m2*t)*Psi1_b(s,t,m2)+m2*(s^2+2*s*t+2*t^2)*(4*s*t^3+8*s^2*t^2+4*s^3
*t+4*m2^2*s^2+10*m2^2*s*t+4*m2^2*t^2-4*m2*s^3-19*m2*s^2*t-21*m2*s*t^2-6*m2*t^3
)/s^2/Pi/(t+s)^2/(-4*s*t-4*s^2+3*m2*s+6*m2*t)*dPsi1_b_dm2(s,t,m2)-(2*t+s)*
F_Atilde_39_38(s,t,m2)*s/t/(t+s)^2;

elif ( ll=t ) then
 return (s^2+2*s*t+2*t^2)*(-m2*s^4+m2^2*s^3+13*m2*s*t^3+6*m2*s^2*t^2-2*m2*s^3*t
-2*m2^2*s*t^2+m2^2*s^2*t+6*m2*t^4-4*s^3*t^2-8*s^2*t^3-4*s*t^4)/(t+s)^2/(-4*s*t
-4*s^2+3*m2*s+6*m2*t)/Pi/s/t^2*Psi1_b(s,t,m2)+m2*(s^2+2*s*t+2*t^2)*(4*s*t^3+8*
s^2*t^2+4*s^3*t+m2^2*s^2+m2^2*s*t-2*m2^2*t^2-m2*s^3-6*m2*s^2*t-4*m2*s*t^2+m2*t
^3)/(t+s)^2/(-4*s*t-4*s^2+3*m2*s+6*m2*t)/Pi/t^2*dPsi1_b_dm2(s,t,m2)+(2*t+s)*
F_Atilde_39_38(s,t,m2)*s^2/t^2/(t+s)^2;

elif ( ll=m2 ) then
 return -(s^2+2*s*t+2*t^2)*(-4*s*t^2-5*s^2*t-s^3+4*m2*t^2+4*m2*s*t+m2*s^2)/(t+s
)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)/Pi/s/t*Psi1_b(s,t,m2)-(s^2+2*s*t+2*t^2)*(4*s*t^
3+8*s^2*t^2+4*s^3*t+m2^2*s^2+4*m2^2*s*t+4*m2^2*t^2-m2*s^3-9*m2*s^2*t-14*m2*s*t
^2-6*m2*t^3)/(t+s)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)/Pi/s/t*dPsi1_b_dm2(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/F_Atilde_48_38` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return -1/6*(-109*s^4*t*m2+266*m2^2*s^3*t-212*m2^3*s^2*t-204*t^2*m2*s^3+340*m2^
2*s^2*t^2-264*m2^3*s*t^2+136*t^3*m2^2*s-123*t^3*m2*s^2-30*t^4*m2*s+16*s^2*t^4+
41*s^3*t^3+25*s^4*t^2+64*m2^4*s*t+16*m2^4*s^2-32*m2^3*s^3-96*m2^3*t^3+64*m2^4*
t^2+16*m2^2*s^4+32*t^4*m2^2)*m2/(-4*s*t-4*s^2+3*m2*s+6*m2*t)/(4*m2^2-4*m2*t+t^
2-4*m2*s+s*t)/Pi^2/s^2*Psi1_b(s,t,m2)*Psi1_c(s,t,m2)+1/6*t*(8*m2+s)*(m2-s)*m2/
s^2/Pi^2*dPsi1_c_dm2(s,t,m2)*Psi1_b(s,t,m2)-1/6*Psi1_c(s,t,m2)*m2^2*(41*s^2*t^
4+98*s^3*t^3+57*s^4*t^2-88*t^4*m2*s-350*t^3*m2*s^2-517*t^2*m2*s^3-253*s^4*t*m2
+468*t^3*m2^2*s+1008*m2^2*s^2*t^2+662*m2^2*s^3*t-888*m2^3*s*t^2-560*m2^3*s^2*t
+160*m2^4*s*t+80*t^4*m2^2+16*m2^2*s^4-288*m2^3*t^3-32*m2^3*s^3+256*m2^4*t^2+16
*m2^4*s^2)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/Pi^2/s^
2*dPsi1_b_dm2(s,t,m2)-1/6*m2*(-16*m2^2*t+16*m2^3+4*m2*t^2+5*m2*s^2-30*m2^2*s-s
^2*t+11*m2*s*t-s*t^2)*F_Atilde_46_38(s,t,m2)*t/Pi/s/R6(s,t,m2)/(4*m2^2-4*m2*t+
t^2-4*m2*s+s*t)*Psi1_c(s,t,m2)-1/12*t*F_Atilde_46_38(s,t,m2)*(8*m2+s)*(m2-s)*
m2/R6(s,t,m2)/s/Pi*dPsi1_c_dm2(s,t,m2);

elif ( ll=t ) then
 return -1/6*(8*m2+s)*(m2-s)*(4*s*t^2-s^2*t-5*s^3-8*m2*t^2-4*m2*s*t+6*m2*s^2)*m2
/(-4*s*t-4*s^2+3*m2*s+6*m2*t)/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/Pi^2/s*Psi1_b(s,t
,m2)*Psi1_c(s,t,m2)-1/6*m2*(8*m2+s)*(m2-s)/Pi^2/s*dPsi1_c_dm2(s,t,m2)*Psi1_b(s
,t,m2)+1/6*m2^2*(8*m2+s)*(m2-s)*(12*m2^2*s+24*m2^2*t-4*m2*t^2-36*m2*s*t-34*m2*
s^2+21*s^3+5*s*t^2+26*s^2*t)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)/(4*m2^2-4*m2*t+t^2-4
*m2*s+s*t)/Pi^2/s*Psi1_c(s,t,m2)*dPsi1_b_dm2(s,t,m2)+1/6*m2*(8*m2+s)*(m2-s)*(2
*m2-s-t)*F_Atilde_46_38(s,t,m2)/Pi/R6(s,t,m2)/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)*
Psi1_c(s,t,m2)+1/12*m2*(8*m2+s)*(m2-s)*F_Atilde_46_38(s,t,m2)/R6(s,t,m2)/Pi*
dPsi1_c_dm2(s,t,m2);

elif ( ll=m2 ) then
 return 1/6*(26*s^4*t^2+37*s^3*t^3+16*s^2*t^4+16*m2^4*s^2+64*m2^4*t^2-32*m2^3*s^
3-160*m2^3*t^3+16*m2^2*s^4+32*t^4*m2^2+5*s^5*t-80*s^4*t*m2-193*t^2*m2*s^3-143*
t^3*m2*s^2-30*t^4*m2*s+64*m2^4*s*t-164*m2^3*s^2*t-296*m2^3*s*t^2+184*m2^2*s^3*
t+360*m2^2*s^2*t^2+224*t^3*m2^2*s)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)/(4*m2^2-4*m2*t
+t^2-4*m2*s+s*t)/Pi^2/s*Psi1_c(s,t,m2)*Psi1_b(s,t,m2)+1/6*m2*(-256*m2^3*t^3+16
*m2^2*s^4+80*t^4*m2^2-32*m2^3*s^3+16*m2^4*s^2+64*m2^4*t^2+21*s^5*t+83*s^4*t^2+
103*s^3*t^3+41*s^2*t^4-319*t^3*m2*s^2-88*t^4*m2*s-371*t^2*m2*s^3-140*s^4*t*m2+
64*m2^4*s*t-204*m2^3*s^2*t-432*m2^3*s*t^2+268*m2^2*s^3*t+572*m2^2*s^2*t^2+400*
t^3*m2^2*s)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/Pi^2/s
*Psi1_c(s,t,m2)*dPsi1_b_dm2(s,t,m2)-1/6*(t+s)*(s^2+s*t+8*m2^2-4*m2*t)*
F_Atilde_46_38(s,t,m2)*t/Pi/R6(s,t,m2)/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)*Psi1_c(s
,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/F_Atilde_48_30` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return 1/6*(-16*m2^2*t+16*m2^3+4*m2*t^2+5*m2*s^2-30*m2^2*s-s^2*t+11*m2*s*t-s*t^
2)*m2*t/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/Pi/R6(s,t,m2)/s*Psi1_c(s,t,m2)+1/12*t*
m2*(8*m2+s)*(m2-s)/Pi/R6(s,t,m2)/s*dPsi1_c_dm2(s,t,m2);

elif ( ll=t ) then
 return -1/6*(8*m2+s)*(m2-s)*(2*m2-s-t)*m2/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/Pi/R6(
s,t,m2)*Psi1_c(s,t,m2)-1/12*m2*(8*m2+s)*(m2-s)/Pi/R6(s,t,m2)*dPsi1_c_dm2(s,t,
m2);

elif ( ll=m2 ) then
 return 1/6*(t+s)*(s^2+s*t+8*m2^2-4*m2*t)*t/(4*m2^2-4*m2*t+t^2-4*m2*s+s*t)/Pi/R6
(s,t,m2)*Psi1_c(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
F_Atilde_41_40 := proc(s,t,m2)

return -1/2*(4*s*t^3+8*s^2*t^2+4*s^3*t+m2^2*s^2+4*m2^2*s*t+4*m2^2*t^2-m2*s^3-9*m2*s^2*t-14*m2*s*t^2-6*m2*t^3)*Psi1_b(s,t,m2)/Pi/s/(-4*s*t-4*s^2+3*m2*s+6*m2*t)+1/2*F_Atilde_39_38(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
F_Atilde_41_38 := proc(s,t,m2)

return
3/8*(7*m2^3*s^3-168*s^2*t^4-56*s^4*t^2-168*s^3*t^3-56*s*t^5-112*t^4*m2
^2+84*t^5*m2-110*m2^2*s^3*t-6*m2^2*s^4+286*t^2*m2*s^3+500*t^3*m2*s^2+42*m2^3*s
^2*t-308*m2^2*s^2*t^2+84*m2^3*s*t^2+350*t^4*m2*s-316*t^3*m2^2*s+52*s^4*t*m2+56
*m2^3*t^3)/Pi^2/s^2/(-4*s*t-4*s^2+3*m2*s+6*m2*t)*Psi1_b(s,t,m2)^2-21/2/s/Pi*
F_Atilde_39_38(s,t,m2)*(4*s*t^3+8*s^2*t^2+4*s^3*t+m2^2*s^2+4*m2^2*s*t+4*m2^2*t
^2-m2*s^3-9*m2*s^2*t-14*m2*s*t^2-6*m2*t^3)/(-4*s*t-4*s^2+3*m2*s+6*m2*t)*Psi1_b
(s,t,m2)+21/4*F_Atilde_39_38(s,t,m2)^2;

end proc:

# ---------------------------------------------------------------------------------------------
F_Atilde_48_46 := proc(s,t,m2)

return 1/12*t*(3*s^2*F_Atilde_46_45(s,t,m2)*Pi*t+R6(s,t,m2)*Psi1_c(s,t,m2)*s^2-12
*s^2*F_Atilde_46_45(s,t,m2)*Pi*m2-10*s*R6(s,t,m2)*Psi1_c(s,t,m2)*m2+6*s*
F_Atilde_46_45(s,t,m2)*Pi*t^2+4*s*R6(s,t,m2)*Psi1_c(s,t,m2)*t-24*s*
F_Atilde_46_45(s,t,m2)*Pi*m2*t+12*s*F_Atilde_46_45(s,t,m2)*Pi*m2^2-12*
F_Atilde_46_45(s,t,m2)*Pi*m2*t^2+12*F_Atilde_46_45(s,t,m2)*Pi*m2^2*t-10*R6(s,t
,m2)*Psi1_c(s,t,m2)*m2*t+3*R6(s,t,m2)*Psi1_c(s,t,m2)*t^2+3*F_Atilde_46_45(s,t,
m2)*Pi*t^3)/R6(s,t,m2)^2/Pi;

end proc:

# ---------------------------------------------------------------------------------------------
F_Atilde_48_45 := proc(s,t,m2)

return -1/144*(72*m2^2*t*
F_Atilde_46_45(s,t,m2)^2*Pi^2*s+72*m2^2*F_Atilde_46_45(s,t,m2)^2*Pi^2*t^2-152*
m2^2*Psi1_c(s,t,m2)^2*R6(s,t,m2)^2+64*m2*Psi1_c(s,t,m2)^2*s*R6(s,t,m2)^2-72*m2
*F_Atilde_46_45(s,t,m2)^2*Pi^2*t^3-48*m2*Psi1_c(s,t,m2)^2*t*R6(s,t,m2)^2-120*
m2*Psi1_c(s,t,m2)*R6(s,t,m2)*F_Atilde_46_45(s,t,m2)*Pi*t^2-72*m2*t*s^2*
F_Atilde_46_45(s,t,m2)^2*Pi^2-144*m2*s*F_Atilde_46_45(s,t,m2)^2*Pi^2*t^2-120*
m2*t*Psi1_c(s,t,m2)*R6(s,t,m2)*s*F_Atilde_46_45(s,t,m2)*Pi+7*Psi1_c(s,t,m2)^2*
s^2*R6(s,t,m2)^2+48*s*F_Atilde_46_45(s,t,m2)*Pi*R6(s,t,m2)*Psi1_c(s,t,m2)*t^2+
18*F_Atilde_46_45(s,t,m2)^2*Pi^2*t^2*s^2+36*F_Atilde_46_45(s,t,m2)^2*Pi^2*t^3*
s+18*F_Atilde_46_45(s,t,m2)^2*Pi^2*t^4+18*Psi1_c(s,t,m2)^2*t^2*R6(s,t,m2)^2+12
*Psi1_c(s,t,m2)^2*t*s*R6(s,t,m2)^2+36*F_Atilde_46_45(s,t,m2)*Pi*t^3*R6(s,t,m2)
*Psi1_c(s,t,m2)+12*t*s^2*F_Atilde_46_45(s,t,m2)*Pi*R6(s,t,m2)*Psi1_c(s,t,m2))/
Pi^2/R6(s,t,m2)^2;

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/Psi1_c` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return -1/s*Psi1_c(s,t,m2)-dPsi1_c_dm2(s,t,m2)*m2/s;

elif ( ll=t ) then
 return 0;

elif ( ll=m2 ) then
 return dPsi1_c_dm2(s,t,m2);
end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------
#
`diff/dPsi1_c_dm2` := proc(s,t,m2,ll) 

if ( ll=s ) then
 return diff(diff(Psi1_c(s,t,m2),s),m2);

elif ( ll=t ) then
 return diff(diff(Psi1_c(s,t,m2),t),m2);

elif ( ll=m2 ) then
 return -2*(-s+4*m2)/m2/(8*m2+s)/(m2-s)*Psi1_c(s,t,m2)
  -(-14*m2*s+24*m2^2-s^2)/m2/(8*m2+s)/(m2-s)*dPsi1_c_dm2(s,t,m2);

end if;

return my_error(s,t,m2);

end proc:

# ---------------------------------------------------------------------------------------------

Wronskian_c_m2 := proc(s,t,m2)

return -12*Pi*I/m2/(m2-s)/(8*m2+s);

end proc:



==> anc/topo_A_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <ctime>
#include <vector>
#include <ginac/ginac.h>

int main()
{

  try{

    using namespace GiNaC;

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;
    int N_trunc = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("0.0112");
    ex t   = numeric("-0.002");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    symbol sxinv_m2("sxinv_m2");
    ex sxinv_m2_val = sqrt(s/mZ2);
    ex sx_t = sqrt(-t/s);

    ex L_sxinv_m2 = log(sxinv_m2_val);

    // ----------------------------------------------------------------------------------------------

    ex e4 = user_defined_kernel(-2*pow(sxinv_m2,-1), sxinv_m2 ) ;
    ex e5me4 = user_defined_kernel(2*sxinv_m2*pow(1+pow(sxinv_m2,2),-1), sxinv_m2 ) ;
    ex e6me4 = user_defined_kernel(2*sxinv_m2*pow(sx_t,2)*pow(1+pow(sx_t,2)*pow(sxinv_m2,2),-1), sxinv_m2 ) ;
    ex e7me4 = user_defined_kernel(2*sxinv_m2*pow(-1+pow(sxinv_m2,2),-1), sxinv_m2 ) ;
    ex e9me4 = user_defined_kernel(2*sxinv_m2*pow(4+pow(sxinv_m2,2),-1), sxinv_m2 ) ;
    ex e10me4 = user_defined_kernel(2*sxinv_m2*pow(sx_t,2)*pow(4+pow(sx_t,2)*pow(sxinv_m2,2),-1), sxinv_m2 ) ;
    ex e11m2e4 = user_defined_kernel(4*sxinv_m2*(2-pow(sx_t,2)+pow(sx_t,2)*pow(sxinv_m2,2))*pow(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4),-1), sxinv_m2 ) ;
    ex e12m2e4 = user_defined_kernel(4*sxinv_m2*(2+pow(sx_t,2)*pow(sxinv_m2,2))*pow(4+4*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4),-1), sxinv_m2 ) ;
    ex o1 = user_defined_kernel(16*pow(sx_t,2)*pow(sxinv_m2,-1)*pow(-2-pow(sx_t,2)*pow(sxinv_m2,2)+pow(pow(sx_t,2)*(4+pow(sx_t,2)*pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(1,2))*pow(sxinv_m2,2),-1)*pow(pow(sx_t,2)*(4+pow(sx_t,2)*pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(-1,2))*pow(2+pow(sx_t,2)*pow(sxinv_m2,2)+pow(pow(sx_t,2)*(4+pow(sx_t,2)*pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(1,2))*pow(sxinv_m2,2),-1), sxinv_m2 ) ;
    ex o2 = user_defined_kernel(16*pow(sxinv_m2,-1)*pow(-2-pow(sxinv_m2,2)+pow((4+pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(1,2))*pow(sxinv_m2,2),-1)*pow((4+pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(-1,2))*pow(2+pow(sxinv_m2,2)+pow((4+pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(1,2))*pow(sxinv_m2,2),-1), sxinv_m2 ) ;
    ex o3 = user_defined_kernel(-16*pow(sx_t,2)*pow(sxinv_m2,-1)*(-2*pow(sx_t,2)+1+pow(sx_t,4))*pow(2*pow(sx_t,2)+2+pow(sx_t,2)*pow(sxinv_m2,2)+pow(pow(sx_t,2)*(4+pow(sx_t,2)*pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(1,2))*pow((4+pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(1,2))*pow(sxinv_m2,2),-1)*pow((4+pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(-1,2))*pow(pow(sx_t,2)*(4+pow(sx_t,2)*pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(-1,2))*pow(-2*pow(sx_t,2)-2-pow(sx_t,2)*pow(sxinv_m2,2)+pow(pow(sx_t,2)*(4+pow(sx_t,2)*pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(1,2))*pow((4+pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(1,2))*pow(sxinv_m2,2),-1), sxinv_m2 ) ;
    ex o4me4 = user_defined_kernel(8*pow(sx_t,2)*(-pow(sx_t,2)-pow(sx_t,2)*pow(sxinv_m2,2)+pow(pow(sx_t,2)*(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(sxinv_m2,2))*pow(sxinv_m2,-1)*pow(pow(sx_t,2)-pow(sx_t,2)*pow(sxinv_m2,2)+pow(pow(sx_t,2)*(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(sxinv_m2,2),-1)*pow(pow(sx_t,2)*(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(-1,2))*pow(-pow(sx_t,2)+pow(sx_t,2)*pow(sxinv_m2,2)+pow(pow(sx_t,2)*(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(sxinv_m2,2),-1), sxinv_m2 ) ;
    ex o5me4 = user_defined_kernel(-8*pow(sx_t,2)*(pow(pow(sx_t,2)*(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(sxinv_m2,2)*pow(sx_t,2)+pow(sx_t,2)-pow(sx_t,4)+pow(sx_t,4)*pow(sxinv_m2,2)-pow(sx_t,2)*pow(sxinv_m2,2)-pow(pow(sx_t,2)*(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(sxinv_m2,2))*pow(sxinv_m2,-1)*pow(pow(sx_t,2)+pow(sx_t,2)*pow(sxinv_m2,2)+pow(pow(sx_t,2)*(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(sxinv_m2,2),-1)*pow(pow(sx_t,2)*(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(-1,2))*pow(-pow(sx_t,2)-pow(sx_t,2)*pow(sxinv_m2,2)+pow(pow(sx_t,2)*(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(sxinv_m2,2),-1), sxinv_m2 ) ;
    ex o6 = user_defined_kernel(-8*pow(sx_t,8)*(4+3*pow(sx_t,2)*pow(sxinv_m2,2)-pow(sx_t,2))*pow(sxinv_m2,-5)*pow(-pow(sx_t,4)*pow(sxinv_m2,2)-4*pow(sx_t,2)+pow(sx_t,4)+pow(sxinv_m2,2)*pow(pow(sx_t,2)*(4+pow(sx_t,2)*pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(1,2))*pow(pow(sx_t,2)*(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2)),-1)*pow(pow(sx_t,2)*(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(-1,2))*pow(pow(sx_t,2)*(4+pow(sx_t,2)*pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(-1,2))*pow(pow(sx_t,4)*pow(sxinv_m2,2)+4*pow(sx_t,2)-pow(sx_t,4)+pow(sxinv_m2,2)*pow(pow(sx_t,2)*(4+pow(sx_t,2)*pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(1,2))*pow(pow(sx_t,2)*(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2)),-1), sxinv_m2 ) ;
    ex o7 = user_defined_kernel(-16*pow(sx_t,2)*pow(sxinv_m2,-1)*(pow(sx_t,2)-1)*pow(-2-pow(sx_t,2)*pow(sxinv_m2,2)+pow(pow(sx_t,2)*(4+4*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(sxinv_m2,2),-1)*pow(pow(sx_t,2)*(4+4*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(-1,2))*pow(2+pow(sx_t,2)*pow(sxinv_m2,2)+pow(pow(sx_t,2)*(4+4*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(sxinv_m2,2),-1), sxinv_m2 ) ;
    ex o8 = user_defined_kernel(16*pow(sx_t,2)*pow(sxinv_m2,-1)*(-1+pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)-pow(sxinv_m2,2))*pow(-2-2*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,2)+pow(pow(sx_t,2)*(4+4*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(sxinv_m2,2),-1)*pow(pow(sx_t,2)*(4+4*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(-1,2))*pow(2+2*pow(sxinv_m2,2)-pow(sx_t,2)*pow(sxinv_m2,2)+pow(pow(sx_t,2)*(4+4*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(sxinv_m2,2),-1), sxinv_m2 ) ;
    ex o9 = user_defined_kernel(-32*pow(sx_t,6)*(2+pow(sx_t,2)*pow(sxinv_m2,2))*pow(sxinv_m2,-3)*pow(2*pow(sx_t,2)+4*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,4)*pow(sxinv_m2,4)+pow(pow(sx_t,2)*(4+pow(sx_t,2)*pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(1,2))*pow(pow(sx_t,2)*(4+4*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(sxinv_m2,4),-1)*pow(pow(sx_t,2)*(4+4*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(-1,2))*pow(pow(sx_t,2)*(4+pow(sx_t,2)*pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(-1,2))*pow(-2*pow(sx_t,2)-4*pow(sx_t,2)*pow(sxinv_m2,2)-pow(sx_t,4)*pow(sxinv_m2,4)+pow(pow(sx_t,2)*(4+pow(sx_t,2)*pow(sxinv_m2,2))*pow(sxinv_m2,-2),numeric(1,2))*pow(pow(sx_t,2)*(4+4*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(sxinv_m2,4),-1), sxinv_m2 ) ;
    ex o10 = user_defined_kernel(16*pow(sx_t,6)*pow(sxinv_m2,-3)*(-4+5*pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)-pow(sx_t,4)+2*pow(sx_t,4)*pow(sxinv_m2,2))*pow(4*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,4)*pow(sxinv_m2,4)+2*pow(sx_t,2)-pow(sx_t,4)*pow(sxinv_m2,2)+pow(pow(sx_t,2)*(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(pow(sx_t,2)*(4+4*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(sxinv_m2,4),-1)*pow(pow(sx_t,2)*(4+4*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(-1,2))*pow(pow(sx_t,2)*(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(-1,2))*pow(-4*pow(sx_t,2)*pow(sxinv_m2,2)-pow(sx_t,4)*pow(sxinv_m2,4)-2*pow(sx_t,2)+pow(sx_t,4)*pow(sxinv_m2,2)+pow(pow(sx_t,2)*(4*pow(sxinv_m2,2)+pow(sx_t,2)-2*pow(sx_t,2)*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(pow(sx_t,2)*(4+4*pow(sxinv_m2,2)+pow(sx_t,2)*pow(sxinv_m2,4))*pow(sxinv_m2,-4),numeric(1,2))*pow(sxinv_m2,4),-1), sxinv_m2 ) ;
    ex I_1 = iterated_integral(lst{e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_2 = iterated_integral(lst{e6me4},sxinv_m2_val, N_trunc).evalf();
    ex I_3 = iterated_integral(lst{e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_4 = iterated_integral(lst{o1},sxinv_m2_val, N_trunc).evalf();
    ex I_5 = iterated_integral(lst{o2},sxinv_m2_val, N_trunc).evalf();
    ex I_6 = iterated_integral(lst{o7},sxinv_m2_val, N_trunc).evalf();
    ex I_7 = iterated_integral(lst{o8},sxinv_m2_val, N_trunc).evalf();
    ex I_8 = iterated_integral(lst{e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_9 = iterated_integral(lst{e12m2e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_10 = iterated_integral(lst{e12m2e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_11 = iterated_integral(lst{e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_12 = iterated_integral(lst{e4, e6me4},sxinv_m2_val, N_trunc).evalf();
    ex I_13 = iterated_integral(lst{e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_14 = iterated_integral(lst{e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_15 = iterated_integral(lst{e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_16 = iterated_integral(lst{e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_17 = iterated_integral(lst{e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_18 = iterated_integral(lst{e5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_19 = iterated_integral(lst{e5me4, e6me4},sxinv_m2_val, N_trunc).evalf();
    ex I_20 = iterated_integral(lst{e5me4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_21 = iterated_integral(lst{e5me4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_22 = iterated_integral(lst{e6me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_23 = iterated_integral(lst{e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_24 = iterated_integral(lst{e9me4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_25 = iterated_integral(lst{o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_26 = iterated_integral(lst{o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_27 = iterated_integral(lst{o3, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_28 = iterated_integral(lst{o4me4, e6me4},sxinv_m2_val, N_trunc).evalf();
    ex I_29 = iterated_integral(lst{o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_30 = iterated_integral(lst{o5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_31 = iterated_integral(lst{o5me4, e6me4},sxinv_m2_val, N_trunc).evalf();
    ex I_32 = iterated_integral(lst{o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_33 = iterated_integral(lst{o7, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_34 = iterated_integral(lst{o7, e6me4},sxinv_m2_val, N_trunc).evalf();
    ex I_35 = iterated_integral(lst{o7, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_36 = iterated_integral(lst{o7, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_37 = iterated_integral(lst{o8, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_38 = iterated_integral(lst{o8, e6me4},sxinv_m2_val, N_trunc).evalf();
    ex I_39 = iterated_integral(lst{o8, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_40 = iterated_integral(lst{o8, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_41 = iterated_integral(lst{o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_42 = iterated_integral(lst{e10me4, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_43 = iterated_integral(lst{e10me4, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_44 = iterated_integral(lst{e10me4, o3, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_45 = iterated_integral(lst{e11m2e4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_46 = iterated_integral(lst{e11m2e4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_47 = iterated_integral(lst{e11m2e4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_48 = iterated_integral(lst{e12m2e4, e12m2e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_49 = iterated_integral(lst{e12m2e4, e12m2e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_50 = iterated_integral(lst{e12m2e4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_51 = iterated_integral(lst{e12m2e4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_52 = iterated_integral(lst{e12m2e4, e5me4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_53 = iterated_integral(lst{e12m2e4, e5me4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_54 = iterated_integral(lst{e12m2e4, o7, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_55 = iterated_integral(lst{e12m2e4, o8, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_56 = iterated_integral(lst{e12m2e4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_57 = iterated_integral(lst{e4, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_58 = iterated_integral(lst{e4, e12m2e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_59 = iterated_integral(lst{e4, e12m2e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_60 = iterated_integral(lst{e4, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_61 = iterated_integral(lst{e4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_62 = iterated_integral(lst{e4, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_63 = iterated_integral(lst{e4, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_64 = iterated_integral(lst{e4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_65 = iterated_integral(lst{e4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_66 = iterated_integral(lst{e4, e5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_67 = iterated_integral(lst{e4, e5me4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_68 = iterated_integral(lst{e4, e5me4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_69 = iterated_integral(lst{e4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_70 = iterated_integral(lst{e4, e9me4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_71 = iterated_integral(lst{e4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_72 = iterated_integral(lst{e4, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_73 = iterated_integral(lst{e4, o3, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_74 = iterated_integral(lst{e4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_75 = iterated_integral(lst{e4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_76 = iterated_integral(lst{e4, o7, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_77 = iterated_integral(lst{e4, o7, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_78 = iterated_integral(lst{e4, o7, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_79 = iterated_integral(lst{e4, o8, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_80 = iterated_integral(lst{e4, o8, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_81 = iterated_integral(lst{e4, o8, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_82 = iterated_integral(lst{e4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_83 = iterated_integral(lst{e5me4, e12m2e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_84 = iterated_integral(lst{e5me4, e12m2e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_85 = iterated_integral(lst{e5me4, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_86 = iterated_integral(lst{e5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_87 = iterated_integral(lst{e5me4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_88 = iterated_integral(lst{e5me4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_89 = iterated_integral(lst{e5me4, e5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_90 = iterated_integral(lst{e5me4, e5me4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_91 = iterated_integral(lst{e5me4, e5me4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_92 = iterated_integral(lst{e5me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_93 = iterated_integral(lst{e5me4, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_94 = iterated_integral(lst{e5me4, o7, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_95 = iterated_integral(lst{e5me4, o7, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_96 = iterated_integral(lst{e5me4, o7, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_97 = iterated_integral(lst{e5me4, o8, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_98 = iterated_integral(lst{e5me4, o8, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_99 = iterated_integral(lst{e5me4, o8, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_100 = iterated_integral(lst{e5me4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_101 = iterated_integral(lst{e6me4, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_102 = iterated_integral(lst{e6me4, e5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_103 = iterated_integral(lst{e6me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_104 = iterated_integral(lst{e6me4, o7, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_105 = iterated_integral(lst{e6me4, o7, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_106 = iterated_integral(lst{e6me4, o8, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_107 = iterated_integral(lst{e6me4, o8, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_108 = iterated_integral(lst{e7me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_109 = iterated_integral(lst{e7me4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_110 = iterated_integral(lst{e9me4, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_111 = iterated_integral(lst{e9me4, e9me4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_112 = iterated_integral(lst{o1, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_113 = iterated_integral(lst{o1, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_114 = iterated_integral(lst{o1, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_115 = iterated_integral(lst{o1, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_116 = iterated_integral(lst{o1, o3, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_117 = iterated_integral(lst{o10, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_118 = iterated_integral(lst{o10, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_119 = iterated_integral(lst{o10, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_120 = iterated_integral(lst{o2, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_121 = iterated_integral(lst{o2, e9me4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_122 = iterated_integral(lst{o2, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_123 = iterated_integral(lst{o3, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_124 = iterated_integral(lst{o3, e9me4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_125 = iterated_integral(lst{o4me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_126 = iterated_integral(lst{o4me4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_127 = iterated_integral(lst{o4me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_128 = iterated_integral(lst{o4me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_129 = iterated_integral(lst{o4me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_130 = iterated_integral(lst{o5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_131 = iterated_integral(lst{o5me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_132 = iterated_integral(lst{o5me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_133 = iterated_integral(lst{o5me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_134 = iterated_integral(lst{o6, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_135 = iterated_integral(lst{o6, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_136 = iterated_integral(lst{o7, e12m2e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_137 = iterated_integral(lst{o7, e12m2e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_138 = iterated_integral(lst{o7, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_139 = iterated_integral(lst{o7, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_140 = iterated_integral(lst{o7, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_141 = iterated_integral(lst{o7, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_142 = iterated_integral(lst{o7, e5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_143 = iterated_integral(lst{o7, e5me4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_144 = iterated_integral(lst{o7, e5me4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_145 = iterated_integral(lst{o7, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_146 = iterated_integral(lst{o7, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_147 = iterated_integral(lst{o7, o7, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_148 = iterated_integral(lst{o7, o7, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_149 = iterated_integral(lst{o7, o7, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_150 = iterated_integral(lst{o7, o8, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_151 = iterated_integral(lst{o7, o8, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_152 = iterated_integral(lst{o7, o8, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_153 = iterated_integral(lst{o7, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_154 = iterated_integral(lst{o8, e12m2e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_155 = iterated_integral(lst{o8, e12m2e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_156 = iterated_integral(lst{o8, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_157 = iterated_integral(lst{o8, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_158 = iterated_integral(lst{o8, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_159 = iterated_integral(lst{o8, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_160 = iterated_integral(lst{o8, e5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_161 = iterated_integral(lst{o8, e5me4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_162 = iterated_integral(lst{o8, e5me4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_163 = iterated_integral(lst{o8, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_164 = iterated_integral(lst{o8, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_165 = iterated_integral(lst{o8, o7, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_166 = iterated_integral(lst{o8, o7, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_167 = iterated_integral(lst{o8, o7, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_168 = iterated_integral(lst{o8, o8, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_169 = iterated_integral(lst{o8, o8, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_170 = iterated_integral(lst{o8, o8, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_171 = iterated_integral(lst{o8, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_172 = iterated_integral(lst{o9, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_173 = iterated_integral(lst{o9, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_174 = iterated_integral(lst{o9, o3, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_175 = iterated_integral(lst{e10me4, e10me4, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_176 = iterated_integral(lst{e10me4, e10me4, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_177 = iterated_integral(lst{e10me4, e4, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_178 = iterated_integral(lst{e10me4, e4, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_179 = iterated_integral(lst{e10me4, e4, o3, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_180 = iterated_integral(lst{e10me4, o1, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_181 = iterated_integral(lst{e10me4, o3, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_182 = iterated_integral(lst{e11m2e4, e11m2e4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_183 = iterated_integral(lst{e11m2e4, e11m2e4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_184 = iterated_integral(lst{e11m2e4, e11m2e4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_185 = iterated_integral(lst{e11m2e4, e4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_186 = iterated_integral(lst{e11m2e4, e4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_187 = iterated_integral(lst{e11m2e4, e4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_188 = iterated_integral(lst{e11m2e4, e4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_189 = iterated_integral(lst{e11m2e4, o4me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_190 = iterated_integral(lst{e11m2e4, o4me4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_191 = iterated_integral(lst{e11m2e4, o4me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_192 = iterated_integral(lst{e11m2e4, o5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_193 = iterated_integral(lst{e11m2e4, o5me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_194 = iterated_integral(lst{e11m2e4, o6, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_195 = iterated_integral(lst{e11m2e4, o6, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_196 = iterated_integral(lst{e12m2e4, e12m2e4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_197 = iterated_integral(lst{e12m2e4, e12m2e4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_198 = iterated_integral(lst{e12m2e4, e12m2e4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_199 = iterated_integral(lst{e12m2e4, e4, e12m2e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_200 = iterated_integral(lst{e12m2e4, e4, e12m2e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_201 = iterated_integral(lst{e12m2e4, e4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_202 = iterated_integral(lst{e12m2e4, e4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_203 = iterated_integral(lst{e12m2e4, e4, e5me4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_204 = iterated_integral(lst{e12m2e4, e4, e5me4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_205 = iterated_integral(lst{e12m2e4, e4, o7, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_206 = iterated_integral(lst{e12m2e4, e4, o8, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_207 = iterated_integral(lst{e12m2e4, e4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_208 = iterated_integral(lst{e12m2e4, e5me4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_209 = iterated_integral(lst{e12m2e4, e5me4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_210 = iterated_integral(lst{e12m2e4, e5me4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_211 = iterated_integral(lst{e12m2e4, o10, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_212 = iterated_integral(lst{e12m2e4, o10, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_213 = iterated_integral(lst{e12m2e4, o10, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_214 = iterated_integral(lst{e12m2e4, o7, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_215 = iterated_integral(lst{e12m2e4, o7, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_216 = iterated_integral(lst{e12m2e4, o7, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_217 = iterated_integral(lst{e12m2e4, o8, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_218 = iterated_integral(lst{e12m2e4, o8, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_219 = iterated_integral(lst{e12m2e4, o8, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_220 = iterated_integral(lst{e12m2e4, o9, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_221 = iterated_integral(lst{e12m2e4, o9, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_222 = iterated_integral(lst{e4, e10me4, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_223 = iterated_integral(lst{e4, e10me4, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_224 = iterated_integral(lst{e4, e10me4, o3, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_225 = iterated_integral(lst{e4, e11m2e4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_226 = iterated_integral(lst{e4, e11m2e4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_227 = iterated_integral(lst{e4, e11m2e4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_228 = iterated_integral(lst{e4, e12m2e4, e12m2e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_229 = iterated_integral(lst{e4, e12m2e4, e12m2e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_230 = iterated_integral(lst{e4, e12m2e4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_231 = iterated_integral(lst{e4, e12m2e4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_232 = iterated_integral(lst{e4, e12m2e4, e5me4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_233 = iterated_integral(lst{e4, e12m2e4, e5me4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_234 = iterated_integral(lst{e4, e12m2e4, o7, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_235 = iterated_integral(lst{e4, e12m2e4, o8, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_236 = iterated_integral(lst{e4, e12m2e4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_237 = iterated_integral(lst{e4, e4, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_238 = iterated_integral(lst{e4, e4, e12m2e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_239 = iterated_integral(lst{e4, e4, e12m2e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_240 = iterated_integral(lst{e4, e4, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_241 = iterated_integral(lst{e4, e4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_242 = iterated_integral(lst{e4, e4, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_243 = iterated_integral(lst{e4, e4, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_244 = iterated_integral(lst{e4, e4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_245 = iterated_integral(lst{e4, e4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_246 = iterated_integral(lst{e4, e4, e5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_247 = iterated_integral(lst{e4, e4, e5me4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_248 = iterated_integral(lst{e4, e4, e5me4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_249 = iterated_integral(lst{e4, e4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_250 = iterated_integral(lst{e4, e4, e9me4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_251 = iterated_integral(lst{e4, e4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_252 = iterated_integral(lst{e4, e4, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_253 = iterated_integral(lst{e4, e4, o3, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_254 = iterated_integral(lst{e4, e4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_255 = iterated_integral(lst{e4, e4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_256 = iterated_integral(lst{e4, e4, o7, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_257 = iterated_integral(lst{e4, e4, o7, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_258 = iterated_integral(lst{e4, e4, o7, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_259 = iterated_integral(lst{e4, e4, o8, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_260 = iterated_integral(lst{e4, e4, o8, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_261 = iterated_integral(lst{e4, e4, o8, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_262 = iterated_integral(lst{e4, e4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_263 = iterated_integral(lst{e4, e5me4, e12m2e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_264 = iterated_integral(lst{e4, e5me4, e12m2e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_265 = iterated_integral(lst{e4, e5me4, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_266 = iterated_integral(lst{e4, e5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_267 = iterated_integral(lst{e4, e5me4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_268 = iterated_integral(lst{e4, e5me4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_269 = iterated_integral(lst{e4, e5me4, e5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_270 = iterated_integral(lst{e4, e5me4, e5me4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_271 = iterated_integral(lst{e4, e5me4, e5me4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_272 = iterated_integral(lst{e4, e5me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_273 = iterated_integral(lst{e4, e5me4, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_274 = iterated_integral(lst{e4, e5me4, o7, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_275 = iterated_integral(lst{e4, e5me4, o7, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_276 = iterated_integral(lst{e4, e5me4, o7, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_277 = iterated_integral(lst{e4, e5me4, o8, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_278 = iterated_integral(lst{e4, e5me4, o8, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_279 = iterated_integral(lst{e4, e5me4, o8, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_280 = iterated_integral(lst{e4, e5me4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_281 = iterated_integral(lst{e4, e6me4, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_282 = iterated_integral(lst{e4, e6me4, e5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_283 = iterated_integral(lst{e4, e6me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_284 = iterated_integral(lst{e4, e6me4, o7, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_285 = iterated_integral(lst{e4, e6me4, o7, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_286 = iterated_integral(lst{e4, e6me4, o8, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_287 = iterated_integral(lst{e4, e6me4, o8, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_288 = iterated_integral(lst{e4, e7me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_289 = iterated_integral(lst{e4, e7me4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_290 = iterated_integral(lst{e4, e9me4, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_291 = iterated_integral(lst{e4, e9me4, e9me4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_292 = iterated_integral(lst{e4, o1, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_293 = iterated_integral(lst{e4, o1, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_294 = iterated_integral(lst{e4, o1, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_295 = iterated_integral(lst{e4, o1, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_296 = iterated_integral(lst{e4, o1, o3, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_297 = iterated_integral(lst{e4, o2, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_298 = iterated_integral(lst{e4, o2, e9me4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_299 = iterated_integral(lst{e4, o2, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_300 = iterated_integral(lst{e4, o3, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_301 = iterated_integral(lst{e4, o3, e9me4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_302 = iterated_integral(lst{e4, o4me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_303 = iterated_integral(lst{e4, o4me4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_304 = iterated_integral(lst{e4, o4me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_305 = iterated_integral(lst{e4, o4me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_306 = iterated_integral(lst{e4, o4me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_307 = iterated_integral(lst{e4, o5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_308 = iterated_integral(lst{e4, o5me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_309 = iterated_integral(lst{e4, o5me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_310 = iterated_integral(lst{e4, o5me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_311 = iterated_integral(lst{e4, o6, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_312 = iterated_integral(lst{e4, o6, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_313 = iterated_integral(lst{e4, o7, e12m2e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_314 = iterated_integral(lst{e4, o7, e12m2e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_315 = iterated_integral(lst{e4, o7, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_316 = iterated_integral(lst{e4, o7, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_317 = iterated_integral(lst{e4, o7, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_318 = iterated_integral(lst{e4, o7, e5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_319 = iterated_integral(lst{e4, o7, e5me4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_320 = iterated_integral(lst{e4, o7, e5me4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_321 = iterated_integral(lst{e4, o7, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_322 = iterated_integral(lst{e4, o7, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_323 = iterated_integral(lst{e4, o7, o7, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_324 = iterated_integral(lst{e4, o7, o7, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_325 = iterated_integral(lst{e4, o7, o7, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_326 = iterated_integral(lst{e4, o7, o8, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_327 = iterated_integral(lst{e4, o7, o8, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_328 = iterated_integral(lst{e4, o7, o8, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_329 = iterated_integral(lst{e4, o7, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_330 = iterated_integral(lst{e4, o8, e12m2e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_331 = iterated_integral(lst{e4, o8, e12m2e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_332 = iterated_integral(lst{e4, o8, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_333 = iterated_integral(lst{e4, o8, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_334 = iterated_integral(lst{e4, o8, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_335 = iterated_integral(lst{e4, o8, e5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_336 = iterated_integral(lst{e4, o8, e5me4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_337 = iterated_integral(lst{e4, o8, e5me4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_338 = iterated_integral(lst{e4, o8, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_339 = iterated_integral(lst{e4, o8, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_340 = iterated_integral(lst{e4, o8, o7, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_341 = iterated_integral(lst{e4, o8, o7, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_342 = iterated_integral(lst{e4, o8, o7, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_343 = iterated_integral(lst{e4, o8, o8, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_344 = iterated_integral(lst{e4, o8, o8, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_345 = iterated_integral(lst{e4, o8, o8, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_346 = iterated_integral(lst{e4, o8, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_347 = iterated_integral(lst{e4, o9, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_348 = iterated_integral(lst{e4, o9, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_349 = iterated_integral(lst{e4, o9, o3, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_350 = iterated_integral(lst{e5me4, e12m2e4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_351 = iterated_integral(lst{e5me4, e12m2e4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_352 = iterated_integral(lst{e5me4, e12m2e4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_353 = iterated_integral(lst{e5me4, e4, e12m2e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_354 = iterated_integral(lst{e5me4, e4, e12m2e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_355 = iterated_integral(lst{e5me4, e4, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_356 = iterated_integral(lst{e5me4, e4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_357 = iterated_integral(lst{e5me4, e4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_358 = iterated_integral(lst{e5me4, e4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_359 = iterated_integral(lst{e5me4, e4, e5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_360 = iterated_integral(lst{e5me4, e4, e5me4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_361 = iterated_integral(lst{e5me4, e4, e5me4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_362 = iterated_integral(lst{e5me4, e4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_363 = iterated_integral(lst{e5me4, e4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_364 = iterated_integral(lst{e5me4, e4, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_365 = iterated_integral(lst{e5me4, e4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_366 = iterated_integral(lst{e5me4, e4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_367 = iterated_integral(lst{e5me4, e4, o7, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_368 = iterated_integral(lst{e5me4, e4, o7, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_369 = iterated_integral(lst{e5me4, e4, o7, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_370 = iterated_integral(lst{e5me4, e4, o8, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_371 = iterated_integral(lst{e5me4, e4, o8, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_372 = iterated_integral(lst{e5me4, e4, o8, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_373 = iterated_integral(lst{e5me4, e4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_374 = iterated_integral(lst{e5me4, e5me4, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_375 = iterated_integral(lst{e5me4, e5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_376 = iterated_integral(lst{e5me4, e5me4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_377 = iterated_integral(lst{e5me4, e5me4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_378 = iterated_integral(lst{e5me4, e5me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_379 = iterated_integral(lst{e5me4, e5me4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_380 = iterated_integral(lst{e5me4, e6me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_381 = iterated_integral(lst{e5me4, o1, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_382 = iterated_integral(lst{e5me4, o1, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_383 = iterated_integral(lst{e5me4, o10, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_384 = iterated_integral(lst{e5me4, o10, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_385 = iterated_integral(lst{e5me4, o10, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_386 = iterated_integral(lst{e5me4, o2, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_387 = iterated_integral(lst{e5me4, o4me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_388 = iterated_integral(lst{e5me4, o4me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_389 = iterated_integral(lst{e5me4, o4me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_390 = iterated_integral(lst{e5me4, o5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_391 = iterated_integral(lst{e5me4, o5me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_392 = iterated_integral(lst{e5me4, o5me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_393 = iterated_integral(lst{e5me4, o7, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_394 = iterated_integral(lst{e5me4, o7, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_395 = iterated_integral(lst{e5me4, o7, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_396 = iterated_integral(lst{e5me4, o7, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_397 = iterated_integral(lst{e5me4, o7, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_398 = iterated_integral(lst{e5me4, o7, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_399 = iterated_integral(lst{e5me4, o8, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_400 = iterated_integral(lst{e5me4, o8, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_401 = iterated_integral(lst{e5me4, o8, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_402 = iterated_integral(lst{e5me4, o8, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_403 = iterated_integral(lst{e5me4, o8, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_404 = iterated_integral(lst{e5me4, o8, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_405 = iterated_integral(lst{e5me4, o9, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_406 = iterated_integral(lst{e5me4, o9, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_407 = iterated_integral(lst{e6me4, e4, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_408 = iterated_integral(lst{e6me4, e4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_409 = iterated_integral(lst{e6me4, e4, e5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_410 = iterated_integral(lst{e6me4, e4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_411 = iterated_integral(lst{e6me4, e4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_412 = iterated_integral(lst{e6me4, e4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_413 = iterated_integral(lst{e6me4, e4, o7, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_414 = iterated_integral(lst{e6me4, e4, o7, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_415 = iterated_integral(lst{e6me4, e4, o8, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_416 = iterated_integral(lst{e6me4, e4, o8, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_417 = iterated_integral(lst{e6me4, e5me4, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_418 = iterated_integral(lst{e6me4, e5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_419 = iterated_integral(lst{e6me4, e5me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_420 = iterated_integral(lst{e6me4, o1, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_421 = iterated_integral(lst{e6me4, o1, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_422 = iterated_integral(lst{e6me4, o4me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_423 = iterated_integral(lst{e6me4, o4me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_424 = iterated_integral(lst{e6me4, o4me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_425 = iterated_integral(lst{e6me4, o5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_426 = iterated_integral(lst{e6me4, o5me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_427 = iterated_integral(lst{e6me4, o5me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_428 = iterated_integral(lst{e6me4, o7, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_429 = iterated_integral(lst{e6me4, o7, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_430 = iterated_integral(lst{e6me4, o7, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_431 = iterated_integral(lst{e6me4, o8, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_432 = iterated_integral(lst{e6me4, o8, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_433 = iterated_integral(lst{e6me4, o8, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_434 = iterated_integral(lst{e7me4, e4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_435 = iterated_integral(lst{e7me4, e4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_436 = iterated_integral(lst{e7me4, e7me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_437 = iterated_integral(lst{e7me4, e7me4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_438 = iterated_integral(lst{e9me4, e4, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_439 = iterated_integral(lst{e9me4, e4, e9me4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_440 = iterated_integral(lst{e9me4, e9me4, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_441 = iterated_integral(lst{o1, e10me4, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_442 = iterated_integral(lst{o1, e10me4, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_443 = iterated_integral(lst{o1, e4, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_444 = iterated_integral(lst{o1, e4, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_445 = iterated_integral(lst{o1, e4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_446 = iterated_integral(lst{o1, e4, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_447 = iterated_integral(lst{o1, e4, o3, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_448 = iterated_integral(lst{o1, o1, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_449 = iterated_integral(lst{o1, o1, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_450 = iterated_integral(lst{o1, o1, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_451 = iterated_integral(lst{o1, o2, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_452 = iterated_integral(lst{o1, o3, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_453 = iterated_integral(lst{o10, e11m2e4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_454 = iterated_integral(lst{o10, e11m2e4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_455 = iterated_integral(lst{o10, e11m2e4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_456 = iterated_integral(lst{o10, e4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_457 = iterated_integral(lst{o10, e4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_458 = iterated_integral(lst{o10, e4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_459 = iterated_integral(lst{o10, e4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_460 = iterated_integral(lst{o10, o4me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_461 = iterated_integral(lst{o10, o4me4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_462 = iterated_integral(lst{o10, o4me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_463 = iterated_integral(lst{o10, o5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_464 = iterated_integral(lst{o10, o5me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_465 = iterated_integral(lst{o10, o6, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_466 = iterated_integral(lst{o10, o6, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_467 = iterated_integral(lst{o2, e4, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_468 = iterated_integral(lst{o2, e4, e9me4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_469 = iterated_integral(lst{o2, e4, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_470 = iterated_integral(lst{o2, e9me4, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_471 = iterated_integral(lst{o2, o2, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_472 = iterated_integral(lst{o3, e4, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_473 = iterated_integral(lst{o3, e4, e9me4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_474 = iterated_integral(lst{o3, e9me4, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_475 = iterated_integral(lst{o4me4, e11m2e4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_476 = iterated_integral(lst{o4me4, e11m2e4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_477 = iterated_integral(lst{o4me4, e11m2e4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_478 = iterated_integral(lst{o4me4, e4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_479 = iterated_integral(lst{o4me4, e4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_480 = iterated_integral(lst{o4me4, e4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_481 = iterated_integral(lst{o4me4, e4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_482 = iterated_integral(lst{o4me4, e4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_483 = iterated_integral(lst{o4me4, e6me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_484 = iterated_integral(lst{o4me4, e7me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_485 = iterated_integral(lst{o4me4, e7me4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_486 = iterated_integral(lst{o4me4, o1, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_487 = iterated_integral(lst{o4me4, o1, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_488 = iterated_integral(lst{o4me4, o4me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_489 = iterated_integral(lst{o4me4, o4me4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_490 = iterated_integral(lst{o4me4, o4me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_491 = iterated_integral(lst{o4me4, o4me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_492 = iterated_integral(lst{o4me4, o4me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_493 = iterated_integral(lst{o4me4, o5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_494 = iterated_integral(lst{o4me4, o5me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_495 = iterated_integral(lst{o4me4, o5me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_496 = iterated_integral(lst{o4me4, o5me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_497 = iterated_integral(lst{o4me4, o6, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_498 = iterated_integral(lst{o4me4, o6, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_499 = iterated_integral(lst{o5me4, e11m2e4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_500 = iterated_integral(lst{o5me4, e11m2e4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_501 = iterated_integral(lst{o5me4, e11m2e4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_502 = iterated_integral(lst{o5me4, e4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_503 = iterated_integral(lst{o5me4, e4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_504 = iterated_integral(lst{o5me4, e4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_505 = iterated_integral(lst{o5me4, e4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_506 = iterated_integral(lst{o5me4, e5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_507 = iterated_integral(lst{o5me4, e6me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_508 = iterated_integral(lst{o5me4, o1, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_509 = iterated_integral(lst{o5me4, o1, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_510 = iterated_integral(lst{o5me4, o4me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_511 = iterated_integral(lst{o5me4, o4me4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_512 = iterated_integral(lst{o5me4, o4me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_513 = iterated_integral(lst{o5me4, o4me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_514 = iterated_integral(lst{o5me4, o4me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_515 = iterated_integral(lst{o5me4, o5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_516 = iterated_integral(lst{o5me4, o5me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_517 = iterated_integral(lst{o5me4, o5me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_518 = iterated_integral(lst{o5me4, o5me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_519 = iterated_integral(lst{o5me4, o6, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_520 = iterated_integral(lst{o5me4, o6, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_521 = iterated_integral(lst{o6, e10me4, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_522 = iterated_integral(lst{o6, e10me4, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_523 = iterated_integral(lst{o6, e4, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_524 = iterated_integral(lst{o6, e4, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_525 = iterated_integral(lst{o6, o1, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_526 = iterated_integral(lst{o7, e12m2e4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_527 = iterated_integral(lst{o7, e12m2e4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_528 = iterated_integral(lst{o7, e12m2e4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_529 = iterated_integral(lst{o7, e4, e12m2e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_530 = iterated_integral(lst{o7, e4, e12m2e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_531 = iterated_integral(lst{o7, e4, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_532 = iterated_integral(lst{o7, e4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_533 = iterated_integral(lst{o7, e4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_534 = iterated_integral(lst{o7, e4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_535 = iterated_integral(lst{o7, e4, e5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_536 = iterated_integral(lst{o7, e4, e5me4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_537 = iterated_integral(lst{o7, e4, e5me4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_538 = iterated_integral(lst{o7, e4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_539 = iterated_integral(lst{o7, e4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_540 = iterated_integral(lst{o7, e4, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_541 = iterated_integral(lst{o7, e4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_542 = iterated_integral(lst{o7, e4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_543 = iterated_integral(lst{o7, e4, o7, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_544 = iterated_integral(lst{o7, e4, o7, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_545 = iterated_integral(lst{o7, e4, o7, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_546 = iterated_integral(lst{o7, e4, o8, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_547 = iterated_integral(lst{o7, e4, o8, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_548 = iterated_integral(lst{o7, e4, o8, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_549 = iterated_integral(lst{o7, e4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_550 = iterated_integral(lst{o7, e5me4, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_551 = iterated_integral(lst{o7, e5me4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_552 = iterated_integral(lst{o7, e5me4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_553 = iterated_integral(lst{o7, e5me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_554 = iterated_integral(lst{o7, e5me4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_555 = iterated_integral(lst{o7, e6me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_556 = iterated_integral(lst{o7, o1, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_557 = iterated_integral(lst{o7, o1, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_558 = iterated_integral(lst{o7, o10, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_559 = iterated_integral(lst{o7, o10, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_560 = iterated_integral(lst{o7, o10, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_561 = iterated_integral(lst{o7, o2, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_562 = iterated_integral(lst{o7, o4me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_563 = iterated_integral(lst{o7, o4me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_564 = iterated_integral(lst{o7, o4me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_565 = iterated_integral(lst{o7, o5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_566 = iterated_integral(lst{o7, o5me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_567 = iterated_integral(lst{o7, o5me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_568 = iterated_integral(lst{o7, o7, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_569 = iterated_integral(lst{o7, o7, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_570 = iterated_integral(lst{o7, o7, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_571 = iterated_integral(lst{o7, o7, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_572 = iterated_integral(lst{o7, o7, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_573 = iterated_integral(lst{o7, o7, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_574 = iterated_integral(lst{o7, o8, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_575 = iterated_integral(lst{o7, o8, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_576 = iterated_integral(lst{o7, o8, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_577 = iterated_integral(lst{o7, o8, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_578 = iterated_integral(lst{o7, o8, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_579 = iterated_integral(lst{o7, o8, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_580 = iterated_integral(lst{o7, o9, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_581 = iterated_integral(lst{o7, o9, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_582 = iterated_integral(lst{o8, e12m2e4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_583 = iterated_integral(lst{o8, e12m2e4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_584 = iterated_integral(lst{o8, e12m2e4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_585 = iterated_integral(lst{o8, e4, e12m2e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_586 = iterated_integral(lst{o8, e4, e12m2e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_587 = iterated_integral(lst{o8, e4, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_588 = iterated_integral(lst{o8, e4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_589 = iterated_integral(lst{o8, e4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_590 = iterated_integral(lst{o8, e4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_591 = iterated_integral(lst{o8, e4, e5me4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_592 = iterated_integral(lst{o8, e4, e5me4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_593 = iterated_integral(lst{o8, e4, e5me4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_594 = iterated_integral(lst{o8, e4, e7me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_595 = iterated_integral(lst{o8, e4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_596 = iterated_integral(lst{o8, e4, o2, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_597 = iterated_integral(lst{o8, e4, o7, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_598 = iterated_integral(lst{o8, e4, o7, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_599 = iterated_integral(lst{o8, e4, o7, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_600 = iterated_integral(lst{o8, e4, o8, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_601 = iterated_integral(lst{o8, e4, o8, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_602 = iterated_integral(lst{o8, e4, o8, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_603 = iterated_integral(lst{o8, e4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_604 = iterated_integral(lst{o8, e5me4, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_605 = iterated_integral(lst{o8, e5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_606 = iterated_integral(lst{o8, e5me4, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_607 = iterated_integral(lst{o8, e5me4, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_608 = iterated_integral(lst{o8, e5me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_609 = iterated_integral(lst{o8, e5me4, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_610 = iterated_integral(lst{o8, e6me4, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_611 = iterated_integral(lst{o8, o1, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_612 = iterated_integral(lst{o8, o1, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_613 = iterated_integral(lst{o8, o10, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_614 = iterated_integral(lst{o8, o10, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_615 = iterated_integral(lst{o8, o10, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_616 = iterated_integral(lst{o8, o2, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_617 = iterated_integral(lst{o8, o4me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_618 = iterated_integral(lst{o8, o4me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_619 = iterated_integral(lst{o8, o4me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_620 = iterated_integral(lst{o8, o5me4, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_621 = iterated_integral(lst{o8, o5me4, o4me4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_622 = iterated_integral(lst{o8, o5me4, o6, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_623 = iterated_integral(lst{o8, o7, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_624 = iterated_integral(lst{o8, o7, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_625 = iterated_integral(lst{o8, o7, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_626 = iterated_integral(lst{o8, o7, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_627 = iterated_integral(lst{o8, o7, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_628 = iterated_integral(lst{o8, o7, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_629 = iterated_integral(lst{o8, o8, e4, e5me4},sxinv_m2_val, N_trunc).evalf();
    ex I_630 = iterated_integral(lst{o8, o8, e4, e7me4},sxinv_m2_val, N_trunc).evalf();
    ex I_631 = iterated_integral(lst{o8, o8, e4, o7},sxinv_m2_val, N_trunc).evalf();
    ex I_632 = iterated_integral(lst{o8, o8, e4, o8},sxinv_m2_val, N_trunc).evalf();
    ex I_633 = iterated_integral(lst{o8, o8, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_634 = iterated_integral(lst{o8, o8, o9, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_635 = iterated_integral(lst{o8, o9, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_636 = iterated_integral(lst{o8, o9, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_637 = iterated_integral(lst{o9, e10me4, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_638 = iterated_integral(lst{o9, e10me4, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_639 = iterated_integral(lst{o9, e4, e10me4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_640 = iterated_integral(lst{o9, e4, e4, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_641 = iterated_integral(lst{o9, e4, o3, o2},sxinv_m2_val, N_trunc).evalf();
    ex I_642 = iterated_integral(lst{o9, o1, o1, o1},sxinv_m2_val, N_trunc).evalf();
    ex I_643 = iterated_integral(lst{o9, o3, e4, o2},sxinv_m2_val, N_trunc).evalf();
    ex J_1_0 = 1;
    ex J_1_1 = 4*L_sxinv_m2;
    ex J_1_2 = numeric(1,6)*pow(Pi,2)+8*pow(L_sxinv_m2,2);
    ex J_1_3 = numeric(-2,3)*zeta_3+numeric(2,3)*pow(Pi,2)*L_sxinv_m2+numeric(32,3)*pow(L_sxinv_m2,3);
    ex J_1_4 = numeric(7,360)*pow(Pi,4)+numeric(-8,3)*zeta_3*L_sxinv_m2+numeric(4,3)*pow(Pi,2)*pow(L_sxinv_m2,2)+numeric(32,3)*pow(L_sxinv_m2,4);
    ex J_2_0 = -2;
    ex J_2_1 = -2*I*Pi-4*L_sxinv_m2;
    ex J_2_2 = pow(Pi,2)-4*I*Pi*L_sxinv_m2-4*pow(L_sxinv_m2,2);
    ex J_2_3 = numeric(16,3)*zeta_3+I*numeric(1,3)*pow(Pi,3)+2*pow(Pi,2)*L_sxinv_m2-4*I*Pi*pow(L_sxinv_m2,2)+numeric(-8,3)*pow(L_sxinv_m2,3);
    ex J_2_4 = 2*pow(Pi,2)*pow(L_sxinv_m2,2)+I*numeric(-8,3)*Pi*pow(L_sxinv_m2,3)+numeric(-4,3)*pow(L_sxinv_m2,4)+numeric(-1,60)*pow(Pi,4)+I*numeric(16,3)*zeta_3*Pi+(I*numeric(2,3)*pow(Pi,3)+numeric(32,3)*zeta_3)*L_sxinv_m2;
    ex J_3_0 = 1;
    ex J_3_1 = 4*L_sxinv_m2;
    ex J_3_2 = numeric(1,2)*pow(Pi,2)+8*pow(L_sxinv_m2,2);
    ex J_3_3 = numeric(-8,3)*zeta_3+2*pow(Pi,2)*L_sxinv_m2+numeric(32,3)*pow(L_sxinv_m2,3);
    ex J_3_4 = numeric(7,40)*pow(Pi,4)+numeric(-32,3)*zeta_3*L_sxinv_m2+4*pow(Pi,2)*pow(L_sxinv_m2,2)+numeric(32,3)*pow(L_sxinv_m2,4);
    ex J_4_0 = 1;
    ex J_4_1 = -4*I_3+4*L_sxinv_m2;
    ex J_4_2 = 6*I_13+numeric(1,2)*pow(Pi,2)+16*I_23-16*L_sxinv_m2*I_3+8*pow(L_sxinv_m2,2);
    ex J_4_3 = -2*pow(Pi,2)*I_3-6*I_61-24*I_69+numeric(-8,3)*zeta_3-24*I_108-64*I_109-32*pow(L_sxinv_m2,2)*I_3+numeric(32,3)*pow(L_sxinv_m2,3)+(24*I_13+64*I_23+2*pow(Pi,2))*L_sxinv_m2;
    ex J_4_4 = (48*I_13+4*pow(Pi,2)+128*I_23)*pow(L_sxinv_m2,2)+numeric(-128,3)*pow(L_sxinv_m2,3)*I_3+numeric(32,3)*pow(L_sxinv_m2,4)+36*I_288+numeric(7,40)*pow(Pi,4)+96*I_436+256*I_437+24*I_249+24*I_434+96*I_435+numeric(32,3)*zeta_3*I_3+96*I_289+3*pow(Pi,2)*I_13+8*pow(Pi,2)*I_23+6*I_241+(-96*I_108-96*I_69-8*pow(Pi,2)*I_3+numeric(-32,3)*zeta_3-24*I_61-256*I_109)*L_sxinv_m2;
    ex J_5_0 = 1;
    ex J_5_1 = -2*I_3+4*L_sxinv_m2;
    ex J_5_2 = 4*I_13+numeric(1,2)*pow(Pi,2)+8*I_23-8*L_sxinv_m2*I_3+8*pow(L_sxinv_m2,2);
    ex J_5_3 = -pow(Pi,2)*I_3-4*I_61-16*I_69+numeric(-8,3)*zeta_3-12*I_108-32*I_109-16*pow(L_sxinv_m2,2)*I_3+numeric(32,3)*pow(L_sxinv_m2,3)+(16*I_13+32*I_23+2*pow(Pi,2))*L_sxinv_m2;
    ex J_5_4 = (32*I_13+4*pow(Pi,2)+64*I_23)*pow(L_sxinv_m2,2)+numeric(-64,3)*pow(L_sxinv_m2,3)*I_3+numeric(32,3)*pow(L_sxinv_m2,4)+24*I_288+numeric(7,40)*pow(Pi,4)+48*I_436+128*I_437+16*I_249+12*I_434+48*I_435+numeric(16,3)*zeta_3*I_3+64*I_289+2*pow(Pi,2)*I_13+4*pow(Pi,2)*I_23+4*I_241+(-48*I_108-64*I_69-4*pow(Pi,2)*I_3+numeric(-32,3)*zeta_3-16*I_61-128*I_109)*L_sxinv_m2;
    ex J_6_0 = 0;
    ex J_6_1 = I_4;
    ex J_6_2 = numeric(1,2)*I_25-3*I_8+I_14+4*L_sxinv_m2*I_4;
    ex J_6_3 = -3*I_57-3*I_43+numeric(1,6)*pow(Pi,2)*I_4+9*I_42+numeric(-3,2)*I_114+numeric(-3,2)*I_112+numeric(-1,2)*I_71+numeric(1,2)*I_113+I_62+8*pow(L_sxinv_m2,2)*I_4+(2*I_25-12*I_8+4*I_14)*L_sxinv_m2;
    ex J_6_4 = numeric(-1,2)*pow(Pi,2)*I_8+numeric(1,6)*pow(Pi,2)*I_14-3*I_178+9*I_177+9*I_176+I_242-3*I_237+(-12*I_57-6*I_114+2*I_113-2*I_71-6*I_112+numeric(2,3)*pow(Pi,2)*I_4-12*I_43+36*I_42+4*I_62)*L_sxinv_m2+numeric(1,12)*pow(Pi,2)*I_25+numeric(32,3)*pow(L_sxinv_m2,3)*I_4+numeric(-2,3)*zeta_3*I_4-27*I_175-3*I_223+9*I_222+numeric(3,2)*I_292+numeric(-1,2)*I_293+numeric(-3,2)*I_294+numeric(1,2)*I_251+numeric(-3,2)*I_443+numeric(1,2)*I_444+numeric(3,2)*I_445+numeric(9,2)*I_448+numeric(-3,2)*I_449+numeric(-3,4)*I_450+numeric(9,2)*I_180+numeric(9,2)*I_441+numeric(-3,2)*I_442+(-24*I_8+8*I_14+4*I_25)*pow(L_sxinv_m2,2);
    ex J_7_0 = 0;
    ex J_7_1 = 0;
    ex J_7_2 = numeric(1,2)*I_25;
    ex J_7_3 = numeric(-1,2)*I_71+numeric(1,2)*I_113+numeric(-3,2)*I_112+2*L_sxinv_m2*I_25;
    ex J_7_4 = 4*pow(L_sxinv_m2,2)*I_25+numeric(1,2)*I_251+numeric(-1,2)*I_293+numeric(3,2)*I_292+numeric(1,12)*pow(Pi,2)*I_25+numeric(1,2)*I_444+numeric(-3,2)*I_443+numeric(-3,2)*I_442+numeric(9,2)*I_441+numeric(-3,4)*I_450+(-2*I_71-6*I_112+2*I_113)*L_sxinv_m2;
    ex J_8_0 = 4;
    ex J_8_1 = 8*I*Pi;
    ex J_8_2 = numeric(-26,3)*pow(Pi,2);
    ex J_8_3 = numeric(-56,3)*zeta_3+I*numeric(-20,3)*pow(Pi,3);
    ex J_8_4 = numeric(113,30)*pow(Pi,4)+I*numeric(-112,3)*zeta_3*Pi;
    ex J_9_0 = 0;
    ex J_9_1 = 0;
    ex J_9_2 = 0;
    ex J_9_3 = I*Pi*I_11-2*I_60-2*L_sxinv_m2*I_11;
    ex J_9_4 = -6*pow(L_sxinv_m2,2)*I_11+6*I_240-3*I*Pi*I_60-3*I*Pi*I_66-pow(Pi,2)*I_11+6*I_246+3*I_265+(6*I_66+2*I*Pi*I_11-2*I_60)*L_sxinv_m2;
    ex J_10_0 = 0;
    ex J_10_1 = 0;
    ex J_10_2 = -I_11+I*Pi*I_1-2*L_sxinv_m2*I_1;
    ex J_10_3 = 3*I_85-pow(Pi,2)*I_1-3*I*Pi*I_18-3*I*Pi*I_11+5*I_60+3*I_66-6*pow(L_sxinv_m2,2)*I_1+(2*I*Pi*I_1+6*I_18+2*I_11)*L_sxinv_m2;
    ex J_10_4 = (18*I_18+10*I_11+2*I*Pi*I_1)*pow(L_sxinv_m2,2)+numeric(-28,3)*pow(L_sxinv_m2,3)*I_1+6*I*Pi*I_85-15*I_246+I*numeric(-1,6)*pow(Pi,3)*I_1-13*I_240+9*I*Pi*I_89-9*I_269+9*I*Pi*I_66+3*pow(Pi,2)*I_18-9*I_355+7*I*Pi*I_60-12*I_265-9*I_374+numeric(5,2)*pow(Pi,2)*I_11-9*I_359+(-6*I*Pi*I_11-6*I*Pi*I_18-18*I_89-3*pow(Pi,2)*I_1-6*I_66+6*I_60)*L_sxinv_m2;
    ex J_11_0 = 0;
    ex J_11_1 = 0;
    ex J_11_2 = numeric(-1,2)*I_15+I*numeric(1,2)*Pi*I_5-L_sxinv_m2*I_5;
    ex J_11_3 = numeric(-1,2)*I_63+I_70+I_110-I*Pi*I_24+numeric(-1,3)*pow(Pi,2)*I_5-3*pow(L_sxinv_m2,2)*I_5+(2*I_24-2*I_15+I*Pi*I_5)*L_sxinv_m2;
    ex J_11_4 = (I*Pi*I_5-4*I_15+6*I_24)*pow(L_sxinv_m2,2)+numeric(-14,3)*pow(L_sxinv_m2,3)*I_5-2*I_439+I_250+2*I*Pi*I_111-zeta_3*I_5+numeric(-1,2)*I_243+numeric(2,3)*pow(Pi,2)*I_24+I_290-2*I_291+numeric(-1,12)*pow(Pi,2)*I_15+numeric(3,8)*I_471-2*I_440+I_438+numeric(3,8)*I_469+I*numeric(-1,12)*pow(Pi,3)*I_5+I*numeric(-3,8)*Pi*I_122+numeric(3,8)*I_299+(-2*I_63+4*I_70+numeric(-5,6)*pow(Pi,2)*I_5+numeric(3,4)*I_122-4*I_111+4*I_110-2*I*Pi*I_24)*L_sxinv_m2;
    ex J_12_0 = 0;
    ex J_12_1 = 0;
    ex J_12_2 = 0;
    ex J_12_3 = I*numeric(-1,4)*Pi*I_26+numeric(1,4)*I_72+numeric(1,4)*I_120+numeric(1,2)*L_sxinv_m2*I_26;
    ex J_12_4 = numeric(3,2)*pow(L_sxinv_m2,2)*I_26+numeric(-1,2)*I_470+numeric(-3,4)*I_252+numeric(-1,4)*I_297+I*numeric(1,2)*Pi*I_121+numeric(-1,2)*I_468+numeric(1,4)*I_467+I*numeric(1,2)*Pi*I_72+numeric(1,6)*pow(Pi,2)*I_26+numeric(-1,2)*I_298+(I*numeric(-1,2)*Pi*I_26-I_121+I_120)*L_sxinv_m2;
    ex J_13_0 = 0;
    ex J_13_1 = 0;
    ex J_13_2 = 0;
    ex J_13_3 = numeric(1,6)*pow(Pi,2)*I_2+numeric(3,4)*I_103;
    ex J_13_4 = numeric(-1,6)*pow(Pi,2)*I_12+numeric(-3,4)*I_283-zeta_3*I_2+numeric(-3,4)*I_410+numeric(3,4)*I_421+numeric(-9,4)*I_420+(numeric(2,3)*pow(Pi,2)*I_2+3*I_103)*L_sxinv_m2;
    ex J_14_0 = 0;
    ex J_14_1 = numeric(-3,2)*I_3;
    ex J_14_2 = 6*I_23+numeric(9,2)*I_13-6*L_sxinv_m2*I_3;
    ex J_14_3 = numeric(-3,4)*pow(Pi,2)*I_3-9*I_108+4*I_86+numeric(3,2)*I_61-18*I_69-24*I_109+numeric(1,3)*pow(Pi,2)*I_1-12*pow(L_sxinv_m2,2)*I_3+(18*I_13+24*I_23)*L_sxinv_m2;
    ex J_14_4 = (48*I_23+36*I_13)*pow(L_sxinv_m2,2)-16*pow(L_sxinv_m2,3)*I_3+numeric(9,4)*pow(Pi,2)*I_13-2*zeta_3*I_1+numeric(21,2)*I_241+8*I_266+72*I_289+numeric(2,3)*pow(Pi,2)*I_11+96*I_437-16*I_362+3*pow(Pi,2)*I_23+9*I_434+36*I_436+4*zeta_3*I_3+27*I_288-6*I_249+36*I_435+(16*I_86-96*I_109+numeric(4,3)*pow(Pi,2)*I_1-3*pow(Pi,2)*I_3-72*I_69-36*I_108+6*I_61)*L_sxinv_m2;
    ex J_15_0 = 0;
    ex J_15_1 = 0;
    ex J_15_2 = 0;
    ex J_15_3 = numeric(-1,6)*pow(Pi,2)*I_1-2*I_86;
    ex J_15_4 = numeric(1,6)*pow(Pi,2)*I_11+2*I_266+zeta_3*I_1+8*I_362+(numeric(-2,3)*pow(Pi,2)*I_1-8*I_86)*L_sxinv_m2;
    ex J_16_0 = 0;
    ex J_16_1 = 0;
    ex J_16_2 = I_11-I*Pi*I_1+2*L_sxinv_m2*I_1;
    ex J_16_3 = -I_85+numeric(2,3)*pow(Pi,2)*I_1+I*Pi*I_18+2*I*Pi*I_11-3*I_60-I_66+6*pow(L_sxinv_m2,2)*I_1+(-2*I*Pi*I_1-2*I_18)*L_sxinv_m2;
    ex J_16_4 = (-6*I_18-4*I_11-2*I*Pi*I_1)*pow(L_sxinv_m2,2)+numeric(28,3)*pow(L_sxinv_m2,3)*I_1+I*numeric(1,6)*pow(Pi,3)*I_1-2*I*Pi*I_85-I*Pi*I_89+7*I_240-2*I*Pi*I_66+I_269+2*zeta_3*I_1+numeric(-2,3)*pow(Pi,2)*I_18+3*I_355-4*I*Pi*I_60+3*I_265+I_374+3*I_246+numeric(-7,6)*pow(Pi,2)*I_11+I_359+(4*I*Pi*I_11+2*I_89+numeric(5,3)*pow(Pi,2)*I_1+2*I*Pi*I_18-4*I_60)*L_sxinv_m2;
    ex J_17_0 = 0;
    ex J_17_1 = 0;
    ex J_17_2 = 0;
    ex J_17_3 = I_61-I*Pi*I_11+2*I_60+2*L_sxinv_m2*I_11;
    ex J_17_4 = 6*pow(L_sxinv_m2,2)*I_11+3*I*Pi*I_60-3*I_265-6*I_240-4*I_249-I_241+pow(Pi,2)*I_11-6*I_246+3*I*Pi*I_66+(4*I_61-6*I_66+2*I_60-2*I*Pi*I_11)*L_sxinv_m2;
    ex J_18_0 = 0;
    ex J_18_1 = 0;
    ex J_18_2 = 0;
    ex J_18_3 = numeric(-2,3)*pow(Pi,2)*I_1+4*I_86+2*I_61-2*I*Pi*I_11+2*I_60+4*pow(L_sxinv_m2,2)*I_1+(-4*I*Pi*I_1+4*I_11)*L_sxinv_m2;
    ex J_18_4 = (-4*I_18+4*I_11-4*I*Pi*I_1)*pow(L_sxinv_m2,2)+8*pow(L_sxinv_m2,3)*I_1-6*I_356+numeric(2,3)*pow(Pi,2)*I_18+2*I*Pi*I_85+numeric(10,3)*pow(Pi,2)*I_11-2*I_241-2*zeta_3*I_1+2*I*Pi*I_66+6*I*Pi*I_60-2*I_265-8*I_249+I*numeric(-4,3)*pow(Pi,3)*I_1-6*I_240-2*I_246-4*I_375-2*I_355-16*I_362+(4*I*Pi*I_11+8*I_61+16*I_86+4*pow(Pi,2)*I_1+4*I*Pi*I_18-4*I_66-4*I_85-4*I_60)*L_sxinv_m2;
    ex J_19_0 = 0;
    ex J_19_1 = 0;
    ex J_19_2 = numeric(-1,2)*I_25;
    ex J_19_3 = numeric(-1,4)*I_72+numeric(-1,4)*I_120+numeric(3,2)*I_112+I*numeric(1,4)*Pi*I_26+I*numeric(-1,2)*Pi*I_25+I_71+(-I_25+numeric(-1,2)*I_26)*L_sxinv_m2;
    ex J_19_4 = (numeric(-3,2)*I_26-I_25)*pow(L_sxinv_m2,2)+numeric(-1,6)*pow(Pi,2)*I_26+numeric(1,4)*I_297+I*Pi*I_71-3*I_292+numeric(1,2)*I_470+numeric(-1,4)*I_467-2*I_251+numeric(1,4)*pow(Pi,2)*I_25+numeric(3,4)*I_252+numeric(1,4)*I_296+I*numeric(-1,2)*Pi*I_121+numeric(1,2)*I_298+numeric(1,2)*I_468+numeric(1,4)*I_447+numeric(-9,2)*I_441+numeric(3,4)*I_450+I*numeric(-1,2)*Pi*I_72+I*numeric(-1,4)*Pi*I_116+I*numeric(3,2)*Pi*I_112+numeric(1,4)*I_452+(3*I_112+numeric(1,2)*I_116-I*Pi*I_25-I_120+I*numeric(1,2)*Pi*I_26+2*I_71+I_121)*L_sxinv_m2;
    ex J_20_0 = 0;
    ex J_20_1 = numeric(-1,2)*I_4;
    ex J_20_2 = numeric(3,2)*I_8+I*numeric(-1,2)*Pi*I_4-L_sxinv_m2*I_4;
    ex J_20_3 = I*numeric(3,2)*Pi*I_8+I*numeric(-1,4)*Pi*I_27+numeric(1,4)*I_123+numeric(-9,2)*I_42+numeric(3,4)*I_114+numeric(1,4)*I_73+numeric(1,4)*pow(Pi,2)*I_4-pow(L_sxinv_m2,2)*I_4+(numeric(1,2)*I_27+3*I_8-I*Pi*I_4)*L_sxinv_m2;
    ex J_20_4 = numeric(1,6)*pow(Pi,2)*I_27+numeric(1,4)*I_300+numeric(-1,2)*I_301+numeric(3,8)*I_295+(numeric(3,2)*I_27-I*Pi*I_4+3*I_8)*pow(L_sxinv_m2,2)+(3*I*Pi*I_8+numeric(1,2)*pow(Pi,2)*I_4+I_73-I_124+I_123+numeric(-3,2)*I_44-9*I_42+numeric(3,4)*I_115+numeric(3,2)*I_114+I*numeric(-1,2)*Pi*I_27)*L_sxinv_m2+numeric(-3,4)*I_181+numeric(1,4)*I_253+numeric(-3,4)*I_179+numeric(-3,2)*I_445+numeric(3,8)*I_446+numeric(-9,4)*I_448+numeric(-3,4)*I_224+numeric(1,4)*I_472+numeric(-1,2)*I_473+numeric(-1,2)*I_474+numeric(27,2)*I_175+numeric(-9,4)*I_180+numeric(3,8)*I_451+numeric(4,3)*zeta_3*I_4+numeric(-3,4)*pow(Pi,2)*I_8+numeric(-2,3)*pow(L_sxinv_m2,3)*I_4+I*numeric(3,4)*Pi*I_44+I*numeric(-9,2)*Pi*I_42+I*numeric(1,12)*pow(Pi,3)*I_4+I*numeric(1,2)*Pi*I_124+I*numeric(-3,8)*Pi*I_115+I*numeric(3,4)*Pi*I_114;
    ex J_21_0 = 0;
    ex J_21_1 = 0;
    ex J_21_2 = 0;
    ex J_21_3 = numeric(1,2)*I_71;
    ex J_21_4 = numeric(-1,2)*I_251+numeric(1,2)*I_293+numeric(-3,2)*I_292+numeric(1,6)*pow(Pi,2)*I_12+numeric(3,4)*I_283+2*L_sxinv_m2*I_71;
    ex J_22_0 = 0;
    ex J_22_1 = 0;
    ex J_22_2 = 0;
    ex J_22_3 = numeric(3,8)*I_71+I_125+I_128+numeric(-1,4)*I_129+I_74+numeric(-1,4)*I_75;
    ex J_22_4 = numeric(1,6)*pow(Pi,2)*I_12+4*I_307-4*I_303+numeric(-1,6)*pow(Pi,2)*I_11-I_302-2*I_266-I_254+I_309-3*I_475-3*I_476-4*I_479-2*I_481+numeric(3,4)*I_283+numeric(3,4)*I_304+numeric(-9,8)*I_292+numeric(3,8)*I_293+numeric(1,4)*I_255+numeric(-9,8)*I_308+numeric(3,4)*I_477+numeric(-3,8)*I_480+numeric(1,2)*I_482+numeric(-3,8)*I_251+numeric(3,4)*I_311+numeric(-1,4)*I_312+(numeric(3,2)*I_71-I_75+4*I_125+4*I_74+4*I_128-I_129)*L_sxinv_m2+numeric(-1,4)*I_310+numeric(3,4)*I_227+numeric(-1,4)*I_498+numeric(3,4)*I_490+numeric(-9,8)*I_494+numeric(3,4)*I_497-I_488-4*I_489-3*I_226-3*I_225+3*I_493;
    ex J_23_0 = 0;
    ex J_23_1 = 0;
    ex J_23_2 = -2*I_13+numeric(1,2)*I_32-2*I_29;
    ex J_23_3 = numeric(-3,2)*I_127+numeric(1,2)*I_135+numeric(-3,2)*I_134-6*I_130+4*I_74-I_75+numeric(-3,2)*I_47+numeric(9,4)*I_131+6*I_45+6*I_46+numeric(3,4)*I_71+2*I_125+8*I_126+8*I_69+(2*I_32-8*I_29-8*I_13)*L_sxinv_m2;
    ex J_23_4 = 14*I_307-16*I_303+3*I_304+2*I_305-2*I_302-12*I_288-32*I_289+3*I_188-8*I_266-18*I_182-6*I_189-24*I_190+18*I_192-24*I_185+(-16*I_29+4*I_32-16*I_13)*pow(L_sxinv_m2,2)+numeric(-1,2)*I_310+numeric(9,2)*I_486+numeric(-3,2)*I_487+numeric(-3,2)*I_503+numeric(-1,2)*I_505+numeric(-27,4)*I_508+numeric(9,4)*I_509-pow(Pi,2)*I_29+numeric(1,2)*I_524+numeric(-3,4)*I_525+numeric(1,2)*I_496-12*I_187-4*I_254+I_255+2*I_309-2*I_510-2*I_513-4*I_478-8*I_479+2*I_481-12*I_484-32*I_485+4*I_517-I_518+4*I_515+3*I_311-I_312-4*I_241+(-24*I_130+2*I_135-4*I_75+16*I_74-6*I_134+9*I_131-6*I_47+32*I_69+8*I_125+3*I_71+24*I_45+24*I_46-6*I_127+32*I_126)*L_sxinv_m2+numeric(-1,2)*I_306+numeric(-9,4)*I_186+numeric(-9,4)*I_292+numeric(3,4)*I_293+numeric(3,2)*I_283+4*I_488-18*I_183+numeric(1,3)*pow(Pi,2)*I_12+numeric(-1,3)*pow(Pi,2)*I_28+numeric(-2,3)*pow(Pi,2)*I_30+numeric(1,12)*pow(Pi,2)*I_32+numeric(2,3)*pow(Pi,2)*I_31+numeric(-2,3)*pow(Pi,2)*I_11-12*I_226+3*I_227-12*I_225+2*I_504-8*I_506+3*I_507-pow(Pi,2)*I_13+24*I_502+4*I_491-I_492-2*I_493-2*I_495+numeric(-27,4)*I_193+numeric(9,2)*I_191+numeric(-3,2)*I_522+numeric(-3,2)*I_523+numeric(9,2)*I_521+numeric(9,2)*I_184+numeric(9,2)*I_194+numeric(-3,2)*I_195+numeric(-9,2)*I_308+numeric(1,2)*I_514+numeric(9,4)*I_480+numeric(-1,2)*I_482+numeric(-3,2)*I_483+numeric(-3,4)*I_251;
    ex J_24_0 = 0;
    ex J_24_1 = 0;
    ex J_24_2 = I_13+numeric(-3,8)*I_25;
    ex J_24_3 = numeric(-3,8)*I_113+numeric(-3,4)*I_103+numeric(9,8)*I_112+2*I_128+numeric(-1,2)*I_129-I_130-I_132+numeric(1,4)*I_133+2*I_86+I_74+numeric(-1,4)*I_75+numeric(3,4)*I_71+numeric(1,6)*pow(Pi,2)*I_1+2*I_125-4*I_69+numeric(-1,6)*pow(Pi,2)*I_2+(numeric(-3,2)*I_25+4*I_13)*L_sxinv_m2;
    ex J_24_4 = 5*I_307-4*I_303-I_305+numeric(-1,6)*pow(Pi,2)*I_11-2*I_302+6*I_288+16*I_289+zeta_3*I_2-2*I_266+numeric(-1,2)*I_310+numeric(-1,2)*I_505+numeric(1,4)*I_306-I_254+2*I_309+I_510+4*I_511-6*I_475-6*I_476-8*I_479-4*I_481+I_482-zeta_3*I_1-3*I_515+2*I_241+numeric(3,4)*I_304+numeric(1,4)*I_255+numeric(-9,8)*I_308+numeric(3,4)*I_311+numeric(-1,4)*I_312+numeric(3,4)*I_227+numeric(-9,4)*I_292+numeric(3,4)*I_293+numeric(3,2)*I_283-2*I_488-8*I_489+numeric(1,3)*pow(Pi,2)*I_12+numeric(1,2)*pow(Pi,2)*I_13+numeric(-1,16)*pow(Pi,2)*I_25-3*I_226-3*I_225+numeric(1,4)*I_520+(-3*I_25+8*I_13)*pow(L_sxinv_m2,2)+(numeric(-2,3)*pow(Pi,2)*I_2+numeric(2,3)*pow(Pi,2)*I_1+8*I_125-4*I_132+numeric(-3,2)*I_113-2*I_129+4*I_74+8*I_128-4*I_130+I_133+8*I_86-I_75+3*I_71-3*I_103-16*I_69+numeric(9,2)*I_112)*L_sxinv_m2+numeric(3,4)*I_410+numeric(-3,4)*I_512+numeric(3,2)*I_477+numeric(-3,4)*I_480+numeric(-3,4)*I_519+numeric(9,8)*I_516+numeric(-3,4)*I_421+numeric(9,4)*I_420+numeric(9,8)*I_443+numeric(-3,8)*I_444+numeric(9,16)*I_450+numeric(-27,8)*I_441+numeric(9,8)*I_442+numeric(3,8)*I_503+numeric(-1,2)*I_498+numeric(-3,4)*I_501+2*I_504+3*I_499-8*I_362+numeric(3,2)*I_490+numeric(-9,4)*I_494+numeric(3,2)*I_497+3*I_500+4*I_502+6*I_493+numeric(-3,4)*I_251;
    ex J_25_0 = 0;
    ex J_25_1 = 0;
    ex J_25_2 = 0;
    ex J_25_3 = 0;
    ex J_25_4 = I*numeric(1,2)*Pi*I_72-2*I_266-I_252+numeric(-1,2)*I_297+numeric(-1,6)*pow(Pi,2)*I_11-L_sxinv_m2*I_72;
    ex J_26_0 = 0;
    ex J_26_1 = 0;
    ex J_26_2 = -I_11+I*Pi*I_1-2*L_sxinv_m2*I_1;
    ex J_26_3 = -3*I*Pi*I_11+3*I_60+I_85+numeric(-5,3)*pow(Pi,2)*I_1-I*Pi*I_18+I_66-2*pow(L_sxinv_m2,2)*I_1+(2*I_18+2*I_11-2*I*Pi*I_1)*L_sxinv_m2;
    ex J_26_4 = (2*I_18+2*I_11-2*I*Pi*I_1)*pow(L_sxinv_m2,2)+numeric(-4,3)*pow(L_sxinv_m2,3)*I_1+I*numeric(-3,2)*pow(Pi,3)*I_1-2*zeta_3*I_1-3*I_246+3*I*Pi*I_85+numeric(5,3)*pow(Pi,2)*I_18+I*Pi*I_89+3*I*Pi*I_66+7*I*Pi*I_60-I_359-3*I_355-7*I_240-I_269-3*I_265-I_374+numeric(23,6)*pow(Pi,2)*I_11+(2*I*Pi*I_11+2*I*Pi*I_18+pow(Pi,2)*I_1-2*I_89-2*I_85-2*I_66-2*I_60)*L_sxinv_m2;
    ex J_27_0 = 0;
    ex J_27_1 = 0;
    ex J_27_2 = 0;
    ex J_27_3 = numeric(3,8)*I_153+I*Pi*I_18+I*numeric(1,4)*Pi*I_39+I*Pi*I_11-2*I_60-I_66+numeric(3,4)*I_140+I*numeric(-1,4)*Pi*I_40+numeric(-1,4)*I_158+I*numeric(-3,4)*Pi*I_35+numeric(1,6)*pow(Pi,2)*I_1+numeric(-1,8)*I_171-I_85+numeric(-3,4)*I_78+numeric(1,4)*I_159+numeric(1,4)*I_81+numeric(1,4)*I_92+numeric(3,4)*I_77+numeric(-3,4)*I_141+I*numeric(3,4)*Pi*I_36+numeric(-1,4)*I_80+(numeric(-3,2)*I_36+numeric(1,2)*I_40-2*I_18+numeric(3,2)*I_35-2*I_11+numeric(-1,2)*I_39)*L_sxinv_m2;
    ex J_27_4 = 4*I_269+6*I_265+numeric(-1,2)*I_279+numeric(3,4)*I_319+numeric(1,2)*I_278+numeric(-9,4)*I_316+numeric(9,4)*I_317+numeric(-9,4)*I_313+numeric(9,4)*I_314+numeric(-1,4)*I_272+numeric(3,4)*I_536+numeric(-3,4)*I_537+numeric(9,4)*I_534+numeric(-1,4)*I_340+numeric(1,2)*I_371+(numeric(9,2)*I_35+numeric(3,2)*I_40-6*I_11+numeric(-3,2)*I_39+numeric(-9,2)*I_36-6*I_18)*pow(L_sxinv_m2,2)+(numeric(2,3)*pow(Pi,2)*I_1+2*I*Pi*I_18+numeric(-3,2)*I_144+numeric(-1,2)*I_165+numeric(-9,2)*I_136+numeric(9,2)*I_150+numeric(3,2)*I_147+numeric(1,2)*I_162+numeric(-1,2)*I_161+numeric(-3,2)*I_168+numeric(9,2)*I_137+numeric(3,2)*I_143+numeric(-1,2)*I_171+numeric(3,2)*I_154+numeric(-3,2)*I_155+numeric(3,2)*I_153+8*I_89-I_99+I_98-2*I_60+2*I*Pi*I_11+I*numeric(-1,2)*Pi*I_40+I*numeric(-3,2)*Pi*I_35+I*numeric(1,2)*Pi*I_39+I*numeric(3,2)*Pi*I_36+I_92+6*I_66)*L_sxinv_m2+numeric(3,4)*I_260+numeric(-3,4)*I_261+numeric(9,4)*I_326+numeric(9,4)*I_258+numeric(-1,4)*I_597+numeric(-3,4)*I_600+numeric(1,8)*I_346+numeric(-3,4)*I_343+numeric(-9,4)*I_257-4*I*Pi*I_89-5*I*Pi*I_66-2*I*Pi*I_85+numeric(-3,4)*pow(Pi,2)*I_36+numeric(-7,6)*pow(Pi,2)*I_18+numeric(3,4)*pow(Pi,2)*I_35+numeric(-1,4)*pow(Pi,2)*I_39+numeric(1,4)*pow(Pi,2)*I_40-zeta_3*I_1+9*I_246+6*I_240+numeric(-3,4)*I_583+numeric(3,8)*I_584+numeric(3,4)*I_585+numeric(-3,4)*I_586+numeric(27,16)*I_572+numeric(9,4)*I_574+numeric(3,8)*I_635+numeric(-1,8)*I_636+numeric(9,4)*I_527+numeric(-9,8)*I_528+numeric(-9,4)*I_529+numeric(9,4)*I_530+numeric(-9,4)*I_533+numeric(3,4)*I_551+numeric(-3,4)*I_552+numeric(-9,16)*I_627+numeric(-3,4)*I_629+numeric(1,16)*I_633+numeric(3,4)*I_380+numeric(-3,4)*I_381+numeric(-3,8)*I_329+numeric(3,4)*I_330+numeric(1,8)*I_603+numeric(-1,4)*I_606+numeric(1,4)*I_607+numeric(-1,8)*I_609+numeric(-3,16)*I_578+numeric(3,4)*I_589+numeric(-3,4)*I_590+numeric(-1,4)*I_592+numeric(1,4)*I_593+numeric(1,4)*I_382+numeric(3,8)*I_554+numeric(-3,4)*I_320+numeric(3,4)*I_568+numeric(-9,8)*I_580+numeric(3,8)*I_581+numeric(3,4)*I_582+numeric(-3,4)*I_334+numeric(-1,4)*I_336+numeric(1,4)*I_337+numeric(-1,4)*I_363+numeric(-1,2)*I_402+numeric(1,4)*I_404+numeric(1,2)*I_401+numeric(-1,4)*I_623+numeric(3,4)*I_543+numeric(9,4)*I_546+numeric(-3,8)*I_549+numeric(-9,4)*I_526+numeric(3,4)*I_333+numeric(-3,4)*I_331+numeric(3,4)*I_323+numeric(-1,2)*I_378+numeric(-1,2)*I_372+numeric(-7,6)*pow(Pi,2)*I_11+4*I_359-3*I*Pi*I_60+I*numeric(1,2)*Pi*I_159+I*numeric(3,4)*Pi*I_168+I*numeric(-9,4)*Pi*I_150+I*numeric(-3,4)*Pi*I_143+I*numeric(-1,2)*Pi*I_158+I*numeric(3,2)*Pi*I_140+I*numeric(3,4)*Pi*I_155+I*numeric(3,4)*Pi*I_144+I*numeric(-1,2)*Pi*I_80+I*numeric(-1,4)*Pi*I_162+I*numeric(9,4)*Pi*I_136+I*numeric(-3,2)*Pi*I_78+I*numeric(3,2)*Pi*I_77+I*numeric(-3,4)*Pi*I_147+I*numeric(-9,4)*Pi*I_137+I*numeric(1,4)*Pi*I_161+I*numeric(1,2)*Pi*I_99+I*numeric(-1,2)*Pi*I_98+I*numeric(1,2)*Pi*I_81+I*numeric(-3,4)*Pi*I_154+I*numeric(1,4)*Pi*I_165+I*numeric(-3,2)*Pi*I_141+4*I_374+3*I_355+numeric(1,6)*pow(Pi,2)*I_19;
    ex J_28_0 = 0;
    ex J_28_1 = 0;
    ex J_28_2 = -I_16+numeric(-1,2)*I_41+I*Pi*I_6+I_17-I*Pi*I_7+(2*I_7-2*I_6)*L_sxinv_m2;
    ex J_28_3 = -I_76-3*I_51+3*I_50+I_68-I_67-2*I*Pi*I_16+2*I*Pi*I_17-I_87+(6*I_9-2*I_41-6*I_10+2*I_21-2*I_20-6*I_37-2*I_33-2*I*Pi*I_7+2*I*Pi*I_6)*L_sxinv_m2+numeric(-1,2)*I_100-I_138+I_88+I*Pi*I_20+I*Pi*I_33-3*I_79+numeric(-9,4)*I_145+numeric(1,2)*I_82+(-6*I_6+6*I_7)*pow(L_sxinv_m2,2)+numeric(3,2)*I_56+numeric(3,2)*I_172+numeric(1,4)*I_163+numeric(-1,2)*I_173-pow(Pi,2)*I_6+pow(Pi,2)*I_7+3*I_58-3*I_59+3*I*Pi*I_10-3*I*Pi*I_9+3*I*Pi*I_37-I*Pi*I_21-3*I_156-3*I_65+3*I_64;
    ex J_28_4 = -I_367+I_318-3*I_277-I_274+I_271-3*I_268-I_270+3*I_267+3*I_263-3*I_264+I_535-3*I_399+3*I_315-I_393-3*I_370-3*I_209+9*I_259+3*I_256-4*I*Pi*I_65+6*I*Pi*I_58-6*I*Pi*I_51-2*I*Pi*I_67+2*I*Pi*I_88-2*I*Pi*I_138-6*I*Pi*I_79-9*I*Pi*I_55-2*I*Pi*I_76+9*I*Pi*I_48+2*I*Pi*I_68-9*I*Pi*I_49-9*I*Pi*I_160-6*I*Pi*I_59-6*I*Pi*I_156-3*I*Pi*I_52-3*I*Pi*I_54+6*I*Pi*I_50-2*I*Pi*I_87+4*I*Pi*I_64+3*I*Pi*I_84+3*I*Pi*I_97-3*I*Pi*I_83+3*I*Pi*I_53-I*Pi*I_91+3*I_531-7*I_244+7*I_245+3*I_247-3*I_248+9*I_217+9*I_604-9*I_201+9*I_200-9*I_238+9*I_239+numeric(1,6)*pow(Pi,2)*I_38+numeric(-1,2)*pow(Pi,2)*I_34+numeric(3,2)*pow(Pi,2)*I_16+numeric(-2,3)*pow(Pi,2)*I_33+numeric(-3,2)*pow(Pi,2)*I_17+numeric(-1,12)*pow(Pi,2)*I_41-9*I_199-3*I_233+3*I_234+9*I_235+9*I_587+9*I_591+3*I_203-3*I_204+9*I_202+9*I_231+3*I_232-9*I_230+9*I_229+9*I_197-9*I_196-9*I_228+I*Pi*I_94+I*Pi*I_90+numeric(3,2)*I_570+numeric(3,2)*I_221+numeric(1,2)*I_348+numeric(3,2)*I_352+numeric(27,4)*I_556+numeric(-9,4)*I_557+numeric(3,2)*I_210+numeric(-9,2)*I_220+numeric(-3,4)*I_219+numeric(1,4)*I_403+numeric(-9,4)*I_397+numeric(-3,2)*I_207+numeric(3,2)*I_544+numeric(-3,2)*I_545+3*pow(Pi,2)*I_9-pow(Pi,2)*I_20-3*pow(Pi,2)*I_10-3*pow(Pi,2)*I_37+pow(Pi,2)*I_21+numeric(-1,2)*I_379+numeric(1,2)*I_373+numeric(3,2)*I_324+numeric(-3,2)*I_325-I*Pi*I_142+numeric(9,4)*I_321+numeric(1,2)*I_280+numeric(-3,4)*I_611+numeric(1,4)*I_612+numeric(9,4)*I_539+numeric(-1,2)*I_262+numeric(-1,4)*I_595+numeric(1,2)*I_601+numeric(-1,2)*I_602+numeric(-1,2)*I_345+numeric(1,2)*I_344+3*I_350-3*I_351+9*I_335+I_361-I_360+3*I_208+9*I_206+3*I_214+3*I_357-3*I_358+I_550+9*I_332+numeric(-3,2)*I_571+numeric(3,4)*I_573+numeric(1,4)*I_634+numeric(-9,2)*I_637+numeric(3,2)*I_638+numeric(3,2)*I_639+numeric(-1,2)*I_640+numeric(3,4)*I_642+numeric(27,4)*I_216+numeric(1,2)*I_631+numeric(-1,2)*I_632+numeric(-9,4)*I_555+numeric(-3,2)*I_347+numeric(3,2)*I_405+numeric(-1,2)*I_406+numeric(-1,4)*I_338+numeric(-1,2)*I_608+numeric(3,4)*I_610+(-18*I_10-4*I_41+2*I*Pi*I_6-2*I*Pi*I_7-18*I_37+6*I_21+4*I_16-6*I_33-4*I_17-6*I_20+18*I_9)*pow(L_sxinv_m2,2)+(numeric(-28,3)*I_6+numeric(28,3)*I_7)*pow(L_sxinv_m2,3)+(18*I_49-2*I_100+6*I*Pi*I_10-6*I*Pi*I_9-9*I_145-18*I_48-2*I_90+6*I_83+2*I*Pi*I_20-4*I*Pi*I_16+4*I*Pi*I_17+6*I*Pi*I_37+2*I*Pi*I_33-2*I*Pi*I_21+3*I_148-3*I_149-6*I_97-2*I_94+I_169+2*I_82+6*I_56+2*I_142+6*I_172-I_170+I_163-2*I_173-6*I_84-3*pow(Pi,2)*I_6+3*pow(Pi,2)*I_7+18*I_55+6*I_54-6*I_53+2*I_91-4*I_65+4*I_64+18*I_160+6*I_52)*L_sxinv_m2+numeric(-9,2)*I_198+numeric(-3,2)*I_236+I*numeric(1,2)*Pi*I_170+I*numeric(3,2)*Pi*I_149+I*numeric(-1,2)*Pi*I_169+I*numeric(-3,2)*Pi*I_148+I*numeric(-1,6)*pow(Pi,3)*I_6+I*numeric(1,6)*pow(Pi,3)*I_7-I_376+I_377+3*I_353-3*I_354+3*I_205;
    ex J_29_0 = 0;
    ex J_29_1 = 0;
    ex J_29_2 = -2*I_11+2*I*Pi*I_1-4*L_sxinv_m2*I_1;
    ex J_29_3 = numeric(-1,2)*I_81+numeric(1,2)*I_80+numeric(1,2)*I_77+numeric(-1,2)*I_78+numeric(1,4)*I_153-6*I*Pi*I_18+I*numeric(-1,2)*Pi*I_35+numeric(-1,2)*I_92+I*numeric(-1,2)*Pi*I_39+6*I_66+numeric(1,2)*I_140+numeric(-1,2)*I_141-4*I*Pi*I_11+I*numeric(1,2)*Pi*I_40-2*pow(Pi,2)*I_1+numeric(-1,2)*I_159+6*I_60+I*numeric(1,2)*Pi*I_36+numeric(1,4)*I_171+6*I_85+numeric(1,2)*I_158-12*pow(L_sxinv_m2,2)*I_1+(-I_36+4*I*Pi*I_1+12*I_18+I_35+I_39-I_40)*L_sxinv_m2;
    ex J_29_4 = I_279-I_278-18*I_269-18*I_265-I_371-I*Pi*I_81-I*Pi*I_141+12*I*Pi*I_66+8*I*Pi*I_60-I*Pi*I_78+18*I*Pi*I_89+12*I*Pi*I_85-I*Pi*I_99-I*Pi*I_159+numeric(1,2)*I_319+numeric(-3,2)*I_316+numeric(3,2)*I_317+numeric(-3,2)*I_313+numeric(3,2)*I_314+numeric(1,2)*I_272+numeric(1,2)*I_536+numeric(-1,2)*I_537+numeric(3,2)*I_534+numeric(1,2)*I_340-18*I_246+I*Pi*I_80+I*Pi*I_77+I*Pi*I_158+I*Pi*I_140+I*Pi*I_98-14*I_240+numeric(-56,3)*pow(L_sxinv_m2,3)*I_1+numeric(-1,3)*pow(Pi,2)*I_19+numeric(-1,2)*pow(Pi,2)*I_36+numeric(1,2)*pow(Pi,2)*I_35+numeric(1,2)*pow(Pi,2)*I_39+numeric(-1,2)*pow(Pi,2)*I_40+3*pow(Pi,2)*I_11+6*pow(Pi,2)*I_18+numeric(1,4)*I_581+numeric(-3,2)*I_582+numeric(3,2)*I_334+numeric(1,2)*I_336+numeric(-1,2)*I_337+numeric(1,2)*I_363+numeric(-1,2)*I_404+numeric(1,2)*I_623+numeric(1,2)*I_543+numeric(3,2)*I_546+numeric(-1,4)*I_549+numeric(-3,2)*I_526+numeric(-3,2)*I_333+numeric(3,2)*I_331+numeric(1,2)*I_323+numeric(-3,2)*I_260+numeric(3,2)*I_261+numeric(3,2)*I_326+numeric(3,2)*I_258+numeric(1,2)*I_597+numeric(3,2)*I_600+numeric(-1,4)*I_346+numeric(3,2)*I_343+numeric(-3,2)*I_257+numeric(3,2)*I_583+numeric(-3,4)*I_584+numeric(-3,2)*I_585+numeric(3,2)*I_586+numeric(9,8)*I_572+numeric(3,2)*I_574+numeric(-3,4)*I_635+numeric(1,4)*I_636+numeric(3,2)*I_527+numeric(-3,4)*I_528+numeric(-3,2)*I_529+numeric(3,2)*I_530+numeric(-3,2)*I_533+numeric(1,2)*I_551+numeric(-1,2)*I_552+numeric(9,8)*I_627+numeric(3,2)*I_629+numeric(-1,8)*I_633+numeric(-3,2)*I_380+numeric(3,2)*I_381+numeric(-1,4)*I_329+numeric(-3,2)*I_330+numeric(-1,4)*I_603+numeric(1,2)*I_606+numeric(-1,2)*I_607+numeric(1,4)*I_609+numeric(-1,8)*I_578+numeric(-3,2)*I_589+numeric(3,2)*I_590+numeric(1,2)*I_592+numeric(-1,2)*I_593+numeric(-1,2)*I_382+numeric(1,4)*I_554+numeric(-1,2)*I_320+numeric(1,2)*I_568+(3*I_39-3*I_40+3*I_35+4*I*Pi*I_1-3*I_36+36*I_18+8*I_11)*pow(L_sxinv_m2,2)+(-12*I*Pi*I_18-8*I*Pi*I_11-I_144+I_165-3*I_136-36*I_89+2*I_99-2*I_98+3*I_150+I_147-I_162+I_161+3*I_168+I*Pi*I_40+I*Pi*I_36+3*I_137+I_143+I_171-6*pow(Pi,2)*I_1-I*Pi*I_35-I*Pi*I_39+8*I_60-3*I_154+3*I_155+I_153-2*I_92)*L_sxinv_m2+numeric(-3,4)*I_580+I_402-I_401-18*I_359+I*numeric(3,2)*Pi*I_154+I*numeric(-1,2)*Pi*I_165+I*numeric(1,2)*Pi*I_144+I*numeric(1,2)*Pi*I_162+I*numeric(3,2)*Pi*I_136+I*numeric(-1,2)*Pi*I_147+I*numeric(-3,2)*Pi*I_150+I*numeric(-1,3)*pow(Pi,3)*I_1+I*numeric(-1,2)*Pi*I_143+I*numeric(-3,2)*Pi*I_155+I*numeric(-3,2)*Pi*I_137+I*numeric(-1,2)*Pi*I_161+I*numeric(-3,2)*Pi*I_168+I_378-18*I_374+I_372-18*I_355;
    ex J_30_0 = 0;
    ex J_30_1 = 0;
    ex J_30_2 = numeric(1,2)*I_25;
    ex J_30_3 = numeric(-1,2)*I_71+I_125+I_128+numeric(-1,4)*I_129-I_132+numeric(1,4)*I_133+numeric(-3,2)*I_112+I*numeric(1,2)*Pi*I_25-I_130+L_sxinv_m2*I_25;
    ex J_30_4 = numeric(-1,2)*I_505+I_510+4*I_511-3*I_475-3*I_476-4*I_479-2*I_481-3*I_515+numeric(-1,4)*pow(Pi,2)*I_25+numeric(3,4)*I_477+numeric(-3,8)*I_480+numeric(1,2)*I_482+numeric(-1,4)*I_498+numeric(3,4)*I_490+numeric(-9,8)*I_494+numeric(3,4)*I_497+pow(L_sxinv_m2,2)*I_25-I_488-4*I_489+numeric(-1,4)*I_296+numeric(-1,4)*I_447+(I_133-3*I_112-I_71+numeric(-1,2)*I_116+I*Pi*I_25-4*I_130+4*I_125+4*I_128-4*I_132-I_129)*L_sxinv_m2+numeric(-1,4)*I_452+numeric(1,4)*I_520+numeric(-3,4)*I_512+numeric(-3,4)*I_519+numeric(9,8)*I_516+numeric(3,8)*I_503+numeric(-3,4)*I_501+2*I_504+3*I_499+numeric(3,2)*I_292+numeric(1,2)*I_251+numeric(-3,4)*I_450+numeric(9,2)*I_441+I*numeric(-3,2)*Pi*I_112+I*numeric(1,4)*Pi*I_116+I*numeric(-1,2)*Pi*I_71+3*I_500+4*I_502+3*I_493;
    ex J_31_0 = 0;
    ex J_31_1 = 0;
    ex J_31_2 = 0;
    ex J_31_3 = 0;
    ex J_31_4 = 8*pow(L_sxinv_m2,2)*I_18-pow(Pi,2)*I_18+numeric(3,2)*I_273+2*I_355+4*I_246-3*I*Pi*I_85+3*I_265-4*I*Pi*I_66+I*numeric(-3,2)*Pi*I_93+2*I_356+12*I_375+numeric(3,2)*I_364+numeric(3,2)*I_386+(3*I_93+6*I_85+8*I_66-8*I*Pi*I_18)*L_sxinv_m2;
    ex J_32_0 = 0;
    ex J_32_1 = 0;
    ex J_32_2 = -I_17+numeric(1,2)*I_41-I*Pi*I_6+I_16+I*Pi*I_7+(2*I_6-2*I_7)*L_sxinv_m2;
    ex J_32_3 = I_76+3*I_51-3*I_50+numeric(-1,2)*I_82+numeric(-3,2)*I_56+numeric(-3,2)*I_172+numeric(-1,4)*I_163+(2*I_17+2*I_33-2*I_16-2*I*Pi*I_7+2*I*Pi*I_6-2*I_21+2*I_20+6*I_10-6*I_9+I_41+6*I_37)*L_sxinv_m2-I_68+I_67+2*I_118+2*I_117+4*I_157+I_87+numeric(5,3)*pow(Pi,2)*I_6+numeric(-5,3)*pow(Pi,2)*I_7-2*I_139+I_138-I_88+I*Pi*I_21-I*Pi*I_20-3*I*Pi*I_10+3*I*Pi*I_9+3*I*Pi*I_16-3*I*Pi*I_17-3*I*Pi*I_37-I*Pi*I_33+3*I_79+numeric(1,2)*I_100+(2*I_6-2*I_7)*pow(L_sxinv_m2,2)+numeric(-1,2)*I_119+numeric(3,2)*I_145-3*I_58+3*I_59+3*I_156+I*numeric(1,2)*Pi*I_41+3*I_65-3*I_64;
    ex J_32_4 = I_367-2*zeta_3*I_7+2*zeta_3*I_6-I_280+I_318+3*I_277+I_274+numeric(-23,6)*pow(Pi,2)*I_16-I_271+4*I_268+I_270-4*I_267-3*I_263+3*I_264-2*I_617-4*I_541+I_542+8*I_538+I_535+numeric(-3,2)*I_321+numeric(-1,4)*I_322+numeric(3,4)*I_611+numeric(-3,4)*I_616+numeric(-5,2)*I_539+numeric(-1,4)*I_540+numeric(1,2)*I_262+numeric(-3,4)*I_339+(-2*I*Pi*I_7-2*I_33+2*I_17+6*I_10-2*I_20+I_41+10*I_37-2*I_16+2*I*Pi*I_6-6*I_9+2*I_21)*pow(L_sxinv_m2,2)+3*I_399-3*I_315+I_459-2*I_460-8*I_461+I_393-4*I_394+3*I_370+4*I_384-I_385+4*I*Pi*I_87-7*I*Pi*I_64-3*I*Pi*I_84-3*I*Pi*I_97+3*I*Pi*I_83-3*I*Pi*I_53+3*I_209-7*I_259-5*I_256-I_531+4*I_532+6*I_215+7*I_244-7*I_245-5*I_247+5*I_248-9*I_217-12*I_218-9*I_604-8*I_605+9*I_201-9*I_200+9*I_238-9*I_239+numeric(7,3)*pow(Pi,2)*I_33+numeric(7,3)*pow(Pi,2)*I_20+numeric(23,6)*pow(Pi,2)*I_17+numeric(13,3)*pow(Pi,2)*I_37+numeric(-1,4)*pow(Pi,2)*I_41+numeric(-7,3)*pow(Pi,2)*I_21+9*I_199+3*I_233-3*I_234-9*I_235-11*I_587-4*I_588-9*I_591-16*I_594-3*I_203+3*I_204-9*I_202+4*I_383-9*I_231-3*I_232+9*I_230-9*I_229-9*I_197+9*I_196+(numeric(4,3)*I_6+numeric(-4,3)*I_7)*pow(L_sxinv_m2,3)+(-6*I_76-6*I_51+6*I_50-18*I_49+6*I_68-6*I_67+6*I*Pi*I_20+6*I*Pi*I_10-6*I*Pi*I_9-2*I*Pi*I_16+2*I*Pi*I_17+2*I*Pi*I_37+6*I*Pi*I_33-6*I*Pi*I_21-2*I_119+8*I_118+8*I_117+3*I_145+16*I_157+18*I_48+2*I_90-6*I_83-5*I_148+5*I_149+6*I_97+2*I_94-4*I_87-I_169-I_167+I_166-I_82-3*I_56-8*I_139-2*I_138+2*I_142-3*I_172+I_170+I_151+4*I_88+numeric(-1,2)*I_146+numeric(-3,2)*I_164+numeric(-1,2)*I_174+I*Pi*I_41-2*I_79+6*I_84-pow(Pi,2)*I_6+pow(Pi,2)*I_7-18*I_55-6*I_54+6*I_58+6*I_53-6*I_59-6*I_156-I_152-2*I_91-2*I_65+2*I_64-18*I_160-6*I_52)*L_sxinv_m2+numeric(1,2)*I_327+numeric(3,4)*I_595+numeric(-3,4)*I_596+numeric(1,2)*I_598+numeric(-1,2)*I_599+numeric(-1,2)*I_601+numeric(1,2)*I_602+numeric(1,2)*I_345+numeric(-1,2)*I_344+numeric(-1,2)*I_342+numeric(1,2)*I_341+numeric(5,2)*I_571+numeric(-5,4)*I_573+numeric(-1,4)*I_634+numeric(9,2)*I_637+numeric(-1,4)*I_641+numeric(-3,4)*I_642+numeric(-1,4)*I_643+9*I_228-4*I_458-8*I_456-6*I_453-6*I_454+I*Pi*I_100+6*I_463+6*I_562+6*I_563-10*I_565-10*I_566-5*pow(Pi,2)*I_9+5*pow(Pi,2)*I_10+I*Pi*I_91+7*I*Pi*I_65-9*I*Pi*I_58+9*I*Pi*I_51+5*I*Pi*I_67-4*I*Pi*I_88+3*I*Pi*I_138-I*Pi*I_94+7*I*Pi*I_79+9*I*Pi*I_55+5*I*Pi*I_76-9*I*Pi*I_48-5*I*Pi*I_68+9*I*Pi*I_49+9*I*Pi*I_160-I*Pi*I_142+9*I*Pi*I_59+9*I*Pi*I_156+3*I*Pi*I_52+3*I*Pi*I_54-9*I*Pi*I_50-I*Pi*I_90+numeric(-9,2)*I_216+numeric(3,2)*I_465+numeric(-1,2)*I_466+numeric(-1,2)*I_626+numeric(1,4)*I_628+numeric(-1,2)*I_631+numeric(1,2)*I_632+numeric(-1,2)*I_328+numeric(3,2)*I_347+numeric(-3,2)*I_405+numeric(1,2)*I_338+numeric(1,2)*I_608+numeric(9,2)*I_198+numeric(1,2)*I_576+numeric(-1,2)*I_577+numeric(3,2)*I_236+numeric(-1,2)*I_553+numeric(-3,4)*I_457+numeric(3,2)*I_455+numeric(3,2)*I_462+numeric(-9,4)*I_464+numeric(-3,2)*I_564+numeric(5,2)*I_567+numeric(-5,2)*I_570+numeric(1,4)*I_612-3*I_350+3*I_351-9*I_335+numeric(1,4)*I_579+numeric(-1,4)*I_349+numeric(-3,2)*I_352+numeric(-9,2)*I_556+numeric(-1,4)*I_561+numeric(3,2)*I_213+numeric(-3,2)*I_210+numeric(9,2)*I_220+numeric(3,4)*I_219+numeric(-1,4)*I_403+numeric(3,4)*I_397+numeric(1,2)*I_619+numeric(-1,2)*I_622+numeric(1,2)*I_625+numeric(3,2)*I_207+numeric(-5,2)*I_544+numeric(5,2)*I_545+numeric(1,2)*I_547+numeric(-1,2)*I_548+numeric(1,2)*I_379+numeric(-1,2)*I_373+numeric(-5,2)*I_324+numeric(5,2)*I_325-6*I_212-6*I_211-I_361+8*I_400+I_360-2*I_618+2*I_620+2*I_621-3*I_208-9*I_206-3*I_214-3*I_357+3*I_358+I_550-9*I_332+numeric(-1,2)*I_406+I*numeric(3,4)*Pi*I_164+I*numeric(3,2)*pow(Pi,3)*I_6+I*numeric(3,2)*Pi*I_145+I*numeric(-1,2)*Pi*I_151+I*numeric(1,2)*Pi*I_152+I*numeric(-3,2)*pow(Pi,3)*I_7+I*numeric(-3,2)*Pi*I_56+I*numeric(-1,2)*Pi*I_163+I*numeric(-1,2)*Pi*I_82+I*numeric(1,2)*Pi*I_167+I*numeric(-1,2)*Pi*I_170+I*numeric(-5,2)*Pi*I_149+I*numeric(1,2)*Pi*I_169+I*numeric(-1,2)*Pi*I_166+I*numeric(5,2)*Pi*I_148+I*numeric(1,4)*Pi*I_146+I*numeric(1,4)*Pi*I_174+I*numeric(-3,2)*Pi*I_172+I_376-I_377-3*I_353+3*I_354-3*I_205;
    ex J_33_0 = 0;
    ex J_33_1 = 0;
    ex J_33_2 = 2*I_11-2*I*Pi*I_1+4*L_sxinv_m2*I_1;
    ex J_33_3 = numeric(-1,2)*I_140+numeric(1,2)*I_92+numeric(10,3)*pow(Pi,2)*I_1-6*I_66+6*I*Pi*I_18+numeric(1,2)*I_141+numeric(-1,2)*I_158+I*numeric(1,2)*Pi*I_35+numeric(-1,4)*I_153+numeric(-1,2)*I_80+numeric(-1,2)*I_77+6*I*Pi*I_11+I*numeric(1,2)*Pi*I_39+I*numeric(-1,2)*Pi*I_36+I*numeric(-1,2)*Pi*I_40-6*I_60-8*I_86+numeric(-1,4)*I_171-6*I_85+numeric(1,2)*I_81+numeric(1,2)*I_78+numeric(1,2)*I_159+4*pow(L_sxinv_m2,2)*I_1+(-12*I_18+4*I*Pi*I_1+I_36+I_40-4*I_11-I_35-I_39)*L_sxinv_m2;
    ex J_33_4 = -I_279-I_275+I_276+I_278+18*I_269+16*I_265-I_613-I_614-I*Pi*I_96-I*Pi*I_98-I_395+I_396+I_371-2*I_630+4*zeta_3*I_1+numeric(8,3)*pow(L_sxinv_m2,3)*I_1+3*I*pow(Pi,3)*I_1+numeric(5,6)*pow(Pi,2)*I_36+numeric(-22,3)*pow(Pi,2)*I_18+numeric(-23,3)*pow(Pi,2)*I_11+numeric(-5,6)*pow(Pi,2)*I_35+numeric(-5,6)*pow(Pi,2)*I_39+numeric(5,6)*pow(Pi,2)*I_40+numeric(1,4)*I_615+numeric(-1,2)*I_536+numeric(1,2)*I_537+numeric(-3,2)*I_534+numeric(-1,2)*I_340+numeric(3,2)*I_260+numeric(-3,2)*I_261+numeric(-3,2)*I_326+numeric(-3,2)*I_258+numeric(-1,2)*I_597+numeric(-3,2)*I_600+numeric(1,4)*I_346+numeric(-3,2)*I_343+numeric(3,2)*I_257+numeric(-3,2)*I_583+numeric(3,4)*I_584+numeric(3,2)*I_585+numeric(-3,2)*I_586+numeric(-3,4)*I_572+numeric(-3,2)*I_574+numeric(3,4)*I_635+numeric(-3,2)*I_527+numeric(3,4)*I_528+numeric(3,2)*I_529+numeric(-3,2)*I_530+numeric(3,2)*I_533+numeric(-1,2)*I_551+numeric(1,2)*I_552+numeric(-3,4)*I_627+numeric(-3,2)*I_629+numeric(1,8)*I_633+numeric(3,2)*I_392+numeric(-3,2)*I_381+numeric(1,4)*I_329+numeric(3,2)*I_330+numeric(1,4)*I_603+numeric(-1,2)*I_606+numeric(1,2)*I_607+numeric(-1,4)*I_609+numeric(1,8)*I_578+numeric(3,2)*I_589+numeric(-3,2)*I_590+numeric(-1,2)*I_592+numeric(1,2)*I_593+numeric(-1,2)*I_389+numeric(-1,4)*I_554+numeric(1,2)*I_320+numeric(-1,2)*I_568+numeric(3,4)*I_580+numeric(3,2)*I_582+numeric(-3,2)*I_334+numeric(-1,2)*I_336+numeric(1,2)*I_337+10*I_246-6*I_391+I*Pi*I_95+I*Pi*I_99+14*I_240-2*I_575+I_366-6*I_390+2*I_387+2*I_388-I_368+I_369-10*I*Pi*I_66-14*I*Pi*I_60-18*I*Pi*I_89-16*I*Pi*I_85-4*I_365+I_569+numeric(1,4)*I_560+(I_36-I_35+4*I*Pi*I_1-4*I_11-I_39-28*I_18+I_40)*pow(L_sxinv_m2,2)+(-I_78+I_77+I_144-I_165+3*I_136+numeric(-1,2)*I_171+36*I_89-2*I_99+2*I_98+8*I_85-3*I_150-I_147+2*I_96-2*I_95+I_162-I_161-I_159+I_158-3*I_168+I*Pi*I_40+I*Pi*I_36-I_81-3*I_137-I_143-I_141+I_140-2*pow(Pi,2)*I_1-I*Pi*I_35-I*Pi*I_39-4*I*Pi*I_11+4*I*Pi*I_18+I_80+numeric(-1,2)*I_153+4*I_60+3*I_154-3*I_155+I_92-32*I_86-4*I_66)*L_sxinv_m2+numeric(-3,2)*I_363+numeric(1,2)*I_404+numeric(-1,2)*I_398+numeric(-1,2)*I_623+numeric(-1,2)*I_543+numeric(-3,2)*I_546+numeric(1,4)*I_549+numeric(3,2)*I_526+numeric(3,2)*I_333+numeric(-3,2)*I_331+numeric(-1,2)*I_323-I_558-I_559+numeric(-1,2)*I_319+numeric(3,2)*I_316+numeric(-3,2)*I_317+numeric(3,2)*I_313+numeric(-3,2)*I_314+numeric(-1,2)*I_272+32*I_362-I_402+I_401+18*I_359+I_624+8*I_356+I*numeric(-3,2)*Pi*I_154+I*numeric(1,2)*Pi*I_165+I*numeric(-1,2)*Pi*I_162+I*numeric(3,2)*Pi*I_155+I*numeric(1,2)*Pi*I_161+I*numeric(3,2)*Pi*I_168+I*numeric(3,2)*Pi*I_81+I*numeric(3,2)*Pi*I_141+I*numeric(-1,2)*Pi*I_144+I*numeric(-3,2)*Pi*I_80+I*numeric(-3,2)*Pi*I_136+I*numeric(3,2)*Pi*I_78+I*numeric(-3,2)*Pi*I_77+I*numeric(1,2)*Pi*I_147+I*numeric(3,2)*Pi*I_150+I*numeric(1,2)*Pi*I_143+I*numeric(-3,2)*Pi*I_158+I*numeric(-1,4)*Pi*I_153+I*numeric(-3,2)*Pi*I_140+I*numeric(3,2)*Pi*I_137+I*numeric(1,2)*Pi*I_92+I*numeric(-1,4)*Pi*I_171+I*numeric(3,2)*Pi*I_159-I_378+18*I_374+8*I_375-I_372+22*I_355;
    ex J_34_0 = 0;
    ex J_34_1 = 0;
    ex J_34_2 = 0;
    ex J_34_3 = 2*I_74+2*I*Pi*I_18+numeric(3,4)*I_153-2*I_61-2*I_85-2*I_128-2*I_125+4*I_130+(-4*I_18+I_40-3*I_36-I_39-4*I_11+3*I_35)*L_sxinv_m2+numeric(-3,2)*I_78+numeric(3,2)*I_77+numeric(-1,2)*I_75+numeric(1,2)*I_129+numeric(-3,2)*I_141+numeric(3,2)*I_140+numeric(-1,4)*I_71+numeric(1,2)*I_92+numeric(-1,2)*I_158+numeric(-1,2)*I_80+numeric(-1,4)*I_171+numeric(1,2)*I_81+numeric(1,2)*I_159-I_133+4*I_132-4*I_60+2*I*Pi*I_11+I*numeric(-1,2)*Pi*I_40+I*numeric(-3,2)*Pi*I_35+I*numeric(1,2)*Pi*I_39+I*numeric(3,2)*Pi*I_36-4*I_86-2*I_66;
    ex J_34_4 = -I_306+4*I_307-8*I_303+4*I_305+2*I_302-2*I_281-2*I_282-I_279-I_275+I_276+I_278+3*I_273+8*I_269+18*I_265-2*I_613-2*I_614+3*I*Pi*I_81+2*I*Pi*I_102-4*I*Pi*I_141-18*I*Pi*I_66-6*I*Pi*I_60-3*I*Pi*I_80-3*I*Pi*I_93-5*I*Pi*I_78+5*I*Pi*I_77+2*I*Pi*I_101-8*I*Pi*I_89-2*I*Pi*I_158+4*I*Pi*I_140-10*I*Pi*I_85-I*Pi*I_96-I*Pi*I_98+2*I*Pi*I_159+numeric(3,2)*I_304+numeric(3,4)*I_292+numeric(-1,4)*I_293+numeric(-3,2)*I_285+numeric(-1,2)*I_286+numeric(1,2)*I_287+numeric(3,2)*I_284+numeric(3,2)*I_319+numeric(-11,2)*I_316+numeric(11,2)*I_317+numeric(-9,2)*I_313+numeric(9,2)*I_314+numeric(-3,2)*I_272+numeric(1,2)*I_615+numeric(3,2)*I_536+numeric(-3,2)*I_537+numeric(9,2)*I_534-I_520-I_395+I_396+I_371+numeric(-3,2)*I_503+8*I_425+8*I_426-2*I_409-2*I_254-2*I_309-4*I_510-16*I_511+3*I_512+6*I_475+6*I_476+8*I_479+4*I_481-I_482-4*I_630-4*I_423+I_424+numeric(-13,6)*pow(Pi,2)*I_36+numeric(-13,3)*pow(Pi,2)*I_18+numeric(-7,3)*pow(Pi,2)*I_11+numeric(13,6)*pow(Pi,2)*I_35+numeric(-7,6)*pow(Pi,2)*I_39+numeric(7,6)*pow(Pi,2)*I_40+numeric(-1,3)*pow(Pi,2)*I_22+3*I_519+12*I_515+numeric(-1,2)*I_340+numeric(-1,2)*I_597+numeric(-3,2)*I_600+numeric(-3,2)*I_343+numeric(-3,2)*I_583+numeric(3,4)*I_584+numeric(3,2)*I_585+numeric(-3,2)*I_586+numeric(3,4)*I_635+numeric(-3,2)*I_629+numeric(1,8)*I_633+numeric(-3,2)*I_381+numeric(3,2)*I_330+numeric(1,4)*I_603+numeric(-1,2)*I_606+numeric(1,2)*I_607+numeric(-1,4)*I_609+numeric(3,2)*I_589+numeric(-3,2)*I_590+numeric(-1,2)*I_592+numeric(1,2)*I_593+numeric(3,2)*I_582+numeric(-1,2)*I_336+numeric(1,2)*I_337+8*I_249+26*I_246-4*I_391+I_392+I*Pi*I_95+I*Pi*I_92+I*Pi*I_99+12*I_240+2*I_241-4*I_407-4*I_408+4*I_575-4*I_422-2*I_417-8*I_418-I_389-4*I_390+3*I_386+4*I_387+4*I_388-I_368+I_369+2*I_488+8*I_489-2*I_427-6*I_226-6*I_225+numeric(1,4)*I_581+4*I_411-I_412-2*I_569+numeric(-3,2)*I_363+numeric(1,2)*I_404+numeric(-1,2)*I_398+numeric(-1,2)*I_623+numeric(-3,2)*I_331+(6*I_93-I_106-3*I_105+3*I_104+I_107+4*I_78-4*I_77-2*I_75+8*I_74+3*I*Pi*I_40-3*I*Pi*I_39+4*I*Pi*I_11-12*I*Pi*I_18-I*Pi*I_36-4*I_102-4*I_101-8*I_61-3*I_144-I_165-9*I_136+16*I_89-2*I_99+2*I_98+12*I_85+9*I_150+3*I_147+2*I_96-2*I_95+I_162-I_161-2*I_159+2*I_158-8*I_128+2*I_129-8*I_125-3*I_168+I*Pi*I_35-4*I_81+9*I_137+16*I_130+3*I_143+2*I_141-2*I_140+4*I_80-I_71-4*I_133+16*I_132-4*I_60+3*I_154-3*I_155+2*I_153-16*I_86+28*I_66)*L_sxinv_m2+2*I_558+2*I_559-8*I_504+2*I_505-12*I_499+3*I_364+16*I_362+numeric(1,4)*I_636+numeric(-1,2)*I_382-I_402+I_401+8*I_359+numeric(7,2)*I_260+numeric(-7,2)*I_261+numeric(9,2)*I_326+numeric(13,2)*I_258+numeric(3,4)*I_346+numeric(-13,2)*I_257+numeric(-1,2)*I_410+numeric(1,2)*I_255+numeric(-9,4)*I_308+2*I_624+4*I_356+I*numeric(-3,2)*Pi*I_154+I*numeric(1,2)*Pi*I_165+I*numeric(-1,2)*Pi*I_162+I*numeric(3,2)*Pi*I_155+I*numeric(1,2)*Pi*I_161+I*numeric(3,2)*Pi*I_168+I*numeric(1,2)*Pi*I_106+I*numeric(-3,2)*Pi*I_104+I*numeric(3,2)*Pi*I_144+I*numeric(9,2)*Pi*I_136+I*numeric(-3,2)*Pi*I_147+I*numeric(-9,2)*Pi*I_150+I*numeric(-1,2)*Pi*I_107+I*numeric(-3,2)*Pi*I_143+I*numeric(1,2)*Pi*I_153+I*numeric(3,2)*Pi*I_105+I*numeric(-9,2)*Pi*I_137+I*numeric(-1,2)*Pi*I_171-12*I_500+3*I_501-16*I_502-6*I_493-I_378+8*I_374+24*I_375-I_372+10*I_355+numeric(-9,4)*I_580+numeric(-5,2)*I_334+numeric(-1,2)*I_560+numeric(1,2)*I_498+numeric(3,2)*I_543+numeric(9,2)*I_546+numeric(-3,4)*I_549+numeric(-9,2)*I_526+numeric(5,2)*I_333+numeric(3,2)*I_323+numeric(-3,2)*I_490+numeric(9,4)*I_494+numeric(-3,2)*I_497+numeric(21,8)*I_572+numeric(9,2)*I_574+numeric(9,2)*I_527+numeric(-9,4)*I_528+numeric(-9,2)*I_529+numeric(9,2)*I_530+numeric(-9,2)*I_533+numeric(3,2)*I_551+numeric(-3,2)*I_552+numeric(-3,2)*I_477+numeric(3,4)*I_480+numeric(-3,8)*I_627+numeric(-1,4)*I_433+numeric(-9,2)*I_516+numeric(1,4)*I_251+numeric(3,2)*I_311+numeric(-1,2)*I_312+numeric(-5,4)*I_329+numeric(-3,8)*I_578+numeric(1,2)*I_419+numeric(1,2)*I_310+numeric(3,4)*I_554+numeric(-3,2)*I_320+numeric(3,2)*I_428+numeric(-3,2)*I_429+numeric(3,4)*I_430+numeric(-1,2)*I_415+numeric(1,2)*I_416+numeric(3,2)*I_413+numeric(-3,2)*I_414+numeric(3,2)*I_227+numeric(3,2)*I_568+numeric(-1,2)*I_431+numeric(1,2)*I_432+(-12*I_11+4*I_18-I_40+I_39-5*I_36+5*I_35)*pow(L_sxinv_m2,2);
    ex J_35_0 = 0;
    ex J_35_1 = 0;
    ex J_35_2 = -I_25;
    ex J_35_3 = -I_74-I_61+I_85-3*I_128-3*I_125+I*Pi*I_11-I*Pi*I_25-I*Pi*I_18+2*I_130+3*I_112+numeric(1,4)*I_80+numeric(9,8)*I_71+numeric(-1,2)*I_133+numeric(1,8)*I_153+numeric(-1,4)*I_92+(2*I_18+numeric(1,2)*I_39+numeric(-1,2)*I_40+numeric(1,2)*I_35-2*I_11+numeric(-1,2)*I_36-2*I_25)*L_sxinv_m2+2*I_132-2*I_60+I*numeric(1,4)*Pi*I_40+I*numeric(-1,4)*Pi*I_35+I*numeric(-1,4)*Pi*I_39+I*numeric(1,4)*Pi*I_36+numeric(1,8)*I_171+2*I_86+I_66+numeric(-1,4)*I_78+numeric(1,4)*I_77+numeric(1,4)*I_75+numeric(-1,4)*I_159+numeric(1,4)*I_158+numeric(3,4)*I_129+numeric(-1,4)*I_81+numeric(-1,4)*I_141+numeric(1,4)*I_140;
    ex J_35_4 = -2*I_307+4*I_303-2*I_305-I_302+I_297+I_275-I_276-4*I_269+4*I_266+2*I_613+2*I_614+I_395-I_396+numeric(3,4)*I_382+numeric(1,8)*I_554+numeric(-1,4)*I_320+numeric(1,2)*I_447+numeric(3,2)*I_450+numeric(-3,4)*I_227+numeric(1,4)*I_568+numeric(-3,8)*I_580+numeric(1,8)*I_581+numeric(-3,4)*I_582+numeric(1,2)*I_452+numeric(7,4)*I_334+numeric(1,4)*I_336+numeric(-1,4)*I_337+numeric(-3,4)*I_503+numeric(3,4)*I_498+numeric(5,4)*I_363+numeric(1,2)*I_402+numeric(-1,4)*I_404+numeric(-1,2)*I_401+numeric(1,2)*I_398+numeric(1,4)*I_623+numeric(1,4)*I_543+numeric(3,4)*I_546+numeric(-1,8)*I_549+numeric(-3,4)*I_526+numeric(-7,4)*I_333+numeric(3,4)*I_331+numeric(1,4)*I_323+numeric(3,2)*I_501+numeric(-9,4)*I_490+numeric(27,8)*I_494+numeric(-9,4)*I_497+numeric(1,2)*I_378+numeric(1,2)*I_372+(numeric(-5,2)*I_39+6*I_18+numeric(5,2)*I_40-2*I_25+numeric(3,2)*I_35-6*I_11+numeric(-3,2)*I_36)*pow(L_sxinv_m2,2)+(-2*I_78+2*I_77+I_75-4*I_74-4*I_61+I_116+numeric(-1,2)*I_171-8*I_89+I_99-I_98-2*I_96+2*I_95+2*I_159-2*I_158-12*I_128+3*I_129-12*I_125+numeric(-1,2)*I_144+numeric(1,2)*I_165+numeric(-3,2)*I_136+numeric(3,2)*I_150+numeric(1,2)*I_147+numeric(-1,2)*I_162+numeric(1,2)*I_161+numeric(3,2)*I_168+numeric(3,2)*I_137+numeric(1,2)*I_143+numeric(5,2)*I_71+numeric(-3,2)*I_154+numeric(3,2)*I_155+numeric(1,2)*I_153+4*I_81+8*I_130-2*I*Pi*I_25+6*I_112-4*I_80-2*I_133+8*I_132-2*I_60+2*I_72+2*I*Pi*I_11-2*I*Pi*I_18+I*numeric(-1,2)*Pi*I_35+I*numeric(1,2)*Pi*I_36+I*numeric(-7,2)*Pi*I_40+I*numeric(7,2)*Pi*I_39+I_92+8*I_86+6*I_66)*L_sxinv_m2+I_254+I_309-2*I_510-8*I_511+9*I_475+9*I_476+12*I_479+6*I_481+4*I_630+2*I_252+6*I_515+4*I_249+3*I_246+4*I_391-I_392+I*Pi*I_71+I*Pi*I_96+6*I_240+I_241+numeric(3,4)*I_380+numeric(-1,4)*I_310+I_389+4*I_390-4*I_387-4*I_388+I_368-I_369+3*I_488+12*I_489+3*I_226+3*I_225+numeric(-1,4)*pow(Pi,2)*I_36+numeric(7,6)*pow(Pi,2)*I_18+numeric(-1,2)*pow(Pi,2)*I_11+numeric(1,4)*pow(Pi,2)*I_35+numeric(11,12)*pow(Pi,2)*I_39+numeric(-11,12)*pow(Pi,2)*I_40+numeric(1,2)*pow(Pi,2)*I_25+numeric(1,2)*I_306+numeric(-3,4)*I_304+numeric(1,2)*I_296+numeric(-27,8)*I_292+numeric(1,8)*I_293+numeric(1,2)*I_279+numeric(1,4)*I_319+numeric(-1,2)*I_278+numeric(1,4)*I_316+numeric(-1,4)*I_317+numeric(-3,4)*I_313+numeric(3,4)*I_314+numeric(5,4)*I_272+numeric(-1,2)*I_615+numeric(1,4)*I_536+numeric(-1,4)*I_537+numeric(3,4)*I_534+numeric(-1,2)*I_520+numeric(1,4)*I_340+numeric(-1,2)*I_371+numeric(-11,4)*I_260+numeric(11,4)*I_261+numeric(3,4)*I_326+numeric(-5,4)*I_258+numeric(1,4)*I_597+numeric(3,4)*I_600+numeric(-5,8)*I_346+numeric(3,4)*I_343+numeric(5,4)*I_257+numeric(-1,4)*I_255+numeric(9,8)*I_308+numeric(3,4)*I_583+numeric(-3,8)*I_584+numeric(-3,4)*I_585+numeric(3,4)*I_586+numeric(9,16)*I_572+numeric(3,4)*I_574+numeric(-3,8)*I_635+numeric(-3,8)*I_636+numeric(3,4)*I_527+numeric(-3,8)*I_528+numeric(-3,4)*I_529+numeric(3,4)*I_530+numeric(-3,4)*I_533+numeric(3,2)*I_512+numeric(1,4)*I_551+numeric(-1,4)*I_552+numeric(-9,4)*I_477+numeric(9,8)*I_480+numeric(-3,2)*I_482+numeric(-3,16)*I_627+numeric(3,4)*I_629+numeric(-1,16)*I_633+numeric(3,2)*I_519+numeric(-9,4)*I_516+numeric(-9,8)*I_251+numeric(-3,4)*I_311+numeric(1,4)*I_312+numeric(3,4)*I_381+numeric(3,8)*I_329+numeric(-3,4)*I_330+numeric(-1,8)*I_603+numeric(1,4)*I_606+numeric(-1,4)*I_607+numeric(1,8)*I_609+numeric(-1,16)*I_578+numeric(-3,4)*I_589+numeric(3,4)*I_590+numeric(1,4)*I_592+numeric(-1,4)*I_593-9*I_441-4*I_504+I_505-6*I_499-8*I_362-4*I_359-2*I_624-I*Pi*I_66+3*I*Pi*I_112-3*I*Pi*I_60-I*Pi*I_95-I*Pi*I_72+4*I*Pi*I_89+2*I*Pi*I_85-I*Pi*I_92+I*numeric(-5,2)*Pi*I_81+I*numeric(3,4)*Pi*I_154+I*numeric(-1,4)*Pi*I_165+I*numeric(-1,2)*Pi*I_141+I*numeric(1,4)*Pi*I_144+I*numeric(5,2)*Pi*I_80+I*numeric(1,4)*Pi*I_162+I*numeric(-1,2)*Pi*I_116+I*numeric(3,4)*Pi*I_136+I*numeric(1,2)*Pi*I_78+I*numeric(-1,2)*Pi*I_77+I*numeric(-1,4)*Pi*I_147+I*numeric(-3,4)*Pi*I_150+I*numeric(-1,4)*Pi*I_143+I*numeric(3,2)*Pi*I_158+I*numeric(1,2)*Pi*I_140+I*numeric(-3,4)*Pi*I_155+I*numeric(-3,4)*Pi*I_137+I*numeric(1,2)*Pi*I_171+I*numeric(-1,4)*Pi*I_161+I*numeric(-1,2)*Pi*I_99+I*numeric(1,2)*Pi*I_98+I*numeric(-3,2)*Pi*I_159+I*numeric(-3,4)*Pi*I_168-6*I_500-8*I_502-9*I_493-4*I_374-3*I_355+numeric(1,6)*pow(Pi,2)*I_19;

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_4_0 = " << J_4_0.evalf() << ","  << std::endl;
    std::cout << " J_4_1 = " << J_4_1.evalf() << ","  << std::endl;
    std::cout << " J_4_2 = " << J_4_2.evalf() << ","  << std::endl;
    std::cout << " J_4_3 = " << J_4_3.evalf() << ","  << std::endl;
    std::cout << " J_4_4 = " << J_4_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_5_0 = " << J_5_0.evalf() << ","  << std::endl;
    std::cout << " J_5_1 = " << J_5_1.evalf() << ","  << std::endl;
    std::cout << " J_5_2 = " << J_5_2.evalf() << ","  << std::endl;
    std::cout << " J_5_3 = " << J_5_3.evalf() << ","  << std::endl;
    std::cout << " J_5_4 = " << J_5_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_6_0 = " << J_6_0.evalf() << ","  << std::endl;
    std::cout << " J_6_1 = " << J_6_1.evalf() << ","  << std::endl;
    std::cout << " J_6_2 = " << J_6_2.evalf() << ","  << std::endl;
    std::cout << " J_6_3 = " << J_6_3.evalf() << ","  << std::endl;
    std::cout << " J_6_4 = " << J_6_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_7_0 = " << J_7_0.evalf() << ","  << std::endl;
    std::cout << " J_7_1 = " << J_7_1.evalf() << ","  << std::endl;
    std::cout << " J_7_2 = " << J_7_2.evalf() << ","  << std::endl;
    std::cout << " J_7_3 = " << J_7_3.evalf() << ","  << std::endl;
    std::cout << " J_7_4 = " << J_7_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_8_0 = " << J_8_0.evalf() << ","  << std::endl;
    std::cout << " J_8_1 = " << J_8_1.evalf() << ","  << std::endl;
    std::cout << " J_8_2 = " << J_8_2.evalf() << ","  << std::endl;
    std::cout << " J_8_3 = " << J_8_3.evalf() << ","  << std::endl;
    std::cout << " J_8_4 = " << J_8_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_9_0 = " << J_9_0.evalf() << ","  << std::endl;
    std::cout << " J_9_1 = " << J_9_1.evalf() << ","  << std::endl;
    std::cout << " J_9_2 = " << J_9_2.evalf() << ","  << std::endl;
    std::cout << " J_9_3 = " << J_9_3.evalf() << ","  << std::endl;
    std::cout << " J_9_4 = " << J_9_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_10_0 = " << J_10_0.evalf() << ","  << std::endl;
    std::cout << " J_10_1 = " << J_10_1.evalf() << ","  << std::endl;
    std::cout << " J_10_2 = " << J_10_2.evalf() << ","  << std::endl;
    std::cout << " J_10_3 = " << J_10_3.evalf() << ","  << std::endl;
    std::cout << " J_10_4 = " << J_10_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_11_0 = " << J_11_0.evalf() << ","  << std::endl;
    std::cout << " J_11_1 = " << J_11_1.evalf() << ","  << std::endl;
    std::cout << " J_11_2 = " << J_11_2.evalf() << ","  << std::endl;
    std::cout << " J_11_3 = " << J_11_3.evalf() << ","  << std::endl;
    std::cout << " J_11_4 = " << J_11_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_12_0 = " << J_12_0.evalf() << ","  << std::endl;
    std::cout << " J_12_1 = " << J_12_1.evalf() << ","  << std::endl;
    std::cout << " J_12_2 = " << J_12_2.evalf() << ","  << std::endl;
    std::cout << " J_12_3 = " << J_12_3.evalf() << ","  << std::endl;
    std::cout << " J_12_4 = " << J_12_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_13_0 = " << J_13_0.evalf() << ","  << std::endl;
    std::cout << " J_13_1 = " << J_13_1.evalf() << ","  << std::endl;
    std::cout << " J_13_2 = " << J_13_2.evalf() << ","  << std::endl;
    std::cout << " J_13_3 = " << J_13_3.evalf() << ","  << std::endl;
    std::cout << " J_13_4 = " << J_13_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_14_0 = " << J_14_0.evalf() << ","  << std::endl;
    std::cout << " J_14_1 = " << J_14_1.evalf() << ","  << std::endl;
    std::cout << " J_14_2 = " << J_14_2.evalf() << ","  << std::endl;
    std::cout << " J_14_3 = " << J_14_3.evalf() << ","  << std::endl;
    std::cout << " J_14_4 = " << J_14_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_15_0 = " << J_15_0.evalf() << ","  << std::endl;
    std::cout << " J_15_1 = " << J_15_1.evalf() << ","  << std::endl;
    std::cout << " J_15_2 = " << J_15_2.evalf() << ","  << std::endl;
    std::cout << " J_15_3 = " << J_15_3.evalf() << ","  << std::endl;
    std::cout << " J_15_4 = " << J_15_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_16_0 = " << J_16_0.evalf() << ","  << std::endl;
    std::cout << " J_16_1 = " << J_16_1.evalf() << ","  << std::endl;
    std::cout << " J_16_2 = " << J_16_2.evalf() << ","  << std::endl;
    std::cout << " J_16_3 = " << J_16_3.evalf() << ","  << std::endl;
    std::cout << " J_16_4 = " << J_16_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_17_0 = " << J_17_0.evalf() << ","  << std::endl;
    std::cout << " J_17_1 = " << J_17_1.evalf() << ","  << std::endl;
    std::cout << " J_17_2 = " << J_17_2.evalf() << ","  << std::endl;
    std::cout << " J_17_3 = " << J_17_3.evalf() << ","  << std::endl;
    std::cout << " J_17_4 = " << J_17_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_18_0 = " << J_18_0.evalf() << ","  << std::endl;
    std::cout << " J_18_1 = " << J_18_1.evalf() << ","  << std::endl;
    std::cout << " J_18_2 = " << J_18_2.evalf() << ","  << std::endl;
    std::cout << " J_18_3 = " << J_18_3.evalf() << ","  << std::endl;
    std::cout << " J_18_4 = " << J_18_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_19_0 = " << J_19_0.evalf() << ","  << std::endl;
    std::cout << " J_19_1 = " << J_19_1.evalf() << ","  << std::endl;
    std::cout << " J_19_2 = " << J_19_2.evalf() << ","  << std::endl;
    std::cout << " J_19_3 = " << J_19_3.evalf() << ","  << std::endl;
    std::cout << " J_19_4 = " << J_19_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_20_0 = " << J_20_0.evalf() << ","  << std::endl;
    std::cout << " J_20_1 = " << J_20_1.evalf() << ","  << std::endl;
    std::cout << " J_20_2 = " << J_20_2.evalf() << ","  << std::endl;
    std::cout << " J_20_3 = " << J_20_3.evalf() << ","  << std::endl;
    std::cout << " J_20_4 = " << J_20_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_21_0 = " << J_21_0.evalf() << ","  << std::endl;
    std::cout << " J_21_1 = " << J_21_1.evalf() << ","  << std::endl;
    std::cout << " J_21_2 = " << J_21_2.evalf() << ","  << std::endl;
    std::cout << " J_21_3 = " << J_21_3.evalf() << ","  << std::endl;
    std::cout << " J_21_4 = " << J_21_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_22_0 = " << J_22_0.evalf() << ","  << std::endl;
    std::cout << " J_22_1 = " << J_22_1.evalf() << ","  << std::endl;
    std::cout << " J_22_2 = " << J_22_2.evalf() << ","  << std::endl;
    std::cout << " J_22_3 = " << J_22_3.evalf() << ","  << std::endl;
    std::cout << " J_22_4 = " << J_22_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_23_0 = " << J_23_0.evalf() << ","  << std::endl;
    std::cout << " J_23_1 = " << J_23_1.evalf() << ","  << std::endl;
    std::cout << " J_23_2 = " << J_23_2.evalf() << ","  << std::endl;
    std::cout << " J_23_3 = " << J_23_3.evalf() << ","  << std::endl;
    std::cout << " J_23_4 = " << J_23_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_24_0 = " << J_24_0.evalf() << ","  << std::endl;
    std::cout << " J_24_1 = " << J_24_1.evalf() << ","  << std::endl;
    std::cout << " J_24_2 = " << J_24_2.evalf() << ","  << std::endl;
    std::cout << " J_24_3 = " << J_24_3.evalf() << ","  << std::endl;
    std::cout << " J_24_4 = " << J_24_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_25_0 = " << J_25_0.evalf() << ","  << std::endl;
    std::cout << " J_25_1 = " << J_25_1.evalf() << ","  << std::endl;
    std::cout << " J_25_2 = " << J_25_2.evalf() << ","  << std::endl;
    std::cout << " J_25_3 = " << J_25_3.evalf() << ","  << std::endl;
    std::cout << " J_25_4 = " << J_25_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_26_0 = " << J_26_0.evalf() << ","  << std::endl;
    std::cout << " J_26_1 = " << J_26_1.evalf() << ","  << std::endl;
    std::cout << " J_26_2 = " << J_26_2.evalf() << ","  << std::endl;
    std::cout << " J_26_3 = " << J_26_3.evalf() << ","  << std::endl;
    std::cout << " J_26_4 = " << J_26_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_27_0 = " << J_27_0.evalf() << ","  << std::endl;
    std::cout << " J_27_1 = " << J_27_1.evalf() << ","  << std::endl;
    std::cout << " J_27_2 = " << J_27_2.evalf() << ","  << std::endl;
    std::cout << " J_27_3 = " << J_27_3.evalf() << ","  << std::endl;
    std::cout << " J_27_4 = " << J_27_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_28_0 = " << J_28_0.evalf() << ","  << std::endl;
    std::cout << " J_28_1 = " << J_28_1.evalf() << ","  << std::endl;
    std::cout << " J_28_2 = " << J_28_2.evalf() << ","  << std::endl;
    std::cout << " J_28_3 = " << J_28_3.evalf() << ","  << std::endl;
    std::cout << " J_28_4 = " << J_28_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_29_0 = " << J_29_0.evalf() << ","  << std::endl;
    std::cout << " J_29_1 = " << J_29_1.evalf() << ","  << std::endl;
    std::cout << " J_29_2 = " << J_29_2.evalf() << ","  << std::endl;
    std::cout << " J_29_3 = " << J_29_3.evalf() << ","  << std::endl;
    std::cout << " J_29_4 = " << J_29_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_30_0 = " << J_30_0.evalf() << ","  << std::endl;
    std::cout << " J_30_1 = " << J_30_1.evalf() << ","  << std::endl;
    std::cout << " J_30_2 = " << J_30_2.evalf() << ","  << std::endl;
    std::cout << " J_30_3 = " << J_30_3.evalf() << ","  << std::endl;
    std::cout << " J_30_4 = " << J_30_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_31_0 = " << J_31_0.evalf() << ","  << std::endl;
    std::cout << " J_31_1 = " << J_31_1.evalf() << ","  << std::endl;
    std::cout << " J_31_2 = " << J_31_2.evalf() << ","  << std::endl;
    std::cout << " J_31_3 = " << J_31_3.evalf() << ","  << std::endl;
    std::cout << " J_31_4 = " << J_31_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_32_0 = " << J_32_0.evalf() << ","  << std::endl;
    std::cout << " J_32_1 = " << J_32_1.evalf() << ","  << std::endl;
    std::cout << " J_32_2 = " << J_32_2.evalf() << ","  << std::endl;
    std::cout << " J_32_3 = " << J_32_3.evalf() << ","  << std::endl;
    std::cout << " J_32_4 = " << J_32_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_33_0 = " << J_33_0.evalf() << ","  << std::endl;
    std::cout << " J_33_1 = " << J_33_1.evalf() << ","  << std::endl;
    std::cout << " J_33_2 = " << J_33_2.evalf() << ","  << std::endl;
    std::cout << " J_33_3 = " << J_33_3.evalf() << ","  << std::endl;
    std::cout << " J_33_4 = " << J_33_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_34_0 = " << J_34_0.evalf() << ","  << std::endl;
    std::cout << " J_34_1 = " << J_34_1.evalf() << ","  << std::endl;
    std::cout << " J_34_2 = " << J_34_2.evalf() << ","  << std::endl;
    std::cout << " J_34_3 = " << J_34_3.evalf() << ","  << std::endl;
    std::cout << " J_34_4 = " << J_34_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_35_0 = " << J_35_0.evalf() << ","  << std::endl;
    std::cout << " J_35_1 = " << J_35_1.evalf() << ","  << std::endl;
    std::cout << " J_35_2 = " << J_35_2.evalf() << ","  << std::endl;
    std::cout << " J_35_3 = " << J_35_3.evalf() << ","  << std::endl;
    std::cout << " J_35_4 = " << J_35_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_A_numeric.out <==
 s = 0.0112,
 t = -0.002,
 mZ2 = 8320.0,

 J_1_0 = 1.0,
 J_1_1 = -27.036518068992684939745112428920626098649381854085442632736,
 J_1_2 = 367.1315887143321970582153503606482771900541226166647749418,
 J_1_3 = -3339.103508340213304729246913973467652536695312829013060156,
 J_1_4 = 22888.177591223390763193446309045746331648462864131447880197,

 J_2_0 = -2.0,
 J_2_1 = 27.036518068992684939745112428920626098649381854085442632736-6.28318530717958647692528676655900576839433879875021164195*I,
 J_2_2 = -172.8737229226526266920369765971249748651038869504881976256+84.93772654419512166611196213981831636751326258374686513677*I,
 J_2_3 = 696.4483131509525541234979399744743488537389424059479077766-563.7696690527228122914842696255561053755426023399945924689*I,
 J_2_4 = -1969.4134396371515054831959931483140967552203617507304820523+2467.390824106407200597618154587235897066551488853533171915*I,

 J_3_0 = 1.0,
 J_3_1 = -27.036518068992684939745112428920626098649381854085442632736,
 J_3_2 = 370.4214568480286499311601806939403275684920224190783718173,
 J_3_3 = -3430.4542013878198835769976327703582792255405561696312485764,
 J_3_4 = 24170.73188127588831404217137225871866743171142559926099562,

 J_4_0 = 1.0,
 J_4_1 = -27.03651268437367606075292283042978764577980369420491144377,
 J_4_2 = 370.4213193436198139137100822639489496282177844400503960556,
 J_4_3 = -3430.4524171047871403320652325016138002869936752502424279646,
 J_4_4 = 24170.716191163148239853897382948538658202369001437972552983,

 J_5_0 = 1.0,
 J_5_1 = -27.036515376683180500249017629675206872214592774145177038257,
 J_5_2 = 370.4213894419785311090967093405834432928492826860020474606,
 J_5_3 = -3430.453344295472660764879507881946066284098628311005134636,
 J_5_4 = 24170.72449981474460445490980221953739895907182539158063526,

 J_6_0 = 0,
 J_6_1 = -9.805806658693992344123398425342583760498143534504328495738E-4,
 J_6_2 = 0.028472888738185869170707073554687791787273143727035297550444,
 J_6_3 = -0.4169541773699478308898069882598946813391968597544814644654,
 J_6_4 = 4.108250734562440306423591839500225099046673218970799662564,

 J_7_0 = 0,
 J_7_1 = 0,
 J_7_2 = 2.403846105692185961542353006983098425003619777996757647077E-7,
 J_7_3 = -6.739547491375291131131482391915845382211260199905487664195E-6,
 J_7_4 = 9.547310105318110184528748350370668361738874926508337920951E-5,

 J_8_0 = 4.0,
 J_8_1 = 25.1327412287183459077011470662360230735773551950008465678*I,
 J_8_2 = -85.53657147610777469656558866559330983938539486275351876225,
 J_8_3 = -22.43839552564575999412844568154706649427974412368931246012-206.7085112019988011698421004473426346815019237725673846276*I,
 J_8_4 = 366.9075762280758469239252531274559190406405727004484217045-140.98459708342161328226309628142826533604593391774172310974*I,

 J_9_0 = 0,
 J_9_1 = 0,
 J_9_2 = 0,
 J_9_3 = -2.0889957507658936960595563475079130940838823816983296668767E-5-4.229065610435706076485023000816421717825553487801015376184E-6*I,
 J_9_4 = 3.924075786979894795302671180906709618122670405507191947379E-4+4.448240969930659609007324669063901054099626460622011592557E-5*I,

 J_10_0 = 0,
 J_10_1 = 0,
 J_10_2 = 1.954379753730122329456026542855806906545261392286907996926E-5+4.229064187193695844005809661420458264787750103441833862608E-6*I,
 J_10_3 = -3.573583204758913899335687219606279264618073970322028735289E-4-4.448239686413977601300131752400897786931454687555243518551E-5*I,
 J_10_4 = 0.0034638444329548168548429661807794471509479618886090345305997+2.3755483538190351787185113519149831569664386871399710190304E-4*I,

 J_11_0 = 0,
 J_11_1 = 0,
 J_11_2 = -0.01800488379994374205767959700230358505569139504507435036608-0.003644997178891405342887092527933536208119948717763592381363*I,
 J_11_3 = 0.3930514591117258038338438235312483755271677267215032763045+0.04927401767983778491395680614747382745252921689458339930909*I,
 J_11_4 = -4.456811663752390255024295235563515181582247795062715530731-0.3270536959017786176383248787799258274902185578719803867232*I,

 J_12_0 = 0,
 J_12_1 = 0,
 J_12_2 = 0,
 J_12_3 = -1.1118057781229626842078565197991912230832556560330943443073E-5-2.1145332796320409432927397008931008768600293334833193414045E-6*I,
 J_12_4 = 2.246513570134138825725322606686979379562583797076390818716E-4+2.4355742289072151045023716102120966634753753079008362367206E-5*I,

 J_13_0 = 0,
 J_13_1 = 0,
 J_13_2 = 0,
 J_13_3 = 3.95416838804871841998715971107408338104731537507747082319E-7,
 J_13_4 = -1.0584233661177994737199428942028608771029509959384602411133E-5,

 J_14_0 = 0,
 J_14_1 = 2.0192321283296220710994340644198260918099551991958608225025E-6,
 J_14_2 = -4.853530614033655523672255945616499048591515074798125667773E-5,
 J_14_3 = 5.865972515428126982955247513456698324340857093446997921217E-4,
 J_14_4 = -0.004746083626453496326245976150515712342159645865932112822077,

 J_15_0 = 0,
 J_15_1 = 0,
 J_15_2 = 0,
 J_15_3 = -2.214334642470191982215440343620456948686516110415525572123E-6,
 J_15_4 = 5.927171652466973777428935144208366318593162488135855538504E-5,

 J_16_0 = 0,
 J_16_1 = 0,
 J_16_2 = -1.954379753730122329456026542855806906545261392286907996926E-5-4.229064187193695844005809661420458264787750103441833862608E-6*I,
 J_16_3 = 3.738195851078632708634452343827108312113463514489338904325E-4+4.871145678160829267118280591939849463207307597859173376558E-5*I,
 J_16_4 = -0.003737708166695080883562179041831900911559856644238865569585-2.8203718520110143170263913129826265398342732997471478599524E-4*I,

 J_17_0 = 0,
 J_17_1 = 0,
 J_17_2 = 0,
 J_17_3 = 1.9543803434988728268978313731498228334125542147477017034395E-5+4.229065610435706076485023000816421717825553487801015376184E-6*I,
 J_17_4 = -3.573584146540709335721643002984863928629368856413130773604E-4-4.448240969930659609007324669063901054099626460622011592557E-5*I,

 J_18_0 = 0,
 J_18_1 = 0,
 J_18_2 = 0,
 J_18_3 = 2.735384392922011290490091243339422080309008422910626279769E-4+1.2279730153286363238297221523826861461603244849922784299213E-4*I,
 J_18_4 = -0.0038636583992940143312668923986652447134483474304396683208105-6.887719938272900936616781950332563549507499940475906431472E-4*I,

 J_19_0 = 0,
 J_19_1 = 0,
 J_19_2 = -2.403846105692185961542353006983098425003619777996757647077E-7,
 J_19_3 = 1.388687000330320730774155283181662462640158257766644474621E-5+1.3593427530317404357194192169083550817685289932221703976807E-6*I,
 J_19_4 = -2.3989182442096328571962484868524366550146786673804241024097E-4-1.565726223775303687734141719492101954947009258162026356389E-5*I,

 J_20_0 = 0,
 J_20_1 = 4.902903329346996172061699212671291880249071767252164247869E-4,
 J_20_2 = -0.006627871781649847413074513513146348997258546936049648116451+0.0015402925080737461694252999191299322900855555921712775458113*I,
 J_20_3 = 0.04237916004282346406653847703567818558058131342915378673446-0.02082207295258785677868657358861417310844367422599494027792*I,
 J_20_4 = -0.1707309751713978625879568126602183006218572658925115489573+0.13820540786667962487425426437707557366520521852448021045347*I,

 J_21_0 = 0,
 J_21_1 = 0,
 J_21_2 = 0,
 J_21_3 = -2.403846129769169646615371816033649357229629021110991878134E-7,
 J_21_4 = 6.344130711158341080154446713867596155815755627671410952675E-6,

 J_22_0 = 0,
 J_22_1 = 0,
 J_22_2 = 0,
 J_22_3 = 1.105769405760828465461422263737236522583104652328392848271E-6,
 J_22_4 = -2.9183005518565669005279440790726304343526056663004210868384E-5,

 J_23_0 = 0,
 J_23_1 = 0,
 J_23_2 = -1.201940095394173031507757502899385469208932893680109920694E-7,
 J_23_3 = 2.8890453582410870506187339445142526768595880464232597212116E-6,
 J_23_4 = -3.504878317067358784947116087737198975186274597081241009805E-5,

 J_24_0 = 0,
 J_24_1 = 0,
 J_24_2 = 1.1658658412597476307459623291707619973811661801744078296927E-6,
 J_24_3 = -2.8415975474421631571980641447524610691247167665079501316683E-5,
 J_24_4 = 3.496470515407659860216685382234843405449723069167264212027E-4,

 J_25_0 = 0,
 J_25_1 = 0,
 J_25_2 = 0,
 J_25_3 = 0,
 J_25_4 = -2.1367936073543388383111397705520642498344033840122236781965E-5-4.229066796471310661912168884488515848895436041887029594445E-6*I,

 J_26_0 = 0,
 J_26_1 = 0,
 J_26_2 = 1.954379753730122329456026542855806906545261392286907996926E-5+4.229064187193695844005809661420458264787750103441833862608E-6*I,
 J_26_3 = -1.229074644629210453562280547239268628052308018566730509999E-4+6.985677914081963363530438631805369826613381903283509385036E-5*I,
 J_26_4 = 3.149024508701626401021207218062540001851717940148892628301E-4-3.6225239892688270450281908922776894127235964611950064355144E-4*I,

 J_27_0 = 0,
 J_27_1 = 0,
 J_27_2 = 0,
 J_27_3 = -1.8675615525145747240454171811146412698393256320477176154715E-5-4.229063780553623275624272459197411605997836348700538166806E-6*I,
 J_27_4 = 3.3313573554388027140162356468478112847579662596375607148005E-4+4.448239045213105235050899103827996062271484447419534754369E-5*I,

 J_28_0 = 0,
 J_28_1 = 0,
 J_28_2 = -1.537981632890865603381708663302844696877569995117099059072E-5-3.5742115913269694128367603946654818503786748114031256823067E-6*I,
 J_28_3 = 2.877807887381328418782806249397050312071173382026531696316E-4+4.116869976443721172927070871259289114962636901270346757357E-5*I,
 J_28_4 = -0.0028072667058715491235968860347428977917120101436492245396367-2.383649776722956442489293693431607713459310470284109511368E-4*I,

 J_29_0 = 0,
 J_29_1 = 0,
 J_29_2 = 3.908759507460244658912053085711613813090522784573815993852E-5+8.458128374387391688011619322840916529575500206883667725215E-6*I,
 J_29_3 = -7.564965561288998549881946533181779635393194615034486566347E-4-9.742292494915142034590838755885725940970821357482605432177E-5*I,
 J_29_4 = 0.007712504027228687116130926841514126711145460057801250826339+5.640744901624247218950115789532360001268480184317026292167E-4*I,

 J_30_0 = 0,
 J_30_1 = 0,
 J_30_2 = 2.403846105692185961542353006983098425003619777996757647077E-7,
 J_30_3 = -3.009196915949189189468714923031123073048140993819280886364E-6+7.551905266003005075733204839847457950915003402611489437235E-7*I,
 J_30_4 = 1.776889698288212497419573689350372670379206004080216890599E-5-9.453670585483422181818289775092239473908754249675962193067E-6*I,

 J_31_0 = 0,
 J_31_1 = 0,
 J_31_2 = 0,
 J_31_3 = 0,
 J_31_4 = 3.3946006895518496808327766847338928702790950847821330098E-10+1.596109787495761022574925416872780513905559461648760246059E-10*I,

 J_32_0 = 0,
 J_32_1 = 0,
 J_32_2 = 1.537981632890865603381708663302844696877569995117099059072E-5+3.5742115913269694128367603946654818503786748114031256823067E-6*I,
 J_32_3 = -8.963367045551948554676413917591534763381772255245348005208E-5+5.546553636367991857626940900157401164390930304011995378357E-5*I,
 J_32_4 = 1.8204374005628467905824358172465026270266418198502734997746E-4-2.614161802027131577459401208241828540417327755542431796941E-4*I,

 J_33_0 = 0,
 J_33_1 = 0,
 J_33_2 = -3.908759507460244658912053085711613813090522784573815993852E-5-8.458128374387391688011619322840916529575500206883667725215E-6*I,
 J_33_3 = 2.458149762691346360448985326261281989323422978772648754809E-4-1.3971354689570443226706599691604712638670557644802760091014E-4*I,
 J_33_4 = -6.29805727397024467382105209606138684919530823994977208303E-4+7.245046786018560778442835389492638180416996777661699469043E-4*I,

 J_34_0 = 0,
 J_34_1 = 0,
 J_34_2 = 0,
 J_34_3 = -3.639528382882120316528204550127854819709623811640313853109E-5-8.458127561107246551248544918394823211995672697401076333612E-6*I,
 J_34_4 = 6.436628536579191615378334959675323950353158896210165116524E-4+8.89650431222984345004290357370510011678170661642651457034E-5*I,

 J_35_0 = 0,
 J_35_1 = 0,
 J_35_2 = -4.807692211384371923084706013966196850007239555993515294155E-7,
 J_35_3 = -1.4871575498101031953240969737036164160312256206526719727867E-5-5.739449510120129884251284526102595903256072784763748260887E-6*I,
 J_35_4 = 4.000838951687780568127441971228246897427687527638315730226E-4+7.184794239691954401482921923680345099015305753261563914554E-5*I,


time in seconds : 25



==> anc/topo_A_symbolic.mpl <==
U_A := Matrix(35, 35, [[eps^2*(-1+eps)^2/m2^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2*eps^2*(-1+2*eps)*(-1+eps)/m2,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,-2*eps^2*(-1+
2*eps)*(-1+eps)/m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0],[0,0,0,-2*eps/(m2-s)^3*(-1+2*eps)*(-51*eps^2*s^2*m2-2*eps^2*s^3-12*m2^2*
s*eps^2+eps^2*m2^3+57*eps*m2*s^2+2*eps*s^3+6*eps*m2^2*s-12*m2*s^2-eps*m2^3)/m2
,-12*eps/(m2-s)^3*(-1+2*eps)*(-1+eps)*(14*eps*m2*s+eps*s^2+eps*m2^2-4*m2*s)/m2
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,-2*eps*(-\
1+2*eps)*(eps^2*m2^2-10*m2*s*eps^2-23*eps^2*s^2-eps*m2^2+6*eps*m2*s+27*eps*s^2
-6*s^2)/(m2-s)^3,-12*eps*(-1+2*eps)*(7*eps*s+eps*m2-2*s)*(-1+eps)/(m2-s)^3,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[eps*(-1+eps)*(-22*
R1(s,t,m2)*eps^2*t^2*m2+R1(s,t,m2)*eps^2*t^3-88*R1(s,t,m2)*m2^2*t*eps^2+64*R1(
s,t,m2)*eps^2*m2^3+60*R1(s,t,m2)*m2^2*t*eps+14*R1(s,t,m2)*eps*t^2*m2-R1(s,t,m2
)*eps*t^3-16*R1(s,t,m2)*eps*m2^3-12*R1(s,t,m2)*m2^2*t+18*eps^2*t^3*m2-eps^2*t^
4-48*eps^2*t^2*m2^2-32*eps^2*t*m2^3+40*eps*m2^2*t^2-14*eps*m2*t^3+eps*t^4)/m2^
2/t/(4*m2-t)^3,0,0,0,0,-2*eps*(-1+2*eps)*(-72*R1(s,t,m2)*m2^2*t*eps^2+33*R1(s,
t,m2)*eps^2*t^2*m2+2*R1(s,t,m2)*eps^2*t^3+72*R1(s,t,m2)*m2^2*t*eps-33*R1(s,t,
m2)*eps*t^2*m2-2*R1(s,t,m2)*eps*t^3+64*R1(s,t,m2)*eps^2*m2^3-64*R1(s,t,m2)*eps
*m2^3+6*R1(s,t,m2)*m2*t^2-12*R1(s,t,m2)*m2^2*t+12*R1(s,t,m2)*m2^3+36*eps^2*t^2
*m2^2-3*eps^2*t^3*m2-eps^2*t^4-26*eps*m2^2*t^2+eps*m2*t^3+eps*t^4-32*eps^2*t*
m2^3+24*eps*m2^3*t)/m2/t/(4*m2-t)^3,-6*eps*(-1+2*eps)*(-1+eps)*(16*R1(s,t,m2)*
eps*m2^2-14*R1(s,t,m2)*m2*t*eps-2*R1(s,t,m2)*eps*t^2+4*R1(s,t,m2)*m2*t-4*R1(s,
t,m2)*m2^2-8*m2^2*t*eps-2*eps*t^2*m2+eps*t^3)/m2/t/(4*m2-t)^3,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-eps^2*(-1+eps)*(-eps*t^2+14*m2*t*
eps+8*eps*m2^2-10*m2*t+t^2)/m2^2/(4*m2-t)^2,0,0,0,0,2*eps^2*(-t+m2)*(-1+2*eps)
*(8*eps*m2+eps*t-6*m2-t)/m2/(4*m2-t)^2,6*eps^2*(-1+2*eps)*(-1+eps)*(2*m2+t)/m2
/(4*m2-t)^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,
0,0,0,4*eps^2*(-1+2*eps)^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0],[0,eps^3*s*(-1+2*eps)/m2/(s+m2),-3*eps^3*s*(-1+2*eps)*(-1+eps)/m2/(s+m2),0
,0,0,0,0,-eps^3*s*(-s+2*eps*s-3*m2+5*eps*m2)/m2/(s+m2),-2*eps^3*s*(3*eps-2)/m2
/(s+m2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,-eps^2*s*(-1+2*
eps)*(2*eps*s+5*eps*m2-s-2*m2)/m2/(s+m2)^2,eps^2*s*(-1+2*eps)*(-1+eps)*(3*eps*
s+12*eps*m2+s-2*m2)/m2/(s+m2)^2,0,0,0,0,0,eps^2*s*(-eps*s^2+2*eps^2*s^2-4*eps*
m2*s+7*m2*s*eps^2+2*m2^2-12*eps*m2^2+14*eps^2*m2^2)/m2/(s+m2)^2,2*eps^2*s*(3*
eps-2)*(eps*s+4*eps*m2-m2)/m2/(s+m2)^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0],[1/2*eps^2*R2(s,t,m2)*(8*t*s*eps^2+12*m2*s*eps^2+eps^2*s^2-2*eps*s
^2-8*eps*s*t-18*eps*m2*s-8*m2*t*eps+s^2+6*m2*s+4*m2*t+2*s*t)/m2^2*(-1+eps)/(2*
t+s)/(-1+2*eps)/(s+4*m2)^2,eps^2*R2(s,t,m2)*(-1+eps)*(4*eps*m2+3*eps*s-s-2*m2)
/m2/(s+4*m2)^2,0,0,0,0,0,0,0,0,1/2*eps^2*R2(s,t,m2)*(t*eps^2*s^2+28*t*m2*s*eps
^2-22*t*eps*m2*s+4*m2*s*t+64*m2^2*t*eps^2-48*m2^2*t*eps+8*m2^2*t-eps*s^3+2*eps
^2*s^3-4*eps*m2*s^2+8*eps^2*s^2*m2+32*m2^2*s*eps^2-24*eps*m2^2*s+4*m2^2*s)/m2/
(s+4*m2)^2/(2*t+s),1/2*eps^2*R2(s,t,m2)*s*(3*eps-2)*(-eps*s+4*eps*m2-2*m2)/m2/
(s+4*m2)^2/(2*t+s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1/2*eps^3*s
*(-1+eps)*(-4*eps*t+eps*s+2*t-s)/m2^2/(2*t+s)/(s+4*m2)/(-1+2*eps),-(-1+eps)*
eps^3*s/m2/(s+4*m2),0,0,0,0,0,0,0,0,-1/2*eps^3*s*(eps*s*t-4*m2*t+8*m2*t*eps-s^
2+2*eps*s^2-2*m2*s+4*eps*m2*s)/m2/(2*t+s)/(s+4*m2),1/2*eps^3*s^2*(3*eps-2)/m2/
(2*t+s)/(s+4*m2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-2*t*eps^3*(-\
1+eps)/m2^2/(4*m2-t),0,0,0,0,-t*eps^3*(eps*t-t-m2+2*eps*m2)/m2^2/(4*m2-t),3*t*
eps^3*(-1+eps)/m2^2/(4*m2-t),0,0,0,0,0,-t*eps^3*(-1+2*eps)/m2,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-1/2/s*eps^2/m2^2*(44*t*eps^2*s^2+2*eps^2*s^2*m2
+18*m2^2*s*eps^2+270*m2^2*t*eps^2+294*t*m2*s*eps^2+4*eps^2*s^3-25*eps*m2*s^2-\
43*t*eps*s^2-42*eps*m2^2*s-287*t*eps*m2*s-9*eps*s^3-270*m2^2*t*eps+3*s^3+60*m2
^2*t+63*m2*s*t+9*m2*s^2+12*m2^2*s+9*s^2*t)*(-1+eps)/(s^2+3*s*t+3*m2*s+5*m2*t)/
(-1+2*eps),0,0,-1/s*eps*(-eps^3*s^6+4*eps^2*s^6+27*m2^2*s^4+9*m2*s^5-3*eps*s^6
-81*m2^3*s^2*t*eps-300*m2^2*s^3*t*eps-129*t*eps*m2*s^4+193*t*m2*s^4*eps^2-97*t
*m2*s^4*eps^3+618*t*eps^2*m2^2*s^3-370*t*eps^3*m2^2*s^3+274*t*eps^2*m2^3*s^2-\
230*t*eps^3*m2^3*s^2-39*t*eps*m2^4*s+182*t*eps^2*m2^4*s-195*t*eps^3*m2^4*s-81*
m2^5*s*eps^2+150*m2^4*s^2*eps^2+20*t*s^5*eps^2-9*t*eps*s^5-23*m2*s^5*eps^3+51*
m2*s^5*eps^2+30*t*eps*m2^5-135*t*eps^2*m2^5+135*t*eps^3*m2^5-11*t*s^5*eps^3-\
153*eps^3*m2^4*s^2-58*eps^3*m2^3*s^3-230*m2^2*s^4*eps^3+378*m2^2*s^4*eps^2+81*
eps^3*m2^5*s+27*m2*s^4*t+45*m2^2*s^3*t+74*m2^3*s^3*eps^2-39*eps*m2*s^5-180*eps
*m2^2*s^4-27*eps*m2^3*s^3-33*eps*m2^4*s^2+18*eps*m2^5*s)/(s^2+3*s*t+3*m2*s+5*
m2*t)/(m2-s)^3/m2,3/s*eps*(54*t*eps^2*m2^4-18*eps*m2^4*t-6*eps*m2^4*s+18*eps^2
*m2^4*s+30*eps*m2^3*s^2-132*t*m2^3*s*eps^2-52*eps^2*m2^3*s^2+66*t*eps*m2^3*s+
183*t*eps*m2^2*s^2-166*eps^2*m2^2*s^3+105*eps*m2^2*s^3-18*m2^2*s^3-30*m2^2*s^2
*t-290*t*eps^2*s^2*m2^2-18*t*m2*s^3+12*eps*m2*s^4-8*m2*s^3*t*eps^2-6*m2*s^4+8*
m2*s^4*eps^2+48*t*eps*m2*s^3+9*t*eps*s^4+3*eps*s^5-8*s^4*t*eps^2)*(-1+eps)/(s^
2+3*s*t+3*m2*s+5*m2*t)/(m2-s)^3/m2,0,0,0,0,0,0,0,0,1/m2/s*eps^2*(-t*eps*s^3+s^
3*t*eps^2+12*m2*s^2*t-57*t*eps*m2*s^2+57*m2*s^2*t*eps^2+42*m2^2*s*t-187*m2^2*t
*eps*s+183*m2^2*s*t*eps^2+135*eps^2*t*m2^3-135*eps*m2^3*t+30*m2^3*t+eps*s^4-
eps^2*s^4-3*eps*m2*s^3+7*m2*eps^2*s^3+81*eps^2*s^2*m2^2-81*eps*m2^2*s^2+18*m2^
2*s^2+81*m2^3*s*eps^2-81*eps*m2^3*s+18*m2^3*s)/(s^2+3*s*t+3*m2*s+5*m2*t),4/m2*
eps^2*(s+m2)*(-1+eps)*(9*eps*m2+eps*s-3*m2)/(s^2+3*s*t+3*m2*s+5*m2*t),0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-eps^3*(-1+eps)*(15*m2*t*eps+eps*m2*s+13*eps
*s*t-eps*s^2-8*s*t-10*m2*t-2*m2*s)/m2^2/(s^2+3*s*t+3*m2*s+5*m2*t)/(-1+2*eps),0
,0,-eps^3*(-7*s^2*t+7*t*eps*s^2-7*m2*s*t+10*t*eps*m2*s+15*m2^2*t*eps-10*m2^2*t
-5*s^3+5*eps*s^3-m2*s^2+2*eps*m2*s^2+9*eps*m2^2*s-6*m2^2*s)/m2/(m2-s)/(s^2+3*s
*t+3*m2*s+5*m2*t),6*eps^3*(m2*s+5*s*t+3*m2*t+3*s^2)*(-1+eps)/m2/(m2-s)/(s^2+3*
s*t+3*m2*s+5*m2*t),0,0,0,0,0,0,0,0,eps^3*(-s^2*t+t*eps*s^2-9*m2*s*t+12*t*eps*
m2*s+15*m2^2*t*eps-10*m2^2*t+s^3-eps*s^3-3*m2*s^2+4*eps*m2*s^2+9*eps*m2^2*s-6*
m2^2*s)/m2/(s^2+3*s*t+3*m2*s+5*m2*t),4*eps^3*s*(-1+eps)*(s+m2)/m2/(s^2+3*s*t+3
*m2*s+5*m2*t),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,-(-1+eps)*eps^3*s/m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,-eps^4*s,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^3*s*(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0],[-1/2*eps^2*s*(96*m2^2*t*eps^2+48*m2^2*s*eps^2-32*m2^2*t*eps-16*eps*m2^2*s-\
4*eps*m2*s^2+8*eps^2*t^2*m2-28*t*eps*m2*s+40*t*m2*s*eps^2+8*m2*t^2+4*m2*s*t+12
*eps^2*s^2*m2-24*eps*t^2*m2+s^2*t+5*t^2*s*eps^2-2*eps*t^3+4*eps^2*t^3+2*s*t^2-\
4*t*eps*s^2-7*eps*s*t^2+3*t*eps^2*s^2)*(-1+eps)/(-1+2*eps)/(s+4*m2)/(4*m2-t)/(
2*t+s)/m2^2/t,eps^2*(s-6*eps*s+7*s*eps^2+24*m2*eps^2-20*eps*m2+4*m2)/m2/(s+4*
m2),0,0,0,1/2*eps^2*s*(-1+3*eps)*(-5*eps*t+8*eps*m2+4*t-6*m2)/(4*m2-t)/m2/t,3*
eps^2*s*(-1+3*eps)*(-1+eps)/(4*m2-t)/m2/t,0,0,0,-1/2*eps^3*s*(-2*s*t+5*eps*s*t
+16*m2*t*eps+eps*s^2+8*eps*m2*s-4*m2*t-2*m2*s)/m2/(2*t+s)/(s+4*m2),-1/2*eps^3*
s^2*(3*eps-2)/m2/(2*t+s)/(s+4*m2),0,0,0,0,0,0,-1/2*eps^3*s*(-eps*t+t-2*m2+6*
eps*m2)/m2,-eps^3*s*(-1+3*eps)/m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-1/2*eps^2*s
*R1(s,t,m2)*(96*m2^2*t*eps^2+48*m2^2*s*eps^2-32*m2^2*t*eps-16*eps*m2^2*s-4*eps
*m2*s^2+8*eps^2*t^2*m2-28*t*eps*m2*s+40*t*m2*s*eps^2+8*m2*t^2+4*m2*s*t+12*eps^
2*s^2*m2-24*eps*t^2*m2+s^2*t+5*t^2*s*eps^2-2*eps*t^3+4*eps^2*t^3+2*s*t^2-4*t*
eps*s^2-7*eps*s*t^2+3*t*eps^2*s^2)*(-1+eps)/m2^2/t/(2*t+s)/(4*m2-t)^2/(s+4*m2)
/(-1+2*eps),eps^3*R1(s,t,m2)*(-3*s+5*eps*s-8*m2+16*eps*m2)/m2/(4*m2-t)/(s+4*m2
),0,0,0,1/2*eps^2*s*R1(s,t,m2)*(-1+3*eps)*(-5*eps*t+8*eps*m2+4*t-6*m2)/m2/t/(4
*m2-t)^2,3*eps^2*s*R1(s,t,m2)*(-1+3*eps)*(-1+eps)/m2/t/(4*m2-t)^2,0,0,0,-1/2*
eps^3*s*R1(s,t,m2)*(-2*s*t+5*eps*s*t+16*m2*t*eps+eps*s^2+8*eps*m2*s-4*m2*t-2*
m2*s)/(2*t+s)/m2/(4*m2-t)/(s+4*m2),-1/2*eps^3*s^2*R1(s,t,m2)*(3*eps-2)/(2*t+s)
/m2/(4*m2-t)/(s+4*m2),0,0,0,0,0,0,-1/2*eps^3*s*R1(s,t,m2)*(-eps*t+t+10*eps*m2-\
4*m2)/m2/(4*m2-t),-eps^3*s*R1(s,t,m2)*(-1+3*eps)/m2/(4*m2-t),0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*t,0,0,0,0,0,0,0,
0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*(t+s),0,0,0,0
,0,0,0,0,0,0,0,0,0],[-eps^2*R3(s,t,m2)*(-1+eps)*(10*m2^3*t^4-80*m2^4*t^3+160*
m2^5*t^2+16*m2^2*s^5+48*m2^3*s^4-64*m2^4*s^3+2*t^2*s^5+7*t^3*s^4+11*t^4*s^3+
1276*m2^4*s^2*t*eps+20*m2^3*s^3*t*eps+24*m2^3*s^3*t*eps^2-968*m2^4*s^2*t*eps^2
+48*m2^5*s*t*eps^2+237*t^2*eps*m2*s^4-908*t^2*eps*m2^2*s^3-596*t^2*eps*m2^4*s+
764*t^2*eps^2*m2^2*s^3+720*t^2*eps^2*m2^4*s-266*t^2*m2*s^4*eps^2-55*t^4*eps*m2
*s^2+522*t^3*eps*m2*s^3-517*t^3*m2*eps^2*s^3+63*t^4*eps^2*s^2*m2-2159*eps*m2^3
*t^2*s^2+1978*eps^2*m2^3*t^2*s^2+755*eps*m2^2*t^3*s^2-761*eps^2*m2^2*t^3*s^2+
124*eps*m2^3*t^3*s-159*eps^2*m2^3*t^3*s-7*eps*m2^2*t^4*s+9*eps^2*m2^2*t^4*s-72
*s^5*t*eps^2*m2+136*t*eps^2*s^4*m2^2-112*t*eps*m2^5*s+60*t*eps*m2*s^5-188*t*
eps*m2^2*s^4+59*t^4*eps^2*s^3-53*t^4*eps*s^3-37*t^3*eps*s^4+96*m2^4*s^3*eps^2+
448*m2^3*s^4*eps^2+45*t^3*eps^2*s^4-10*t^2*eps*s^5+12*t^2*s^5*eps^2+45*eps^2*
m2^3*t^4-360*eps^2*m2^4*t^3+720*eps^2*m2^5*t^2+96*m2^2*s^5*eps^2+48*m2^2*s^4*t
-183*m2^2*s^2*t^3+3*m2^2*s*t^4-37*m2^3*s*t^3+152*m2^4*s*t^2+32*m2^5*s*t-296*m2
^4*s^2*t+4*m2^3*s^3*t+232*t^2*m2^2*s^3+539*t^2*m2^3*s^2-49*t^2*m2*s^4-12*m2*s^
5*t-123*m2*t^3*s^3+12*t^4*m2*s^2-45*eps*m2^3*t^4+360*eps*m2^4*t^3-720*eps*m2^5
*t^2-80*eps*m2^2*s^5-288*eps*m2^3*s^4+176*eps*m2^4*s^3)/m2^2/s/t/(4*m2-t)^2/(s
^2+3*s*t+3*m2*s+5*m2*t)/(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t)/(-1+2*eps),0,-eps^3*
R3(s,t,m2)*(2*m2*s-s*t+m2*t)*(-1+eps)/m2/t/(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t),-
eps^2*R3(s,t,m2)*(10*m2^5*t^2-8*m2^2*s^5+10*m2^3*s^4-12*m2^4*s^3-25*t^2*s^5+10
*m2*s^6-11*t*s^6+134*m2^4*s^2*t*eps-66*m2^3*s^3*t*eps+82*m2^3*s^3*t*eps^2-139*
m2^4*s^2*t*eps^2+27*m2^5*s*t*eps^2+215*t^2*eps*m2*s^4+324*t^2*eps*m2^2*s^3+34*
t^2*eps*m2^4*s-266*t^2*eps^2*m2^2*s^3-45*t^2*eps^2*m2^4*s-167*t^2*m2*s^4*eps^2
+46*eps*m2^3*t^2*s^2-38*eps^2*m2^3*t^2*s^2-45*s^5*t*eps^2*m2-162*t*eps^2*s^4*
m2^2-27*t*eps*m2^5*s+45*t*eps*m2*s^5+204*t*eps*m2^2*s^4-60*m2^4*s^3*eps^2+76*
m2^3*s^4*eps^2+66*t^2*eps*s^5-41*t^2*s^5*eps^2+45*eps^2*m2^5*t^2-36*m2^2*s^5*
eps^2-52*m2^2*s^4*t-3*m2^4*s*t^2+6*m2^5*s*t-25*m2^4*s^2*t-2*m2^3*s^3*t-88*t^2*
m2^2*s^3-20*t^2*m2^3*s^2-66*t^2*m2*s^4-12*m2*s^5*t-45*eps*m2^5*t^2+44*eps*m2^2
*s^5-72*eps*m2^3*s^4+60*eps*m2^4*s^3+30*t*eps*s^6+20*m2*s^6*eps^2-19*s^6*t*eps
^2-32*eps*m2*s^6)/t/m2/s/(m2-s)^2/(s^2+3*s*t+3*m2*s+5*m2*t)/(m2^2*t-4*m2*s^2-2
*m2*s*t+s^2*t),6*eps^2*R3(s,t,m2)*(-1+eps)*(-m2^4*s*t+4*m2^2*s^4-6*m2*s^5+11*s
^4*t^2+2*m2^3*s^3-3*m2^4*t^2+5*s^5*t-12*m2^3*s^2*t*eps-58*m2^2*s^3*t*eps+12*t*
eps*m2*s^4+3*t*eps*m2^4*s-70*t^2*eps*m2^2*s^2-12*t^2*eps*m2^3*s-36*t^2*eps*m2*
s^3-9*t*eps*s^5-2*m2*s^4*t+20*m2^2*s^3*t+16*eps*m2*s^5-16*eps*m2^2*s^4-19*t^2*
eps*s^4+10*m2^3*s^2*t+8*m2^3*s*t^2+28*t^2*m2^2*s^2+20*t^2*m2*s^3+9*eps*m2^4*t^
2)/t/m2/s/(m2-s)^2/(s^2+3*s*t+3*m2*s+5*m2*t)/(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t),
eps^2*R3(s,t,m2)*(-s^2*t^3-8*m2^3*s^2+24*m2^4*s+30*m2^4*t+3*m2^2*t^3-27*m2^3*t
^2-168*t*m2^3*s*eps^2+144*t*eps*m2^3*s+2*t*eps*m2^2*s^2+12*t*eps^2*s^2*m2^2+12
*m2^2*t^2*eps*s+22*m2^2*t^2*s*eps^2+20*t^3*m2*s*eps^2+12*m2*t^2*eps^2*s^2-30*
eps*m2*s*t^3-19*eps*m2*s^2*t^2+112*t*eps^2*m2^4-124*eps*m2^4*t-128*eps*m2^4*s+
128*eps^2*m2^4*s+40*eps*m2^3*s^2-48*eps^2*m2^3*s^2-2*m2^2*s^2*t+2*eps*t^4*s-3*
eps^2*t^3*s^2-2*eps^2*t^4*s-98*eps^2*m2^3*t^2+13*eps^2*m2^2*t^3+8*m2*s*t^3-14*
m2^2*s*t^2-18*m2^3*s*t+5*t^2*m2*s^2-14*eps*m2^2*t^3+111*eps*m2^3*t^2+4*eps*s^2
*t^3)/m2^2/t/(4*m2-t)^2/(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t),3*eps^2*R3(s,t,m2)*(-\
1+eps)*(3*t^2*eps*s^2+32*eps*m2^3*s+24*eps*m2^2*s^2+28*eps*m2^3*t-4*eps*m2^2*t
^2-18*t*eps*m2*s^2+20*m2^2*t*eps*s+2*eps*s*t^3-21*t^2*eps*m2*s-8*m2^3*s-8*m2^2
*s^2+6*m2*s*t^2-10*m2^2*s*t-t^2*s^2+6*m2*s^2*t-10*m2^3*t+m2^2*t^2)/m2^2/t/(4*
m2-t)^2/(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t),0,0,0,0,0,0,eps^2*R3(s,t,m2)*(6*m2^4*
s*t-12*m2^2*s^4+4*s^4*t^2-12*m2^3*s^3+10*m2^4*t^2+27*t^2*m2*eps^2*s^3+23*t^2*
eps^2*s^2*m2^2+41*t^2*m2^3*s*eps^2+71*m2^3*s^2*t*eps+103*m2^2*s^3*t*eps+13*t*
eps*m2*s^4-17*t*m2*s^4*eps^2-103*t*eps^2*m2^2*s^3-75*t*eps^2*m2^3*s^2-27*t*eps
*m2^4*s+27*t*eps^2*m2^4*s-37*t^2*eps*m2^2*s^2-49*t^2*eps*m2^3*s-41*t^2*eps*m2*
s^3-2*m2*s^5*eps^2-48*m2^2*s^4*eps^2-2*m2*s^4*t-22*m2^2*s^3*t-54*m2^3*s^3*eps^
2+50*eps*m2^2*s^4+54*eps*m2^3*s^3-12*t^2*eps*s^4-14*m2^3*s^2*t+14*m2^3*s*t^2+
14*t^2*m2^2*s^2+14*t^2*m2*s^3-45*eps*m2^4*t^2+8*t^2*s^4*eps^2+45*t^2*eps^2*m2^
4)/t/m2/s/(s^2+3*s*t+3*m2*s+5*m2*t)/(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t),4*eps^2*
R3(s,t,m2)*(-1+eps)*(s+m2)*(3*m2^2*t*eps-t*eps*m2*s-6*eps*m2*s^2+2*t*eps*s^2-
m2^2*t+2*m2*s^2-s^2*t)/m2/t/(s^2+3*s*t+3*m2*s+5*m2*t)/(m2^2*t-4*m2*s^2-2*m2*s*
t+s^2*t),0,0,0,0,0,0,-eps^3*R3(s,t,m2)*(-2*eps*m2^2*t^2-m2*s*t^2+3*t^2*eps*m2*
s+t^2*s^2-t^2*eps*s^2-m2^2*s*t+m2^2*t*eps*s-3*m2*s^2*t+5*t*eps*m2*s^2+2*eps*m2
^2*s^2)/m2/t/(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t),-2*eps^3*R3(s,t,m2)*s*(t+s)*(-t+
m2)*(-1+2*eps)/m2/t/(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t),-eps^3*R3(s,t,m2)*(t+s)*(
-s*t+eps*s*t+2*eps*m2*s+3*m2*t*eps-m2*t)/m2/t/(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t)
,0,0,0,0,0,0,0,0,0,0,0],[-1/2*eps^2*(11*s^2*t^3-16*m2^2*s^3-8*m2*s^4+56*m2^3*s
^2+32*m2^4*s+160*m2^4*t+10*m2^2*t^3-80*m2^3*t^2+7*t^2*s^3+2*t*s^4+1120*t*m2^3*
s*eps^2-1236*t*eps*m2^3*s-91*t*eps*m2^2*s^2-38*t*eps^2*s^2*m2^2-174*m2*s^3*t*
eps^2+157*t*eps*m2*s^3+944*m2^2*t^2*eps*s-959*m2^2*t^2*s*eps^2+124*t^3*m2*s*
eps^2-362*m2*t^2*eps^2*s^2-112*eps*m2*s*t^3+379*eps*m2*s^2*t^2+720*t*eps^2*m2^
4-720*eps*m2^4*t-112*eps*m2^4*s+48*eps^2*m2^4*s-148*eps*m2^3*s^2+8*eps^2*m2^3*
s^2-168*eps^2*m2^2*s^3+108*eps*m2^2*s^3+51*m2^2*s^2*t-33*t*m2*s^3+40*eps*m2*s^
4-48*m2*s^4*eps^2-10*t*eps*s^4+12*s^4*t*eps^2+59*eps^2*t^3*s^2-360*eps^2*m2^3*
t^2+45*eps^2*m2^2*t^3+23*m2*s*t^3-217*m2^2*s*t^2+312*m2^3*s*t-94*t^2*m2*s^2-45
*eps*m2^2*t^3+360*eps*m2^3*t^2-53*eps*s^2*t^3-37*t^2*eps*s^3+45*t^2*eps^2*s^3)
*(-1+eps)/(-1+2*eps)/(s^2+3*s*t+3*m2*s+5*m2*t)/(4*m2-t)^2/m2^2/s,0,1/2*eps^3*(
-1+eps)/m2,-1/2*eps^2*(s+m2)*(45*eps^2*t*m2^3-45*eps*m2^3*t+10*m2^3*t+27*m2^3*
s*eps^2-27*eps*m2^3*s+6*m2^3*s-35*m2^2*s*t*eps^2-3*m2^2*s*t+24*m2^2*t*eps*s-5*
m2^2*s^2-33*eps^2*s^2*m2^2+28*eps*m2^2*s^2+115*t*eps*m2*s^2-97*m2*s^2*t*eps^2-\
30*m2*s^2*t+49*eps*m2*s^3-14*m2*s^3-39*m2*eps^2*s^3-25*s^3*t+66*t*eps*s^3-41*s
^3*t*eps^2-19*eps^2*s^4+30*eps*s^4-11*s^4)/(s^2+3*s*t+3*m2*s+5*m2*t)/m2/s/(m2-
s)^2,3*eps^2*(s+m2)*(9*m2^2*t*eps+3*eps*m2^2*s-m2^2*s-3*m2^2*t+8*m2*s*t-22*t*
eps*m2*s+4*m2*s^2-10*eps*m2*s^2-19*t*eps*s^2+11*s^2*t-9*eps*s^3+5*s^3)*(-1+eps
)/(s^2+3*s*t+3*m2*s+5*m2*t)/m2/s/(m2-s)^2,-1/2*eps^2*(16*eps^2*m2^3-6*m2^3-4*
eps*m2^3-30*m2^2*t*eps^2+7*m2^2*t+9*m2^2*t*eps+20*eps*m2^2*s-4*m2^2*s-24*m2^2*
s*eps^2-7*m2*t^2-15*eps^2*t^2*m2+24*eps*t^2*m2+11*t*eps*m2*s-3*m2*s*t-6*t*m2*s
*eps^2-2*eps*t^3+2*eps^2*t^3+s*t^2-4*eps*s*t^2+3*t^2*s*eps^2)/m2^2/(4*m2-t)^2,
-3/2*eps^2*(2*m2^2+4*eps*m2^2-5*m2*t+16*m2*t*eps+12*eps*m2*s-4*m2*s-2*eps*t^2-\
3*eps*s*t+s*t)*(-1+eps)/m2^2/(4*m2-t)^2,0,0,0,0,0,0,1/2*eps^2*(s+m2)*(45*m2^2*
t*eps^2-45*m2^2*t*eps+10*m2^2*t+27*m2^2*s*eps^2-27*eps*m2^2*s+6*m2^2*s+41*t*m2
*s*eps^2+14*m2*s*t-49*t*eps*m2*s-19*eps*m2*s^2+15*eps^2*s^2*m2+6*m2*s^2+8*t*
eps^2*s^2-12*t*eps*s^2+4*s^2*t)/s/m2/(s^2+3*s*t+3*m2*s+5*m2*t),2*eps^2*(-m2+3*
eps*m2-s+2*eps*s)*(-1+eps)*(s+m2)/(s^2+3*s*t+3*m2*s+5*m2*t)/m2,0,0,0,0,0,0,-1/
2*eps^3*(2*m2*t*eps+3*eps*m2*s-m2*s+s*t-eps*s*t)/m2,eps^3*(t+s)*(-1+2*eps)/m2,
-1/2*eps^3*(-1+eps)*(t+s)/m2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,-eps^4*s,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^3*s*(-1+2*eps),0,0,0,0,0,0,0,0,0],[eps^3*s*(-2*
t^4+8*eps*t^4-6*eps^2*t^4+6*eps*s*t^3-52*eps*m2*t^3+16*m2*t^3-3*s*t^3-3*s*eps^
2*t^3+36*eps^2*t^3*m2-46*t^2*eps*m2*s+27*t^2*m2*s*eps^2+19*m2*s*t^2-14*m2^2*t^
2+68*eps*m2^2*t^2-54*eps^2*t^2*m2^2-30*m2^2*s*t+98*m2^2*t*eps*s-72*m2^2*s*t*
eps^2-24*eps*m2^3*t+24*eps^2*t*m2^3+48*m2^3*s*eps^2-40*eps*m2^3*s+8*m2^3*s)/(-
t+m2)/m2^2/t/(4*m2-t)/(4*m2^2+4*m2*s-s*t),eps^3*s*(-t+m2)*(s+2*m2)*(-1+2*eps)/
m2/(s+m2)/(4*m2^2+4*m2*s-s*t),-eps^3*s*(3*s*t^3-9*eps*s*t^3+6*s*eps^2*t^3+6*m2
*t^3-18*eps*m2*t^3+12*eps^2*t^3*m2+20*t^2*eps*m2*s+38*eps*m2^2*t^2-14*m2^2*t^2
-8*m2*s*t^2-12*t^2*m2*s*eps^2-24*eps^2*t^2*m2^2-m2*s^2*t+t*eps*m2*s^2+6*m2^2*s
*t*eps^2-10*m2^2*t*eps*s+4*m2^2*s*t+12*eps^2*t*m2^3-20*eps*m2^3*t+8*m2^3*t+2*
m2^2*s^2-4*eps*m2^2*s^2+2*m2^3*s-4*eps*m2^3*s)/(-t+m2)/m2/t/(s+m2)/(4*m2^2+4*
m2*s-s*t),0,0,eps^3*s*(2*eps^2*t^4-2*eps*t^4+s*t^3-2*eps*s*t^3+s*eps^2*t^3-2*
m2*t^3+10*eps*m2*t^3-6*eps^2*t^3*m2-6*t^2*m2*s*eps^2+10*t^2*eps*m2*s-4*m2*s*t^
2-10*m2^2*t^2+16*eps*m2^2*t^2-12*eps^2*t^2*m2^2-4*m2^2*s*t+4*m2^2*t*eps*s+12*
m2^3*t-24*eps*m2^3*t+16*eps^2*t*m2^3+16*m2^3*s-48*eps*m2^3*s+32*m2^3*s*eps^2)/
m2^2/t/(4*m2-t)/(4*m2^2+4*m2*s-s*t),-3*eps^3*s*(-2*eps^2*t^4+2*eps*t^4-s*t^3+2
*eps*s*t^3-s*eps^2*t^3-14*eps*m2*t^3+2*m2*t^3+12*eps^2*t^3*m2-15*t^2*eps*m2*s+
16*eps*m2^2*t^2+2*m2^2*t^2+6*m2*s*t^2+9*t^2*m2*s*eps^2-18*eps^2*t^2*m2^2-8*m2^
2*s*t+30*m2^2*t*eps*s-24*m2^2*s*t*eps^2-4*m2^3*t-4*eps*m2^3*t+8*eps^2*t*m2^3-8
*eps*m2^3*s+16*m2^3*s*eps^2)/(-t+m2)/m2^2/t/(4*m2-t)/(4*m2^2+4*m2*s-s*t),0,eps
^3*s*(-t+m2)*(-3*t*eps*s^2+2*s^2*t+4*m2*s*t-4*t*eps*m2*s+4*m2^2*t-4*m2^2*t*eps
-2*m2*s^2+4*eps*m2*s^2-2*m2^2*s+4*eps*m2^2*s)/m2/t/(s+m2)/(4*m2^2+4*m2*s-s*t),
-2*eps^3*s*(-t+m2)*(s+2*m2)*(3*eps-2)/m2/(s+m2)/(4*m2^2+4*m2*s-s*t),0,0,2*eps^
3*s*(-t+m2)*(eps*t^2-2*t^2*eps^2-s*t+2*eps*s*t-t*s*eps^2-2*m2*t*eps+2*m2*t*eps
^2+2*m2*s-6*eps*m2*s+4*m2*s*eps^2)/m2/t/(4*m2^2+4*m2*s-s*t),0,0,-2*eps^3*s^2*(
-t+m2)*(-t+eps*t+m2)/m2/t/(4*m2^2+4*m2*s-s*t),0,0,0,0,0,0,0,0,0,0,-eps^3*s*(-t
+m2)*(-s*t+eps*s*t+m2*s+2*eps*m2*s-2*m2^2+8*eps*m2^2)/m2/(4*m2^2+4*m2*s-s*t),2
*eps^3*s^2*(-t+m2)*(-1+3*eps)/t/(4*m2^2+4*m2*s-s*t),-2*eps^3*s^2*(-t+m2)^2*(-1
+eps)/m2/t/(4*m2^2+4*m2*s-s*t),0,0,0,0,0,0],[eps^2*R4(s,t,m2)*(-48*m2^3*t^4+
108*m2^4*t^3-160*m2^5*t^2+4*m2^2*t^5+128*eps^2*m2^7+96*m2^6*t+32*m2^5*s^2-2*s*
t^6-128*eps*m2^7+138*m2*eps^2*t^5*s-120*m2*eps*s*t^5-1056*t^2*eps^3*m2^3*s^2+
336*t^3*m2^2*s^2*eps^3-51*t^4*m2*s^2*eps^3+102*t^4*m2^2*s*eps^3-84*t^3*m2^3*s*
eps^3-48*m2*t^5*eps^3*s+408*t^2*eps^3*m2^4*s+880*m2^4*s^2*t*eps-2080*m2^4*s^2*
t*eps^2+800*m2^5*s*t*eps^2+732*t^2*eps*m2^4*s-780*t^2*eps^2*m2^4*s-37*t^4*eps*
m2*s^2+88*t^4*eps^2*s^2*m2-594*eps*m2^3*t^2*s^2+1524*eps^2*m2^3*t^2*s^2+198*
eps*m2^2*t^3*s^2-520*eps^2*m2^2*t^3*s^2-672*eps*m2^3*t^3*s+452*eps^2*m2^3*t^3*
s+446*eps*m2^2*t^4*s-404*eps^2*m2^2*t^4*s-224*t*eps*m2^5*s+584*eps^2*m2^3*t^4-\
2228*eps^2*m2^4*t^3+2752*eps^2*m2^5*t^2-6*m2^2*s^2*t^3-144*m2^2*s*t^4+304*m2^3
*s*t^3-352*m2^4*s*t^2+128*m2^5*s*t-112*m2^4*s^2*t+50*t^2*m2^3*s^2-56*eps*m2^3*
t^4+536*eps*m2^4*t^3-672*eps*m2^5*t^2-480*t^4*eps^3*m2^3-52*t^5*eps^2*m2^2+
1584*t^3*eps^3*m2^4-6*s^2*t^5*eps^2+832*m2^5*s^2*eps^2+3*s^2*t^5*eps^3+6*s*t^6
*eps^3-1920*t^2*eps^3*m2^5+3*eps*s^2*t^5-14*s*t^6*eps^2+10*s*t^6*eps-768*eps^3
*m2^5*s^2-192*eps^2*m2^6*s+768*t*eps^3*m2^6-1184*t*eps^2*m2^6+384*eps^3*m2^6*s
+48*m2^2*t^5*eps^3+30*t^5*m2*s+320*eps*m2^6*t-288*eps*m2^5*s^2-64*eps*m2^6*s+
1536*t*m2^4*s^2*eps^3-768*t*m2^5*s*eps^3)/m2^2/t/(4*m2-t)^2/(-t+m2)^2/(4*m2^2+
4*m2*s-s*t)^2,-eps^2*R4(s,t,m2)*(-1+2*eps)*(-30*t*eps*m2^2*s^2-40*t*eps*m2^3*s
-14*t*eps*m2*s^3-2*eps*m2*s^2*t^2+t^2*eps*s^3-4*m2^2*s^3-8*m2^3*s^2-4*m2^4*s+
12*m2^4*t-2*m2^2*s*t^2+24*m2^3*s*t+18*m2^2*s^2*t-t^2*s^3+6*t*m2*s^3-2*t^2*m2*s
^2-24*eps*m2^4*t+16*eps*m2^2*s^3+32*eps*m2^3*s^2+16*eps*m2^4*s)/m2/t/(s+m2)^2/
(4*m2^2+4*m2*s-s*t)^2,eps^2*R4(s,t,m2)*(4*m2^4*t^3-12*m2^5*t^2-2*m2^3*s^4-16*
m2^4*s^3+t^4*s^3+8*m2^6*t-26*m2^5*s^2-12*m2^6*s+330*t^2*eps^3*m2^3*s^2-24*t^3*
m2^2*s^2*eps^3-30*t^4*m2*s^2*eps^3-12*t^4*m2^2*s*eps^3-96*t^3*m2^3*s*eps^3+324
*t^2*eps^3*m2^4*s-364*m2^4*s^2*t*eps-208*m2^3*s^3*t*eps+442*m2^3*s^3*t*eps^2+
794*m2^4*s^2*t*eps^2+528*m2^5*s*t*eps^2+t^2*eps*m2*s^4+159*t^2*eps*m2^2*s^3+
188*t^2*eps*m2^4*s-358*t^2*eps^2*m2^2*s^3-508*t^2*eps^2*m2^4*s-t^2*m2*s^4*eps^
2-33*t^4*eps*m2*s^2-28*t^3*eps*m2*s^3+88*t^3*m2*eps^2*s^3+57*t^4*eps^2*s^2*m2+
188*eps*m2^3*t^2*s^2-512*eps^2*m2^3*t^2*s^2+58*eps*m2^2*t^3*s^2-12*eps^2*m2^2*
t^3*s^2-10*eps*m2^3*t^3*s+118*eps^2*m2^3*t^3*s-12*eps*m2^2*t^4*s+22*eps^2*m2^2
*t^4*s+8*t*eps^2*s^4*m2^2-240*t*eps*m2^5*s-4*t*eps*m2^2*s^4+2*t^4*eps^2*s^3-3*
t^4*eps*s^3-192*m2^4*s^3*eps^2-16*m2^3*s^4*eps^2+152*eps^2*m2^4*t^3-320*eps^2*
m2^5*t^2-22*m2^2*s^2*t^3+2*m2^2*s*t^4-12*m2^3*s*t^3-4*m2^4*s*t^2+24*m2^5*s*t+
42*m2^4*s^2*t+26*m2^3*s^3*t-17*t^2*m2^2*s^3-6*t^2*m2^3*s^2+6*t^4*m2*s^2-60*eps
*m2^4*t^3+140*eps*m2^5*t^2+12*eps*m2^3*s^4+104*eps*m2^4*s^3-96*t^3*eps^3*m2^4-\
336*m2^5*s^2*eps^2+192*t^2*eps^3*m2^5+192*eps^3*m2^5*s^2-160*eps^2*m2^6*s-96*t
*eps^3*m2^6+168*t*eps^2*m2^6+96*eps^3*m2^6*s-80*eps*m2^6*t+172*eps*m2^5*s^2+80
*eps*m2^6*s+96*eps^3*m2^4*s^3-468*t*m2^4*s^2*eps^3-312*t*m2^5*s*eps^3+216*t^2*
eps^3*m2^2*s^3-60*t^3*m2*s^3*eps^3-252*t*m2^3*s^3*eps^3)/m2/t/(-t+m2)^2/(s+m2)
^2/(4*m2^2+4*m2*s-s*t)^2,0,0,eps^2*R4(s,t,m2)*(-192*m2^7+4*m2^3*t^4+60*m2^4*t^
3-192*m2^5*t^2-512*eps^2*m2^7+320*m2^6*t+64*m2^5*s^2+640*eps*m2^7-192*m2^6*s-\
30*m2*eps^2*t^5*s+22*m2*eps*s*t^5+64*t^2*eps^3*m2^3*s^2-64*t^3*m2^2*s^2*eps^3+
14*t^4*m2*s^2*eps^3+8*t^4*m2^2*s*eps^3-32*t^3*m2^3*s*eps^3+10*m2*t^5*eps^3*s-\
112*t^2*eps^3*m2^4*s+128*m2^4*s^2*t*eps-384*m2^4*s^2*t*eps^2+1536*m2^5*s*t*eps
^2+1184*t^2*eps*m2^4*s-888*t^2*eps^2*m2^4*s+10*t^4*eps*m2*s^2-24*t^4*eps^2*s^2
*m2+52*eps*m2^3*t^2*s^2-104*eps^2*m2^3*t^2*s^2-38*eps*m2^2*t^3*s^2+100*eps^2*
m2^2*t^3*s^2-472*eps*m2^3*t^3*s+460*eps^2*m2^3*t^3*s+12*eps*m2^2*t^4*s-24*eps^
2*m2^2*t^4*s-1728*t*eps*m2^5*s-132*eps^2*m2^3*t^4+440*eps^2*m2^4*t^3+2*m2^2*s^
2*t^3-8*m2^2*s*t^4+124*m2^3*s*t^3-348*m2^4*s*t^2+480*m2^5*s*t-12*t^2*m2^3*s^2-\
4*eps*m2^3*t^4-256*eps*m2^4*t^3+416*eps*m2^5*t^2+112*t^4*eps^3*m2^3+12*t^5*eps
^2*m2^2-96*t^3*eps^3*m2^4+2*s^2*t^5*eps^2+896*m2^5*s^2*eps^2-s^2*t^5*eps^3-2*s
*t^6*eps^3-512*t^2*eps^3*m2^5-eps*s^2*t^5+4*s*t^6*eps^2-2*s*t^6*eps-512*eps^3*
m2^5*s^2-896*eps^2*m2^6*s+512*t*eps^3*m2^6+192*t*eps^2*m2^6+256*eps^3*m2^6*s-\
16*m2^2*t^5*eps^3-2*t^5*m2*s-800*eps*m2^6*t-448*eps*m2^5*s^2+768*eps*m2^6*s+4*
eps*m2^2*t^5+256*t*m2^4*s^2*eps^3-128*t*m2^5*s*eps^3)/m2^2/t/(-t+m2)/(4*m2-t)^
2/(4*m2^2+4*m2*s-s*t)^2,-3*eps^2*R4(s,t,m2)*(64*m2^7-4*m2^3*t^4-28*m2^4*t^3+96
*m2^5*t^2+128*eps^2*m2^7-128*m2^6*t-192*eps*m2^7+64*m2^6*s+40*m2*eps^2*t^5*s-\
26*m2*eps*s*t^5-352*t^2*eps^3*m2^3*s^2+112*t^3*m2^2*s^2*eps^3-17*t^4*m2*s^2*
eps^3+34*t^4*m2^2*s*eps^3-28*t^3*m2^3*s*eps^3-16*m2*t^5*eps^3*s+136*t^2*eps^3*
m2^4*s+240*m2^4*s^2*t*eps-608*m2^4*s^2*t*eps^2-32*m2^5*s*t*eps^2-268*t^2*eps*
m2^4*s+20*t^2*eps^2*m2^4*s-12*t^4*eps*m2*s^2+29*t^4*eps^2*s^2*m2-178*eps*m2^3*
t^2*s^2+476*eps^2*m2^3*t^2*s^2+62*eps*m2^2*t^3*s^2-168*eps^2*m2^2*t^3*s^2+52*
eps*m2^3*t^3*s+12*eps^2*m2^3*t^3*s+70*eps*m2^2*t^4*s-100*eps^2*m2^2*t^4*s+416*
t*eps*m2^5*s+152*eps^2*m2^3*t^4-668*eps^2*m2^4*t^3+912*eps^2*m2^5*t^2-2*m2^2*s
^2*t^3-4*m2^2*s*t^4-36*m2^3*s*t^3+116*m2^4*s*t^2-160*m2^5*s*t-32*m2^4*s^2*t+16
*t^2*m2^3*s^2+12*eps*m2^3*t^4+168*eps*m2^4*t^3-368*eps*m2^5*t^2-160*t^4*eps^3*
m2^3-12*t^5*eps^2*m2^2+528*t^3*eps^3*m2^4-2*s^2*t^5*eps^2+192*m2^5*s^2*eps^2+s
^2*t^5*eps^3+2*s*t^6*eps^3-640*t^2*eps^3*m2^5+eps*s^2*t^5-4*s*t^6*eps^2+2*s*t^
6*eps-256*eps^3*m2^5*s^2+64*eps^2*m2^6*s+256*t*eps^3*m2^6-512*t*eps^2*m2^6+128
*eps^3*m2^6*s+16*m2^2*t^5*eps^3+2*t^5*m2*s+384*eps*m2^6*t-32*eps*m2^5*s^2-192*
eps*m2^6*s-4*eps*m2^2*t^5+512*t*m2^4*s^2*eps^3-256*t*m2^5*s*eps^3)/m2^2/t/(4*
m2-t)^2/(-t+m2)^2/(4*m2^2+4*m2*s-s*t)^2,0,eps^2*R4(s,t,m2)*(-12*m2^4*s*t+2*m2^
2*s^4+16*m2^3*s^3+26*m2^4*s^2+12*m2^5*s-8*m2^5*t-12*t^2*eps^2*s^2*m2^2-4*t^2*
m2^3*s*eps^2+88*m2^3*s^2*t*eps+70*m2^2*s^3*t*eps+10*t*eps*m2*s^4-12*t*m2*s^4*
eps^2-82*t*eps^2*m2^2*s^3-94*t*eps^2*m2^3*s^2+68*t*eps*m2^4*s-56*t*eps^2*m2^4*
s+14*t^2*eps*m2^2*s^2+4*t^2*eps*m2^3*s+2*t^2*eps*m2*s^3+88*m2^5*s*eps^2+192*m2
^4*s^2*eps^2+40*t*eps*m2^5-32*t*eps^2*m2^5+16*m2^2*s^4*eps^2-2*m2*s^4*t-12*m2^
2*s^3*t+120*m2^3*s^3*eps^2-12*eps*m2^2*s^4-96*eps*m2^3*s^3-156*eps*m2^4*s^2-72
*eps*m2^5*s+t^2*eps*s^4-14*m2^3*s^2*t-2*t^2*m2^2*s^2-t^2*s^4*eps^2)/m2/t/(s+m2
)^2/(4*m2^2+4*m2*s-s*t)^2,2*eps^2*R4(s,t,m2)*(3*eps-2)*(-14*t*eps*m2*s^2-10*t*
eps*s^3-20*m2^2*t*eps*s-5*t^2*eps*s^2-16*eps*m2^3*t-2*t^2*eps*m2*s+16*eps*m2*s
^3+32*eps*m2^2*s^2+16*eps*m2^3*s-4*m2^3*s+4*m2^3*t-4*m2*s^3-8*m2^2*s^2+t^2*s^2
+4*m2^2*s*t+2*m2*s^2*t+2*s^3*t)/t/(s+m2)^2/(4*m2^2+4*m2*s-s*t)^2,0,0,2*eps^2*
R4(s,t,m2)*(-t^2*eps^3*s^2+2*m2^2*s^2-8*t^2*m2*s*eps^2+4*t*eps*m2*s^2-12*m2*s^
2*t*eps^2-14*m2^2*t*eps*s+20*m2^2*s*t*eps^2+4*t^2*eps*m2*s-16*t^2*eps^3*m2^2+2
*t^2*eps^2*s^2+8*m2^3*s*eps^3-16*m2^2*s^2*eps^3+4*eps^2*t^2*m2^2-12*eps^2*t*m2
^3+2*eps*m2^2*t^2+2*m2^2*s*t+28*eps^2*s^2*m2^2-14*eps*m2^2*s^2-12*m2^3*s*eps^2
+4*eps*m2^3*s-t^2*eps*s^2-eps*s*t^3+3*s*eps^2*t^3-4*t*m2^2*s*eps^3+8*t*m2*s^2*
eps^3-2*t^2*m2*s*eps^3+16*t*eps^3*m2^3-2*t^3*s*eps^3)/m2/t/(4*m2^2+4*m2*s-s*t)
^2,0,0,2*eps^2*R4(s,t,m2)*s*(-3*t*m2*s*eps^2+2*t*eps*m2*s-m2*s*t-2*m2^2*t-8*m2
^2*t*eps^2+10*m2^2*t*eps+m2^2*s-2*eps*m2^2*s+4*m2^2*s*eps^2+2*m2^3-8*eps*m2^3+
4*eps^2*m2^3+eps*s*t^2-t^2*s*eps^2)/m2/t/(4*m2^2+4*m2*s-s*t)^2,0,0,0,0,0,0,0,0
,0,0,-eps^2*R4(s,t,m2)*(-24*m2^2*t^2*eps*s+32*m2^2*t^2*s*eps^2+12*m2*t^2*eps^2
*s^2+30*t*eps*m2^2*s^2-36*t*eps^2*s^2*m2^2-64*t*m2^3*s*eps^2+64*t*eps*m2^3*s-8
*eps*m2*s^2*t^2+eps^2*t^3*s^2+32*eps^2*m2^4*s+32*eps^2*m2^3*s^2+4*m2^3*s^2+4*
m2^4*s-4*m2^4*t+4*m2^2*s*t^2-12*m2^3*s*t-6*m2^2*s^2*t+2*t^2*m2*s^2+16*eps*m2^4
*t-24*eps*m2^3*s^2-24*eps*m2^4*s-eps*s^2*t^3)/m2/t/(4*m2^2+4*m2*s-s*t)^2,-2*
eps^2*R4(s,t,m2)*(-1+3*eps)*s*(6*eps*m2*s-3*eps*s*t+s*t-3*m2*s-2*m2^2)/t/(4*m2
^2+4*m2*s-s*t)^2,-2*eps^2*R4(s,t,m2)*s*(-t+m2)*(-1+eps)*(2*eps*m2*s+8*eps*m2^2
-m2*s-2*m2^2+eps*s*t)/m2/t/(4*m2^2+4*m2*s-s*t)^2,0,0,0,0,0,0],[-2*(-2*t^4+8*
eps*t^4-6*eps^2*t^4+6*eps*s*t^3-52*eps*m2*t^3+16*m2*t^3-3*s*t^3-3*s*eps^2*t^3+
36*eps^2*t^3*m2-46*t^2*eps*m2*s+27*t^2*m2*s*eps^2+19*m2*s*t^2-14*m2^2*t^2+68*
eps*m2^2*t^2-54*eps^2*t^2*m2^2-30*m2^2*s*t+98*m2^2*t*eps*s-72*m2^2*s*t*eps^2-\
24*eps*m2^3*t+24*eps^2*t*m2^3+48*m2^3*s*eps^2-40*eps*m2^3*s+8*m2^3*s)/m2*s*eps
^3/t/(4*m2-t)/(-t+m2)^2/(4*m2^2+4*m2*s-s*t),-eps^2*s*(-8*m2^3+20*eps*m2^3-12*
m2^2*s+26*eps*m2^2*s-4*m2*s^2+2*m2*s*t-4*t*eps*m2*s+6*eps*m2*s^2+s^2*t-t*eps*s
^2)*(-1+2*eps)/(4*m2^2+4*m2*s-s*t)/m2/(s+m2)^2,eps^2*s*(-4*m2^4*s*t-t^4*s^2+16
*m2^4*t^2-8*m2^5*t+22*t^2*eps^2*s^2*m2^2+379*t^2*m2^3*s*eps^2-6*m2^3*s^2*t*eps
-2*m2^2*s^3*t*eps+2*t*eps^2*m2^2*s^3-10*t*eps^2*m2^3*s^2+12*t*eps^3*m2^3*s^2+
72*t*eps*m2^4*s-176*t*eps^2*m2^4*s+108*t*eps^3*m2^4*s+11*t^2*eps*m2^2*s^2-155*
t^2*eps*m2^3*s-8*m2^5*s*eps^2-16*m2^4*s^2*eps^2+76*t*eps*m2^5-164*t*eps^2*m2^5
+96*t*eps^3*m2^5-8*m2^3*s^3*eps^2+4*eps*m2^3*s^3+8*eps*m2^4*s^2+4*eps*m2^5*s+4
*m2^3*s^2*t+10*m2^3*s*t^2-9*t^2*m2^2*s^2-148*eps*m2^4*t^2+324*t^2*eps^2*m2^4-\
232*m2^2*t^3*s*eps^2+31*t^4*m2*s*eps^2-6*m2*t^3*eps^2*s^2-15*eps*m2*s*t^4+96*
m2^2*t^3*eps*s+144*m2^2*t^3*s*eps^3-18*m2*t^4*s*eps^3-234*m2^3*t^2*s*eps^3+12*
eps^3*m2*s^2*t^3-24*eps^3*m2^2*s^2*t^2-12*eps*m2*s^2*t^3-8*m2^3*t^3+6*m2*s^2*t
^3+2*m2*s*t^4+3*t^4*eps*s^2-2*t^4*eps^2*s^2-160*eps^2*m2^3*t^3-192*t^2*eps^3*
m2^4+96*t^3*m2^3*eps^3-8*m2^2*s*t^3+72*eps*m2^3*t^3)/(4*m2^2+4*m2*s-s*t)/m2/t/
(-t+m2)^2/(s+m2)^2,0,0,-2*eps^3*s*(2*eps^2*t^4-2*eps*t^4+s*t^3-2*eps*s*t^3+s*
eps^2*t^3-2*m2*t^3+10*eps*m2*t^3-6*eps^2*t^3*m2-6*t^2*m2*s*eps^2+10*t^2*eps*m2
*s-4*m2*s*t^2-10*m2^2*t^2+16*eps*m2^2*t^2-12*eps^2*t^2*m2^2-4*m2^2*s*t+4*m2^2*
t*eps*s+12*m2^3*t-24*eps*m2^3*t+16*eps^2*t*m2^3+16*m2^3*s-48*eps*m2^3*s+32*m2^
3*s*eps^2)/(4*m2-t)/(-t+m2)/m2/t/(4*m2^2+4*m2*s-s*t),6*eps^3*s*(-2*eps^2*t^4+2
*eps*t^4-s*t^3+2*eps*s*t^3-s*eps^2*t^3-14*eps*m2*t^3+2*m2*t^3+12*eps^2*t^3*m2-\
15*t^2*eps*m2*s+16*eps*m2^2*t^2+2*m2^2*t^2+6*m2*s*t^2+9*t^2*m2*s*eps^2-18*eps^
2*t^2*m2^2-8*m2^2*s*t+30*m2^2*t*eps*s-24*m2^2*s*t*eps^2-4*m2^3*t-4*eps*m2^3*t+
8*eps^2*t*m2^3-8*eps*m2^3*s+16*m2^3*s*eps^2)/m2/t/(4*m2-t)/(-t+m2)^2/(4*m2^2+4
*m2*s-s*t),0,-eps^2*s*(-44*eps^2*t*m2^3+8*m2^3*s*eps^2-8*m2^3*t-4*eps*m2^3*s+
44*eps*m2^3*t+52*m2^2*t*eps*s-52*m2^2*s*t*eps^2+16*eps^2*s^2*m2^2-8*m2^2*s*t-8
*eps*m2^2*s^2-14*m2*s^2*t*eps^2-4*eps*m2*s^3-9*t^2*eps*m2*s+12*t*eps*m2*s^2+9*
t^2*m2*s*eps^2+2*m2*s*t^2+8*m2*eps^2*s^3-6*s^3*t*eps^2+4*t*eps*s^3)/(4*m2^2+4*
m2*s-s*t)/t/(s+m2)^2,2*eps^2*s*(-4*m2^2+16*eps*m2^2+18*eps*m2*s-4*m2*s+2*eps*s
^2+s*t-3*eps*s*t)*(3*eps-2)/(4*m2^2+4*m2*s-s*t)/(s+m2)^2,0,0,-4*eps^3*s*(eps*t
^2-2*t^2*eps^2-s*t+2*eps*s*t-t*s*eps^2-2*m2*t*eps+2*m2*t*eps^2+2*m2*s-6*eps*m2
*s+4*m2*s*eps^2)/t/(4*m2^2+4*m2*s-s*t),0,0,-eps^3*s*(-4*m2^2*t+4*m2^2*t*eps-4*
m2^2*s-eps*s*t^2+s*t^2)/m2/t/(4*m2^2+4*m2*s-s*t),0,0,0,0,0,0,0,0,0,0,-2*eps^3*
s*(-2*m2^2-5*m2*s+6*eps*m2*s+2*s*t-3*eps*s*t)/(4*m2^2+4*m2*s-s*t),-4*eps^3*s^2
*m2*(-1+3*eps)/t/(4*m2^2+4*m2*s-s*t),4*eps^3*s^2*(-t+m2)*(-1+eps)/t/(4*m2^2+4*
m2*s-s*t),0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,eps^4*s*t,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,eps^4*s^2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,-R4(s,t,m2)*eps^4*s,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,eps^4*s^2,0,eps^4*s^2*(2*m2-t),0,eps^4*s^2,0],[(s+2*m2)/(-
t+m2)^2*(-20*m2^3*t^4+180*m2^4*t^3-160*m2^5*t^2+2*t^3*s^4+5*t^4*s^3-10*m2*eps^
2*t^5*s-20*m2*eps*s*t^5+1850*t^2*eps^3*m2^3*s^2-670*t^3*m2^2*s^2*eps^3-107*t^4
*m2*s^2*eps^3-343*t^4*m2^2*s*eps^3-170*t^3*m2^3*s*eps^3+85*m2*t^5*eps^3*s+348*
t^2*eps^3*m2^4*s-24*m2^4*s^2*t*eps-126*m2^3*s^3*t*eps+86*m2^3*s^3*t*eps^2+424*
m2^4*s^2*t*eps^2-208*m2^5*s*t*eps^2+41*t^2*eps*m2*s^4+147*t^2*eps*m2^2*s^3+
1048*t^2*eps*m2^4*s-516*t^2*eps^2*m2^2*s^3-1416*t^2*eps^2*m2^4*s-26*t^2*m2*s^4
*eps^2+215*t^4*eps*m2*s^2+60*t^3*eps*m2*s^3+70*t^3*m2*eps^2*s^3-210*t^4*eps^2*
s^2*m2+416*eps*m2^3*t^2*s^2-1330*eps^2*m2^3*t^2*s^2-555*eps*m2^2*t^3*s^2+956*
eps^2*m2^2*t^3*s^2-1570*eps*m2^3*t^3*s+1948*eps^2*m2^3*t^3*s+382*eps*m2^2*t^4*
s-314*eps^2*m2^2*t^4*s-70*t*eps^2*s^4*m2^2+160*t*eps*m2^5*s-18*t*eps*m2^2*s^4+
12*t^4*eps^2*s^3-21*t^4*eps*s^3-9*t^3*eps*s^4+168*m2^4*s^3*eps^2+56*m2^3*s^4*
eps^2+10*t^3*eps^2*s^4-200*eps^2*m2^3*t^4+1400*eps^2*m2^4*t^3-1200*eps^2*m2^5*
t^2+8*m2^2*s^4*t+107*m2^2*s^2*t^3-85*m2^2*s*t^4+332*m2^3*s*t^3-220*m2^4*s*t^2-\
32*m2^5*s*t-8*m2^4*s^2*t+32*m2^3*s^3*t-18*t^2*m2^2*s^3-56*t^2*m2^3*s^2-10*t^2*
m2*s^4-19*m2*t^3*s^3-48*t^4*m2*s^2+120*eps*m2^3*t^4-920*eps*m2^4*t^3+800*eps*
m2^5*t^2-8*eps*m2^3*s^4-24*eps*m2^4*s^3+100*t^4*eps^3*m2^3-660*t^3*eps^3*m2^4+
10*s^2*t^5*eps^2+43*s^2*t^5*eps^3+560*t^2*eps^3*m2^5-22*eps*s^2*t^5+5*t^5*m2*s
-384*eps^3*m2^4*s^3-59*t^2*m2*s^4*eps^3-60*eps^4*m2*s*t^5+150*eps^4*m2*s^2*t^4
+216*eps^4*m2*s^3*t^3+54*eps^4*m2*s^4*t^2+360*eps^4*m2^2*s*t^4+162*eps^4*m2^2*
s^2*t^3-378*eps^4*m2^2*s^3*t^2-144*eps^4*m2^2*s^4*t-540*eps^4*m2^3*s*t^3-900*
eps^4*m2^3*s^2*t^2-96*eps^4*m2^3*s^3*t+240*eps^4*m2^4*s*t^2+624*eps^4*m2^4*s^2
*t+220*t*m2^2*s^4*eps^3-936*t*m2^4*s^2*eps^3+80*t*m2^5*s*eps^3+753*t^2*eps^3*
m2^2*s^3-327*t^3*m2*s^3*eps^3+140*t*m2^3*s^3*eps^3+5*s^2*t^5+34*t^4*s^3*eps^3+
3*t^3*eps^3*s^4-36*eps^4*s^2*t^5-30*eps^4*s^3*t^4-6*eps^4*s^4*t^3+96*eps^4*m2^
3*s^4+288*eps^4*m2^4*s^3-128*eps^3*m2^3*s^4)*eps^2/(4*m2^2+4*m2*s-s*t)/t/(4*m2
-t)/m2^2/(s^2+3*s*t+3*m2*s+5*m2*t)/(-1+2*eps),-(s+2*m2)/(-t+m2)*eps^3*s*(-1+2*
eps)*(2*m2+2*t+3*s)/(s+m2)/(4*m2^2+4*m2*s-s*t),(s+2*m2)/(-t+m2)^2*eps^2*(s^2*t
^3+4*m2^4*t-4*m2^3*t^2-8*t*m2^3*s*eps^2-12*t*eps*m2^3*s-22*t*eps^2*s^2*m2^2-m2
*s^3*t*eps^2+t*eps*m2*s^3+20*m2^2*t^2*eps*s-11*m2^2*t^2*s*eps^2+19*t^3*m2*s*
eps^2+20*m2*t^2*eps^2*s^2-8*eps*m2*s*t^3+3*eps*m2*s^2*t^2+4*t*eps^2*m2^4-8*eps
*m2^4*t-2*eps*m2^3*s^2+4*eps^2*m2^3*s^2+4*eps^2*m2^2*s^3-2*eps*m2^2*s^3+4*m2^2
*s^2*t+eps^2*t^3*s^2-4*eps^2*m2^3*t^2+m2*s*t^3-9*m2^2*s*t^2+8*m2^3*s*t-5*t^2*
m2*s^2+8*eps*m2^3*t^2-2*eps*s^2*t^3-12*m2*t^3*s*eps^3+12*t*m2^3*s*eps^3+18*t*
m2^2*s^2*eps^3-18*m2*t^2*eps^3*s^2)/m2/t/(s+m2)/(4*m2^2+4*m2*s-s*t),(s+2*m2)/(
-t+m2)*(25*m2^2*t*eps^2-25*m2^2*t*eps+15*m2^2*s*eps^2+5*m2^2*t-15*eps*m2^2*s+3
*m2^2*s-63*t*eps*m2*s+42*t*m2*s*eps^2-29*eps*m2*s^2+24*m2*s*t+18*eps^2*s^2*m2+
12*m2*s^2-48*t*eps*s^2-24*eps*s^3+9*s^3+19*s^2*t+29*t*eps^2*s^2+15*eps^2*s^3)*
eps^2/m2/(m2-s)/(s^2+3*s*t+3*m2*s+5*m2*t),-6*(s+2*m2)/(-t+m2)*(-8*m2*t+5*eps*
m2*s-4*m2*s+11*m2*t*eps+13*eps*s*t+7*eps*s^2-8*s*t-4*s^2)*(-1+eps)*eps^2/m2/(
m2-s)/(s^2+3*s*t+3*m2*s+5*m2*t),(s+2*m2)/(-t+m2)*(s^2*t^3+t^3*s^2*eps^3-24*m2^
4*t+16*m2^3*t^2-80*t*m2^3*s*eps^2+88*t*eps*m2^3*s+16*t*eps*m2^2*s^2-20*t*eps^2
*s^2*m2^2-44*m2^2*t^2*eps*s+32*m2^2*t^2*s*eps^2+5*t^3*m2*s*eps^2+4*m2*t^2*eps^
2*s^2+7*eps*m2*s*t^3+7*eps*m2*s^2*t^2-32*t*eps^2*m2^4+56*eps*m2^4*t+16*eps*m2^
3*s^2-48*eps^2*m2^3*s^2-4*m2^2*s^2*t+eps^2*t^3*s^2-2*eps^2*t^4*s+20*eps^2*m2^3
*t^2-4*m2*s*t^3+18*m2^2*s*t^2-28*m2^3*s*t-3*t^2*m2*s^2-36*eps*m2^3*t^2-3*eps*s
^2*t^3-6*m2*t^3*s*eps^3+16*t*m2^3*s*eps^3-6*m2*t^2*eps^3*s^2-12*m2^2*t^2*s*eps
^3+2*t^4*s*eps^3+32*eps^3*m2^3*s^2)*eps^2/m2^2/t/(4*m2-t)/(4*m2^2+4*m2*s-s*t),
-3*(s+2*m2)/(-t+m2)^2*(-s^2*t^3-t^3*s^2*eps^3+8*m2^4*t-8*m2^3*t^2-8*t*m2^3*s*
eps^2-4*t*eps*m2^3*s+8*t*eps*m2^2*s^2+18*t*eps^2*s^2*m2^2+6*m2^2*t^2*eps*s+18*
m2^2*t^2*s*eps^2-12*t^3*m2*s*eps^2-2*eps*m2*s*t^3-14*eps*m2*s^2*t^2+8*t*eps^2*
m2^4-16*eps*m2^4*t-8*eps^2*m2^3*s^2-4*m2^2*s^2*t-eps^2*t^3*s^2+2*eps^2*t^4*s-8
*eps^2*m2^3*t^2+2*m2*s*t^3-6*m2^2*s*t^2+4*m2^3*s*t+5*t^2*m2*s^2+16*eps*m2^3*t^
2+3*eps*s^2*t^3+12*m2*t^3*s*eps^3+8*t*m2^3*s*eps^3-24*t*m2^2*s^2*eps^3+9*m2*t^
2*eps^3*s^2-18*m2^2*t^2*s*eps^3-2*t^4*s*eps^3+16*eps^3*m2^3*s^2)*eps^2/m2^2/t/
(4*m2-t)/(4*m2^2+4*m2*s-s*t),0,(s+2*m2)/(-t+m2)*eps^3*s*(t^2*eps*s^2+t*eps*m2*
s^2+20*m2^2*t*eps*s-2*m2^2*s^2-2*m2^3*s-8*m2^3*t-m2*s*t^2-10*m2^2*s*t-4*m2^2*t
^2-t^2*eps*m2*s-t^2*s^2+4*eps*m2^2*s^2+4*eps*m2^3*s+4*eps*m2^2*t^2+16*eps*m2^3
*t)/m2/t/(s+m2)/(4*m2^2+4*m2*s-s*t),2*(s+2*m2)/(-t+m2)*eps^3*s*(3*eps-2)*(2*m2
+2*t+3*s)/(s+m2)/(4*m2^2+4*m2*s-s*t),0,0,2*(s+2*m2)/(-t+m2)*eps^3*(-3*eps*s*t^
3+2*s*eps^2*t^3+t^2*s^2-2*t^2*eps*s^2+t^2*eps^2*s^2+11*t^2*eps*m2*s-4*t^2*m2*s
*eps^2-3*m2*s^2*t+8*t*eps*m2*s^2-5*m2*s^2*t*eps^2-2*m2^2*t*eps*s+2*m2^2*s*t*
eps^2+2*m2^2*s^2-6*eps*m2^2*s^2+4*eps^2*s^2*m2^2-4*m2^2*t^2-4*m2*s*t^2+s*t^3+8
*eps*m2^2*t^2)/m2/t/(4*m2^2+4*m2*s-s*t),-(s+2*m2)/(-t+m2)*eps^2*(-1+2*eps)*(9*
eps*m2^2*s+7*eps*m2*s^2+4*t*eps*s^2+17*t*eps*m2*s+15*m2^2*t*eps-14*m2*s*t-6*m2
^2*s-10*m2^2*t-6*m2*s^2-4*s^2*t)/m2/(s^2+3*s*t+3*m2*s+5*m2*t),-4*(s+2*m2)/(-t+
m2)*(-1+eps)*(s+m2)*eps^2*(-1+2*eps)*s/m2/(s^2+3*s*t+3*m2*s+5*m2*t),-2*(s+2*m2
)*eps^3*s^2*(-t+eps*t+m2)/m2/t/(4*m2^2+4*m2*s-s*t),(s+2*m2)/(-t+m2)*eps^4*s,0,
0,0,(s+2*m2)/(-t+m2)*eps^4*t,-(s+2*m2)/(-t+m2)*eps^3*(m2*t*eps+m2*s-s*t+eps*s*
t)/m2,-2*(s+2*m2)/(-t+m2)*eps^3*(t+s)*(-1+2*eps)/m2,(s+2*m2)/(-t+m2)*eps^3*(-1
+eps)*(t+s)/m2,0,0,-(s+2*m2)*eps^3*s*(-s*t+eps*s*t+m2*s+2*eps*m2*s-2*m2^2+8*
eps*m2^2)/m2/(4*m2^2+4*m2*s-s*t),2*(s+2*m2)*eps^3*s^2*(-1+3*eps)/t/(4*m2^2+4*
m2*s-s*t),-2*(s+2*m2)*(-t+m2)*eps^3*s^2*(-1+eps)/m2/t/(4*m2^2+4*m2*s-s*t),0,0,
0,eps^4*s^2,0,0],[-1/2*eps*(-192*m2^8*s^3*t*eps-8*m2^3*s^8*t*eps-26496*t^2*m2^
5*s^5*eps^5+480*t^2*m2^6*s^4*eps^5+10220*t^2*m2^5*s^5*eps^2-566*t^2*m2^3*s^7*
eps-744*t^2*m2^4*s^6*eps-596*t^2*m2^5*s^5*eps-3636*t^2*m2^6*s^4*eps-5112*t^2*
m2^7*s^3*eps-1984*t^2*m2^8*s^2*eps-90*t^2*m2^2*s^8*eps+4608*m2^4*s^7*t*eps^4+
7160*m2^5*s^6*t*eps^4-16008*m2^6*s^5*t*eps^4-14416*m2^7*s^4*t*eps^4-3840*m2^5*
s^6*t*eps^5+9408*m2^6*s^5*t*eps^5+11904*m2^7*s^4*t*eps^5-2112*m2^4*s^7*t*eps^5
-208*m2^3*s^8*t*eps^3+908*m2^4*s^7*t*eps^2+72*m2^3*s^8*t*eps^2-5712*m2^5*s^6*t
*eps^3+1792*m2^5*s^6*t*eps^2-3248*m2^4*s^7*t*eps^3-192*m2^7*s^4*t*eps^2+4600*
m2^7*s^4*t*eps^3+5752*m2^6*s^5*t*eps^3-116*m2^6*s^5*t*eps^2-4352*m2^8*s^3*t*
eps^3+1024*m2^8*s^3*t*eps^2+192*m2^3*s^8*t*eps^4+5312*m2^8*s^3*t*eps^4-36*m2^4
*s^7*t*eps+72*m2^5*s^6*t*eps-257*m2^2*s^7*t^3*eps^2+17366*m2^3*s^6*t^3*eps^3+
710*m2^2*s^7*t^3*eps^3-56*m2^7*s^2*t^3*eps^3-172*m2^2*s^7*t^3*eps-842*m2^3*s^6
*t^3*eps+4375*m2^4*s^5*t^3*eps+9848*m2^5*s^4*t^3*eps-5800*m2^6*s^3*t^3*eps-\
16320*m2^7*s^2*t^3*eps-6400*m2^8*s*t^3*eps+67*m2*s^8*t^3*eps+11882*t^2*m2^4*s^
6*eps^4+53728*t^2*m2^5*s^5*eps^4-7168*t^2*m2^6*s^4*eps^4-288*t^2*m2^2*s^8*eps^
4-2304*t^2*m2^8*s^2*eps^4+4528*t^2*m2^7*s^3*eps^2+12664*t^2*m2^6*s^4*eps^2+
3100*t^2*m2^3*s^7*eps^3-280*t^2*m2^3*s^7*eps^2-8852*t^2*m2^6*s^4*eps^3-34460*t
^2*m2^5*s^5*eps^3-6432*t^2*m2^4*s^6*eps^3+1990*t^2*m2^4*s^6*eps^2+23136*t^2*m2
^7*s^3*eps^3+1248*t^2*m2^8*s^2*eps^2+2336*t^2*m2^8*s^2*eps^3-22*t^2*m2^2*s^8*
eps^2+356*t^2*m2^2*s^8*eps^3-53936*t^2*m2^7*s^3*eps^4+24960*t^2*m2^7*s^3*eps^5
-4146*t^2*m2^3*s^7*eps^4+2064*t^2*m2^3*s^7*eps^5-4272*t^2*m2^4*s^6*eps^5-50496
*t^4*eps^3*m2^7*s-2384*t^4*s^6*eps^3*m2^2+340*t^4*eps*m2*s^7-626*t^4*eps*m2^2*
s^6-3294*t^4*eps*m2^3*s^5+16199*t^4*eps*m2^4*s^4+47572*t^4*eps*m2^5*s^3+25080*
t^4*eps*m2^6*s^2-8768*t^4*eps*m2^7*s+5504*m2^8*s*t^3*eps^2+108*m2*s^8*t^3*eps^
4-15232*m2^8*s*t^3*eps^4-76*m2*s^8*t^3*eps^3-67*m2*s^8*t^3*eps^2+42836*m2^6*s^
3*t^3*eps^2+212*m2^5*s^4*t^3*eps^2-15599*m2^4*s^5*t^3*eps^2-52736*m2^7*s^2*t^3
*eps^4+28416*m2^7*s^2*t^3*eps^5+502*m2^2*s^7*t^3*eps^4-876*m2^2*s^7*t^3*eps^5-\
21292*m2^3*s^6*t^3*eps^4+8604*m2^3*s^6*t^3*eps^5+12000*m2^4*s^5*t^3*eps^5-\
42912*m2^5*s^4*t^3*eps^5+85064*m2^6*s^3*t^3*eps^4-26208*m2^6*s^3*t^3*eps^5+
10240*m2^8*s*t^3*eps^3-21802*m2^4*s^5*t^3*eps^4+105312*m2^5*s^4*t^3*eps^4-\
88220*m2^6*s^3*t^3*eps^3+31616*m2^7*s^2*t^3*eps^2-53594*m2^5*s^4*t^3*eps^3+
26618*m2^4*s^5*t^3*eps^3-4526*m2^3*s^6*t^3*eps^2-1373*t^5*m2*s^6*eps^2+370*t^5
*s^5*eps^3*m2^2+670*t^5*s^6*eps^3*m2+51984*t^5*eps^3*m2^6*s+869*t^5*eps*m2*s^6
-837*t^5*eps*m2^2*s^5-13978*t^5*eps*m2^3*s^4-3656*t^5*eps*m2^4*s^3+43192*t^5*
eps*m2^5*s^2+44520*t^5*eps*m2^6*s+6986*t^4*m2^2*s^6*eps^4-4476*t^4*m2^2*s^6*
eps^5-21352*t^4*m2^3*s^5*eps^4+7908*t^4*m2^3*s^5*eps^5+35376*t^4*m2^4*s^4*eps^
5-31104*t^4*m2^5*s^3*eps^5+140576*t^4*m2^6*s^2*eps^4-47424*t^4*m2^6*s^2*eps^5+
15456*t^4*m2^7*s*eps^4+15360*t^4*m2^7*s*eps^5+186*t^4*m2*s^7*eps^4+168*t^4*m2*
s^7*eps^5-51181*t^4*m2^4*s^4*eps^2-2032*t^4*m2^3*s^5*eps^2+28864*t^4*eps^4*s^3
*m2^5-94020*t^4*eps^4*s^4*m2^4+53518*t^4*eps^3*m2^5*s^3+35904*t^4*eps^2*m2^7*s
-92280*t^4*eps^3*m2^6*s^2-84416*t^4*m2^5*s^3*eps^2-144*t^4*m2^6*s^2*eps^2-408*
t^4*m2*s^7*eps^2-135*t^4*m2*s^7*eps^3+17043*t^4*s^5*eps^3*m2^3+815*t^4*m2^2*s^
6*eps^2+90314*t^4*eps^3*m2^4*s^4+18122*t^6*m2^2*s^4*eps^3-9327*t^6*m2^2*s^4*
eps^2-36360*t^6*eps^3*m2^5*s-13168*t^6*m2^5*s*eps^4+31680*t^6*m2^5*s*eps^5-520
*t^6*m2*s^5*eps^4+2004*t^6*m2*s^5*eps^5-4392*t^6*m2^2*s^4*eps^5-7992*t^6*m2^3*
s^3*eps^5+32448*t^6*m2^4*s^2*eps^5+13958*t^6*m2^3*s^3*eps^2+1132*t^6*eps*m2*s^
5-9804*t^6*eps*m2^3*s^3-24922*t^6*eps*m2^4*s^2-13984*t^6*eps*m2^5*s-102304*t^5
*m2^5*s^2*eps^2-7752*t^5*m2^4*s^3*eps^2+23088*t^5*m2^3*s^4*eps^2+20320*t^5*m2^
6*s*eps^4-38400*t^5*m2^6*s*eps^5-892*t^5*m2*s^6*eps^4+996*t^5*m2*s^6*eps^5+
6984*t^5*m2^2*s^5*eps^4-6912*t^5*m2^2*s^5*eps^5-2088*t^5*m2^3*s^4*eps^5+40992*
t^5*m2^4*s^3*eps^5+24*t^6*s^6+11*t^5*s^7-2720*m2^7*t^5+1280*m2^8*t^4+320*m2^6*
t^6+2*t^4*s^8+10*t^8*s^4+288*eps^2*m2^8*s^4-144*eps^5*s^3*t^9+472*t^8*eps^3*s^
4-380*t^8*eps^4*s^4-264*t^8*s^4*eps^5+640*t^8*eps^4*m2^4+880*t^8*eps^2*m2^4-\
1600*t^8*eps^3*m2^4+6*t^8*eps^2*s^4-66*t^8*eps*s^4-133*t^7*s^5*eps^3+350*t^7*s
^5*eps^2+9280*t^7*eps^3*m2^5-5920*t^7*eps^2*m2^5+26*t^7*s^5*eps^4-216*t^7*s^5*
eps^5-2240*t^7*eps^4*m2^5-174*t^7*eps*s^5+60*t^6*s^6*eps^4-84*t^6*s^6*eps^5-\
3840*t^6*m2^6*eps^4+7120*t^6*eps^2*m2^6-6240*t^6*eps^3*m2^6+320*t^6*eps^2*s^6-\
220*t^6*eps^3*s^6-153*t^6*eps*s^6-15360*t^5*eps^2*m2^7-30*t^5*s^7*eps^4-12*t^5
*s^7*eps^5+11840*t^5*m2^7*eps^4-43*t^5*s^7*eps^3+115*t^5*s^7*eps^2-800*t^5*m2^
7*eps^3+12*eps*s^3*t^9-172*eps^2*s^3*t^9+572*eps^3*s^3*t^9-432*eps^4*s^3*t^9-\
480*eps^2*m2^6*s^6+1824*eps^3*m2^6*s^6-3904*eps^4*m2^6*s^6+3072*eps^5*m2^6*s^6
-48*eps^2*m2^7*s^5-192*eps^3*m2^7*s^5-1056*eps^4*m2^7*s^5+2304*eps^5*m2^7*s^5+
1728*eps^4*m2^8*s^4-1440*eps^3*m2^8*s^4-560*m2^3*s^2*t^7-48*m2^6*s^5*t-244*m2^
5*s^5*t^2-80*m2^5*s^6*t+144*m2^4*s^6*t^2-952*m2^6*t^3*s^3-160*t^5*m2*s^6+138*
m2^2*t^4*s^6+396*m2^3*t^3*s^6-7280*m2^6*t^4*s^2+1016*m2^7*t^2*s^3+64*m2^7*s*t^
4+2424*m2^7*s^2*t^3-61*t^7*m2*s^4-194*m2*s^5*t^6+80*m2^7*s^4*t+160*m2^2*t^5*s^
5+64*m2^8*s^3*t+576*m2^8*t^2*s^2+1536*m2^8*s*t^3+939*t^4*m2^3*s^5-456*m2^4*t^3
*s^5+184*m2^6*s^4*t^2-2618*m2^5*s^4*t^3-8714*m2^5*s^3*t^4-1908*m2^4*s^4*t^4-\
8352*m2^6*s*t^5-6408*m2^5*s^2*t^5+1444*m2^4*s^3*t^5+2503*m2^3*s^4*t^5+3976*m2^
4*s^2*t^6+1642*m2^3*s^3*t^6-372*m2^2*s^4*t^6+2440*m2^5*s*t^6-462*m2^2*s^3*t^7-\
69*m2*t^4*s^7+60*m2^2*t^3*s^7+156*t^2*m2^3*s^7-16*m2^4*s^7*t-160*m2^4*s*t^7+24
*t^2*m2^2*s^8-14*m2*t^3*s^8+20*t^8*m2^2*s^2+30*t^8*m2*s^3-64*t^5*eps*s^7+17*t^
4*eps^2*s^8-12*t^4*s^8*eps^4-640*t^4*m2^8*eps^3-6400*t^4*m2^8*eps^4+9600*t^4*
eps^2*m2^8-11*t^4*eps*s^8-144*eps^2*m2^5*s^7+576*eps^3*m2^5*s^7-1120*eps^4*m2^
5*s^7+768*eps^5*m2^5*s^7+48*eps*m2^7*s^5+16*eps*m2^5*s^7+64*eps*m2^6*s^6-80*
eps*m2^4*t^8+640*eps*m2^5*t^7-1680*eps*m2^6*t^6+11840*eps*m2^7*t^5-6400*eps*m2
^8*t^4+25*t^7*s^5-89832*t^5*m2^5*s^2*eps^4-672*t^5*m2^5*s^2*eps^5+15330*t^5*
eps^4*m2^3*s^4-70964*t^5*eps^4*m2^4*s^3+134720*t^5*eps^3*m2^5*s^2-77768*t^5*
eps^2*m2^6*s+37464*t^5*eps^3*m2^4*s^3-18989*t^5*eps^3*m2^3*s^4+389*t^5*m2^2*s^
5*eps^2+960*t^8*eps^5*m2^3*s+3632*t^8*m2^3*s*eps^4+8552*t^8*m2^2*s^2*eps^4+
4620*t^8*m2*s^3*eps^4-372*t^8*eps*m2*s^3-690*t^8*eps*m2^2*s^2-400*t^8*eps*m2^3
*s+3994*t^7*eps^4*m2*s^4-11428*t^7*eps^4*m2^2*s^3-27384*t^7*eps^4*m2^3*s^2-\
10848*t^7*eps^4*m2^4*s-1440*t^7*m2^2*s^3*eps^5-15504*t^7*m2^3*s^2*eps^5-9600*t
^7*m2^4*s*eps^5+1896*t^7*m2*s^4*eps^5+1132*t^7*m2*s^4*eps^2+15082*t^7*eps^3*m2
^2*s^3-9228*t^7*eps^2*m2^2*s^3-5625*t^7*m2*s^4*eps^3-19660*t^7*eps^2*m2^4*s+
36296*t^7*eps^3*m2^4*s+53868*t^7*eps^3*m2^3*s^2-26000*t^7*eps^2*m2^3*s^2+240*t
^7*eps*m2*s^4+3404*t^7*eps*m2^2*s^3+5624*t^7*eps*m2^3*s^2+2828*t^7*eps*m2^4*s-\
10380*t^6*eps^4*m2^2*s^4+12900*t^6*eps^4*m2^3*s^3+23736*t^6*eps^4*m2^4*s^2+
34640*t^6*m2^5*s*eps^2+55674*t^6*m2^4*s^2*eps^2-358*t^6*m2*s^5*eps^3-1566*t^6*
m2*s^5*eps^2-70140*t^6*eps^3*m2^4*s^2-5324*t^6*eps^3*m2^3*s^3+40*eps*s^2*t^9*
m2-428*eps^2*s^2*t^9*m2+1076*eps^3*s^2*t^9*m2-608*eps^4*s^2*t^9*m2-240*eps^5*s
^2*t^9*m2+20*eps*s*t^9*m2^2-220*eps^2*s*t^9*m2^2+400*eps^3*s*t^9*m2^2-160*eps^
4*s*t^9*m2^2-8224*t^8*m2^3*s*eps^3-5956*t^8*m2*s^3*eps^3-14356*t^8*m2^2*s^2*
eps^3+4072*t^8*m2^3*s*eps^2+2218*t^8*m2*eps^2*s^3+5790*t^8*eps^2*s^2*m2^2+936*
t^8*m2*s^3*eps^5+2976*t^8*m2^2*s^2*eps^5-216*eps*m2^7*s^4*t+60*eps*m2^6*s^5*t+
2771*eps*m2^2*s^4*t^6)/s/m2^2/t/(2*t+s)/(4*m2-t)/(-t+m2)^3/(s+2*m2)/(s^2+3*s*t
+3*m2*s+5*m2*t)/(4*m2^2+4*m2*s-s*t)/(-1+2*eps),1/2*eps^2*(-1+2*eps)*(48*m2^8+t
^3*s^5+288*eps^2*m2^8-8*m2^3*s^5-2*m2^4*s^4+96*m2^5*s^3+214*m2^6*s^2+172*m2^7*
s-112*m2^5*t^3+192*m2^6*t^2-160*m2^7*t+16*m2^4*t^4+6*t^4*s^4-240*eps*m2^8-40*t
^5*eps^2*s^3+8*t^4*eps^2*s^4+176*eps^2*m2^4*t^4-848*eps^2*m2^5*t^3-8*m2^3*s^5*
eps^2-14*eps*t^4*s^4-3*eps*t^3*s^5+2*t^3*eps^2*s^5+912*eps^2*m2^7*s+360*m2^5*s
^3*eps^2+976*m2^6*s^2*eps^2-1072*t*eps^2*m2^7-63*m2^3*s^4*t-4*m2^2*s*t^5+26*m2
*s^3*t^4-718*m2^5*s^2*t+48*m2^3*s*t^4-328*m2^4*s*t^3+608*m2^5*s*t^2-556*m2^6*s
*t+742*m2^4*t^2*s^2-203*s^3*m2^2*t^3-374*s^2*m2^3*t^3-2*s^2*m2*t^5+46*s^2*m2^2
*t^4+6*m2^2*s^5*t-391*m2^4*s^3*t+65*t^2*m2^2*s^4+398*t^2*m2^3*s^3-5*t^2*m2*s^5
-38*m2*t^3*s^4+1456*eps^2*m2^6*t^2-128*eps*m2^4*t^4+672*eps*m2^5*t^3-1184*eps*
m2^6*t^2+880*eps*m2^7*t+16*eps*m2^3*s^5+2*eps*m2^4*s^4-360*eps*m2^5*s^3-902*
eps*m2^6*s^2-796*eps*m2^7*s+24*eps*s^3*t^5+32*eps*m2^2*s*t^5+854*eps^2*m2^2*t^
4*s^2+684*eps^2*m2^3*t^4*s-44*eps^2*m2^2*t^5*s-12*s^5*t^2*eps^2*m2+88*t^2*eps^
2*s^4*m2^2-1322*t^3*eps^2*m2^2*s^3-2804*t^3*eps^2*m2^4*s-56*t^3*m2*s^4*eps^2+
48*t^5*eps*m2*s^2+372*t^4*m2*eps^2*s^3-78*t^5*eps^2*s^2*m2-3202*eps^2*m2^3*t^3
*s^2+2048*m2^3*s^3*t^2*eps^2+5130*m2^4*s^2*t^2*eps^2+4644*m2^5*s*t^2*eps^2-32*
t*eps*m2^2*s^5+71*t*eps*m2^3*s^4+1377*t*eps*m2^4*s^3-1418*m2^4*s^3*t*eps^2-40*
m2^3*s^4*t*eps^2-4308*eps*m2^4*s^2*t^2+96*eps*m2*s^4*t^3+1123*eps*m2^2*s^3*t^3
-1902*eps*m2^3*s^3*t^2-155*eps*m2^2*s^4*t^2+19*eps*m2*s^5*t^2-564*eps*m2^2*t^4
*s^2-468*eps*m2^3*t^4*s+2480*eps*m2^3*t^3*s^2+2152*eps*m2^4*t^3*s-3772*eps*m2^
5*t^2*s+2852*t*eps*m2^6*s-3680*m2^5*s^2*t*eps^2-3392*m2^6*s*t*eps^2+18*s^5*t*
eps^2*m2^2+3246*eps*m2^5*s^2*t-262*eps*m2*s^3*t^4)/m2/(-t+m2)^3/(s+m2)^2/(s+2*
m2)/(4*m2^2+4*m2*s-s*t)/(-1+eps),-1/2*eps*(t^4*s^6+s^5*t^5+eps*m2*s^7*t^2+32*
m2^7*t^3-16*m2^8*t^2+7*t^5*s^5*eps^2-6*t^5*s^5*eps^3-4*t^5*eps*s^5+3*t^4*s^6*
eps^2+14*t^6*s^4*eps^3-2*t^6*s^4*eps^2-2*t^4*s^6*eps^3-3*t^4*eps*s^6+96*m2^5*s
^5*eps^3+96*m2^6*s^4*eps^3-24*m2^7*s^3*eps^2+32*m2^7*s^3*eps^3-24*m2^4*s^6*eps
^2+32*m2^4*s^6*eps^3-24*t^5*m2^5*eps^2+48*t^5*eps^3*m2^5-224*t^4*eps^3*m2^6+
208*t^4*m2^6*eps^2-264*m2^7*t^3*eps^2+80*t^2*m2^8*eps^2-128*t^2*m2^8*eps^3+304
*m2^7*t^3*eps^3-2*eps*s^4*t^6-12*t^6*eps^4*s^4-72*eps^2*m2^5*s^5-72*eps^2*m2^6
*s^4+126*m2^4*s^4*t^2+5*m2^2*s^3*t^5+193*m2^4*s^3*t^3+2*m2^3*s^2*t^5-70*m2^3*s
^3*t^4+256*m2^5*s^2*t^3+86*m2^5*t^2*s^3-18*m2^6*s^2*t^2+12*m2^2*s^6*t^2-7*m2*s
^6*t^3-4*t^4*m2*s^5-16*m2^5*s*t^4+148*m2^6*s*t^3+4*m2*t^5*s^4-32*m2^7*s^2*t-48
*m2^7*s*t^2-56*m2^4*t^4*s^2+43*m2^3*s^4*t^3+66*m2^3*t^2*s^5-17*m2^2*t^3*s^5-8*
m2^4*t*s^5-48*m2^6*t*s^3-32*m2^5*t*s^4-35*m2^2*s^4*t^4-8*m2^8*s*t+4*eps*m2^4*s
^6+12*eps*m2^5*s^5+12*eps*m2^6*s^4+4*eps*m2^7*s^3-16*eps*m2^5*t^5-32*eps*m2^7*
t^3+32*eps*m2^8*t^2+1704*eps^4*s^3*t^3*m2^4-48*eps^4*s^5*t^4*m2-540*eps^4*s^4*
t^4*m2^2-600*eps^4*s^3*t^4*m2^3-600*eps^4*s^2*t^4*m2^4+1200*eps^4*s^2*t^3*m2^5
-24*eps^3*s^6*m2^3*t-864*eps^4*s^2*t^2*m2^6-24*eps^4*s^2*t^6*m2^2+48*eps^4*s^5
*t*m2^4+288*eps^4*s^4*t*m2^5+432*eps^4*s^3*t*m2^6+192*m2^7*s^2*t*eps^4+480*m2^
6*t^3*eps^4*s-192*m2^7*t^2*s*eps^4+96*t^5*m2^4*s*eps^4-384*t^4*eps^4*m2^5*s-\
144*m2^6*t^3*eps^3*s+40*m2^4*t^5*eps^3*s-12*m2^5*t^4*eps^3*s+288*t^2*eps^3*m2^
7*s+3626*t^2*m2^5*s^3*eps^3+2144*t^2*m2^6*s^2*eps^3+284*t^2*m2^3*s^5*eps^3+
2202*t^2*m2^4*s^4*eps^3-8*eps^2*m2^2*t^6*s^2+6*eps^2*m2^3*t^6*s-2*t^6*eps*m2*s
^3-304*t^3*m2^2*s^5*eps^3-2406*t^3*m2^3*s^4*eps^3+118*t^4*m2*s^5*eps^3+1036*t^
4*m2^2*s^4*eps^3-12*m2^3*t^6*s*eps^3+214*m2^2*t^5*eps^3*s^3+874*m2^3*t^4*eps^3
*s^3-3398*m2^4*t^3*eps^3*s^3-531*t^4*m2^2*eps^2*s^4-293*t^4*m2^3*eps^2*s^3-189
*t^5*eps^2*s^3*m2^2-134*t^5*eps^2*s^2*m2^3+1919*eps^2*m2^4*t^3*s^3+896*eps^2*
m2^5*t^3*s^2-1297*m2^4*s^4*t^2*eps^2-2441*m2^5*s^3*t^2*eps^2-1650*m2^6*s^2*t^2
*eps^2-304*m2^7*s*t^2*eps^2-77*m2*t^4*eps^2*s^5+40*m2*t^5*eps^2*s^4+124*eps^2*
m2^4*t^4*s^2-80*s^5*t^2*eps^2*m2^3+1364*t^3*eps^2*m2^3*s^4+20*t^6*eps^2*s^3*m2
-126*t^5*s^4*eps^3*m2+282*eps^2*m2^5*t^4*s-140*eps^2*m2^6*t^3*s+700*m2^6*s^3*t
*eps^2+548*m2^7*s^2*t*eps^2+8*m2^2*s^7*t*eps^2+10*m2^3*s^6*t*eps^2+8*s^5*t*eps
^2*m2^4+22*m2*s^5*t^4*eps-2*m2*s^7*t^2*eps^2+40*m2^2*s^6*t^2*eps^2+294*m2^5*s^
4*t*eps^2-21*m2*t^3*eps^2*s^6+160*m2^2*t^3*eps^2*s^5-44*eps^2*m2^4*t^5*s+86*
eps*m2^4*t^4*s^2+64*eps*m2^5*t^4*s+184*eps*m2^7*t^2*s+56*t*eps*m2^6*s^3+8*t*
eps*m2^7*s^2+4*t^5*eps*m2*s^4-34*t^5*eps*m2^3*s^2+95*eps*m2^2*t^4*s^4+74*eps*
m2^3*t^4*s^3+282*eps*m2^5*s^3*t^2+356*eps*m2^6*s^2*t^2-4*t*eps*m2^2*s^7+4*t*
eps*m2^3*s^6+60*t*eps*m2^4*s^5-458*eps*m2^4*s^3*t^3-466*eps*m2^5*s^2*t^3-240*
eps*m2^6*s*t^3-35*eps*m2^2*s^6*t^2-112*eps*m2^3*s^5*t^2+2*eps*m2^4*s^4*t^2+20*
eps*m2*s^6*t^3+11*eps*m2^2*s^5*t^3-215*eps*m2^3*s^4*t^3+32*eps*m2^2*s^3*t^5+10
*eps*m2^2*s^2*t^6-56*eps*m2^4*s*t^5+4*eps*m2^3*s*t^6+100*eps*m2^5*s^4*t+128*
eps^3*m2^3*s^2*t^5+16*eps^3*m2^2*s^2*t^6-1824*eps^3*m2^5*s^2*t^3+368*eps^3*m2^
4*s^2*t^4+84*eps^4*s^4*t^5*m2-24*m2*t^6*eps^3*s^3-816*t*eps^3*m2^5*s^4-1324*t*
eps^3*m2^6*s^3+136*t*eps^2*m2^8*s-832*t*eps^3*m2^7*s^2-188*t*eps^3*m2^4*s^5-\
160*t*eps^3*m2^8*s-24*eps^4*s^3*m2^2*t^5+96*eps^4*s^2*m2^3*t^5+14*eps^3*s^6*t^
3*m2-20*eps^3*s^6*t^2*m2^2-984*eps^4*s^4*t^2*m2^4-1512*eps^4*s^3*t^2*m2^5-144*
eps^4*s^5*t^2*m2^3+144*eps^4*s^5*t^3*m2^2+1164*eps^4*s^4*t^3*m2^3)/s/t/m2/(-t+
m2)^3/(s+m2)^2/(s+2*m2)/(4*m2^2+4*m2*s-s*t),1/2*eps*(-28*t^3*s^5-18*m2^3*s^5-\
42*m2^4*s^4-30*m2^5*s^3-6*m2^6*s^2+40*m2^5*t^3-20*m2^6*t^2-19*t^4*s^4-9*t^2*s^
6+82*t^5*eps^2*s^3-151*t^4*eps^2*s^4-380*eps^2*m2^4*t^4+660*eps^2*m2^5*t^3-222
*m2^3*s^5*eps^2+89*eps*t^4*s^4+127*eps*t^3*s^5-182*t^3*eps^2*s^5+276*m2^5*s^3*
eps^2-72*m2^6*s^2*eps^2+55*m2^3*s^4*t-62*m2*s^3*t^4-106*m2^5*s^2*t-10*m2^3*s*t
^4+252*m2^4*s*t^3-72*m2^5*s*t^2-22*m2^6*s*t+91*m2^4*t^2*s^2+244*s^3*m2^2*t^3+
444*s^2*m2^3*t^3-53*s^2*m2^2*t^4+99*m2^2*s^5*t-101*m2^4*s^3*t+334*t^2*m2^2*s^4
+405*t^2*m2^3*s^3+63*t^2*m2*s^5-16*m2*t^3*s^4-320*eps^2*m2^6*t^2-220*eps*m2^5*
t^3+120*eps*m2^6*t^2+124*eps*m2^3*s^5+153*eps*m2^4*s^4+76*eps*m2^5*s^3+24*eps*
m2^6*s^2-12*eps*s^3*t^5+26*s^5*t^3*eps^4+8*t^2*s^6*eps^4+14*t^2*s^6*eps^3+120*
t^5*eps^4*m2^3-280*t^4*eps^4*m2^4+200*m2^5*t^3*eps^4-40*t^2*m2^6*eps^4+8*m2^2*
s^6*eps^4+36*m2^3*s^5*eps^4+24*m2^6*s^2*eps^4+140*eps^2*m2^3*t^5-154*t^5*s^3*
eps^3+79*t^4*s^4*eps^3+42*m2^4*s^4*eps^2+300*m2^6*t^2*eps^3-280*m2^3*t^5*eps^3
+720*m2^4*t^4*eps^3-740*m2^5*t^3*eps^3+2*eps^4*s^4*t^4+84*eps^4*s^3*t^5+568*
eps^4*s^3*m2^5+484*eps^4*s^4*m2^4+57*t^3*s^5*eps^3-846*eps^3*m2^5*s^3+54*eps^3
*m2^6*s^2+92*s^5*eps^3*m2^3-40*m2^2*s^6*eps^2-607*eps^3*m2^4*s^4+19*s^6*eps^3*
m2^2+40*s^6*t^2*eps-53*s^6*t^2*eps^2+27*m2*s^6*t+15*eps*m2^2*s^6-16*t^2*m2*s^5
*eps^4-46*m2^2*s^5*t*eps^4-16*m2*s^6*t*eps^4+16*m2^6*s*t*eps^4-103*t*eps*m2*s^
6-1729*t^2*m2^2*s^4*eps^3+58*t^3*m2*s^4*eps^3+18*m2^2*t^5*s*eps^3-503*m2^2*t^4
*eps^3*s^2-1574*m2^3*t^4*s*eps^3-2614*m2^3*t^3*eps^3*s^2+2530*m2^4*t^3*s*eps^3
+5009*m2^4*t^2*eps^3*s^2-1244*m2^5*t^2*s*eps^3+32*m2*t^5*eps^3*s^2-191*t^2*s^5
*eps^3*m2-84*eps^4*s*m2^2*t^5-112*eps^4*s^4*t^3*m2-120*eps^4*s^2*m2*t^5+702*
eps^4*s^4*t^2*m2^2-2630*eps^4*s^2*t^2*m2^4-2108*eps^4*s^3*t^2*m2^3+2250*eps^4*
s^3*t^3*m2^2+976*eps^4*s^2*t^3*m2^3-720*eps^4*s^3*t^4*m2+394*eps^4*s^2*t^4*m2^
2+924*eps^4*s*t^4*m2^3-1580*eps^4*s*t^3*m2^4+724*eps^4*s*t^2*m2^5-74*eps^4*s^3
*t*m2^4+1356*eps^4*s^2*t*m2^5-1076*eps^4*s^4*t*m2^3+1198*t^4*m2*s^3*eps^3+3225
*t^2*eps^3*m2^3*s^3-4307*t^3*m2^2*s^3*eps^3+884*t*m2^4*s^3*eps^3-33*m2*t*eps^3
*s^6+123*m2*s^6*t*eps^2-1978*t*m2^5*s^2*eps^3+270*t*m2^6*s*eps^3+42*t*m2^2*s^5
*eps^3+2199*t*m2^3*s^4*eps^3-92*eps*m2^2*s*t^5-72*eps^2*m2^2*t^4*s^2+534*eps^2
*m2^3*t^4*s+146*eps^2*m2^2*t^5*s+390*s^5*t^2*eps^2*m2+1938*t^2*eps^2*s^4*m2^2+
2898*t^3*eps^2*m2^2*s^3-194*t^3*eps^2*m2^4*s+14*t^3*m2*s^4*eps^2-88*t^5*eps*m2
*s^2-659*t^4*m2*eps^2*s^3+176*t^5*eps^2*s^2*m2+2888*eps^2*m2^3*t^3*s^2-525*m2^
3*s^3*t^2*eps^2-2568*m2^4*s^2*t^2*eps^2+254*m2^5*s*t^2*eps^2-295*t*eps*m2^2*s^
5+161*t*eps*m2^3*s^4+567*t*eps*m2^4*s^3-1244*m2^4*s^3*t*eps^2-1327*m2^3*s^4*t*
eps^2+48*eps*m2^4*s^2*t^2+46*eps*m2*s^4*t^3-1087*eps*m2^2*s^3*t^3-1005*eps*m2^
3*s^3*t^2-1259*eps*m2^2*s^4*t^2-254*eps*m2*s^5*t^2+198*eps*m2^2*t^4*s^2+130*
eps*m2^3*t^4*s-1630*eps*m2^3*t^3*s^2-968*eps*m2^4*t^3*s+306*eps*m2^5*t^2*s+112
*t*eps*m2^6*s+442*m2^5*s^2*t*eps^2-312*m2^6*s*t*eps^2+198*s^5*t*eps^2*m2^2+366
*eps*m2^5*s^2*t+231*eps*m2*s^3*t^4)/s/m2/(-t+m2)^3/(s+2*m2)/(m2-s)/(s^2+3*s*t+
3*m2*s+5*m2*t)/(-1+eps),-3*eps*(-64*m2^4*t^3+32*m2^5*t^2+8*m2^3*s^4+16*m2^4*s^
3+4*t^2*s^5+12*t^3*s^4+8*t^4*s^3+8*m2^5*s^2-58*m2*eps^2*t^5*s+32*m2*eps*s*t^5-\
630*t^2*eps^3*m2^3*s^2+704*t^3*m2^2*s^2*eps^3-294*t^4*m2*s^2*eps^3+60*t^4*m2^2
*s*eps^3+268*t^3*m2^3*s*eps^3-12*m2*t^5*eps^3*s-668*t^2*eps^3*m2^4*s-207*m2^4*
s^2*t*eps-115*m2^3*s^3*t*eps+398*m2^3*s^3*t*eps^2+260*m2^4*s^2*t*eps^2-246*m2^
5*s*t*eps^2+80*t^2*eps*m2*s^4+385*t^2*eps*m2^2*s^3-212*t^2*eps*m2^4*s-398*t^2*
eps^2*m2^2*s^3+848*t^2*eps^2*m2^4*s-57*t^2*m2*s^4*eps^2-77*t^4*eps*m2*s^2-16*t
^3*eps*m2*s^3+29*t^3*m2*eps^2*s^3+195*t^4*eps^2*s^2*m2+153*eps*m2^3*t^2*s^2+
389*eps^2*m2^3*t^2*s^2+365*eps*m2^2*t^3*s^2-696*eps^2*m2^2*t^3*s^2+428*eps*m2^
3*t^3*s-590*eps^2*m2^3*t^3*s-46*eps*m2^2*t^4*s+46*eps^2*m2^2*t^4*s-17*s^5*t*
eps^2*m2-19*t*eps^2*s^4*m2^2-42*t*eps*m2^5*s+33*t*eps*m2*s^5+83*t*eps*m2^2*s^4
+23*t^4*eps^2*s^3-29*t^4*eps*s^3-43*t^3*eps*s^4-52*m2^4*s^3*eps^2+43*m2^3*s^4*
eps^2+33*t^3*eps^2*s^4-14*t^2*eps*s^5+10*t^2*s^5*eps^2-224*eps^2*m2^3*t^4+300*
eps^2*m2^4*t^3-76*eps^2*m2^5*t^2+7*m2^2*s^5*eps^2-40*m2^2*s^4*t-104*m2^2*s^2*t
^3+16*m2^2*s*t^4-160*m2^3*s*t^3+32*m2^5*s*t+48*m2^4*s^2*t-12*m2^3*s^3*t-136*t^
2*m2^2*s^3-136*t^2*m2^3*s^2-28*t^2*m2*s^4-12*m2*s^5*t+4*m2*t^3*s^3+24*t^4*m2*s
^2+94*eps*m2^4*t^3-76*eps*m2^5*t^2-5*eps*m2^2*s^5-42*eps*m2^3*s^4-39*eps*m2^4*
s^3+280*t^4*eps^3*m2^3-416*t^3*eps^3*m2^4-38*s^2*t^5*eps^2-110*m2^5*s^2*eps^2+
60*s^2*t^5*eps^3+184*t^2*eps^3*m2^5+6*eps*s^2*t^5+136*eps^3*m2^5*s^2-48*m2^2*t
^5*eps^3-2*eps*m2^5*s^2+140*eps^3*m2^4*s^3+26*eps*m2^2*t^5-44*t^2*m2*s^4*eps^3
+22*t*m2^2*s^4*eps^3+24*t*m2^4*s^2*eps^3+352*t*m2^5*s*eps^3+314*t^2*eps^3*m2^2
*s^3-138*t^3*m2*s^3*eps^3-350*t*m2^3*s^3*eps^3+34*t^4*s^3*eps^3+22*t^3*eps^3*s
^4+4*t^2*s^5*eps^3+4*s^5*eps^3*m2^2-8*m2*s^5*t*eps^3)/(s^2+3*s*t+3*m2*s+5*m2*t
)/(m2-s)/(s+2*m2)/(-t+m2)^3/m2/s,-1/2*eps*(s^5*t^5+s^4*t^6+256*m2^7*t^3-96*m2^
8*t^2-128*m2^6*t^4+7*t^5*s^5*eps^2-t^5*s^5*eps^3-5*t^5*eps*s^5-12*t^6*s^4*eps^
3+13*t^6*s^4*eps^2+1072*m2^6*s^4*eps^3-1424*m2^7*s^3*eps^2+2896*m2^7*s^3*eps^3
-80*t^5*m2^5*eps^2+656*t^5*eps^3*m2^5-1896*t^4*eps^3*m2^6+376*t^4*m2^6*eps^2-\
16*m2^7*t^3*eps^2-160*t^2*m2^8*eps^2-512*t^2*m2^8*eps^3+1776*m2^7*t^3*eps^3-6*
eps*s^4*t^6+6*t^6*eps^4*s^4-512*eps^2*m2^6*s^4+106*m2^4*s^4*t^2+8*m2^2*s^3*t^5
-100*m2^4*s^3*t^3+92*m2^3*s^2*t^5+8*m2^3*s^3*t^4+284*m2^5*s^2*t^3+298*m2^5*t^2
*s^3+220*m2^6*s^2*t^2-6*t^4*m2*s^5-400*m2^5*s*t^4+584*m2^6*s*t^3-9*m2*t^5*s^4-\
104*m2^7*s^2*t-80*m2^7*s*t^2-300*m2^4*t^4*s^2-51*m2^3*s^4*t^3+12*m2^3*t^2*s^5+
5*m2^2*t^3*s^5-64*m2^6*t*s^3-8*m2^5*t*s^4+25*m2^2*s^4*t^4-48*m2^8*s*t+80*eps*
m2^6*s^4+224*eps*m2^7*s^3-48*eps*m2^5*t^5-704*eps*m2^7*t^3+320*eps*m2^8*t^2-\
896*m2^6*s^4*eps^4+256*m2^6*s^4*eps^5-2048*m2^7*s^3*eps^4+256*m2^7*s^3*eps^5-\
912*m2^8*s^2*eps^2+1824*m2^8*s^2*eps^3-1152*m2^8*s^2*eps^4-2*m2*s^3*t^6-8*m2^2
*s^2*t^6+7468*eps^4*s^3*t^3*m2^4+14*eps^4*s^5*t^4*m2-32*eps^4*s^4*t^4*m2^2-\
3750*eps^4*s^3*t^4*m2^3-4480*eps^4*s^2*t^4*m2^4+8732*eps^4*s^2*t^3*m2^5-7968*
eps^4*s^2*t^2*m2^6+10*eps^4*s^2*t^6*m2^2+64*eps^4*s^5*t*m2^4+2552*eps^4*s^4*t*
m2^5+6904*eps^4*s^3*t*m2^6+4336*m2^7*s^2*t*eps^4+1984*m2^6*t^3*eps^4*s-1920*m2
^7*t^2*s*eps^4-1212*t^5*m2^4*s*eps^4+320*t^4*eps^4*m2^5*s-3072*m2^6*t^3*eps^3*
s+850*m2^4*t^5*eps^3*s+220*m2^5*t^4*eps^3*s+2648*t^2*eps^3*m2^7*s+13734*t^2*m2
^5*s^3*eps^3+11892*t^2*m2^6*s^2*eps^3+94*t^2*m2^3*s^5*eps^3+3028*t^2*m2^4*s^4*
eps^3-204*eps^2*m2^2*t^6*s^2-156*eps^2*m2^3*t^6*s+7*t^6*eps*m2*s^3+57*t^3*m2^2
*s^5*eps^3-1099*t^3*m2^3*s^4*eps^3-14*t^4*m2*s^5*eps^3+341*t^4*m2^2*s^4*eps^3-\
60*m2^3*t^6*s*eps^3-929*m2^2*t^5*eps^3*s^3+5431*m2^3*t^4*eps^3*s^3-11139*m2^4*
t^3*eps^3*s^3-222*t^4*m2^2*eps^2*s^4-2432*t^4*m2^3*eps^2*s^3+339*t^5*eps^2*s^3
*m2^2+790*t^5*eps^2*s^2*m2^3+4807*eps^2*m2^4*t^3*s^3+6944*eps^2*m2^5*t^3*s^2-\
1117*m2^4*s^4*t^2*eps^2-5202*m2^5*s^3*t^2*eps^2-4788*m2^6*s^2*t^2*eps^2-1744*
m2^7*s*t^2*eps^2-21*m2*t^4*eps^2*s^5-23*m2*t^5*eps^2*s^4-3950*eps^2*m2^4*t^4*s
^2-7*s^5*t^2*eps^2*m2^3+481*t^3*eps^2*m2^3*s^4+2*t^6*eps^2*s^3*m2+2*t^5*s^4*
eps^3*m2-1500*eps^2*m2^5*t^4*s+3520*eps^2*m2^6*t^3*s+4424*m2^6*s^3*t*eps^2+
2624*m2^7*s^2*t*eps^2+108*s^5*t*eps^2*m2^4+25*m2*s^5*t^4*eps+1632*m2^5*s^4*t*
eps^2-33*m2^2*t^3*eps^2*s^5+114*eps^2*m2^4*t^5*s+1350*eps*m2^4*t^4*s^2+1288*
eps*m2^5*t^4*s+584*eps*m2^7*t^2*s-416*t*eps*m2^6*s^3-16*t*eps*m2^7*s^2+32*t^5*
eps*m2*s^4-314*t^5*eps*m2^3*s^2-20*eps*m2^2*t^4*s^4+333*eps*m2^3*t^4*s^3-186*
eps*m2^5*s^3*t^2+100*eps*m2^6*s^2*t^2-28*t*eps*m2^4*s^5-464*eps*m2^4*s^3*t^3-\
1934*eps*m2^5*s^2*t^3-2216*eps*m2^6*s*t^3-37*eps*m2^3*s^5*t^2-179*eps*m2^4*s^4
*t^2-9*eps*m2^2*s^5*t^3+57*eps*m2^3*s^4*t^3-60*eps*m2^2*s^3*t^5+36*eps*m2^2*s^
2*t^6+512*m2^7*t^2*s*eps^5-288*m2^6*t^2*s^2*eps^5-192*m2^5*t^2*s^3*eps^5+336*
m2^4*t^2*s^4*eps^5+512*m2^8*s*t*eps^4+160*m2^8*s*t*eps+384*m2^7*s^2*t*eps^5-\
320*m2^6*s^3*t*eps^5-224*eps*m2^4*s*t^5+52*eps*m2^3*s*t^6-228*eps*m2^5*s^4*t-\
1180*eps^3*m2^3*s^2*t^5+302*eps^3*m2^2*s^2*t^6-12722*eps^3*m2^5*s^2*t^3+6648*
eps^3*m2^4*s^2*t^4-28*eps^4*s^4*t^5*m2+3*m2*t^6*eps^3*s^3-3332*t*eps^3*m2^5*s^
4-10008*t*eps^3*m2^6*s^3+16*t*eps^2*m2^8*s-6696*t*eps^3*m2^7*s^2-136*t*eps^3*
m2^4*s^5-576*t*eps^3*m2^8*s+816*eps^4*s^3*m2^2*t^5+520*eps^4*s^2*m2^3*t^5-2198
*eps^4*s^4*t^2*m2^4-9336*eps^4*s^3*t^2*m2^5-64*eps^4*s^5*t^2*m2^3-12*eps^4*s^5
*t^3*m2^2+596*eps^4*s^4*t^3*m2^3+64*m2^4*s*t^5+144*eps*m2^8*s^2-2*eps^2*s^2*t^
8-2*t^6*s^4*eps^5-24*t^6*eps^3*m2^4-72*t^6*eps^2*m2^4+80*t^6*eps^4*m2^4-4*eps^
5*s^3*t^7-4*eps^4*s^3*t^7+12*eps^3*s^3*t^7-4*eps^2*s^3*t^7-4*eps^5*s^2*t^8+2*
eps^4*s^2*t^8+4*eps^3*s^2*t^8+512*m2^8*t^2*eps^4-1472*m2^7*t^3*eps^4+1488*m2^6
*t^4*eps^4-608*t^5*eps^4*m2^5-2*t^5*s^5*eps^4+320*eps*m2^6*t^4+32*eps*m2^4*t^6
-576*m2^5*s^4*t*eps^5-656*m2^5*t^3*s^2*eps^5+320*m2^4*t^3*s^3*eps^5+52*m2^3*t^
3*s^4*eps^5+208*t^5*m2^4*s*eps^5+40*t^5*m2^3*s^2*eps^5-36*t^5*m2^2*s^3*eps^5+
24*t^5*m2*s^4*eps^5+416*m2^5*t^4*s*eps^5+592*m2^4*t^4*s^2*eps^5-48*m2^3*t^4*s^
3*eps^5-90*m2^2*t^4*s^4*eps^5-1024*m2^6*t^3*s*eps^5-2*eps*s^2*t^7*m2+38*eps^2*
s^2*t^7*m2-72*eps^3*s^2*t^7*m2+32*eps^5*s^2*t^7*m2-8*eps*s*t^7*m2^2+26*eps^2*s
*t^7*m2^2-10*eps^3*s*t^7*m2^2-28*eps^4*s*t^7*m2^2+16*eps^5*s*t^7*m2^2+344*t^6*
m2^3*s*eps^4-50*t^6*m2*s^3*eps^4-128*t^6*eps^5*m2^3*s-100*t^6*m2^2*s^2*eps^5+
24*t^6*m2*s^3*eps^5)/s/m2^2/t/(4*m2-t)/(-t+m2)^3/(s+2*m2)/(4*m2^2+4*m2*s-s*t)/
(-1+eps),3/2*eps*(-t^4*s^5-t^5*s^4+t^2*eps^2*s^4*m2^3+64*m2^6*t^3-32*m2^7*t^2+
128*m2^6*s^3*eps^4+128*eps^4*s^4*m2^5+4*s^5*t^4*eps-48*eps^2*m2^5*s^4-288*eps^
2*m2^6*s^3-240*eps^2*m2^7*s^2-48*eps^3*s^4*m2^5+240*m2^6*s^3*eps^3+288*m2^7*s^
2*eps^3+8*m2^4*s^4*t+12*m2^2*s^3*t^4+136*m2^5*s*t^3-16*m2^6*s*t^2-16*m2^7*s*t-\
32*m2^4*s*t^4-24*m2^6*s^2*t+8*t^4*m2*s^4+76*m2^5*t^2*s^2+7*m2*t^3*s^5-18*m2^3*
s^4*t^2+54*m2^4*s^3*t^2-12*m2^2*s^5*t^2+4*m2^2*s^2*t^5-32*m2^3*s^2*t^4+28*m2^4
*s^2*t^3-11*m2^2*s^4*t^3-62*m2^3*s^3*t^3+16*eps*m2^5*s^4+64*eps*m2^6*s^3+48*
eps*m2^7*s^2-16*eps*m2^4*t^5-80*eps*m2^6*t^3+64*eps*m2^7*t^2-8*t^6*eps^3*s^3-2
*eps^4*s^4*t^5-2*t^4*s^5*eps^3+4*t^5*s^4*eps^3+4*t^6*eps^2*s^3-8*t^5*eps^2*s^4
-3*t^4*eps^2*s^5+5*t^5*eps*s^4-4*eps^4*s^2*t^7-2*eps^3*s^2*t^7+2*eps^2*s^2*t^7
-4*t^6*s^3*eps^4-128*t^2*eps^3*m2^7-192*m2^5*t^4*eps^3+32*m2^4*t^5*eps^3+288*
m2^6*t^3*eps^3+32*m2^7*t^2*eps^2+16*eps^2*m2^4*t^5-144*eps^2*m2^6*t^3+96*eps^2
*m2^5*t^4+728*m2^6*s^2*t*eps^2+84*m2^4*s^4*t*eps^2+30*t^4*m2^2*eps^2*s^3+884*
eps^2*m2^4*t^3*s^2-830*m2^4*s^3*t^2*eps^2-1084*m2^5*s^2*t^2*eps^2-288*m2^6*s*t
^2*eps^2+24*m2*t^4*eps^2*s^4+804*m2^5*s^3*t*eps^2-158*eps^2*m2^3*t^4*s^2+516*t
^3*eps^2*m2^3*s^3+208*t^3*eps^2*m2^5*s+43*t^3*m2^2*s^4*eps^2+1940*t^2*m2^5*s^2
*eps^3+96*t^2*m2^6*s*eps^3-344*t^2*m2^3*s^4*eps^3+116*t^3*m2^2*s^4*eps^3-28*t^
4*m2*s^4*eps^3-4*m2^3*t^4*eps^3*s^2-992*m2^4*t^3*eps^3*s^2+464*m2^5*t^3*s*eps^
3-832*t*eps^3*m2^5*s^3+48*t*eps^2*m2^7*s-1216*t*eps^3*m2^6*s^2+300*t*eps^3*m2^
4*s^4-128*t*eps^3*m2^7*s-940*t^3*eps^3*m2^3*s^3+118*t^4*m2^2*s^3*eps^3+1386*t^
2*m2^4*s^3*eps^3+4*eps*m2*s^3*t^5+2*s^2*t^6*eps*m2-30*s^2*t^6*eps^2*m2+28*s^2*
t^6*eps^3*m2+40*s^2*t^6*eps^4*m2+4*s*t^6*eps*m2^2-12*s*t^6*eps^2*m2^2+16*s*t^6
*eps^4*m2^2-32*t^5*m2*eps^2*s^3+36*t^5*m2*s^3*eps^3+32*t^5*m2*s^3*eps^4-20*t^5
*eps*m2^2*s^2+114*t^5*eps^2*s^2*m2^2-42*t^5*m2^2*s^2*eps^3-180*t^5*m2^2*s^2*
eps^4-24*t^5*eps*m2^3*s+64*t^5*m2^3*s*eps^2+80*t^5*m2^3*s*eps^3-160*t^5*m2^3*s
*eps^4+28*t^4*eps^4*m2*s^4-100*t^4*eps^4*m2^2*s^3+400*t^4*eps^4*m2^3*s^2+528*t
^4*eps^4*m2^4*s+76*t^4*eps^2*m2^4*s-512*t^4*eps^3*m2^4*s-26*t^4*eps*m2*s^4-52*
t^4*eps*m2^2*s^3+62*t^4*eps*m2^3*s^2+52*t^4*eps*m2^4*s-146*m2^2*t^3*eps^4*s^4+
152*m2^3*t^3*eps^4*s^3-208*m2^4*t^3*eps^4*s^2-640*m2^5*t^3*eps^4*s+18*m2*t^3*s
^5*eps^3+8*m2*t^3*s^5*eps^2-4*m2^2*t^3*eps*s^4+80*m2^3*t^3*eps*s^3-136*m2^4*t^
3*eps*s^2-264*m2^5*t^3*eps*s-24*m2*t^3*eps*s^5+344*m2^3*t^2*eps^4*s^4+16*m2^4*
t^2*eps^4*s^3-240*m2^5*t^2*eps^4*s^2+256*m2^6*t^2*eps^4*s-48*m2^2*t^2*s^5*eps^
3+17*m2^2*t^2*s^5*eps^2+95*m2^3*t^2*eps*s^4+62*m2^4*t^2*eps*s^3+36*m2^5*t^2*
eps*s^2+112*m2^6*t^2*eps*s+33*m2^2*t^2*eps*s^5-4*m2^3*s^5*t*eps-4*m2^3*s^5*t*
eps^2+32*m2^3*s^5*t*eps^3-68*m2^4*s^4*t*eps-352*m2^4*s^4*t*eps^4-168*m2^5*s^3*
t*eps-224*m2^5*s^3*t*eps^4-64*m2^6*s^2*t*eps+192*m2^6*s^2*t*eps^4+32*m2^7*s*t*
eps)/(4*m2^2+4*m2*s-s*t)/(s+2*m2)/(-t+m2)^3/(4*m2-t)/m2^2/s/t,-4*eps^3*(t+s)*(
-1+2*eps)/(s+2*m2),-1/2*eps^2*(-t^4*s^6-s^5*t^5+16*m2^7*t^3-16*m2^8*t^2+64*m2^
6*t^4-4*m2^8*s^2-12*m2^7*s^3-4*m2^5*s^5-12*m2^6*s^4-16*m2^5*t^5-t^5*s^5*eps^2+
2*t^5*eps*s^5-2*t^4*s^6*eps^2-4*t^6*s^4*eps^3+6*t^6*s^4*eps^2+3*t^4*eps*s^6+32
*m2^5*s^5*eps^3+96*m2^6*s^4*eps^3-168*m2^7*s^3*eps^2+96*m2^7*s^3*eps^3-80*t^5*
m2^5*eps^2+32*t^5*eps^3*m2^5-128*t^4*eps^3*m2^6+320*t^4*m2^6*eps^2-320*m2^7*t^
3*eps^2+80*t^2*m2^8*eps^2-64*t^2*m2^8*eps^3+160*m2^7*t^3*eps^3-2*eps*s^4*t^6-\
56*eps^2*m2^5*s^5-168*eps^2*m2^6*s^4+146*m2^4*s^4*t^2-5*m2^2*s^3*t^5-51*m2^4*s
^3*t^3+2*m2^3*s^2*t^5+78*m2^3*s^3*t^4+92*m2^5*s^2*t^3+358*m2^5*t^2*s^3+286*m2^
6*s^2*t^2-6*m2^2*s^6*t^2+5*m2*s^6*t^3+4*t^4*m2*s^5+100*m2^5*s*t^4+116*m2^6*s*t
^3-4*m2*t^5*s^4-112*m2^7*s^2*t+48*m2^7*s*t^2+72*m2^4*t^4*s^2-39*m2^3*s^4*t^3+4
*m2^3*t^2*s^5+5*m2^2*t^3*s^5+42*m2^4*t*s^5-54*m2^6*t*s^3+44*m2^5*t*s^4+35*m2^2
*s^4*t^4-48*m2^8*s*t+28*eps*m2^5*s^5+84*eps*m2^6*s^4+84*eps*m2^7*s^3+64*eps*m2
^5*t^5+112*eps*m2^7*t^3-56*m2^8*s^2*eps^2+32*m2^8*s^2*eps^3+848*m2^6*t^3*eps^3
*s+16*m2^4*t^5*eps^3*s-312*m2^5*t^4*eps^3*s-784*t^2*eps^3*m2^7*s-1642*t^2*m2^5
*s^3*eps^3-1932*t^2*m2^6*s^2*eps^3+18*t^2*m2^3*s^5*eps^3-412*t^2*m2^4*s^4*eps^
3-6*eps^2*m2^2*t^6*s^2+20*eps^2*m2^3*t^6*s-6*t^6*eps*m2*s^3+28*t^3*m2^2*s^5*
eps^3+592*t^3*m2^3*s^4*eps^3-14*t^4*m2*s^5*eps^3-272*t^4*m2^2*s^4*eps^3-8*m2^3
*t^6*s*eps^3+122*m2^2*t^5*eps^3*s^3-864*m2^3*t^4*eps^3*s^3+1946*m2^4*t^3*eps^3
*s^3+476*t^4*m2^2*eps^2*s^4+1482*t^4*m2^3*eps^2*s^3-187*t^5*eps^2*s^3*m2^2-2*t
^5*eps^2*s^2*m2^3-3255*eps^2*m2^4*t^3*s^3-3356*eps^2*m2^5*t^3*s^2+585*m2^4*s^4
*t^2*eps^2+2742*m2^5*s^3*t^2*eps^2+3204*m2^6*s^2*t^2*eps^2+1232*m2^7*s*t^2*eps
^2+28*m2*t^4*eps^2*s^5-62*m2*t^5*eps^2*s^4+1288*eps^2*m2^4*t^4*s^2-133*s^5*t^2
*eps^2*m2^3-985*t^3*eps^2*m2^3*s^4+16*t^6*eps^2*s^3*m2+40*t^5*s^4*eps^3*m2+680
*eps^2*m2^5*t^4*s-1412*eps^2*m2^6*t^3*s-630*m2^6*s^3*t*eps^2-1072*m2^7*s^2*t*
eps^2+16*m2^3*s^6*t*eps^2+178*s^5*t*eps^2*m2^4-16*m2*s^5*t^4*eps-28*m2^2*s^6*t
^2*eps^2+148*m2^5*s^4*t*eps^2+14*m2*t^3*eps^2*s^6-16*m2^2*t^3*eps^2*s^5-64*eps
^2*m2^4*t^5*s-604*eps*m2^4*t^4*s^2-460*eps*m2^5*t^4*s-528*eps*m2^7*t^2*s+332*t
*eps*m2^6*s^3+616*t*eps*m2^7*s^2+26*t^5*eps*m2*s^4-12*t^5*eps*m2^3*s^2-229*eps
*m2^2*t^4*s^4-676*eps*m2^3*t^4*s^3-1618*eps*m2^5*s^3*t^2-1670*eps*m2^6*s^2*t^2
-24*t*eps*m2^3*s^6-156*t*eps*m2^4*s^5+1260*eps*m2^4*s^3*t^3+1060*eps*m2^5*s^2*
t^3+336*eps*m2^6*s*t^3+26*eps*m2^2*s^6*t^2+63*eps*m2^3*s^5*t^2-439*eps*m2^4*s^
4*t^2-17*eps*m2*s^6*t^3-15*eps*m2^2*s^5*t^3+404*eps*m2^3*s^4*t^3+70*eps*m2^2*s
^3*t^5+2*eps*m2^2*s^2*t^6+264*m2^8*s*t*eps+72*eps*m2^4*s*t^5-16*eps*m2^3*s*t^6
-152*eps*m2^5*s^4*t+12*eps^3*m2^3*s^2*t^5+4*eps^3*m2^2*s^2*t^6+2052*eps^3*m2^5
*s^2*t^3-736*eps^3*m2^4*s^2*t^4-10*m2*t^6*eps^3*s^3-40*t*eps^3*m2^5*s^4+352*t*
eps^3*m2^6*s^3-456*t*eps^2*m2^8*s+568*t*eps^3*m2^7*s^2-64*t*eps^3*m2^4*s^5+240
*t*eps^3*m2^8*s-24*m2^4*s*t^5+28*eps*m2^8*s^2-256*eps*m2^6*t^4+8*m2^3*s^6*t+4*
m2^3*s*t^6)/m2/t/(-t+m2)^3/(s+m2)^2/(s+2*m2)/(4*m2^2+4*m2*s-s*t)/(-1+eps),-(3*
eps-2)*eps^2*(-4*m2^3*s^5-6*m2^4*s^4+12*m2^5*s^3+26*m2^6*s^2+12*m2^7*s-32*m2^5
*t^3+8*m2^6*t^2+8*m2^4*t^4-2*t^5*eps^2*s^3+16*eps^2*m2^4*t^4-64*eps^2*m2^5*t^3
+32*eps^2*m2^7*s+48*m2^5*s^3*eps^2+72*m2^6*s^2*eps^2-32*t*eps^2*m2^7-29*m2^3*s
^4*t-2*m2^2*s*t^5-66*m2^5*s^2*t+12*m2^3*s*t^4-42*m2^4*s*t^3-24*m2^5*s*t^2-16*
m2^6*s*t-42*m2^4*t^2*s^2-4*s^3*m2^2*t^3-8*s^2*m2^3*t^3-2*s^2*m2^2*t^4-3*m2^2*s
^5*t-76*m2^4*s^3*t+3*t^2*m2^2*s^4-6*t^2*m2^3*s^3+t^2*m2*s^5+80*eps^2*m2^6*t^2-\
24*eps*m2^4*t^4+96*eps*m2^5*t^3-104*eps*m2^6*t^2+32*eps*m2^7*t+4*eps*m2^3*s^5-\
2*eps*m2^4*s^4-60*eps*m2^5*s^3-98*eps*m2^6*s^2-44*eps*m2^7*s+2*eps*s^3*t^5+8*
m2^4*s^4*eps^2+6*eps*m2^2*s*t^5-4*eps^2*m2^2*t^4*s^2+16*eps^2*m2^3*t^4*s-4*eps
^2*m2^2*t^5*s+24*t^2*eps^2*s^4*m2^2-90*t^3*eps^2*m2^2*s^3-100*t^3*eps^2*m2^4*s
-8*t^3*m2*s^4*eps^2+14*t^4*m2*eps^2*s^3-100*eps^2*m2^3*t^3*s^2+194*m2^3*s^3*t^
2*eps^2+284*m2^4*s^2*t^2*eps^2+200*m2^5*s*t^2*eps^2-5*t*eps*m2^2*s^5+21*t*eps*
m2^3*s^4+184*t*eps*m2^4*s^3-164*m2^4*s^3*t*eps^2-24*m2^3*s^4*t*eps^2-294*eps*
m2^4*s^2*t^2+10*eps*m2*s^4*t^3+100*eps*m2^2*s^3*t^3-212*eps*m2^3*s^3*t^2-29*
eps*m2^2*s^4*t^2+eps*m2*s^5*t^2+6*eps*m2^2*t^4*s^2-28*eps*m2^3*t^4*s+116*eps*
m2^3*t^3*s^2+146*eps*m2^4*t^3*s-224*eps*m2^5*t^2*s+144*t*eps*m2^6*s-252*m2^5*s
^2*t*eps^2-144*m2^6*s*t*eps^2+270*eps*m2^5*s^2*t-14*eps*m2*s^3*t^4)/m2/(-t+m2)
^3/(s+m2)^2/(s+2*m2)/(4*m2^2+4*m2*s-s*t)/(-1+eps),-eps^3*(-16*t^2*s*eps^2+6*
eps*s*t^2-4*m2*t^2+12*eps*t^2*m2-8*eps^2*t^2*m2-16*t*eps^2*s^2+6*t*eps*s^2-4*
m2*s*t+16*t*m2*s*eps^2-3*s^3+12*eps*s^3-13*eps^2*s^3-3*eps*m2*s^2+10*eps^2*s^2
*m2-m2*s^2)/m2/(2*t+s)/(s+2*m2)/(-1+eps),-2*eps^3*s*(-1+2*eps)*(3*eps-2)*(2*s+
t)/(s+2*m2)/(2*t+s)/m2/(-1+eps),-1/2*eps^2*(2*t^4*s^5+4*t^5*s^4+759*t^2*eps^2*
s^4*m2^3-32*m2^6*t^3+8*m2^5*s^4+8*m2^6*s^3+64*m2^5*t^4+2*s^3*t^6+64*m2^6*s^3*
eps^4+64*eps^4*s^4*m2^5-8*s^5*t^4*eps+168*eps^2*m2^5*s^4+168*eps^2*m2^6*s^3-\
176*eps^3*s^4*m2^5-176*m2^6*s^3*eps^3-40*m2^4*s^4*t-50*m2^2*s^3*t^4-32*m2^5*s*
t^3-16*m2^6*s*t^2+168*m2^4*s*t^4+16*m2^6*s^2*t-24*t^4*m2*s^4-96*m2^5*t^2*s^2-\
12*m2*t^3*s^5+50*m2^3*s^4*t^2-36*m2^4*s^3*t^2+18*m2^2*s^5*t^2-48*m2^2*s^2*t^5+
80*m2^3*s^2*t^4+140*m2^4*s^2*t^3+14*m2^2*s^4*t^3+156*m2^3*s^3*t^3-64*eps*m2^5*
s^4-64*eps*m2^6*s^3+96*eps*m2^6*t^3+4*t^6*eps^3*s^3-4*eps^4*s^4*t^5-4*t^4*s^5*
eps^3-2*t^5*s^4*eps^3+12*t^6*eps^2*s^3+17*t^5*eps^2*s^4+10*t^4*eps^2*s^5-15*t^
5*eps*s^4-8*eps^4*s^2*t^7+16*eps^3*s^2*t^7-2*eps^2*s^2*t^7-8*t^6*s^3*eps^4+144
*m2^5*t^4*eps^3-96*m2^4*t^5*eps^3-64*m2^6*t^3*eps^3+48*eps^2*m2^4*t^5-32*eps^2
*m2^6*t^3-24*eps^2*m2^5*t^4-8*m2*s^3*t^5-8*m2^3*s^5*t-20*m2^5*s^3*t-32*m2^3*s*
t^5+4*m2*s^2*t^6-152*eps*m2^5*t^4-8*eps*m2^3*t^6-10*t^6*eps*s^3-2*eps*s^2*t^7+
16*m2^3*t^6*eps^3+8*eps^2*m2^3*t^6+256*m2^6*s^2*t*eps^2-644*m2^4*s^4*t*eps^2-\
342*t^4*m2^2*eps^2*s^3+440*eps^2*m2^4*t^3*s^2-64*m2^4*s^3*t^2*eps^2-848*m2^5*s
^2*t^2*eps^2+160*m2^6*s*t^2*eps^2-59*m2*t^4*eps^2*s^4-432*m2^5*s^3*t*eps^2+512
*eps^2*m2^3*t^4*s^2+699*t^3*eps^2*m2^3*s^3-752*t^3*eps^2*m2^5*s-241*t^3*m2^2*s
^4*eps^2+608*t^2*m2^5*s^2*eps^3-320*t^2*m2^6*s*eps^3-786*t^2*m2^3*s^4*eps^3+
366*t^3*m2^2*s^4*eps^3-38*t^4*m2*s^4*eps^3-740*m2^3*t^4*eps^3*s^2-64*m2^4*t^3*
eps^3*s^2+944*m2^5*t^3*s*eps^3+444*t*eps^3*m2^5*s^3-264*t*eps^3*m2^6*s^2+636*t
*eps^3*m2^4*s^4-418*t^3*eps^3*m2^3*s^3+292*t^4*m2^2*s^3*eps^3-116*t^2*m2^4*s^3
*eps^3+41*eps*m2*s^3*t^5-4*s^2*t^6*eps*m2+44*s^2*t^6*eps^2*m2-132*s^2*t^6*eps^
3*m2+56*s^2*t^6*eps^4*m2+4*s*t^6*eps^2*m2^2+32*s*t^6*eps^4*m2^2-41*t^5*m2*eps^
2*s^3-30*t^5*m2*s^3*eps^3+40*t^5*m2*s^3*eps^4+182*t^5*eps*m2^2*s^2-402*t^5*eps
^2*s^2*m2^2+576*t^5*m2^2*s^2*eps^3-216*t^5*m2^2*s^2*eps^4+102*t^5*eps*m2^3*s-\
202*t^5*m2^3*s*eps^2+364*t^5*m2^3*s*eps^3-224*t^5*m2^3*s*eps^4+44*t^4*eps^4*m2
*s^4-104*t^4*eps^4*m2^2*s^3+296*t^4*eps^4*m2^3*s^2+480*t^4*eps^4*m2^4*s+792*t^
4*eps^2*m2^4*s-960*t^4*eps^3*m2^4*s+79*t^4*eps*m2*s^4+202*t^4*eps*m2^2*s^3-276
*t^4*eps*m2^3*s^2-552*t^4*eps*m2^4*s-172*m2^2*t^3*eps^4*s^4+88*m2^3*t^3*eps^4*
s^3-32*m2^4*t^3*eps^4*s^2-416*m2^5*t^3*eps^4*s+24*m2*t^3*s^5*eps^3-60*m2*t^3*s
^5*eps^2+27*m2^2*t^3*eps*s^4-553*m2^3*t^3*eps*s^3-468*m2^4*t^3*eps*s^2+256*m2^
5*t^3*eps*s+48*m2*t^3*eps*s^5+292*m2^3*t^2*eps^4*s^4+80*m2^4*t^2*eps^4*s^3-192
*m2^5*t^2*eps^4*s^2+128*m2^6*t^2*eps^4*s-36*m2^2*t^2*s^5*eps^3+90*m2^2*t^2*s^5
*eps^2-323*m2^3*t^2*eps*s^4+112*m2^4*t^2*eps*s^3+480*m2^5*t^2*eps*s^2+16*m2^6*
t^2*eps*s-72*m2^2*t^2*eps*s^5+32*m2^3*s^5*t*eps-40*m2^3*s^5*t*eps^2+16*m2^3*s^
5*t*eps^3+272*m2^4*s^4*t*eps-224*m2^4*s^4*t*eps^4+168*m2^5*s^3*t*eps-160*m2^5*
s^3*t*eps^4-104*m2^6*s^2*t*eps+96*m2^6*s^2*t*eps^4-2*eps^2*s*t^7*m2+2*eps*s*t^
7*m2-4*eps^3*s*t^7*m2-24*t^6*m2^2*s*eps^3)/s/m2/t/(-t+m2)^3/(s+2*m2)/(4*m2^2+4
*m2*s-s*t)/(-1+eps),-1/2*eps*(-4*t^3*s^5-12*m2^4*s^4-24*m2^5*s^3-12*m2^6*s^2+
80*m2^5*t^3-40*m2^6*t^2-4*t^4*s^4+22*t^5*eps^2*s^3-52*t^4*eps^2*s^4-120*eps^2*
m2^4*t^4+370*eps^2*m2^5*t^3-7*m2^3*s^5*eps^2+24*eps*t^4*s^4+20*eps*t^3*s^5-38*
t^3*eps^2*s^5-113*m2^5*s^3*eps^2+30*m2^6*s^2*eps^2+52*m2^3*s^4*t-22*m2*s^3*t^4
-72*m2^5*s^2*t-20*m2^3*s*t^4+232*m2^4*s*t^3-8*m2^5*s*t^2-44*m2^6*s*t+174*m2^4*
t^2*s^2+48*s^3*m2^2*t^3+208*s^2*m2^3*t^3-38*s^2*m2^2*t^4+18*m2^2*s^5*t+6*m2^4*
s^3*t+76*t^2*m2^2*s^4+212*t^2*m2^3*s^3+6*t^2*m2*s^5-12*m2*t^3*s^4-260*eps^2*m2
^6*t^2-300*eps*m2^5*t^3+180*eps*m2^6*t^2+6*eps*m2^3*s^5+74*eps*m2^4*s^4+98*eps
*m2^5*s^3+30*eps*m2^6*s^2-16*s^5*t^3*eps^4+60*t^5*eps^4*m2^3-180*m2^5*t^3*eps^
4+120*t^2*m2^6*eps^4+10*m2^3*s^5*eps^4+144*m2^6*s^2*eps^4+130*eps^2*m2^3*t^5-\
70*t^5*s^3*eps^3+48*t^4*s^4*eps^3-142*m2^4*s^4*eps^2+40*m2^6*t^2*eps^3-190*m2^
3*t^5*eps^3+180*m2^4*t^4*eps^3-30*m2^5*t^3*eps^3-16*eps^4*s^4*t^4+48*eps^4*s^3
*t^5+22*eps^4*s^3*m2^5-44*eps^4*s^4*m2^4+38*t^3*s^5*eps^3+13*eps^3*m2^5*s^3-\
168*eps^3*m2^6*s^2-17*s^5*eps^3*m2^3+2*m2^2*s^6*eps^2+114*eps^3*m2^4*s^4-4*s^6
*eps^3*m2^2+42*t^2*m2*s^5*eps^4-36*m2^2*s^5*t*eps^4+312*m2^6*s*t*eps^4-160*t^2
*m2^2*s^4*eps^3+107*t^3*m2*s^4*eps^3-446*m2^2*t^5*s*eps^3+1124*m2^2*t^4*eps^3*
s^2+1010*m2^3*t^4*s*eps^3-1559*m2^3*t^3*eps^3*s^2-1654*m2^4*t^3*s*eps^3+214*m2
^4*t^2*eps^3*s^2+1346*m2^5*t^2*s*eps^3-338*m2*t^5*eps^3*s^2-39*t^2*s^5*eps^3*
m2+288*eps^4*s*m2^2*t^5-2*eps^4*s^4*t^3*m2+252*eps^4*s^2*m2*t^5+8*eps^4*s^4*t^
2*m2^2+16*eps^4*s^2*t^2*m2^4+474*eps^4*s^3*t^2*m2^3-184*eps^4*s^3*t^3*m2^2+586
*eps^4*s^2*t^3*m2^3-92*eps^4*s^3*t^4*m2-684*eps^4*s^2*t^4*m2^2-744*eps^4*s*t^4
*m2^3+936*eps^4*s*t^3*m2^4-792*eps^4*s*t^2*m2^5-268*eps^4*s^3*t*m2^4-314*eps^4
*s^2*t*m2^5+54*eps^4*s^4*t*m2^3+326*t^4*m2*s^3*eps^3-995*t^2*eps^3*m2^3*s^3+52
*t^3*m2^2*s^3*eps^3+674*t*m2^4*s^3*eps^3+4*m2*t*eps^3*s^6-2*m2*s^6*t*eps^2+727
*t*m2^5*s^2*eps^3-256*t*m2^6*s*eps^3+18*t*m2^2*s^5*eps^3-109*t*m2^3*s^4*eps^3-\
28*eps*m2^2*s*t^5-673*eps^2*m2^2*t^4*s^2-480*eps^2*m2^3*t^4*s+214*eps^2*m2^2*t
^5*s+16*s^5*t^2*eps^2*m2+394*t^2*eps^2*s^4*m2^2+258*t^3*eps^2*m2^2*s^3+1734*t^
3*eps^2*m2^4*s-157*t^3*m2*s^4*eps^2-8*t^5*eps*m2*s^2-327*t^4*m2*eps^2*s^3+118*
t^5*eps^2*s^2*m2+1775*eps^2*m2^3*t^3*s^2+1249*m2^3*s^3*t^2*eps^2+225*m2^4*s^2*
t^2*eps^2-914*m2^5*s*t^2*eps^2-71*t*eps*m2^2*s^5-186*t*eps*m2^3*s^4+129*t*eps*
m2^4*s^3-541*m2^4*s^3*t*eps^2+193*m2^3*s^4*t*eps^2-511*eps*m2^4*s^2*t^2+74*eps
*m2*s^4*t^3-204*eps*m2^2*s^3*t^3-872*eps*m2^3*s^3*t^2-304*eps*m2^2*s^4*t^2-17*
eps*m2*s^5*t^2+227*eps*m2^2*t^4*s^2+118*eps*m2^3*t^4*s-1002*eps*m2^3*t^3*s^2-\
1048*eps*m2^4*t^3*s+256*eps*m2^5*t^2*s+158*t*eps*m2^6*s-791*m2^5*s^2*t*eps^2-\
106*m2^6*s*t*eps^2+73*s^5*t*eps^2*m2^2+402*eps*m2^5*s^2*t+135*eps*m2*s^3*t^4-\
20*eps*m2^3*t^5)/s/m2/(-t+m2)^3/(s+2*m2)/(s^2+3*s*t+3*m2*s+5*m2*t)/(-1+eps),-2
*eps*(4*m2^4*s*t+t^3*s^3+s^4*t^2+2*m2^3*s^3-8*m2^4*t^2+4*m2^4*s^2+2*m2^5*s+4*
m2^5*t+12*t^2*m2*eps^2*s^3-61*t^2*eps^2*s^2*m2^2-98*t^2*m2^3*s*eps^2-m2^3*s^2*
t*eps+28*m2^2*s^3*t*eps+9*t*eps*m2*s^4-6*t*m2*s^4*eps^2-32*t*eps^2*m2^2*s^3+44
*t*eps^3*m2^2*s^3+18*t*eps^2*m2^3*s^2+8*t*eps^3*m2^3*s^2-32*t*eps*m2^4*s+68*t*
eps^2*m2^4*s-60*t*eps^3*m2^4*s+55*t^2*eps*m2^2*s^2+66*t^2*eps*m2^3*s+3*t^2*eps
*m2*s^3-8*m2^5*s*eps^2+13*m2^4*s^2*eps^2-12*t*eps*m2^5+8*t*eps^2*m2^5+8*t*eps^
3*m2^5-10*eps^3*m2^4*s^2-16*eps^3*m2^3*s^3+2*m2^2*s^4*eps^2+16*eps^3*m2^5*s-3*
m2*s^4*t-10*m2^2*s^3*t+18*m2^3*s^3*eps^2-eps*m2^2*s^4-10*eps*m2^3*s^3-11*eps*
m2^4*s^2-2*eps*m2^5*s-4*t^2*eps*s^4-7*m2^3*s^2*t-20*m2^3*s*t^2-14*t^2*m2^2*s^2
-t^2*m2*s^3+18*eps*m2^4*t^2+4*t^2*s^4*eps^2-10*t^2*eps^2*m2^4+60*m2^2*t^3*s*
eps^2-22*t^4*m2*s*eps^2+40*m2*t^3*eps^2*s^2+2*eps*m2*s*t^4-10*m2^2*t^3*eps*s-\
92*m2^2*t^3*s*eps^3+32*m2*t^4*s*eps^3+104*m2^3*t^2*s*eps^3-60*eps^3*m2*s^2*t^3
+38*eps^3*m2^2*s^2*t^2-15*eps*m2*s^2*t^3+3*m2*s^2*t^3-10*t^4*eps^2*s^2+12*eps^
2*m2^3*t^3-12*t^2*eps^3*m2^4+2*m2^2*s*t^3+2*t^3*eps^2*s^3-5*eps*s^3*t^3+24*t^4
*eps^3*s^2+12*t^3*s^3*eps^3-10*eps^2*m2^2*t^4+4*m2^2*t^4*eps^3+2*eps*m2^2*t^4-\
40*t^2*m2*s^3*eps^3)/m2/(-t+m2)^3/(s+2*m2)/(s^2+3*s*t+3*m2*s+5*m2*t),-eps^2*(8
*m2^4*s*t+t^3*s^3+s^4*t^2+2*m2^3*s^3+2*m2^4*s^2-3*t^2*m2*eps^2*s^3-14*t^2*eps^
2*s^2*m2^2-32*t^2*m2^3*s*eps^2-2*m2^3*s^2*t*eps+22*m2^2*s^3*t*eps+8*t*eps*m2*s
^4+4*t*eps^2*m2^2*s^3+12*t*eps^2*m2^3*s^2-20*t*eps*m2^4*s+8*t*eps^2*m2^4*s+41*
t^2*eps*m2^2*s^2+48*t^2*eps*m2^3*s+7*t^2*eps*m2*s^3-4*m2*s^4*t-9*m2^2*s^3*t-8*
eps*m2^3*s^3-8*eps*m2^4*s^2-2*t^2*eps*s^4+2*m2^3*s^2*t-16*m2^3*s*t^2-20*t^2*m2
^2*s^2-4*t^2*m2*s^3+8*eps*m2^4*t^2-16*t^2*eps^2*m2^4+28*m2^2*t^3*s*eps^2-4*t^4
*m2*s*eps^2+4*m2*t^3*eps^2*s^2+2*eps*m2*s*t^4-14*m2^2*t^3*eps*s-4*eps*m2*s^2*t
^3+2*m2*s^2*t^3+t^4*eps*s^2-2*t^4*eps^2*s^2+16*eps^2*m2^3*t^3-8*eps*m2^3*t^3-t
^3*eps^2*s^3-eps*s^3*t^3)/t/m2/(-t+m2)/(s+2*m2)/(4*m2^2+4*m2*s-s*t),-1/2*eps^3
*(s^2*t^3+2*m2^3*s^2+2*m2^4*s+4*m2^4*t-8*m2^3*t^2+t^2*s^3+4*t*m2^3*s*eps^2-8*t
*eps*m2^3*s+9*t*eps*m2^2*s^2-6*t*eps^2*s^2*m2^2-4*m2*s^3*t*eps^2+5*t*eps*m2*s^
3+16*m2^2*t^2*eps*s-8*m2^2*t^2*s*eps^2+4*t^3*m2*s*eps^2-6*eps*m2*s*t^3-4*eps*
m2^4*t-2*eps*m2^4*s-6*eps*m2^3*s^2+4*eps^2*m2^3*s^2+2*eps^2*m2^2*s^3-2*eps*m2^
2*s^3-7*m2^2*s^2*t-3*t*m2*s^3+2*eps^2*t^3*s^2+2*m2*s*t^3-12*m2^2*s*t^2-2*t^2*
m2*s^2+4*eps*m2^3*t^2-3*eps*s^2*t^3-3*t^2*eps*s^3+2*t^2*eps^2*s^3)/(-t+m2)^3/(
s+2*m2)/(-1+eps),eps^3*(2*s+t)*(-1+2*eps),-eps^3*s*(-2*eps*t^2+2*t^2*eps^2-s*t
+2*eps*s*t-t*s*eps^2-3*m2*t+11*m2*t*eps-14*m2*t*eps^2+2*m2*s-8*eps*m2*s+6*m2*s
*eps^2+6*m2^2-30*eps*m2^2+36*eps^2*m2^2)/m2/(s+2*m2)/(-1+eps),-2*eps^3*s*(-1+3
*eps)*(eps*s-2*eps*t+6*eps*m2-s-3*m2)/m2/(s+2*m2)/(-1+eps),-1/2*eps^3*t*(s^2*t
^3+2*m2^3*s^2+2*m2^4*s+4*m2^4*t-8*m2^3*t^2+t^2*s^3+8*t*m2^3*s*eps^2-8*t*eps*m2
^3*s+9*t*eps*m2^2*s^2-6*t*eps^2*s^2*m2^2-4*m2*s^3*t*eps^2+5*t*eps*m2*s^3+16*m2
^2*t^2*eps*s-20*m2^2*t^2*s*eps^2+16*t^3*m2*s*eps^2-6*eps*m2*s*t^3-4*eps*m2^4*t
-2*eps*m2^4*s-6*eps*m2^3*s^2+4*eps^2*m2^3*s^2+2*eps^2*m2^2*s^3-2*eps*m2^2*s^3-\
7*m2^2*s^2*t-3*t*m2*s^3+2*eps^2*t^3*s^2-4*eps^2*t^4*s+2*m2*s*t^3-12*m2^2*s*t^2
-2*t^2*m2*s^2+4*eps*m2^3*t^2-3*eps*s^2*t^3-3*t^2*eps*s^3+2*t^2*eps^2*s^3)/s/(-
t+m2)^3/(s+2*m2)/(-1+eps),1/2*eps^2*(2*m2^4*s^3-t^3*s^4-t^4*s^3+2*m2^5*s^2+46*
t^2*eps^3*m2^3*s^2-32*t^3*m2^2*s^2*eps^3+22*t^4*m2*s^2*eps^3+12*t^4*m2^2*s*eps
^3+12*t^3*m2^3*s*eps^3-4*m2*t^5*eps^3*s-44*t^2*eps^3*m2^4*s-18*m2^4*s^2*t*eps+
7*m2^3*s^3*t*eps+34*m2^3*s^3*t*eps^2+80*m2^4*s^2*t*eps^2-18*m2^5*s*t*eps^2-8*t
^2*eps*m2*s^4-8*t^2*eps*m2^2*s^3+10*t^2*eps*m2^4*s-27*t^2*eps^2*m2^2*s^3+34*t^
2*eps^2*m2^4*s+11*t^4*eps*m2*s^2-6*t^3*eps*m2*s^3+5*t^3*m2*eps^2*s^3-35*t^4*
eps^2*s^2*m2+31*eps*m2^3*t^2*s^2-77*eps^2*m2^3*t^2*s^2-40*eps*m2^2*t^3*s^2+56*
eps^2*m2^2*t^3*s^2-24*eps*m2^3*t^3*s-8*eps^2*m2^3*t^3*s+4*eps*m2^2*t^4*s-8*eps
^2*m2^2*t^4*s-3*t*eps^2*s^4*m2^2-2*t*eps*m2^5*s+6*t*eps*m2^2*s^4-5*t^4*eps^2*s
^3+4*t^4*eps*s^3+3*t^3*eps*s^4-7*m2^4*s^3*eps^2+5*m2^3*s^4*eps^2-2*t^3*eps^2*s
^4+4*eps^2*m2^4*t^3-4*eps^2*m2^5*t^2-3*m2^2*s^4*t+14*m2^2*s^2*t^3+8*m2^3*s*t^3
-12*m2^4*s*t^2+4*m2^5*s*t-2*m2^4*s^2*t-9*m2^3*s^3*t+5*t^2*m2^2*s^3-12*t^2*m2^3
*s^2+4*t^2*m2*s^4+3*m2*t^3*s^3-2*t^4*m2*s^2-8*eps*m2^4*t^3+4*eps*m2^5*t^2-3*
eps*m2^3*s^4-5*eps*m2^4*s^3+4*s^2*t^5*eps^2-28*m2^5*s^2*eps^2-4*s^2*t^5*eps^3+
32*eps^3*m2^5*s^2+2*eps*m2^5*s^2+14*eps^3*m2^4*s^3-64*t*m2^4*s^2*eps^3+24*t*m2
^5*s*eps^3+20*t^2*eps^3*m2^2*s^3-6*t^3*m2*s^3*eps^3-30*t*m2^3*s^3*eps^3+2*t^4*
s^3*eps^3)/s/m2/(-t+m2)^3/(s+2*m2)/(-1+eps),-1/2*eps^2/s*(t+s)*(-1+2*eps)*(-2*
s^2*t^3-4*m2^3*s^2-4*m2^4*s-8*m2^4*t+16*m2^3*t^2-2*t^2*s^3-70*t*m2^3*s*eps^2+
38*t*eps*m2^3*s-6*t*eps*m2^2*s^2-10*t*eps^2*s^2*m2^2-8*t*eps*m2*s^3-44*m2^2*t^
2*eps*s+76*m2^2*t^2*s*eps^2-38*t^3*m2*s*eps^2+11*m2*t^2*eps^2*s^2+10*eps*m2*s*
t^3-9*eps*m2*s^2*t^2+8*t*eps^2*m2^4+8*eps*m2^4*t-4*eps*m2^4*s+24*eps^2*m2^4*s+
9*eps*m2^3*s^2+3*eps^2*m2^3*s^2+4*eps*m2^2*s^3+14*m2^2*s^2*t+6*t*m2*s^3-4*eps^
2*t^3*s^2+8*eps^2*t^4*s-18*eps^2*m2^3*t^2+12*eps^2*m2^2*t^3-4*m2*s*t^3+24*m2^2
*s*t^2+4*t^2*m2*s^2-6*eps*m2^3*t^2+6*eps*s^2*t^3+4*t^2*eps*s^3-2*t^4*eps^2*m2-\
2*eps*m2*t^4)/m2/(-t+m2)^3/(s+2*m2)/(-1+eps),1/2*eps^2/s*(t+s)*(s^2*t^3-2*t^3*
s^2*eps^3+2*m2^3*s^2+2*m2^4*s+4*m2^4*t-8*m2^3*t^2+t^2*s^3+64*t*m2^3*s*eps^2-20
*t*eps*m2^3*s+8*t*eps*m2^2*s^2+11*t*eps^2*s^2*m2^2-7*m2*s^3*t*eps^2+8*t*eps*m2
*s^3+32*m2^2*t^2*eps*s-56*m2^2*t^2*s*eps^2+14*t^3*m2*s*eps^2-19*m2*t^2*eps^2*s
^2-4*eps*m2*s*t^3+9*eps*m2*s^2*t^2-4*t*eps^2*m2^4-8*eps*m2^4*t-18*eps^2*m2^4*s
-7*eps*m2^3*s^2+3*eps^2*m2^3*s^2+5*eps^2*m2^2*s^3-3*eps*m2^2*s^3-7*m2^2*s^2*t-\
3*t*m2*s^3+5*eps^2*t^3*s^2-4*eps^2*t^4*s+18*eps^2*m2^3*t^2-12*eps^2*m2^2*t^3+2
*m2*s*t^3-12*m2^2*s*t^2-2*t^2*m2*s^2+10*eps*m2^3*t^2-4*eps*s^2*t^3-3*t^2*eps*s
^3+2*t^2*eps^2*s^3-16*m2*t^3*s*eps^3-56*t*m2^3*s*eps^3-14*t*m2^2*s^2*eps^3+10*
m2*t^2*eps^3*s^2+44*m2^2*t^2*s*eps^3+4*t^4*s*eps^3+6*eps^3*m2^3*s^2-2*t^4*eps^
2*m2+2*eps*m2*t^4+16*t*eps^3*m2^4+24*eps^3*m2^4*s-4*t^4*m2*eps^3-36*t^2*eps^3*
m2^3+24*t^3*m2^2*eps^3)/m2/(-t+m2)^3/(s+2*m2)/(-1+eps),2*eps^4*s*(-eps*t-s+eps
*s-2*m2+2*eps*m2)/(s+2*m2)/(-1+eps),eps^3*(2*s+t)*(-1+2*eps),1/2*eps^2*s*(-2*t
*eps*s^3+t^2*s^2+12*m2^4-20*m2^3*t-6*m2^2*s^2+10*m2^3*s-4*m2*s^3+s^3*t+11*t*
eps*m2*s^2-14*m2*s^2*t*eps^2+82*m2^2*t*eps*s-96*m2^2*s*t*eps^2-2*t^2*eps*m2*s-\
96*eps^2*t*m2^3+80*eps*m2^3*t-5*m2*s^2*t-24*m2^2*s*t+8*eps*m2*s^3+8*eps^2*s^2*
m2^2+16*eps*m2^2*s^2+104*m2^3*s*eps^2-56*eps*m2^3*s-t^2*eps*s^2+2*m2*s*t^2+96*
eps^2*m2^4-64*eps*m2^4)/m2/(s+2*m2)/(4*m2^2+4*m2*s-s*t),-eps^2*s^2*(-1+4*eps)*
(-1+3*eps)*(-s*t-2*m2*t+2*m2*s+2*m2^2)/t/(s+2*m2)/(4*m2^2+4*m2*s-s*t),eps^2*s*
(s^2*t^3+2*m2^3*s^2+2*m2^4*s+8*m2^4*t-16*m2^3*t^2+t^2*s^3+24*t*m2^3*s*eps^2-10
*t*eps*m2^3*s+25*t*eps*m2^2*s^2-4*t*eps^2*s^2*m2^2+8*t*eps*m2*s^3+50*m2^2*t^2*
eps*s-32*m2^2*t^2*s*eps^2-4*m2*t^2*eps^2*s^2-2*eps*m2*s*t^3+6*eps*m2*s^2*t^2+
32*t*eps^2*m2^4-32*eps*m2^4*t-10*eps*m2^4*s+8*eps^2*m2^4*s-10*eps*m2^3*s^2+8*
eps^2*m2^3*s^2-9*m2^2*s^2*t-4*t*m2*s^3-32*eps^2*m2^3*t^2+2*m2*s*t^3-20*m2^2*s*
t^2+2*m2^3*s*t-4*t^2*m2*s^2+48*eps*m2^3*t^2-eps*s^2*t^3-2*t^2*eps*s^3)/t/m2/(-
t+m2)/(s+2*m2)/(4*m2^2+4*m2*s-s*t),-2*t^2*s*eps^5/(s+2*m2)/(-1+eps),-eps^3*(-2
*m2*s*t-2*m2^2*t-2*m2*s^2-2*m2^2*s+4*t*eps*m2*s+4*m2^2*t*eps+2*eps*m2*s^2+4*
eps*m2^2*s+t*eps*s^2)/(s+2*m2),eps^4*s*t*(4*m2^2+4*m2*s-s*t)/(s+2*m2),-1/2*eps
^3*s*(-4*eps*s*t+6*eps*m2*s+4*eps*m2^2+s*t-2*m2*s-2*m2^2)/(s+2*m2),0,-1/2*eps^
3*s^2*(-1+2*eps)/(s+2*m2)]]);
Uinv_A := Matrix(35, 35, [[1/eps^2/(-1+eps)^2*m2^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1/2/eps^2/(-1+2*eps)/(-1+eps)*m2,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,-1/2/
eps^2/(-1+2*eps)/(-1+eps)*m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0],[0,0,0,1/2/(-1+3*eps)/(3*eps-2)/s/(-1+2*eps)/eps^2*m2*(7*eps*s
+eps*m2-2*s),-1/2/(-1+3*eps)/(3*eps-2)/s/(-1+2*eps)/eps^2*(14*eps*m2*s+eps*s^2
+eps*m2^2-4*m2*s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
,[0,0,0,-1/12/(-1+3*eps)/(3*eps-2)/s/(-1+eps)/(-1+2*eps)/eps^2*m2*(eps^2*m2^2-\
10*m2*s*eps^2-23*eps^2*s^2-eps*m2^2+6*eps*m2*s+27*eps*s^2-6*s^2),1/12/(-1+3*
eps)/(3*eps-2)/s/(-1+eps)/(-1+2*eps)/eps^2*(-51*eps^2*s^2*m2-2*eps^2*s^3-12*m2
^2*s*eps^2+eps^2*m2^3+57*eps*m2*s^2+2*eps*s^3+6*eps*m2^2*s-12*m2*s^2-eps*m2^3)
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-1/2*(14*eps*m2
+eps*t-4*m2)/(-1+3*eps)/(3*eps-2)/(-1+2*eps)/eps^2,0,0,0,0,-1/2/(-1+3*eps)/(3*
eps-2)/R1(s,t,m2)/(-1+2*eps)/eps*(4*m2-t)*(2*m2+t),-1/2/(-1+3*eps)/(3*eps-2)/
R1(s,t,m2)/(-1+2*eps)/eps^2*(16*R1(s,t,m2)*eps*m2^2-14*R1(s,t,m2)*m2*t*eps-2*
R1(s,t,m2)*eps*t^2+4*R1(s,t,m2)*m2*t-4*R1(s,t,m2)*m2^2-8*m2^2*t*eps-2*eps*t^2*
m2+eps*t^3)/t,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1/6*(
92*m2^2*eps^3-150*eps^2*m2^2-12*m2^2+78*eps*m2^2-36*m2*t*eps+58*m2*t*eps^2+6*
m2*t-28*m2*t*eps^3-eps*t^2+2*t^2*eps^2-t^2*eps^3)/eps^2/(-1+2*eps)/(-1+eps)^2/
(-1+3*eps)/(3*eps-2),0,0,0,0,1/6/(-1+3*eps)/(3*eps-2)/R1(s,t,m2)/(-1+eps)/(-1+
2*eps)/eps*(4*m2-t)*(-t+m2)*(8*eps*m2+eps*t-6*m2-t),1/6/(-1+3*eps)/(3*eps-2)/
R1(s,t,m2)/(-1+eps)/(-1+2*eps)/eps^2*(-72*R1(s,t,m2)*m2^2*t*eps^2+33*R1(s,t,m2
)*eps^2*t^2*m2+2*R1(s,t,m2)*eps^2*t^3+72*R1(s,t,m2)*m2^2*t*eps-33*R1(s,t,m2)*
eps*t^2*m2-2*R1(s,t,m2)*eps*t^3+64*R1(s,t,m2)*eps^2*m2^3-64*R1(s,t,m2)*eps*m2^
3+6*R1(s,t,m2)*m2*t^2-12*R1(s,t,m2)*m2^2*t+12*R1(s,t,m2)*m2^3+36*eps^2*t^2*m2^
2-3*eps^2*t^3*m2-eps^2*t^4-26*eps*m2^2*t^2+eps*m2*t^3+eps*t^4-32*eps^2*t*m2^3+
24*eps*m2^3*t)/t,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0
,0,0,0,0,0,1/4/eps^2/(-1+2*eps)^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0],[0,-1/2/(-1+2*eps)/(-1+3*eps)/eps^2,-1/2/(-1+2*eps)/(-1+3*eps)/eps^
2,0,0,0,0,0,-1/(-1+2*eps)/(-1+3*eps)/eps^3/s*(eps*s+4*eps*m2-m2),-1/(-1+2*eps)
/(-1+3*eps)/eps^2/s*(s+m2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1/4*(-13*eps*m2+11*m2*eps^2+4*m2+s+2*s*eps^2-3*eps*s)/(-1+eps)/(-1+3*eps)/(
3*eps-2)/(-1+2*eps)/eps^2,1/4*(-10*eps*m2+18*m2*eps^2+2*eps*s-s)/(-1+3*eps)/(3
*eps-2)/(-1+2*eps)/eps^2,0,0,0,0,0,1/2/(-1+2*eps)/(-1+3*eps)/eps^3/s/(3*eps-2)
*(-eps*s^2+2*eps^2*s^2-4*eps*m2*s+7*m2*s*eps^2+2*m2^2-12*eps*m2^2+14*eps^2*m2^
2),1/2/(-1+2*eps)/(-1+3*eps)/eps^2/s/(3*eps-2)*(s+m2)*(-s+2*eps*s-3*m2+5*eps*
m2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-1/2/(-1+2*eps)/(-1+3*
eps)/eps^2,-1/2/(-1+2*eps)/(-1+3*eps)/eps^2,0,0,0,0,0,0,0,0,1/R2(s,t,m2)/eps^2
/(-1+2*eps)/(-1+3*eps)*(s+4*m2),-1/s/eps^3/(-1+2*eps)/(-1+3*eps)*(-eps*s+4*eps
*m2-2*m2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-1/2*(-3*eps*s^2+2*
eps^2*s^2+s^2-14*eps*m2*s+10*m2*s*eps^2+t*s*eps^2-eps*s*t+4*m2*s+8*m2*t*eps-16
*m2*t*eps^2)/(-1+3*eps)/(3*eps-2)/s/(-1+eps)/(-1+2*eps)/eps^2,1/2*(4*m2*t*eps-\
2*eps*s^2-eps*s*t+2*eps*m2*s+s^2)/(-1+3*eps)/(3*eps-2)/s/(-1+2*eps)/eps^2,0,0,
0,0,0,0,0,0,1/(3*eps-2)/s/R2(s,t,m2)/eps^2/(-1+2*eps)/(-1+3*eps)*(s+4*m2)*(eps
*s*t-4*m2*t+8*m2*t*eps-s^2+2*eps*s^2-2*m2*s+4*eps*m2*s),1/(3*eps-2)/s^2/eps^3/
(-1+2*eps)/(-1+3*eps)*(t*eps^2*s^2+28*t*m2*s*eps^2-22*t*eps*m2*s+4*m2*s*t+64*
m2^2*t*eps^2-48*m2^2*t*eps+8*m2^2*t-eps*s^3+2*eps^2*s^3-4*eps*m2*s^2+8*eps^2*s
^2*m2+32*m2^2*s*eps^2-24*eps*m2^2*s+4*m2^2*s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0],[1/2/eps^2/(-1+2*eps)^2*(-1+4*eps)/(-1+3*eps),0,0,0,0,1/2/eps/(
-1+2*eps)^2*(4*m2-t)/R1(s,t,m2)/(-1+3*eps),1/2/t/eps^2/(-1+2*eps)^2*(-4*m2*t*
eps+8*R1(s,t,m2)*m2*eps-5*R1(s,t,m2)*t*eps+eps*t^2+R1(s,t,m2)*t-2*R1(s,t,m2)*
m2)/R1(s,t,m2)/(-1+3*eps),0,0,0,0,0,-1/t/eps^3/(-1+2*eps)*m2,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0],[1/2/eps^2/(-1+2*eps)^2,0,0,-1/4*(2*eps*m2-s+3*eps
*s)/s/(-1+3*eps)/eps^2/(-1+2*eps)^2,1/4*(2*eps*m2+5*eps*s-s)/s/(-1+3*eps)/eps^
2/(-1+2*eps)^2,0,0,0,0,0,0,0,0,1/3/eps^2/(-1+2*eps)^2,-1/3/(-1+2*eps)^2/s/eps^
3*(9*eps*m2+eps*s-3*m2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-1/8/s*(5*m2
^2*s*eps^2-5*eps*m2^2*s+2*m2^2*s-45*m2^2*t*eps^2+45*m2^2*t*eps-10*m2^2*t+8*eps
^2*s^2*m2-9*eps*m2*s^2+3*m2*s^2-7*m2*s*t+37*t*eps*m2*s-40*t*m2*s*eps^2-s^3+2*
eps*s^3-eps^2*s^3+s^2*t-2*t*eps*s^2+t*eps^2*s^2)/(s+m2)/(-1+eps)^2/eps^2/(-1+2
*eps)^2,0,0,1/16/s^2*(11*t*eps*s^3-18*s^3*t*eps^2-11*eps*s^4+18*eps^2*s^4+2*s^
4-36*m2^2*s^2-22*m2*s^3-2*s^3*t+317*t*eps*m2*s^2-619*m2*s^2*t*eps^2+450*m2^2*t
*eps*s-971*m2^2*s*t*eps^2+94*m2^3*s*eps^3+377*m2^2*s^2*eps^3-208*eps^2*t*m2^3+
66*eps*m2^3*t-50*m2*s^2*t-60*m2^2*s*t+135*eps*m2*s^3-265*m2*eps^2*s^3-565*eps^
2*s^2*m2^2+262*eps*m2^2*s^2-120*m2^3*s*eps^2+38*eps*m2^3*s+639*t*m2^2*s*eps^3+
378*t*m2*s^2*eps^3+162*t*eps^3*m2^3-9*s^4*eps^3+9*t*s^3*eps^3+166*m2*eps^3*s^3
)/(-1+3*eps)/(3*eps-2)/(s+m2)/(-1+eps)/eps^2/(-1+2*eps)^2,-1/16/s^2*(21*t*eps*
s^3-46*s^3*t*eps^2-13*eps*s^4+22*eps^2*s^4+2*s^4-60*m2^2*s^2-38*m2*s^3-2*s^3*t
+595*t*eps*m2*s^2-1257*m2*s^2*t*eps^2+770*m2^2*t*eps*s-1689*m2^2*s*t*eps^2+94*
m2^3*s*eps^3+675*m2^2*s^2*eps^3-208*eps^2*t*m2^3+66*eps*m2^3*t-82*m2*s^2*t-100
*m2^2*s*t+273*eps*m2*s^3-587*m2*eps^2*s^3-999*eps^2*s^2*m2^2+454*eps*m2^2*s^2-\
120*m2^3*s*eps^2+38*eps*m2^3*s+1125*t*m2^2*s*eps^3+810*t*m2*s^2*eps^3+162*t*
eps^3*m2^3-11*s^4*eps^3+27*t*s^3*eps^3+390*m2*eps^3*s^3)/(-1+3*eps)/(3*eps-2)/
(s+m2)/(-1+eps)/eps^2/(-1+2*eps)^2,0,0,0,0,0,0,0,0,-1/12/(-1+2*eps)^2/s/eps^2/
(-1+eps)/(s+m2)*(-s^2*t+t*eps*s^2-9*m2*s*t+12*t*eps*m2*s+15*m2^2*t*eps-10*m2^2
*t+s^3-eps*s^3-3*m2*s^2+4*eps*m2*s^2+9*eps*m2^2*s-6*m2^2*s),1/12/(-1+2*eps)^2/
s^2/eps^3/(-1+eps)/(s+m2)*(-t*eps*s^3+s^3*t*eps^2+12*m2*s^2*t-57*t*eps*m2*s^2+
57*m2*s^2*t*eps^2+42*m2^2*s*t-187*m2^2*t*eps*s+183*m2^2*s*t*eps^2+135*eps^2*t*
m2^3-135*eps*m2^3*t+30*m2^3*t+eps*s^4-eps^2*s^4-3*eps*m2*s^3+7*m2*eps^2*s^3+81
*eps^2*s^2*m2^2-81*eps*m2^2*s^2+18*m2^2*s^2+81*m2^3*s*eps^2-81*eps*m2^3*s+18*
m2^3*s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-1/(-1+eps)/eps^3/s*m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,-1/eps^4/s,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^3/s/(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0],[0,-1/2/eps^3/s/(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/eps^3/s/(-1+2*
eps),-1/eps^3/s/R1(s,t,m2)/(-1+2*eps)*(4*m2-t),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1/4*(s*eps^2-t*eps^2+18*m2*eps^2+2*eps*t-18*eps*m2-eps*s+4*m2-t)/(-1+eps)/(
-1+2*eps)/(-1+3*eps)/eps^3/s,0,0,0,-1/4*(4*m2-t)/R1(s,t,m2)/(-1+2*eps)/(-1+3*
eps)/eps^2,1/4*(4*R1(s,t,m2)*m2*eps+4*m2*t*eps+2*R1(s,t,m2)*t*eps-eps*t^2-2*R1
(s,t,m2)*m2)/R1(s,t,m2)/t/eps^3/(-1+2*eps)/(-1+3*eps),0,0,0,-1/2/R2(s,t,m2)/
eps^2/(-1+2*eps)/(-1+3*eps)*(s+4*m2),-1/2/(-1+2*eps)/(-1+3*eps)/eps^2,0,0,0,0,
0,0,-1/2/eps^3/s/(-1+3*eps)/(-1+2*eps)*(-eps*t+t+10*eps*m2-4*m2),1/2/eps^3/s/
R1(s,t,m2)/(-1+3*eps)/(-1+2*eps)*(4*m2-t)*(-eps*t+t-2*m2+6*eps*m2),0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/t,0,0,0,
0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/(t+
s),0,0,0,0,0,0,0,0,0,0,0,0,0],[1/2*(-2*s-t+5*eps*s+4*eps*t)/eps^2/(t+s)/(-1+2*
eps)^2/(-1+3*eps),0,1/2*m2/(-1+3*eps)/(-1+2*eps)/(t+s)/eps^2,1/4*(8*m2*eps^2-5
*eps*m2-4*eps*s+3*s*eps^2+s)/(-1+3*eps)/(-1+2*eps)^2/(t+s)/eps^3,-1/4*(12*m2*
eps^2-7*eps*m2-6*eps*s+5*s*eps^2+s)/(-1+3*eps)/(-1+2*eps)^2/(t+s)/eps^3,1/2*(4
*m2-t)*(-s+eps*t+2*eps*s)/eps^2/(t+s)/(-1+2*eps)^2/(-1+3*eps)/R1(s,t,m2),1/2*(
7*eps*R1(s,t,m2)*s*t+4*t*eps*m2*s-10*eps^2*R1(s,t,m2)*s*t-R1(s,t,m2)*s*t+2*t^2
*s*eps^2-8*t*m2*s*eps^2-eps*s*t^2+2*m2*R1(s,t,m2)*s+16*m2*eps^2*R1(s,t,m2)*s-\
12*m2*R1(s,t,m2)*eps*s+2*R1(s,t,m2)*m2*t-11*R1(s,t,m2)*m2*t*eps-5*R1(s,t,m2)*
eps^2*t^2+R1(s,t,m2)*eps*t^2+18*R1(s,t,m2)*m2*t*eps^2-4*eps^2*t^2*m2+eps^2*t^3
)/R1(s,t,m2)/t/(-1+3*eps)/(-1+2*eps)^2/(t+s)/eps^3,0,0,0,0,0,0,-1/3*(-eps*m2-4
*eps*s+2*m2*eps^2+3*s*eps^2+s)/(-1+3*eps)/(-1+2*eps)^2/(t+s)/eps^3,-1/3*(4*eps
*s-3*s*eps^2+m2*eps^2-s+eps*m2)/(-1+3*eps)/(-1+2*eps)^2/(t+s)/eps^3,0,0,0,0,0,
0,-1/eps^4/(t+s)^2/(-1+2*eps)/(-1+3*eps)*(3*eps*s*t-s*t-2*t*s*eps^2+2*m2*s*eps
^2+4*m2*t*eps^2-2*m2*t*eps),-1/2/eps^3/(t+s)^2/R3(s,t,m2)/(-1+2*eps)/(-1+3*eps
)*(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t)*t*(-1+eps),1/eps^3/(t+s)^2/(-1+2*eps)/(-1+3
*eps)*(-s*t+eps*s*t+2*eps*m2*s+3*m2*t*eps-m2*t),0,0,0,0,0,0,0,0,0,0,0],[1/2*(s
-t)/eps^2/(t+s)/(-1+3*eps)/(-1+2*eps),0,1/2*m2/(-1+3*eps)/(-1+2*eps)/(t+s)/eps
^2,1/4*(4*eps*m2+3*eps*s+m2-s)/eps^3/(t+s)/(-1+2*eps)/(-1+3*eps),-1/4*(7*eps*s
+6*eps*m2+m2-s)/eps^3/(t+s)/(-1+2*eps)/(-1+3*eps),1/2*(4*m2-t)*(s-t)/eps^2/(t+
s)/(-1+3*eps)/(-1+2*eps)/R1(s,t,m2),1/2*(-4*t*eps*m2*s+8*m2*R1(s,t,m2)*eps*s-5
*eps*R1(s,t,m2)*s*t+eps*s*t^2+R1(s,t,m2)*s*t-2*m2*R1(s,t,m2)*s-3*R1(s,t,m2)*m2
*t+2*R1(s,t,m2)*eps*t^2+6*R1(s,t,m2)*m2*t*eps+4*eps*t^2*m2-eps*t^3)/R1(s,t,m2)
/(-1+2*eps)/t/(-1+3*eps)/(t+s)/eps^3,0,0,0,0,0,0,1/3*(2*eps*m2-3*eps*s-m2+s)/
eps^3/(t+s)/(-1+2*eps)/(-1+3*eps),1/3*(eps*m2+3*eps*s+m2-s)/eps^3/(t+s)/(-1+2*
eps)/(-1+3*eps),0,0,0,0,0,0,1/eps^4/(t+s)^2/(-1+3*eps)*(-s*t+eps*s*t+5*eps*m2*
s-m2*s-2*m2*t*eps),-1/eps^3/(t+s)^2/R3(s,t,m2)/(-1+3*eps)*(m2^2*t-4*m2*s^2-2*
m2*s*t+s^2*t)*t,-2/eps^3/(t+s)^2/(-1+3*eps)*s*(-t+m2),0,0,0,0,0,0,0,0,0,0,0],[
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/s,0,0,0,0,0,0,0,0,0,0
],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^3/s/(-1+2*eps),0,0
,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1/2/eps^3/s/(-1+2*eps),1/2/eps^3/s/(-1+2*eps)
,0,0,0,0,0,1/2/eps^3/s/(-1+2*eps),0,0,0,0,0,0,0,0,0,0,-1/(-1+2*eps)/(-t+m2)/s/
eps^3*m2,0,-1/2/eps^3/s/(-1+2*eps),0,0,0,0,0,0],[-1/4*(-2*m2^2*t-8*m2^2*t*eps^
2+10*m2^2*t*eps+2*m2^2*s*eps^2+4*m2*t^2+16*eps^2*t^2*m2-20*eps*t^2*m2+2*m2*s*t
+8*t*m2*s*eps^2-10*t*eps*m2*s+5*eps*s*t^2-8*eps^2*t^3+10*eps*t^3-2*t^3-4*t^2*s
*eps^2-s*t^2)/s/(-1+eps)/eps^2/(-t+m2)^2/(-1+2*eps)^2/(-1+3*eps),1/4*(2*t+s)/s
/(-1+2*eps)/(-1+3*eps)/eps^2,1/4*(-2*m2^2*t+2*m2^2*t*eps+4*eps*m2^2*s-2*m2^2*s
-4*eps*t^2*m2+4*m2*t^2+2*m2*s*t-2*t*eps*m2*s+eps*s*t^2-s*t^2-2*t^3+2*eps*t^3)/
s/(-1+eps)/eps^2/(-t+m2)^2/(-1+2*eps)/(-1+3*eps),0,0,1/4*(2*m2*t*eps-4*eps*m2*
s-2*m2*t+6*m2*s*eps^2-2*eps*t^2-eps*s*t+2*t^2+s*t)*(4*m2-t)/s/R1(s,t,m2)/(-1+
eps)/eps/(-t+m2)/(-1+2*eps)^2/(-1+3*eps),1/4*(16*t*m2^3*s*eps^2-4*m2^2*t^2*eps
*s-16*m2^2*t^2*s*eps^2-t^3*m2*s*eps^2+5*eps*m2*s*t^3-eps*t^4*s+eps^2*t^4*s-8*
eps^2*m2^3*t^2+18*eps^2*m2^2*t^3-18*eps*m2^2*t^3+8*eps*m2^3*t^2-6*m2*t^3*s*eps
^3-24*t*m2^3*s*eps^3+30*m2^2*t^2*s*eps^3-12*t^4*eps^2*m2+12*eps*m2*t^4-2*eps*t
^5+2*t^5*eps^2-44*eps^2*m2^3*s*R1(s,t,m2)+8*eps*m2^3*s*R1(s,t,m2)+48*m2^3*s*
eps^3*R1(s,t,m2)+2*m2*R1(s,t,m2)*s*t^2+2*m2^2*R1(s,t,m2)*s*t-5*eps^2*R1(s,t,m2
)*s*t^3+6*eps*R1(s,t,m2)*s*t^3-2*R1(s,t,m2)*m2^2*t^2*eps^2+4*R1(s,t,m2)*eps^2*
t^3*m2+4*R1(s,t,m2)*m2^3*t*eps-8*R1(s,t,m2)*m2^2*t^2*eps+4*R1(s,t,m2)*eps*t^3*
m2+30*m2*eps^3*R1(s,t,m2)*s*t^2-7*m2*eps*R1(s,t,m2)*s*t^2-78*m2^2*eps^3*R1(s,t
,m2)*s*t-22*m2^2*eps*R1(s,t,m2)*s*t+86*m2^2*eps^2*R1(s,t,m2)*s*t-19*m2*eps^2*
R1(s,t,m2)*s*t^2+2*R1(s,t,m2)*t^4-R1(s,t,m2)*s*t^3+10*R1(s,t,m2)*m2^2*t^2-4*R1
(s,t,m2)*m2^3*t-2*R1(s,t,m2)*eps^2*t^4-8*R1(s,t,m2)*m2*t^3)/t/s/R1(s,t,m2)/(-1
+eps)/eps^2/(-t+m2)^2/(-1+2*eps)^2/(-1+3*eps),0,-1/4*(2*m2*t-m2*s-8*m2*t*eps+4
*eps*m2*s-8*eps*s*t+s*t-2*eps*s^2)/(-1+2*eps)/(-1+3*eps)/s^2/eps^3,-1/4*(-8*m2
*t*eps-m2*s+2*eps*m2*s+2*m2*t-6*eps*s*t+s*t-2*eps*s^2)/(-1+2*eps)/(-1+3*eps)/s
^2/eps^3,0,0,1/t*(-m2*t*eps-4*eps*m2*s+m2*s+3*m2*s*eps^2+eps*t^2)/(-1+2*eps)/(
-1+3*eps)/eps^3/s,0,0,-1/4*(-5*eps*m2*s+m2*s-8*m2*t*eps^2-2*m2*t+10*m2*t*eps+8
*m2*s*eps^2-4*t*s*eps^2+5*eps*s*t-s*t)/(-1+eps)/(-1+2*eps)/(-1+3*eps)/s^2/eps^
3,0,0,0,0,0,0,0,0,0,0,1/2/(-1+2*eps)/(-1+3*eps)/(-t+m2)/s/eps^3*(4*eps*m2^2-2*
m2*t*eps+eps*t^2-m2^2),-1/2/(-1+2*eps)/(-1+3*eps)/R4(s,t,m2)/s/eps^2*t*(4*m2^2
+4*m2*s-s*t),1/4/(-1+2*eps)/(-1+3*eps)/s^2/eps^3*(-1+4*eps)*(-s*t+m2*s-2*m2*t)
,0,0,0,0,0,0],[1/4*(2*m2^2*s*eps^2-10*m2^2*t*eps+12*m2^2*t*eps^2+2*m2^2*t+8*t*
m2*s*eps^2+2*m2*s*t-10*t*eps*m2*s+5*eps*s*t^2-4*t^2*s*eps^2-s*t^2)/s/(-1+eps)/
eps^2/(-t+m2)^2/(-1+2*eps)^2/(-1+3*eps),-1/4/(-1+2*eps)/(-1+3*eps)/eps^2,-1/4*
(6*m2^2*t*eps+4*eps*m2^2*s-2*m2^2*s-2*m2^2*t+2*m2*s*t-2*t*eps*m2*s-s*t^2+eps*s
*t^2)/(-1+3*eps)/(-1+2*eps)/(-t+m2)^2/eps^2/(-1+eps)/s,0,0,-1/4*(4*m2-t)*(2*m2
*t-10*m2*t*eps+12*m2*t*eps^2-4*eps*m2*s+6*m2*s*eps^2-eps*s*t+s*t)/s/R1(s,t,m2)
/(-1+eps)/eps/(-t+m2)/(-1+2*eps)^2/(-1+3*eps),-1/4/t*(16*t*m2^3*s*eps^2-4*m2^2
*t^2*eps*s-16*m2^2*t^2*s*eps^2-t^3*m2*s*eps^2+5*eps*m2*s*t^3-eps*t^4*s+eps^2*t
^4*s+40*eps^2*m2^3*t^2-50*eps^2*m2^2*t^3+10*eps*m2^2*t^3-8*eps*m2^3*t^2-6*m2*t
^3*s*eps^3-24*t*m2^3*s*eps^3+30*m2^2*t^2*s*eps^3+10*t^4*eps^2*m2-2*eps*m2*t^4-\
12*t^4*m2*eps^3-48*t^2*eps^3*m2^3+60*t^3*m2^2*eps^3-44*eps^2*m2^3*s*R1(s,t,m2)
+8*eps*m2^3*s*R1(s,t,m2)+48*m2^3*s*eps^3*R1(s,t,m2)+2*m2*R1(s,t,m2)*s*t^2+2*m2
^2*R1(s,t,m2)*s*t-5*eps^2*R1(s,t,m2)*s*t^3+6*eps*R1(s,t,m2)*s*t^3+142*R1(s,t,
m2)*m2^2*t^2*eps^2-50*R1(s,t,m2)*eps^2*t^3*m2-4*R1(s,t,m2)*m2^3*t*eps-36*R1(s,
t,m2)*m2^2*t^2*eps+10*R1(s,t,m2)*eps*t^3*m2+96*m2^3*t*eps^3*R1(s,t,m2)-156*m2^
2*t^2*eps^3*R1(s,t,m2)+60*m2*t^3*eps^3*R1(s,t,m2)-56*R1(s,t,m2)*m2^3*t*eps^2+
30*m2*eps^3*R1(s,t,m2)*s*t^2-7*m2*eps*R1(s,t,m2)*s*t^2-78*m2^2*eps^3*R1(s,t,m2
)*s*t-22*m2^2*eps*R1(s,t,m2)*s*t+86*m2^2*eps^2*R1(s,t,m2)*s*t-19*m2*eps^2*R1(s
,t,m2)*s*t^2-R1(s,t,m2)*s*t^3+2*R1(s,t,m2)*m2^2*t^2+4*R1(s,t,m2)*m2^3*t)/(-1+3
*eps)/R1(s,t,m2)/(-1+2*eps)^2/(-t+m2)^2/eps^2/(-1+eps)/s,0,-1/4*(5*m2^2*s+44*
m2^2*s*eps^2+24*m2^2*t*eps^2-31*eps*m2^2*s-8*m2^2*t*eps-26*t*m2*s*eps^2+28*t*
eps*m2*s+2*eps^2*s^2*m2-2*eps*m2*s^2-6*m2*s*t-4*eps*s*t^2+2*t*eps*s^2-2*t*eps^
2*s^2+s*t^2+3*t^2*s*eps^2)/(-1+3*eps)/eps^3/s^2/(-t+m2)/(-1+2*eps)/(-1+eps),-1
/4*(m2^2*s+14*m2^2*s*eps^2+12*m2^2*t*eps^2-9*eps*m2^2*s-4*m2^2*t*eps-2*t*m2*s*
eps^2+8*t*eps*m2*s+2*eps^2*s^2*m2-2*eps*m2*s^2-2*m2*s*t-4*eps*s*t^2+2*t*eps*s^
2-2*t*eps^2*s^2+s*t^2+3*t^2*s*eps^2)/(-1+3*eps)/eps^3/s^2/(-t+m2)/(-1+2*eps)/(
-1+eps),0,0,-1/t*m2*(2*m2*t*eps^2-m2*t*eps+m2*s-2*eps*m2*s+m2*s*eps^2-2*t^2*
eps^2+2*eps*s*t-t*s*eps^2-s*t)/(-1+2*eps)/(-1+eps)/(-t+m2)/s/eps^3,0,0,-1/4*(8
*eps*m2^2-5*m2^2-10*m2*t*eps+6*m2*t-t^2+eps*t^2)/(-1+2*eps)/(-1+eps)/(-t+m2)/s
/eps^3,0,0,0,0,0,0,0,0,0,0,1/2/(-1+2*eps)/(-1+eps)/(-t+m2)^2/s^2/eps^3*m2*(4*
eps*s*t^2+4*eps*m2^2*s-8*t*eps*m2*s+2*m2^2*t+5*m2*s*t-2*s*t^2-m2^2*s),-1/2/(-1
+2*eps)/(-1+eps)/R4(s,t,m2)/(-t+m2)/s/eps^2*t*(4*m2^2+4*m2*s-s*t)*m2,1/4/(-1+2
*eps)/(-1+eps)/(-t+m2)/s/eps^3*(4*eps*m2^2-2*m2*t*eps+eps*t^2+2*m2*t-t^2-m2^2)
,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/eps
^4/s/t,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,1/eps^4/s^2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,-1/R4(s,t,m2)/eps^4/s,0,0,0],[0,0,1/2/eps^4/s^2*(s+2*m2)/(-t+m2),3/4/
eps^4/s^2*(s+2*m2)/(-t+m2),-5/4/eps^4/s^2*(s+2*m2)/(-t+m2),0,3/2/eps^4/s^2*(s+
2*m2)/(-t+m2),0,1/eps^4/s^2*(s+2*m2)/(-t+m2),0,0,0,2/eps^4/s^2*(s+2*m2)/(-t+m2
),-1/3/eps^4/s^2*(s+2*m2)/(-t+m2),1/3/eps^4/s^2*(s+2*m2)/(-t+m2),0,1/eps^4/s^2
*(s+2*m2)/(-t+m2),0,0,0,1/eps^4/s^2*(s+2*m2)/(-t+m2),-3/eps^4/s^2*(s+2*m2)/(-t
+m2),0,2/eps^4/s^2*(s+2*m2)/(-t+m2),0,0,-1/eps^4/s^2*(s+2*m2)/(-t+m2),0,0,0,0,
0,0,1/eps^4/s^2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-1/eps^4/s/t,0,1/R4(s,t,m2)/eps^4/s*(2*m2-t),1/eps^4/s^2,0,0],[1/2/eps^2/s^2/(
-1+2*eps)*(8*m2^3*t+8*m2^3*s+4*m2^2*s^2-4*m2^2*s*t-8*m2^2*t^2+m2*s^3+2*m2*s*t^
2+4*m2*t^3+s^3*t+2*t^2*s^2+2*s*t^3)/(s+m2)/(-1+eps)/(-t+m2)^2,-1/2/eps^2/s^2/(
-1+2*eps)*(16*m2*t+16*m2*s-14*s*t+s^2-14*t^2)/(-t+m2)/(-1+eps),-1/2*(2*s^2*t^3
-4*m2^5-20*t^3*s^2*eps^3-4*m2^4*s+12*m2^4*t-12*m2^3*t^2+t^2*s^3+274*t*m2^3*s*
eps^2-104*t*eps*m2^3*s-18*t*eps*m2^2*s^2+72*t*eps^2*s^2*m2^2-16*m2*s^3*t*eps^2
+13*t*eps*m2*s^3+104*m2^2*t^2*eps*s-224*m2^2*t^2*s*eps^2+42*t^3*m2*s*eps^2-87*
m2*t^2*eps^2*s^2-14*eps*m2*s*t^3+42*eps*m2*s^2*t^2+48*t*eps^2*m2^4-52*eps*m2^4
*t+32*eps*m2^4*s-96*eps^2*m2^4*s+2*eps*m2^3*s^2-15*eps^2*m2^3*s^2+8*eps^2*m2^2
*s^3-4*eps*m2^2*s^3-2*m2^2*s^2*t-3*t*m2*s^3-2*eps*t^4*s+30*eps^2*t^3*s^2+4*eps
^2*t^4*s+30*eps^2*m2^3*t^2-52*eps^2*m2^2*t^3+4*m2*s*t^3-22*m2^2*s*t^2+14*m2^3*
s*t-6*t^2*m2*s^2+36*eps*m2^3*t^2-14*eps*s^2*t^3-5*t^2*eps*s^3+8*t^2*eps^2*s^3-\
44*m2*t^3*s*eps^3-196*t*m2^3*s*eps^3-56*t*m2^2*s^2*eps^3+54*m2*t^2*eps^3*s^2+
160*m2^2*t^2*s*eps^3+22*eps^3*m2^3*s^2+6*t^4*eps^2*m2+4*eps*m2*t^4+80*eps^3*m2
^4*s-12*t^4*m2*eps^3-60*t^2*eps^3*m2^3+56*t^3*m2^2*eps^3-32*m2^5*eps^2+20*eps*
m2^5+16*eps^3*m2^5-4*t^2*eps^3*s^3+4*m2*s^3*t*eps^3)/eps^4/s^3/(-1+2*eps)^2/(-
t+m2)^3/(-1+eps),-1/4*(78*m2^4*s*t-12*m2^6+6*t^3*s^3+3*s^4*t^2-36*m2^4*t^2-12*
m2^4*s^2-24*m2^5*s+36*m2^5*t-100*t^2*m2*eps^2*s^3-887*t^2*eps^2*s^2*m2^2-776*t
^2*m2^3*s*eps^2-360*m2^3*s^2*t*eps-13*m2^2*s^3*t*eps+37*t*eps*m2*s^4-46*t*m2*s
^4*eps^2+16*t*m2*s^4*eps^3+24*t*eps^2*m2^2*s^3+124*t*eps^3*m2^2*s^3+868*t*eps^
2*m2^3*s^2-392*t*eps^3*m2^3*s^2-466*t*eps*m2^4*s+1006*t*eps^2*m2^4*s-644*t*eps
^3*m2^4*s+437*t^2*eps*m2^2*s^2+426*t^2*eps*m2^3*s+106*t^2*eps*m2*s^3-368*m2^5*
s*eps^2-251*m2^4*s^2*eps^2-156*t*eps*m2^5+160*t*eps^2*m2^5-48*t*eps^3*m2^5+122
*eps^3*m2^4*s^2-48*eps^3*m2^3*s^3-8*m2^2*s^4*eps^3+24*m2^2*s^4*eps^2+240*eps^3
*m2^5*s-9*m2*s^4*t-15*m2^2*s^3*t+30*m2^3*s^3*eps^2-10*eps*m2^2*s^4-3*eps*m2^3*
s^3+103*eps*m2^4*s^2+156*eps*m2^5*s-15*t^2*eps*s^4+36*m2^3*s^2*t-102*m2^3*s*t^
2-84*t^2*m2^2*s^2-15*t^2*m2*s^3+110*eps*m2^4*t^2+22*t^2*s^4*eps^2+46*t^2*eps^2
*m2^4+162*m2^2*t^3*s*eps^2-24*t^4*m2*s*eps^2+302*m2*t^3*eps^2*s^2+4*eps*m2*s*t
^4-48*m2^2*t^3*eps*s-356*m2^2*t^3*s*eps^3+96*m2*t^4*s*eps^3+664*m2^3*t^2*s*eps
^3-324*eps^3*m2*s^2*t^3+506*eps^3*m2^2*s^2*t^2-90*eps*m2*s^2*t^3+18*m2*s^2*t^3
-6*t^4*eps*s^2-32*t^4*eps^2*s^2-124*eps^2*m2^3*t^3-52*t^2*eps^3*m2^4+56*t^3*m2
^3*eps^3+12*m2^2*s*t^3+46*t^3*eps^2*s^3-42*eps*s^3*t^3+88*t^4*eps^3*s^2+28*t^3
*s^3*eps^3+14*eps^2*m2^2*t^4-4*m2^2*t^4*eps^3+10*eps*m2^2*t^4-104*t^2*m2*s^3*
eps^3+48*eps^3*m2^6-96*eps^2*m2^6+60*eps*m2^6-8*t^2*s^4*eps^3)/eps^4/s^3/(-1+2
*eps)^2/(s+m2)/(-1+eps)/(-t+m2)^3,1/4*(130*m2^4*s*t-20*m2^6+10*t^3*s^3+5*s^4*t
^2-60*m2^4*t^2-20*m2^4*s^2-40*m2^5*s+60*m2^5*t-170*t^2*m2*eps^2*s^3-1505*t^2*
eps^2*s^2*m2^2-1284*t^2*m2^3*s*eps^2-604*m2^3*s^2*t*eps-23*m2^2*s^3*t*eps+63*t
*eps*m2*s^4-86*t*m2*s^4*eps^2+40*t*m2*s^4*eps^3+32*t*eps^2*m2^2*s^3+324*t*eps^
3*m2^2*s^3+1480*t*eps^2*m2^3*s^2-672*t*eps^3*m2^3*s^2-778*t*eps*m2^4*s+1698*t*
eps^2*m2^4*s-1164*t*eps^3*m2^4*s+729*t^2*eps*m2^2*s^2+706*t^2*eps*m2^3*s+180*t
^2*eps*m2*s^3-624*m2^5*s*eps^2-425*m2^4*s^2*eps^2-260*t*eps*m2^5+256*t*eps^2*
m2^5-48*t*eps^3*m2^5+198*eps^3*m2^4*s^2-124*eps^3*m2^3*s^3-20*m2^2*s^4*eps^3+
46*m2^2*s^4*eps^2+432*eps^3*m2^5*s-15*m2*s^4*t-25*m2^2*s^3*t+60*m2^3*s^3*eps^2
-18*eps*m2^2*s^4-7*eps*m2^3*s^3+171*eps*m2^4*s^2+260*eps*m2^5*s-25*t^2*eps*s^4
+60*m2^3*s^2*t-170*m2^3*s*t^2-140*t^2*m2^2*s^2-25*t^2*m2*s^3+182*eps*m2^4*t^2+
40*t^2*s^4*eps^2+106*t^2*eps^2*m2^4+246*m2^2*t^3*s*eps^2-36*t^4*m2*s*eps^2+502
*m2*t^3*eps^2*s^2+8*eps*m2*s*t^4-76*m2^2*t^3*eps*s-636*m2^2*t^3*s*eps^3+168*m2
*t^4*s*eps^3+1200*m2^3*t^2*s*eps^3-628*eps^3*m2*s^2*t^3+926*eps^3*m2^2*s^2*t^2
-146*eps*m2*s^2*t^3+30*m2*s^2*t^3-10*t^4*eps*s^2-52*t^4*eps^2*s^2-228*eps^2*m2
^3*t^3-172*t^2*eps^3*m2^4+168*t^3*m2^3*eps^3+20*m2^2*s*t^3+78*t^3*eps^2*s^3-70
*eps*s^3*t^3+176*t^4*eps^3*s^2+76*t^3*s^3*eps^3+26*eps^2*m2^2*t^4-28*m2^2*t^4*
eps^3+18*eps*m2^2*t^4-276*t^2*m2*s^3*eps^3+80*eps^3*m2^6-160*eps^2*m2^6+100*
eps*m2^6-20*t^2*s^4*eps^3)/eps^4/s^3/(-1+2*eps)^2/(s+m2)/(-1+eps)/(-t+m2)^3,-1
/2/eps^2/s^2/(-1+2*eps)*(4*m2-t)*(-4*m2*t+eps*s^2+2*eps*s*t+2*eps*t^2+2*t^2-s^
2-2*s*t)/R1(s,t,m2)/(-1+eps)/(-t+m2),-1/2*(-16*m2*eps^2*t^5*s-8*t^2*eps^3*m2^3
*s^2+18*t^3*m2^2*s^2*eps^3-12*t^4*m2*s^2*eps^3+18*t^4*m2^2*s*eps^3-8*t^3*m2^3*
s*eps^3-12*m2*t^5*eps^3*s+4*m2^3*s^3*t*eps^2-9*t^2*eps^2*m2^2*s^3+16*t^2*eps^2
*m2^4*s+6*t^3*m2*eps^2*s^3+12*t^4*eps^2*s^2*m2+8*eps^2*m2^3*t^2*s^2-18*eps^2*
m2^2*t^3*s^2-44*eps^2*m2^3*t^3*s+42*eps^2*m2^2*t^4*s-t^4*eps^2*s^3-2*s^2*t^5*
eps^2+2*s^2*t^5*eps^3+2*s*t^6*eps^3+2*s*t^6*eps^2+9*t^2*eps^3*m2^2*s^3-6*t^3*
m2*s^3*eps^3-4*t*m2^3*s^3*eps^3+t^4*s^3*eps^3-2*m2*t^5*R1(s,t,m2)*eps-2*eps^2*
m2*t^5*R1(s,t,m2)+6*m2^2*s^2*t^2*R1(s,t,m2)+66*m2^2*s*t^3*R1(s,t,m2)+84*m2^4*t
^2*R1(s,t,m2)*eps-46*m2^3*t^3*R1(s,t,m2)*eps-12*m2*s*t^4*R1(s,t,m2)+6*eps^2*m2
^3*t^3*R1(s,t,m2)-40*eps^2*m2^4*t^2*R1(s,t,m2)+12*eps^2*m2^2*t^4*R1(s,t,m2)+12
*m2^4*s*R1(s,t,m2)*t+18*s^2*t^3*R1(s,t,m2)*m2-42*R1(s,t,m2)*t^2*m2^3*s+24*R1(s
,t,m2)*t*m2^5*eps^2-36*R1(s,t,m2)*t*eps*m2^5+26*s^2*t^4*R1(s,t,m2)*eps-10*t^5*
s*eps^3*R1(s,t,m2)-10*t^4*eps^3*s^2*R1(s,t,m2)-10*eps^2*s^2*t^4*R1(s,t,m2)+2*
eps*t^5*s*R1(s,t,m2)+4*eps^2*s*t^5*R1(s,t,m2)+8*eps^2*R1(s,t,m2)*s^3*t^3-10*
eps^2*m2^3*R1(s,t,m2)*s^3-5*eps^3*R1(s,t,m2)*s^3*t^3+8*eps^3*m2^3*R1(s,t,m2)*s
^3+9*m2*R1(s,t,m2)*s^3*t^2+7*eps*R1(s,t,m2)*s^3*t^3+2*eps*m2^3*R1(s,t,m2)*s^3-\
21*eps^3*m2^2*R1(s,t,m2)*s^3*t-32*eps^2*m2*R1(s,t,m2)*s^3*t^2+34*eps^2*m2^2*R1
(s,t,m2)*s^3*t+18*eps^3*m2*R1(s,t,m2)*s^3*t^2-9*eps*m2*R1(s,t,m2)*s^3*t^2-150*
m2^3*t^2*eps^2*s*R1(s,t,m2)+124*m2^2*t^3*eps^2*s*R1(s,t,m2)-42*m2^2*t^3*s*eps^
3*R1(s,t,m2)+36*m2*t^4*s*eps^3*R1(s,t,m2)-42*m2*t^4*eps^2*s*R1(s,t,m2)-180*m2^
2*t^3*eps*s*R1(s,t,m2)+198*m2^3*t^2*eps*s*R1(s,t,m2)+16*m2^3*t^2*s*eps^3*R1(s,
t,m2)-61*s^2*t^3*R1(s,t,m2)*eps*m2+17*t*eps^2*m2^3*s^2*R1(s,t,m2)-42*m2^2*t^2*
eps^3*s^2*R1(s,t,m2)+36*m2*t^3*eps^3*s^2*R1(s,t,m2)-7*t*eps*m2^3*s^2*R1(s,t,m2
)+16*t*eps^3*s^2*m2^3*R1(s,t,m2)+25*m2*t^3*eps^2*s^2*R1(s,t,m2)-32*m2^2*t^2*
eps^2*s^2*R1(s,t,m2)-64*t*eps*m2^4*s*R1(s,t,m2)+64*t*m2^4*s*eps^2*R1(s,t,m2)+
42*t^2*eps*m2^2*s^2*R1(s,t,m2)+44*eps*m2*s*t^4*R1(s,t,m2)-6*s^2*t^4*R1(s,t,m2)
+36*m2^3*t^3*R1(s,t,m2)-36*m2^4*t^2*R1(s,t,m2)-3*R1(s,t,m2)*s^3*t^3+12*R1(s,t,
m2)*t*m2^5)/eps^4/s^3/(-1+2*eps)/t/R1(s,t,m2)/(-1+eps)/(-t+m2)^3,-2/eps^2/s^2/
(-1+2*eps)^2*(t+s),-1/2*(-4*s^2*t^3+8*m2^5+8*m2^4*s-24*m2^4*t+24*m2^3*t^2-2*t^
2*s^3-104*t*m2^3*s*eps^2+134*t*eps*m2^3*s+47*t*eps*m2^2*s^2-57*t*eps^2*s^2*m2^
2+4*m2*s^3*t*eps^2-17*t*eps*m2*s^3-96*m2^2*t^2*eps*s+48*m2^2*t^2*s*eps^2+8*t^3
*m2*s*eps^2+51*m2*t^2*eps^2*s^2-63*eps*m2*s^2*t^2-16*t*eps^2*m2^4+56*eps*m2^4*
t-42*eps*m2^4*s+52*eps^2*m2^4*s-3*eps*m2^3*s^2+21*eps^2*m2^3*s^2-2*eps^2*m2^2*
s^3+11*eps*m2^2*s^3+4*m2^2*s^2*t+6*t*m2*s^3+4*eps*t^4*s-15*eps^2*t^3*s^2-4*eps
^2*t^4*s-8*eps^2*m2^3*t^2-8*m2*s*t^3+44*m2^2*s*t^2-28*m2^3*s*t+12*t^2*m2*s^2-\
24*eps*m2^3*t^2+19*eps*s^2*t^3+6*t^2*eps*s^3-2*t^2*eps^2*s^3+8*t^4*eps^2*m2-8*
eps*m2*t^4+16*m2^5*eps^2-24*eps*m2^5)/eps^4/s^3/(-1+2*eps)/(-t+m2)^3/(-1+eps),
-1/2/eps^3/s^3/(-1+2*eps)*(12*eps*m2^3*s-4*m2^2*t*eps*s+2*t*eps*s^3-2*eps*m2*s
^3-4*eps*m2*t^3-10*t*eps*m2*s^2+8*eps*m2^3*t-8*t^2*eps*m2*s+7*eps*m2^2*s^2+3*t
^2*eps*s^2-4*eps*m2^2*t^2+16*m2^2*s*t+18*m2*s^2*t+4*m2^2*t^2+5*m2*s^3+4*m2*t^3
-m2^2*s^2-6*m2^3*s+8*m2*s*t^2-3*t^2*s^2)/(-1+eps)/(-t+m2)^2,-4/eps^2/s^2/(-1+2
*eps)*(2*s+t)*(s+4*m2)/R2(s,t,m2)/(-1+eps),-4/eps^3/s^3/(-1+2*eps)*(18*eps*m2*
s+12*m2*t*eps+9*eps*s^2+7*eps*s*t-3*s^2-2*s*t-9*m2*s-6*m2*t)/(-1+eps),-(8*m2^4
*s*t-4*t^4*s^2-2*t^3*s^3-24*m2^4*t^2+8*m2^5*t-9*t^2*m2*eps^2*s^3-28*t^2*eps^2*
s^2*m2^2-132*t^2*m2^3*s*eps^2-5*m2^3*s^2*t*eps+m2^2*s^3*t*eps+9*t*eps^2*m2^2*s
^3-6*t*eps^3*m2^2*s^3+9*t*eps^2*m2^3*s^2+4*t*eps^3*m2^3*s^2-44*t*eps*m2^4*s+48
*t*eps^2*m2^4*s+30*t^2*eps*m2^2*s^2+136*t^2*eps*m2^3*s-7*t^2*eps*m2*s^3-24*t*
eps*m2^5+16*t*eps^2*m2^5+2*eps^3*m2^3*s^3-3*m2^3*s^3*eps^2+eps*m2^3*s^3-28*m2^
3*s*t^2+4*t^2*m2^2*s^2+6*t^2*m2*s^3+56*eps*m2^4*t^2-24*t^2*eps^2*m2^4+126*m2^2
*t^3*s*eps^2-48*t^4*m2*s*eps^2+29*m2*t^3*eps^2*s^2+28*eps*m2*s*t^4-122*m2^2*t^
3*eps*s-12*m2^2*t^3*s*eps^3+12*m2*t^4*s*eps^3+4*m2^3*t^2*s*eps^3+12*eps^3*m2*s
^2*t^3-12*eps^3*m2^2*s^2*t^2-43*eps*m2*s^2*t^3+24*m2^3*t^3+12*m2*s^2*t^3-8*m2*
s*t^4+18*t^4*eps*s^2-10*t^4*eps^2*s^2-2*eps^2*m2^3*t^3+44*m2^2*s*t^3-30*eps*m2
^3*t^3+3*t^3*eps^2*s^3+5*eps*s^3*t^3-4*t^4*eps^3*s^2-2*t^3*s^3*eps^3+12*eps^2*
m2^2*t^4+6*t^2*m2*s^3*eps^3-4*t^5*s*eps^3-2*eps*m2*t^5+6*eps^2*s*t^5+2*eps*s*t
^5-2*eps^2*t^5*m2)/eps^4/s^3/(-1+2*eps)/t/(-1+eps)/(-t+m2)^3,1/3*(-26*m2^4*s*t
+4*m2^6-2*t^3*s^3-s^4*t^2+12*m2^4*t^2+4*m2^4*s^2+8*m2^5*s-12*m2^5*t-6*t^2*m2*
eps^2*s^3+89*t^2*eps^2*s^2*m2^2+104*t^2*m2^3*s*eps^2+92*m2^3*s^2*t*eps+13*m2^2
*s^3*t*eps-5*t*eps*m2*s^4+6*t*eps^2*m2^2*s^3-76*t*eps^2*m2^3*s^2+102*t*eps*m2^
4*s-106*t*eps^2*m2^4*s-89*t^2*eps*m2^2*s^2-78*t^2*eps*m2^3*s-22*t^2*eps*m2*s^3
+40*m2^5*s*eps^2+25*m2^4*s^2*eps^2+28*t*eps*m2^5-8*t*eps^2*m2^5+3*m2*s^4*t+5*
m2^2*s^3*t-2*m2^3*s^3*eps^2+2*eps*m2^2*s^4-eps*m2^3*s^3-27*eps*m2^4*s^2-36*eps
*m2^5*s+3*t^2*eps*s^4-12*m2^3*s^2*t+34*m2^3*s*t^2+28*t^2*m2^2*s^2+5*t^2*m2*s^3
-14*eps*m2^4*t^2-10*t^2*eps^2*m2^4-50*m2^2*t^3*s*eps^2+12*t^4*m2*s*eps^2-50*m2
*t^3*eps^2*s^2+12*m2^2*t^3*eps*s+22*eps*m2*s^2*t^3-6*m2*s^2*t^3+2*t^4*eps*s^2+
12*t^4*eps^2*s^2+12*eps^2*m2^3*t^3-4*m2^2*s*t^3+2*t^3*eps^2*s^3+10*eps*s^3*t^3
-2*eps^2*m2^2*t^4-2*eps*m2^2*t^4+8*eps^2*m2^6-12*eps*m2^6)/eps^4/s^3/(-1+2*eps
)/(s+m2)/(-1+eps)/(-t+m2)^3,-1/3*(-26*m2^4*s*t+4*m2^6-2*t^3*s^3-s^4*t^2+12*m2^
4*t^2+4*m2^4*s^2+8*m2^5*s-12*m2^5*t-141*t^2*m2*eps^2*s^3-259*t^2*eps^2*s^2*m2^
2+122*t^2*m2^3*s*eps^2-112*m2^3*s^2*t*eps-35*m2^2*s^3*t*eps-11*t*eps*m2*s^4+
132*t*eps^2*m2^2*s^3+338*t*eps^2*m2^3*s^2-12*t*eps*m2^4*s+134*t*eps^2*m2^4*s+
91*t^2*eps*m2^2*s^2-84*t^2*eps*m2^3*s+20*t^2*eps*m2*s^3-80*m2^5*s*eps^2-119*m2
^4*s^2*eps^2+76*t*eps*m2^5-104*t*eps^2*m2^5+3*m2*s^4*t+5*m2^2*s^3*t-41*m2^3*s^
3*eps^2+8*eps*m2^2*s^4+23*eps*m2^3*s^3+51*eps*m2^4*s^2+24*eps*m2^5*s+3*t^2*eps
*s^4-12*m2^3*s^2*t+34*m2^3*s*t^2+28*t^2*m2^2*s^2+5*t^2*m2*s^3-158*eps*m2^4*t^2
+278*t^2*eps^2*m2^4-326*m2^2*t^3*s*eps^2+150*t^4*m2*s*eps^2-20*m2*t^3*eps^2*s^
2-66*eps*m2*s*t^4+138*m2^2*t^3*eps*s-14*eps*m2*s^2*t^3-6*m2*s^2*t^3-16*t^4*eps
*s^2+60*t^4*eps^2*s^2-276*eps^2*m2^3*t^3-4*m2^2*s*t^3+144*eps*m2^3*t^3+50*t^3*
eps^2*s^3-8*eps*s^3*t^3+94*eps^2*m2^2*t^4-50*eps*m2^2*t^4+8*eps^2*m2^6-12*eps*
m2^6)/eps^4/s^3/(-1+2*eps)/(s+m2)/(-1+eps)/(-t+m2)^3,-1/2/eps^3/s^3/(-1+2*eps)
*(16*eps*m2*t^3+8*t^2*eps*m2*s+16*eps*m2^3*t-32*eps*m2^2*t^2+7*t^2*eps*s^2-12*
t*eps*m2*s^2-36*m2^2*t*eps*s+8*eps*s*t^3+20*eps*m2^3*s+5*eps*m2^2*s^2+16*m2^2*
s*t-4*m2*s*t^2+4*m2*s^2*t-3*m2^2*s^2-3*t^2*s^2-8*m2*t^3-8*m2^3*t-4*s*t^3-10*m2
^3*s-m2*s^3+16*m2^2*t^2)/(-1+eps)/(-t+m2)^2,-(-2*s^2*t^3+4*m2^5+4*m2^4*s-12*m2
^4*t+12*m2^3*t^2-t^2*s^3-44*t*m2^3*s*eps^2+62*t*eps*m2^3*s+12*t*eps*m2^2*s^2-\
10*t*eps^2*s^2*m2^2+4*m2*s^3*t*eps^2-5*t*eps*m2*s^3-58*m2^2*t^2*eps*s+40*m2^2*
t^2*s*eps^2-12*t^3*m2*s*eps^2+14*m2*t^2*eps^2*s^2+16*eps*m2*s*t^3-18*eps*m2*s^
2*t^2-16*t*eps^2*m2^4+28*eps*m2^4*t-20*eps*m2^4*s+16*eps^2*m2^4*s-2*eps*m2^3*s
^2+2*eps^2*m2^3*s^2-2*eps^2*m2^2*s^3+2*eps*m2^2*s^3+2*m2^2*s^2*t+3*t*m2*s^3-6*
eps^2*t^3*s^2+8*eps^2*m2^3*t^2-4*m2*s*t^3+22*m2^2*s*t^2-14*m2^3*s*t+6*t^2*m2*s
^2-16*eps*m2^3*t^2+8*eps*s^2*t^3+3*t^2*eps*s^3-2*t^2*eps^2*s^3+8*m2^5*eps^2-12
*eps*m2^5)/eps^4/s^3/(-1+2*eps)/(-t+m2)^3/(-1+eps),-2/eps^3/s^3/(-1+2*eps)*(s+
2*m2)*(2*s+t),4/eps^3/s^2/(-1+2*eps)*(-3*eps*t+6*eps*m2+eps*s-3*m2-s)/(-1+eps)
,4/eps^2/s^2/(-1+2*eps)*t*(4*m2-t)/R1(s,t,m2)/(-1+eps),-(-2*s^2*t^3+4*m2^5+4*
m2^4*s-12*m2^4*t+12*m2^3*t^2-t^2*s^3-48*t*m2^3*s*eps^2+62*t*eps*m2^3*s+12*t*
eps*m2^2*s^2-10*t*eps^2*s^2*m2^2+4*m2*s^3*t*eps^2-5*t*eps*m2*s^3-58*m2^2*t^2*
eps*s+52*m2^2*t^2*s*eps^2-24*t^3*m2*s*eps^2+14*m2*t^2*eps^2*s^2+16*eps*m2*s*t^
3-18*eps*m2*s^2*t^2-16*t*eps^2*m2^4+28*eps*m2^4*t-20*eps*m2^4*s+16*eps^2*m2^4*
s-2*eps*m2^3*s^2+2*eps^2*m2^3*s^2-2*eps^2*m2^2*s^3+2*eps*m2^2*s^3+2*m2^2*s^2*t
+3*t*m2*s^3-6*eps^2*t^3*s^2+4*eps^2*t^4*s+8*eps^2*m2^3*t^2-4*m2*s*t^3+22*m2^2*
s*t^2-14*m2^3*s*t+6*t^2*m2*s^2-16*eps*m2^3*t^2+8*eps*s^2*t^3+3*t^2*eps*s^3-2*t
^2*eps^2*s^3+8*m2^5*eps^2-12*eps*m2^5)/eps^4/s^3/(-1+2*eps)/(-t+m2)^3/(-1+eps)
,(-24*m2^4*s*t-6*t^4*s^2-9*t^3*s^3-3*s^4*t^2-36*m2^4*t^2+12*m2^4*s^2+12*m2^5*s
+12*m2^5*t+48*t^2*m2*eps^2*s^3+150*t^2*eps^2*s^2*m2^2-180*t^2*m2^3*s*eps^2+180
*m2^3*s^2*t*eps+36*m2^2*s^3*t*eps-15*t*eps*m2*s^4-48*t*eps^2*m2^2*s^3-186*t*
eps^2*m2^3*s^2+24*t*eps*m2^4*s+24*t*eps^2*m2^4*s-138*t^2*eps*m2^2*s^2+138*t^2*
eps*m2^3*s-63*t^2*eps*m2*s^3+24*m2^5*s*eps^2+72*m2^4*s^2*eps^2-36*t*eps*m2^5+
24*t*eps^2*m2^5+9*m2*s^4*t+6*m2^2*s^3*t+16*m2^3*s^3*eps^2+6*eps*m2^2*s^4-4*eps
*m2^3*s^3-60*eps*m2^4*s^2-36*eps*m2^5*s+9*t^2*eps*s^4-42*m2^3*s^2*t-6*m2^3*s*t
^2+72*t^2*m2^2*s^2+27*t^2*m2*s^3+84*eps*m2^4*t^2-48*t^2*eps^2*m2^4+204*m2^2*t^
3*s*eps^2-84*t^4*m2*s*eps^2-30*m2*t^3*eps^2*s^2+48*eps*m2*s*t^4-174*m2^2*t^3*
eps*s-6*eps*m2*s^2*t^3+36*m2^3*t^3+6*m2*s^2*t^3-12*m2*s*t^4+24*t^4*eps*s^2-6*t
^4*eps^2*s^2+24*eps^2*m2^3*t^3+66*m2^2*s*t^3-48*eps*m2^3*t^3-16*t^3*eps^2*s^3+
31*eps*s^3*t^3+12*eps^2*s*t^5)/eps^4/s^3/(-1+2*eps)/(-t+m2)^3/(-1+eps)/(t+s),-\
1/2/eps^3/s^3/(-1+2*eps)*t*(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t)*(3*eps*m2*s^2-10*
eps*t^2*m2+8*eps*m2^2*s-6*t*eps*m2*s-2*eps*s*t^2-3*t*eps*s^2+2*eps*t^3+8*m2^2*
t*eps+2*s^3+6*s*t^2+2*m2*t^2+5*s^2*t+2*t^3+2*m2*s*t+m2*s^2)/R3(s,t,m2)/(-1+eps
)/(-t+m2)^2/(t+s),-(-16*m2^4*s*t-4*t^4*s^2-6*t^3*s^3-2*s^4*t^2-24*m2^4*t^2+8*
m2^4*s^2+8*m2^5*s+8*m2^5*t+48*t^2*m2*eps^2*s^3+116*t^2*eps^2*s^2*m2^2-178*t^2*
m2^3*s*eps^2+141*m2^3*s^2*t*eps+43*m2^2*s^3*t*eps-12*t*eps*m2*s^4-51*t*eps^2*
m2^2*s^3-157*t*eps^2*m2^3*s^2+8*t*eps*m2^4*s+40*t*eps^2*m2^4*s-90*t^2*eps*m2^2
*s^2+118*t^2*eps*m2^3*s-62*t^2*eps*m2*s^3+16*m2^5*s*eps^2+64*m2^4*s^2*eps^2-24
*t*eps*m2^5+16*t*eps^2*m2^5+6*m2*s^4*t+4*m2^2*s^3*t+18*m2^3*s^3*eps^2+6*eps*m2
^2*s^4-6*eps*m2^3*s^3-48*eps*m2^4*s^2-24*eps*m2^5*s+6*t^2*eps*s^4-28*m2^3*s^2*
t-4*m2^3*s*t^2+48*t^2*m2^2*s^2+18*t^2*m2*s^3+56*eps*m2^4*t^2-24*t^2*eps^2*m2^4
+182*m2^2*t^3*s*eps^2-70*t^4*m2*s*eps^2-17*m2*t^3*eps^2*s^2+26*eps*m2*s*t^4-\
130*m2^2*t^3*eps*s-25*eps*m2*s^2*t^3+24*m2^3*t^3+4*m2*s^2*t^3-8*m2*s*t^4+22*t^
4*eps*s^2-6*t^4*eps^2*s^2-2*eps^2*m2^3*t^3+44*m2^2*s*t^3-30*eps*m2^3*t^3-15*t^
3*eps^2*s^3+25*eps*s^3*t^3+12*eps^2*m2^2*t^4-2*eps*m2*t^5+10*eps^2*s*t^5+2*eps
*s*t^5-2*eps^2*t^5*m2)/eps^4/s^3/(-1+2*eps)/(-t+m2)^3/(-1+eps)/(t+s),-4/eps^3/
s^2/(-1+2*eps)*(-eps*t-s+eps*s-2*m2+2*eps*m2)/(-1+eps),-2/eps^3/s^3/(-1+2*eps)
*(s+2*m2)*(2*s+t),(-2*s^2*t^3+4*m2^5+4*m2^4*s-12*m2^4*t+12*m2^3*t^2-t^2*s^3-52
*t*m2^3*s*eps^2+64*t*eps*m2^3*s+14*t*eps*m2^2*s^2-20*t*eps^2*s^2*m2^2-6*t*eps*
m2*s^3-62*m2^2*t^2*eps*s+44*m2^2*t^2*s*eps^2-12*t^3*m2*s*eps^2+19*m2*t^2*eps^2
*s^2+16*eps*m2*s*t^3-21*eps*m2*s^2*t^2-16*t*eps^2*m2^4+32*eps*m2^4*t-18*eps*m2
^4*s+20*eps^2*m2^4*s-eps*m2^3*s^2+7*eps^2*m2^3*s^2+3*eps*m2^2*s^3+2*m2^2*s^2*t
+3*t*m2*s^3-6*eps^2*t^3*s^2+8*eps^2*m2^3*t^2-4*m2*s*t^3+22*m2^2*s*t^2-14*m2^3*
s*t+6*t^2*m2*s^2-20*eps*m2^3*t^2+8*eps*s^2*t^3+3*t^2*eps*s^3+8*m2^5*eps^2-12*
eps*m2^5)/eps^4/s^3/(-1+2*eps)/(-t+m2)^3/(-1+eps),-1/eps^3/s^2/(-1+2*eps)*(4*
m2^2+4*m2*s-s*t)*(-2*m2^2+4*eps*m2^2-4*m2*t*eps+4*m2*t+2*eps*m2*s-2*eps*s*t+s^
2+2*s*t)*t/R4(s,t,m2)/(-1+eps)/(-t+m2)^2,3/2/eps^3/s^2/(-1+2*eps)*(4*eps*m2^3-\
4*m2^2*t*eps+eps*s*t^2-4*t*eps*m2*s+3*eps*m2^2*s+m2*s^2-2*m2^3+4*m2^2*t+4*m2*s
*t-s*t^2-m2^2*s)/(-1+eps)/(-t+m2)^2,-4/eps^2/s^2/(-1+2*eps)*t/(-1+eps),-2/eps^
4/s^4/(-1+2*eps)*(-2*m2*s*t-2*m2^2*t-2*m2*s^2-2*m2^2*s+4*t*eps*m2*s+4*m2^2*t*
eps+2*eps*m2*s^2+4*eps*m2^2*s+t*eps*s^2),-2/R4(s,t,m2)/eps^3/s^2/(-1+2*eps)*t*
(4*m2^2+4*m2*s-s*t),0,-1/eps^4/s^3/(-1+2*eps)*(-4*eps*s*t+6*eps*m2*s+4*eps*m2^
2+s*t-2*m2*s-2*m2^2),-2/eps^3/s^2/(-1+2*eps)*(s+2*m2)]]);
I_A := Vector(35, [I_000100100,I_011100000,I_100110000,I_001110000,
I_m101110000,I_100100100,I_1m10100100,I_011011000,I_100111000,I_1m10111000,
I_011100100,I_m111100100,I_100110100,I_001110100,I_m101110100,I_000111100,
I_110111000,I_011111000,I_111100100,I_1111m10100,I_110110100,I_101110100,
I_1m11110100,I_10111m1100,I_011110100,I_011011100,I_100111100,I_1m10111100,
I_1001111m10,I_111110100,I_011111100,I_111111100,I_1111111m10,I_11111110m1,
I_1111111m20]);
A_A := Matrix(35, 35, [[-2*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0],[0,-omega_1-omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,-2*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,3*omega_1-omega_4-4*omega_7,-3*
omega_1+3*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
,[0,0,0,2*omega_1-2*omega_7,-2*omega_1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0],[omega_21,0,0,0,0,-omega_2+2*omega_4-3*omega_10+1/2*
omega_21,2*omega_2-5*omega_4+3*omega_10-7/2*omega_21,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1/2*omega_21,omega_2-3*omega_4-1/2*
omega_21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0
,0,-2*omega_1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,
0,0,0,0,-omega_1-omega_4,-omega_1+omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0],[0,1/2*omega_4-1/2*omega_5,omega_4-omega_5,0,0,0,0,0,2*omega_1+
omega_4-3*omega_5,2*omega_1-omega_4-3*omega_5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0],[-1/2*omega_22,-1/4*omega_22,0,0,0,0,0,0,0,0,-omega_1+
omega_4-2*omega_9,3/2*omega_22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,-1/2*omega_22,omega_1-3*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0],[1/2*omega_4-1/2*omega_6,0,-1/2*omega_4+1/2*omega_6,0,0,
0,-3/2*omega_4+3/2*omega_6,0,0,0,0,0,omega_2-3*omega_4,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0],[omega_4-omega_5,0,0,15/4*omega_1-3/4*omega_4-3/2*
omega_5-3/2*omega_7,-15/4*omega_1+5/4*omega_4+5/2*omega_5,0,0,0,0,0,0,0,0,-2*
omega_1-2/3*omega_4+2/3*omega_5,-4/3*omega_4+4/3*omega_5,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0],[-1/2*omega_4+1/2*omega_5,0,0,-3/4*omega_4+3/4*omega_5,5/4
*omega_4-5/4*omega_5,0,0,0,0,0,0,0,0,1/3*omega_4-1/3*omega_5,omega_1-7/3*
omega_4-2/3*omega_5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-omega_4+omega_5
,-1/2*omega_4+1/2*omega_5,0,0,0,0,0,0,0,0,0,0,0,0,0,omega_1-2*omega_4-omega_5,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1/2*omega_1-1/2*omega_4,1/2*
omega_1-1/2*omega_4,-omega_1+omega_4,0,0,0,omega_1-omega_4,omega_1-omega_4,0,0
,0,0,0,0,-2*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,-omega_4+omega_5,
omega_1-omega_5,omega_1+omega_4-2*omega_5,-2*omega_1-2*omega_4+4*omega_5,0,0,-\
1/4*omega_4+1/4*omega_5,0,0,0,0,0,0,0,0,0,-omega_4-omega_5,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0],[0,0,0,0,0,0,-omega_2+omega_3,0,0,0,1/2*omega_22,omega_2-
omega_3,0,0,0,0,0,0,-omega_1+omega_2+omega_3-3*omega_4,omega_21,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0],[0,1/4*omega_21,0,0,0,-1/2*omega_2+1/2*omega_3,1/2*omega_2-1/
2*omega_3,0,0,0,-1/2*omega_23,0,0,0,0,0,0,0,-3/2*omega_21,-omega_1-omega_2+
omega_3+2*omega_4-3*omega_10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,-
omega_2+omega_4,0,0,0,0,0,-omega_2+omega_4,0,0,0,0,0,0,0,-2*omega_4,0,0,0,0,0,
0,0,0,0,0,0,0,0,0],[0,0,0,-1/4*omega_1+1/4*omega_2,1/4*omega_1-1/4*omega_2,0,1
/2*omega_1-1/2*omega_2,0,0,0,0,0,0,1/3*omega_1-1/3*omega_2,-1/3*omega_1+1/3*
omega_2,0,0,0,0,0,0,-2*omega_1-2*omega_2+2*omega_3,-1/2*omega_24,omega_2-
omega_4,0,0,0,0,0,0,0,0,0,0,0],[0,0,1/2*omega_25,3/2*omega_24+3/4*omega_25,-3/
2*omega_24-5/4*omega_25,1/2*omega_26,-3/2*omega_24+3/2*omega_25-1/2*omega_26,0
,0,0,0,0,0,-2/3*omega_24-1/3*omega_25,2/3*omega_24-2/3*omega_25,0,0,0,0,0,0,6*
omega_25,3*omega_1-omega_2+3*omega_3+2*omega_4-3*omega_11,2*omega_24-4*
omega_25,0,0,0,0,0,0,0,0,0,0,0],[-1/2*omega_5+1/2*omega_6,0,-1/4*omega_1+1/4*
omega_2+1/4*omega_3+1/4*omega_4-1/2*omega_6,1/8*omega_1+5/8*omega_2+3/8*
omega_3-3/8*omega_4-3/4*omega_5,1/8*omega_1-7/8*omega_2-5/8*omega_3+1/8*
omega_4+5/4*omega_5,-3/8*omega_21,3/4*omega_1-3/2*omega_2+3/4*omega_3+3/2*
omega_4-3/2*omega_6+3/8*omega_21,0,0,0,0,0,0,1/6*omega_1-1/2*omega_2-1/6*
omega_3+1/6*omega_4+1/3*omega_5,-2/3*omega_1+omega_2-1/3*omega_3-2/3*omega_4+2
/3*omega_5,0,0,0,0,0,0,-3*omega_1-3*omega_2+3*omega_3+3*omega_4,-omega_24+1/2*
omega_25,2*omega_2-4*omega_4,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,2*
omega_1-2*omega_4,0,0,-omega_1+omega_4,0,0,0,0,0,0,0,0,0,-2*omega_4,0,0,0,0,0,
0,0,0,0,0],[0,-1/2*omega_4+1/2*omega_5,0,0,0,0,0,-1/4*omega_4+1/4*omega_5,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-omega_4-omega_5,0,0,0,0,0,0,0,0,0],[1/2*omega_4
-1/2*omega_5,0,-1/2*omega_4+1/2*omega_5,0,0,0,-omega_2+omega_3-1/2*omega_4+1/2
*omega_5,0,-7/4*omega_2-1/4*omega_3+7/4*omega_4+1/4*omega_5,-5/4*omega_2+1/4*
omega_3+5/4*omega_4-1/4*omega_5,0,0,omega_2-omega_3-omega_4+omega_5,0,0,1/4*
omega_2-1/4*omega_3-1/4*omega_4+1/4*omega_5,0,0,0,0,0,0,0,0,0,0,1/2*omega_2+1/
2*omega_3-5/2*omega_4-1/2*omega_5,-3/4*omega_27+1/4*omega_28,3/4*omega_2-3/4*
omega_3-3/4*omega_4+3/4*omega_5,0,0,0,0,0,0],[0,-1/2*omega_27+1/2*omega_28,-
omega_27+omega_28,0,0,-1/2*omega_29,-9/2*omega_27+1/2*omega_28+1/2*omega_29,0,
-9/4*omega_27+7/4*omega_28,-3/4*omega_27+5/4*omega_28,0,0,-3*omega_27+omega_28
,0,0,-1/4*omega_27-1/4*omega_28,0,0,0,0,0,0,0,0,0,0,3/2*omega_27-1/2*omega_28,
-omega_2+2*omega_3+2*omega_4+omega_5-3*omega_12,3/4*omega_27+3/4*omega_28,0,0,
0,0,0,0],[0,omega_4-omega_5,2*omega_4-2*omega_5,0,0,0,-2*omega_2+2*omega_3+
omega_4-omega_5,0,-omega_1+1/2*omega_2+1/2*omega_3+7/2*omega_4-7/2*omega_5,-
omega_1+3/2*omega_2-1/2*omega_3+5/2*omega_4-5/2*omega_5,0,0,-2*omega_2+2*
omega_3+2*omega_4-2*omega_5,0,0,-omega_1+1/2*omega_2+1/2*omega_3-1/2*omega_4+1
/2*omega_5,0,0,0,0,0,0,0,0,0,0,omega_2-omega_3-omega_4+omega_5,-1/2*omega_27-1
/2*omega_28,2*omega_1-1/2*omega_2-1/2*omega_3-3/2*omega_4-3/2*omega_5,0,0,0,0,
0,0],[0,0,0,0,0,0,omega_1-omega_3,0,0,0,0,-2*omega_1+2*omega_3,omega_1-omega_3
,0,omega_1-omega_3,0,0,0,0,-omega_21,omega_1-omega_3,-3*omega_1+3*omega_3,-1/2
*omega_24+1/2*omega_25,omega_1-omega_3,omega_1-omega_3,0,0,0,0,-omega_1+
omega_3-2*omega_4,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,-6*omega_4+6*omega_5,0,0,4
*omega_4-4*omega_5,-omega_4+omega_5,0,-omega_4+omega_5,0,0,0,0,0,0,0,-omega_4+
omega_5,0,0,0,0,2*omega_1-2*omega_4-2*omega_5,0,0,0,0],[0,-1/2*omega_27+1/2*
omega_28,2*omega_27-2*omega_28,5/2*omega_27-5/2*omega_28,-9/2*omega_27+9/2*
omega_28,0,3*omega_27-omega_28,-1/4*omega_27+1/4*omega_28,2*omega_27-2*
omega_28,-2*omega_28,0,-4*omega_27,4*omega_27-2*omega_28,-2/3*omega_27+2/3*
omega_28,8/3*omega_27-2/3*omega_28,0,0,-omega_27-omega_28,-3*omega_27+3*
omega_28,-omega_29,2*omega_27,-6*omega_27,-omega_30,4*omega_27-2*omega_28,-2*
omega_28,-omega_27-omega_28,0,-omega_4+omega_5,0,-2*omega_27,2*omega_27,-
omega_1-omega_2+2*omega_3+2*omega_4+2*omega_5-3*omega_12,0,-3/2*omega_27+1/2*
omega_28,-omega_27-omega_28],[0,omega_4-omega_5,-4*omega_4+4*omega_5,-5*
omega_4+5*omega_5,9*omega_4-9*omega_5,0,-3*omega_4+3*omega_5,1/2*omega_4-1/2*
omega_5,-5*omega_4+5*omega_5,-2*omega_2+2*omega_3-3*omega_4+3*omega_5,0,3*
omega_4-3*omega_5,-4*omega_4+4*omega_5,4/3*omega_4-4/3*omega_5,-10/3*omega_4+
10/3*omega_5,omega_4-omega_5,-2*omega_4+2*omega_5,-2*omega_2+2*omega_3,3*
omega_4-3*omega_5,0,-2*omega_4+2*omega_5,6*omega_4-6*omega_5,0,-4*omega_4+4*
omega_5,-4*omega_2+4*omega_3,-2*omega_1+2*omega_3,0,0,0,-2*omega_2+2*omega_3+2
*omega_4-2*omega_5,2*omega_2-2*omega_3-2*omega_4+2*omega_5,-1/2*omega_27-1/2*
omega_28,-omega_2+omega_3-omega_4-omega_5,-omega_2+omega_3+omega_4-omega_5,-2*
omega_2+2*omega_3],[0,0,2*omega_5-2*omega_6,1/2*omega_2-1/2*omega_4+3*omega_5-\
3*omega_6,-1/2*omega_2+1/2*omega_4-5*omega_5+5*omega_6,0,3*omega_2+2*omega_3-
omega_4+2*omega_5-6*omega_6,0,-3/2*omega_2+3/2*omega_3+3*omega_4+omega_5-4*
omega_6,-5/2*omega_2+1/2*omega_3+omega_4+omega_5,0,-6*omega_4+6*omega_5,4*
omega_2+2*omega_3-2*omega_4+4*omega_5-8*omega_6,-2/3*omega_2+2/3*omega_4-4/3*
omega_5+4/3*omega_6,-4/3*omega_2+2*omega_3+10/3*omega_4-8/3*omega_5-4/3*
omega_6,1/2*omega_2-1/2*omega_3-omega_4+omega_5,2*omega_2+2*omega_3-4*omega_6,
-2*omega_4+2*omega_5,6*omega_4-6*omega_5,0,2*omega_2+2*omega_3-4*omega_6,-6*
omega_2-6*omega_3+12*omega_6,omega_24-2*omega_25,2*omega_2+4*omega_3-2*omega_4
+4*omega_5-8*omega_6,-4*omega_4+4*omega_5,-2*omega_4+2*omega_5,-omega_2-
omega_3+2*omega_6,-1/2*omega_27-1/2*omega_28,3/2*omega_2-3/2*omega_3,0,2*
omega_1-2*omega_2+2*omega_4-2*omega_5,omega_27-omega_28,0,omega_2+omega_3-3*
omega_4-omega_5,-2*omega_4+2*omega_5],[0,0,-omega_1+5/2*omega_4-3/2*omega_5,-
omega_1-1/4*omega_2+7/2*omega_4-9/4*omega_5,2*omega_1+1/4*omega_2-6*omega_4+15
/4*omega_5,0,-4*omega_1+1/2*omega_2+omega_3+4*omega_4-3/2*omega_5,0,-2*omega_1
+3/4*omega_2-3/4*omega_3+11/4*omega_4-3/4*omega_5,-omega_1+5/4*omega_2-5/4*
omega_3+9/4*omega_4-5/4*omega_5,0,-4*omega_3-2*omega_4+6*omega_5,-4*omega_1+
omega_3+6*omega_4-3*omega_5,1/3*omega_2-4/3*omega_4+omega_5,2/3*omega_2+
omega_3+13/3*omega_4-6*omega_5,-1/4*omega_2+1/4*omega_3-5/4*omega_4+5/4*
omega_5,-2*omega_1+omega_2-omega_3+2*omega_4,omega_1-omega_3,-6*omega_4+6*
omega_5,2*omega_21,-4*omega_1+omega_2+omega_3+2*omega_4,12*omega_1+3*omega_2-9
*omega_3-6*omega_4,3/2*omega_24-omega_25,-4*omega_1-omega_2+2*omega_3+7*
omega_4-4*omega_5,-2*omega_1+2*omega_2+4*omega_4-4*omega_5,omega_1-omega_3,1/2
*omega_2+1/2*omega_3-1/2*omega_4-1/2*omega_5,-1/4*omega_27+3/4*omega_28,-3/4*
omega_2+3/4*omega_3-3/4*omega_4+3/4*omega_5,2*omega_1-2*omega_3,omega_1+
omega_3-2*omega_5,omega_28,0,-omega_3+omega_5,omega_2-omega_3-2*omega_5]]);
J_boundary_A := Vector(35, [1+1/6*Pi^2*eps^2-2/3*zeta_3*eps^3+7/360*Pi^4*eps^4
,-2+Complex(-2)*Pi*eps+Pi^2*eps^2+(16/3*zeta_3+Complex(1/3)*Pi^3)*eps^3+(-1/60
*Pi^4+Complex(16/3)*zeta_3*Pi)*eps^4,1+1/2*Pi^2*eps^2-8/3*zeta_3*eps^3+7/40*Pi
^4*eps^4,1+1/2*Pi^2*eps^2-8/3*zeta_3*eps^3+7/40*Pi^4*eps^4,1+1/2*Pi^2*eps^2-8/
3*zeta_3*eps^3+7/40*Pi^4*eps^4,0,0,4+Complex(8)*Pi*eps-26/3*Pi^2*eps^2+(-56/3*
zeta_3+Complex(-20/3)*Pi^3)*eps^3+(113/30*Pi^4+Complex(-112/3)*zeta_3*Pi)*eps^
4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]);
alphabet_lst_A := [omega_1, omega_2, omega_3, omega_4, omega_5, omega_6, 
omega_7, omega_9, omega_10, omega_11, omega_12, omega_21, omega_22, omega_23,
omega_24, omega_25, omega_26, omega_27, omega_28, omega_29, omega_30];
alphabet_subs_lst_A := [omega_1 = ds/s, omega_2 = 1/t*dt, omega_3 = 1/(t+s)*ds
+1/(t+s)*dt, omega_4 = dm2/m2, omega_5 = 1/(s+m2)*ds+dm2/(s+m2), omega_6 = -1/
(-t+m2)*dt+dm2/(-t+m2), omega_7 = -1/(m2-s)*ds+dm2/(m2-s), omega_9 = 1/(s+4*m2
)*ds+4/(s+4*m2)*dm2, omega_10 = -1/(4*m2-t)*dt+4/(4*m2-t)*dm2, omega_11 = -2*(
4*m2*s+m2*t-s*t)/(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t)*ds+(m2-s)^2/(m2^2*t-4*m2*s^2
-2*m2*s*t+s^2*t)*dt+2*(-2*s^2+m2*t-s*t)/(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t)*dm2,
omega_12 = (4*m2-t)/(4*m2^2+4*m2*s-s*t)*ds-s/(4*m2^2+4*m2*s-s*t)*dt+4*(s+2*m2)
/(4*m2^2+4*m2*s-s*t)*dm2, omega_21 = -2*R1(s,t,m2)/t/(4*m2-t)*dt+2*dm2*R1(s,t,
m2)/(4*m2-t)/m2, omega_22 = -2*R2(s,t,m2)/s/(s+4*m2)*ds+2*dm2*R2(s,t,m2)/(s+4*
m2)/m2, omega_23 = -2*R2(s,t,m2)*R1(s,t,m2)/s/(s^2+s*t+4*m2*s+4*m2*t)*ds+2*R2(
s,t,m2)*R1(s,t,m2)/t/(4*m2*s-s*t+4*m2*t-t^2)*dt-2*R2(s,t,m2)*R1(s,t,m2)/m2/(4*
m2*s+16*m2^2-s*t-4*m2*t)*dm2, omega_24 = 2*R3(s,t,m2)*m2/s/(m2^2*t-4*m2*s^2-2*
m2*s*t+s^2*t)*ds-(m2-s)*R3(s,t,m2)/t/(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t)*dt-dm2*(
s+m2)/m2*R3(s,t,m2)/(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t), omega_25 = R3(s,t,m2)*(2
*m2*s-s*t+m2*t)/s/(-2*m2*s*t^2+s^3*t-6*m2*s^2*t+m2^2*s*t-4*m2*s^3+t^2*s^2+m2^2
*t^2)*ds-R3(s,t,m2)*(s+m2)*s/t/(-2*m2*s*t^2+s^3*t-6*m2*s^2*t+m2^2*s*t-4*m2*s^3
+t^2*s^2+m2^2*t^2)*dt-dm2*R3(s,t,m2)*(m2-s)/(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t)/
m2, omega_26 = -2*R3(s,t,m2)*R1(s,t,m2)/t/(m2^2*t-4*m2*s^2-2*m2*s*t+s^2*t)*ds+
R3(s,t,m2)*(4*m2*s+s*t-m2*t)*R1(s,t,m2)/t^2/(4*m2^3*t-16*m2^2*s^2-8*m2^2*s*t+8
*m2*s^2*t-m2^2*t^2+2*m2*s*t^2-t^2*s^2)*dt+R3(s,t,m2)*(4*m2*s+m2*t-3*s*t)*R1(s,
t,m2)/m2/t/(4*m2^3*t-16*m2^2*s^2-8*m2^2*s*t+8*m2*s^2*t-m2^2*t^2+2*m2*s*t^2-t^2
*s^2)*dm2, omega_27 = R4(s,t,m2)*(2*m2-t)/s/(4*m2^2*s+4*m2*s^2-s^2*t+4*m2*s*t-
s*t^2+4*m2^2*t)*ds-R4(s,t,m2)*(2*s+2*m2+t)/t/(4*m2^2*s+4*m2*s^2-s^2*t+4*m2*s*t
-s*t^2+4*m2^2*t)*dt+2*dm2*R4(s,t,m2)/m2/(4*m2^2+4*m2*s-s*t), omega_28 = R4(s,t
,m2)*(2*m2^2+4*m2*s+m2*t-s*t)/s/(4*m2^3*s+4*m2^3*t+8*m2^2*s^2+8*m2^2*s*t+4*m2*
s^3+3*m2*s^2*t-m2*s*t^2-t^2*s^2-s^3*t)*ds-R4(s,t,m2)*(2*m2-t)/t/(4*m2^2*s+4*m2
*s^2-s^2*t+4*m2*s*t-s*t^2+4*m2^2*t)*dt-2*R4(s,t,m2)/(4*m2^3+8*m2^2*s+4*m2*s^2-
m2*s*t-s^2*t)*dm2, omega_29 = -2*R4(s,t,m2)*R1(s,t,m2)/s/t/(4*m2^2+4*m2*s-s*t)
*ds+2*R4(s,t,m2)/t*R1(s,t,m2)/(16*m2^3+16*m2^2*s-8*m2*s*t-4*m2^2*t+s*t^2)*dt+4
*R4(s,t,m2)*(2*m2-t)*R1(s,t,m2)/m2/t/(16*m2^3+16*m2^2*s-8*m2*s*t-4*m2^2*t+s*t^
2)*dm2, omega_30 = R4(s,t,m2)*(-2*s^2*t+8*m2*s^2+12*m2*s*t-3*s*t^2+m2*t^2+2*m2
^2*t)*R3(s,t,m2)/t/s/(4*m2^4*s*t-4*m2^3*s*t^2-20*m2^2*s^3*t-16*m2^3*s^3-16*m2^
2*s^4-20*m2^3*s^2*t+4*m2^4*t^2-t^3*s^3+2*m2*s^2*t^3-s^4*t^2+10*t^2*m2*s^3+8*m2
*s^4*t-m2^2*s*t^3-5*t^2*m2^2*s^2)*ds-R4(s,t,m2)*(2*s^2+2*m2*s+s*t+2*m2^2-m2*t)
*R3(s,t,m2)/t/(4*m2^4*s*t-4*m2^3*s*t^2-20*m2^2*s^3*t-16*m2^3*s^3-16*m2^2*s^4-\
20*m2^3*s^2*t+4*m2^4*t^2-t^3*s^3+2*m2*s^2*t^3-s^4*t^2+10*t^2*m2*s^3+8*m2*s^4*t
-m2^2*s*t^3-5*t^2*m2^2*s^2)*dt-2*R4(s,t,m2)*(m2*t-2*s*t+4*m2*s)*R3(s,t,m2)/m2/
t/(-16*m2^2*s^3+8*t*m2*s^3-t^2*s^3-16*m2^3*s^2-4*m2^2*s^2*t+2*t^2*m2*s^2-4*m2^
3*s*t-m2^2*s*t^2+4*m2^4*t)*dm2];
Mtilde_1_A := Matrix(35, 35, [[2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0],[0,0,0,5,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0],[0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
,[0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,
0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,
1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,4,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,15/4,-15/4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0],[0,0,1/2,1/2,-1,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0],[0,0,1,1,-2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0],[0,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/2,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,
-1/2,-9/4,11/4,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-6,4,2,0,0,0,0,0,0,0,0,0,0,0],[
0,0,1/4,9/8,-11/8,0,0,0,0,0,0,0,0,-1/2,0,0,0,0,0,0,0,-3,1/2,4,0,0,0,0,0,0,0,0,
0,0,0],[0,0,0,0,0,0,0,0,0,0,0,2,0,0,-1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0
],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0],[0,0
,0,0,0,0,0,0,-2,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0],[0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0],[0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0],[0,0,0,1/2,-1/2,0,5,0,0,-2,0,0,6,-2/3,2/3,0,
4,0,0,0,4,-12,1,6,0,0,-2,0,0,0,0,0,0,4,0],[0,0,-1,-5/4,9/4,0,-5/2,0,-2,-1,0,-4
,-3,1/3,5/3,0,-2,0,0,0,-2,6,-1/2,-3,0,0,1,0,0,0,2,0,0,-1,2]]);


==> anc/topo_Atilde_numeric.out <==
 s = 0.0112,
 t = -0.002,
 mZ2 = 8320.0,

 J_1_0 = 1.0,
 J_1_1 = -27.036518068992684939745112428920626098649381854085442632736,
 J_1_2 = 367.1315887143321970582153503606482771900541226166647749418,
 J_1_3 = -3339.103508340213304729246913973467652536695312829013060156,
 J_1_4 = 22888.177591223390763193446309045746331648462864131447880197,

 J_2_0 = -2.0,
 J_2_1 = 27.036518068992684939745112428920626098649381854085442632736-6.28318530717958647692528676655900576839433879875021164195*I,
 J_2_2 = -172.8737229226526266920369765971249748651038869504881976256+84.93772654419512166611196213981831636751326258374686513677*I,
 J_2_3 = 696.4483131509525541234979399744743488537389424059479077766-563.7696690527228122914842696255561053755426023399945924689*I,
 J_2_4 = -1969.4134396371515054831959931483140967552203617507304820523+2467.390824106407200597618154587235897066551488853533171915*I,

 J_3_0 = 1.0,
 J_3_1 = -27.036518068992684939745112428920626098649381854085442632736,
 J_3_2 = 370.4214568480286499311601806939403275684920224190783718173,
 J_3_3 = -3430.4542013878198835769976327703582792255405561696312485764,
 J_3_4 = 24170.73188127588831404217137225871866743171142559926099562,

 J_4_0 = 0,
 J_4_1 = 1.3461547522197480473996227096132173945399701327972398182185E-6,
 J_4_2 = -3.504917935859769331353831724683231574912297582570250245598E-5,
 J_4_3 = 4.635953427602164071376901661329985524765303813533357189987E-4,
 J_4_4 = -0.0041543257981823005062096354993703783514119768040411360638,

 J_5_0 = 1.0,
 J_5_1 = -27.036512684373676060752922830429787645779803694204911443777,
 J_5_2 = 370.4213193436198139137100822639489496282177844400503960556,
 J_5_3 = -3430.4524171047871403320652325016138002869936752502424279593,
 J_5_4 = 24170.71619116314823985389738294853865820236900143797255302,

 J_6_0 = -3.0,
 J_6_1 = -1.1802617654763253987983849272960204840742281007716157282122,
 J_6_2 = 4.702632561370463886579394294534736222796919664890778526527,
 J_6_3 = 40.37682691491281662549770502112233663638800327773935635305,
 J_6_4 = 61.78147328892034908587813320970338982162352367040172666433,

 J_7_0 = 0,
 J_7_1 = -9.805806658693992344123398425342583760498143534504328495738E-4,
 J_7_2 = 0.028472648353575299952110919319387093477430643365057497874677,
 J_7_3 = -0.41694743782245645559867585677750276549381464849428155897784,
 J_7_4 = 4.10815526146138712532174655201672139236305583022153457918,

 J_8_0 = 0,
 J_8_1 = 0,
 J_8_2 = 2.403846105692185961542353006983098425003619777996757647077E-7,
 J_8_3 = -6.739547491375291131131482391915845382211260199905487664194E-6,
 J_8_4 = 9.547310105318110184528748350370668361738874926508337920955E-5,

 J_9_0 = -0.25,
 J_9_1 = -1.5707963267948966192313216916397514420985846996875529104875*I,
 J_9_2 = 4.523568683832622700299141708276569270352112228318695703773,
 J_9_3 = 2.60445662351245428503276601660814164665747030007108091055+7.751569170074955043869078766775348800556322141471276923535*I,
 J_9_4 = -5.343970966448744820610268251672016519950332825098714106684+16.36428359004000868454839510409435222650533161545216428953*I,

 J_10_0 = 0,
 J_10_1 = 0,
 J_10_2 = 1.6271369005946027254128327911573282173299109047474902785615E-5,
 J_10_3 = -1.856433855577894019220071487524160681086670004365042612928E-4,
 J_10_4 = 0.0017130852898284088464480075000449147332850960252521433798326,

 J_11_0 = 0,
 J_11_1 = 0,
 J_11_2 = -0.01800488379994374205767959700230358505569139504507435036608-0.003644997178891405342887092527933536208119948717763592381363*I,
 J_11_3 = 0.3930514591117258038338438235312483755271677267215032763046+0.04927401767983778491395680614747382745252921689458339930909*I,
 J_11_4 = -4.456811663752390255024295235563515181582247795062715530731-0.3270536959017786176383248787799258274902185578719803867231*I,

 J_12_0 = 0,
 J_12_1 = 0,
 J_12_2 = 0,
 J_12_3 = -1.1118057781229626842078565197991912230832556560330943443073E-5-2.1145332796320409432927397008931008768600293334833193414045E-6*I,
 J_12_4 = 2.246513570134138825725322606686979379562583797076390818717E-4+2.4355742289072151045023716102120966634753753079008362367206E-5*I,

 J_13_0 = 0,
 J_13_1 = 0,
 J_13_2 = 0,
 J_13_3 = 3.954168388048718419987159711074083381047315375077501743198E-7,
 J_13_4 = -1.0584233661177994737199428942028608771029509959384583458548E-5,

 J_14_0 = 0,
 J_14_1 = 0,
 J_14_2 = 0,
 J_14_3 = -2.214334642470191982215440343620456948686516110415455539247E-6,
 J_14_4 = 5.927171652466973777428935144208366318593162488136350884981E-5,

 J_15_0 = 0,
 J_15_1 = 0,
 J_15_2 = 1.3461542991866615778616388046944943792564376635241676626176E-6,
 J_15_3 = -3.552714265168057347626501917006917977734111552496259067829E-5,
 J_15_4 = 4.753777847650948984313959156992571739241292384160780321855E-4,

 J_16_0 = 2.25,
 J_16_1 = 0.5901308827381626993991924636480102420371140503858078641061+4.712388980384689857693965074919254326295754099062658731462*I,
 J_16_2 = -15.980064741976653899896585073447910758669779027083880571248+1.85395084586667166359810999074673211040629901881906289681*I,
 J_16_3 = -32.89780373069809321130393190728746116098996826262299139682-21.125246286064113063153850334524000550094667841806444448633*I,
 J_16_4 = -19.65247619933679676454327919838635590036231459744617904667-55.94757637475620908485047487388340563998514364229043302219*I,

 J_17_0 = 0,
 J_17_1 = 0,
 J_17_2 = 0,
 J_17_3 = -3.7776390261401065494258590923587417748813330331904023694046E-6,
 J_17_4 = 3.906076162397933256414562936473599668835962605228989090692E-5,

 J_18_0 = 0,
 J_18_1 = 0,
 J_18_2 = -3.5372564316752995594903152825704758112890953791939448426184E-6,
 J_18_3 = 3.280199862100334652074618901005848512688186876095924482152E-5,
 J_18_4 = -2.942884876052844840261126620620537823097206361835813218866E-4,

 J_19_0 = 0,
 J_19_1 = 0,
 J_19_2 = 0,
 J_19_3 = 1.737713404430009023435011944988925025251756068142332862E-5,
 J_19_4 = -1.7967946118330738843133786149496694365203587927431834645513E-4,

 J_20_0 = 0,
 J_20_1 = 0,
 J_20_2 = 0,
 J_20_3 = 0,
 J_20_4 = -1.6121980403696406812119656679752779396773645924546474247905E-4-6.562777836590605986629492850929696343086221449196359787792E-5*I,

 J_21_0 = 0,
 J_21_1 = 0,
 J_21_2 = 0,
 J_21_3 = -1.4032988094101870006812058792038609427391746623777146189986E-4-6.139873057202798289454760159797397522443736450566072994424E-5*I,
 J_21_4 = 0.001482028838868503720643330792389109756082250272803396921675+1.335899662196431891259636332775428730267530093087962677306E-4*I,

 J_22_0 = 0,
 J_22_1 = 4.902903329346996172061699212671291880249071767252164247869E-4,
 J_22_2 = -0.006627871781649847413074513513146348997258546936049648116451+0.0015402925080737461694252999191299322900855555921712775458113*I,
 J_22_3 = 0.0423791600428234640665384770356781855805813134291537867345-0.02082207295258785677868657358861417310844367422599494027792*I,
 J_22_4 = -0.1707309751713978625879568126602183006218572658925115489573+0.13820540786667962487425426437707557366520521852448021045363*I,

 J_23_0 = 0,
 J_23_1 = 0,
 J_23_2 = 2.403846105692185961542353006983098425003619777996757647077E-7,
 J_23_3 = -2.5004927784532834149820118029808536857234139137997388189286E-5-3.473876032663781379012158917801455958628558326705489739084E-6*I,
 J_23_4 = 4.6454318143437716829215710935394160345772624644568149211285E-4+4.001300452682518792236513329704198618422384566062862593111E-5*I,

 J_24_0 = 0,
 J_24_1 = 0,
 J_24_2 = 0,
 J_24_3 = -2.403846129769169646615371816033649357229629021110991878134E-7,
 J_24_4 = 6.344130711158341080154446713867596155815755627671424053732E-6,

 J_25_0 = 0,
 J_25_1 = 0,
 J_25_2 = 0,
 J_25_3 = 1.1057694057608284654614222637372365225831046523284522077446E-6,
 J_25_4 = -2.9183005518565669005279440790726304343526056663009626679193E-5,

 J_26_0 = 0,
 J_26_1 = 0,
 J_26_2 = -1.201940095394173031507757502899385469208932893680094690184E-7,
 J_26_3 = 2.889045358241087050618733944514252676859588046424363644522E-6,
 J_26_4 = -3.504878317067358784947116087737198975186274597079902214482E-5,

 J_27_0 = 0,
 J_27_1 = 0,
 J_27_2 = 1.165865841259747630745962329170761997381166180174410839087E-6,
 J_27_3 = -2.841597547442163157198064144752461069124716766507991317545E-5,
 J_27_4 = 3.496470515407659860216685382234843405449723069167077170705E-4,

 J_28_0 = 0,
 J_28_1 = 0,
 J_28_2 = 0,
 J_28_3 = 0,
 J_28_4 = -2.136793607354338838311139770552064249834403384012238790158E-5-4.229066796471310661912168884488515848895436041887029594445E-6*I,

 J_29_0 = 0,
 J_29_1 = 0,
 J_29_2 = 0,
 J_29_3 = 0,
 J_29_4 = -4.428658146183264625487960256675707717727425124706784059083E-6,

 J_30_0 = 0,
 J_30_1 = 0,
 J_30_2 = -1.4141994383840422602887684245272050429268388947837777042662E-5,
 J_30_3 = 1.4590004912563458384375926771656955243778233164688651733484E-4,
 J_30_4 = -0.0012333274704672054192985852732074675598082260788958888113603,

 J_31_0 = 0,
 J_31_1 = 0,
 J_31_2 = 0,
 J_31_3 = -2.214324197556318064674371531757388758727814866564663985038E-6,
 J_31_4 = 5.0414304450669404931744651643248212208109846805529481276E-5,

 J_32_0 = 0,
 J_32_1 = 0,
 J_32_2 = 1.6271369005946027254128327911573282173299109047474902785615E-5,
 J_32_3 = -1.816101521122403970088795262967690942565492574171654009478E-4,
 J_32_4 = 0.0016139835807603450090110731246448084416336053643529042766055,

 J_33_0 = 0,
 J_33_1 = 0,
 J_33_2 = 0,
 J_33_3 = 0,
 J_33_4 = -4.428669094547146497893769577995292543437740970926388270638E-6,

 J_34_0 = 0,
 J_34_1 = -6.730773761098740236998113548066086972699850663986199091092E-7,
 J_34_2 = 1.6178435380112185078907519818721663495305050249327093761163E-5,
 J_34_3 = -1.9627052899106722966220106864827815815082374385650047201403E-4,
 J_34_4 = 0.001601785119586978031257068629874620321020014416993859151387,

 J_35_0 = 0,
 J_35_1 = 0,
 J_35_2 = -1.6271369005946027254128327911573282173299109047474902785615E-5,
 J_35_3 = 8.777095469958201315119855561237913248102530699966696843184E-5-5.111801333292869595634490876112216406448341168319888898475E-5*I,
 J_35_4 = -2.762450116412080459453527668811418605333627299003880829176E-4+2.693086001736067122374966111327782584485073774832188949755E-4*I,

 J_36_0 = 0,
 J_36_1 = 0,
 J_36_2 = 0,
 J_36_3 = -1.3599495018159983684924260357530508477636227648233063893736E-5,
 J_36_4 = -1.241996034770494354933462870910691307524629774984066545827E-4-1.0918375330803651234131717048482086146142444634230667395062E-4*I,

 J_37_0 = 0,
 J_37_1 = 0,
 J_37_2 = 2.403846105692185961542353006983098425003619777996757647077E-7,
 J_37_3 = -3.0091969159491891894687149230311230730481409938192569699196E-6+7.551905266003005075733204839847457950915003402611489437235E-7*I,
 J_37_4 = 1.7768896982882124974195736893503726703792060040797439642825E-5-9.453670585483422181818289775092239473908754249675962193067E-6*I,

 J_38_0 = 0,
 J_38_1 = 0,
 J_38_2 = 0,
 J_38_3 = -6.367076737410633227622140313736417664940869926905891762571E-6*I,
 J_38_4 = 5.889010763197364210041068638427090146569303446854678809819E-5*I,

 J_39_0 = 0,
 J_39_1 = 0,
 J_39_2 = 0,
 J_39_3 = -7.575315314377347271559355818462351701988580656627824189411E-12,
 J_39_4 = -4.428609934906430209665641889355343351953674058419861997197E-6,

 J_40_0 = 0,
 J_40_1 = 0,
 J_40_2 = 0,
 J_40_3 = 0,
 J_40_4 = -4.428679834214563660718278958012718969361953958304572823322E-6,

 J_41_0 = 0,
 J_41_1 = 0,
 J_41_2 = 1.0929747635141874181049990656808084233756374268651309626566E-5*I,
 J_41_3 = -1.1946039554043010467249676284271272089708526797061365811524E-4*I,
 J_41_4 = 0.0010190408734389665326196645674195116589923558814381711108026*I,

 J_42_0 = 0,
 J_42_1 = 0,
 J_42_2 = 0,
 J_42_3 = 0,
 J_42_4 = 6.139870943457169832044547905805917231765427767436711572993E-5-1.3985185856865314319011677354691276036254556635431325749564E-4*I,

 J_43_0 = 0,
 J_43_1 = 0,
 J_43_2 = 0,
 J_43_3 = 0,
 J_43_4 = -9.323457859850719785734707580811601418477116096297736802621E-5-4.093247437962316613625517308320563172131118563338437885566E-5*I,

 J_44_0 = 0,
 J_44_1 = 0,
 J_44_2 = 0,
 J_44_3 = 1.905654362777888301894633748575962587024539091869737677677E-5-4.010267372618686981746586129307286647632435451467806398696E-5*I,
 J_44_4 = -9.592192633371120208917476785298011256159772365306093785004E-5+5.258656930083447040221506261587582017183811514258105287885E-4*I,

 J_45_0 = 0,
 J_45_1 = 0,
 J_45_2 = 0,
 J_45_3 = 1.0195788231247694572984834545713355555783069153232760230873E-54*I,
 J_45_4 = 1.022359913409174091900409104101449502413093765742820521213E-4-2.297138067057510604950420286650592276142751225561137897926E-4*I,

 J_46_0 = 0,
 J_46_1 = 0,
 J_46_2 = 1.4141994383840422602887684245272050429268388947837777042662E-5,
 J_46_3 = -6.893880084321673136644922093578847707215236267242168830279E-5+4.442838566338118623961284325943570091990884915743334717233E-5*I,
 J_46_4 = 1.813795586582163194598668133930284922081542391388940873662E-4-2.1057982347859212751378677155090642661812331785857112747354E-4*I,

 J_47_0 = 0,
 J_47_1 = 0,
 J_47_2 = 0,
 J_47_3 = 7.575315314377347271559355818462351701988581804178080334583E-12,
 J_47_4 = -3.484691429649882198917972655958809303178710174318151671371E-4-1.5002229052849654018143318986885671573654864032693433036694E-4*I,

 J_48_0 = 0,
 J_48_1 = 0,
 J_48_2 = 0,
 J_48_3 = 3.176273982790050112472253119970852892093591766224308049064E-5-6.586868338181268151021941163032677536519057923454263379122E-5*I,
 J_48_4 = -1.562275427966655971286437797381984927311933107689645264794E-4+8.651512556208582186847444719092043781820765426093384781587E-4*I,


time in seconds : 20



==> anc/topo_B_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <ctime>
#include <vector>
#include <ginac/ginac.h>

int main()
{

  try{

    using namespace GiNaC;

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("0.0112");
    ex t   = numeric("-0.002");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    ex r1 = sqrt(-t*(4*mZ2-t));
    ex r4 = sqrt((+s)*(-t)*(4*mZ2*mZ2-(-s)*(4*mZ2-t)));
    ex ytilde1 = numeric(1,2)*(t+r1)/mZ2;
    ex ztilde1  = -numeric(1,4)*(s*(4*mZ2-t)/mZ2/mZ2 - (4*mZ2-t)/mZ2/mZ2*r4/r1 );

    ex sqrt1m2ztilde1 = sqrt(1-2*ztilde1);
    ex y6 = numeric(1,2)*(1+sqrt(numeric(3))*I);

    ex L_ytilde1 = log(ytilde1);
    ex L_ztilde1 = log(ztilde1);

    // ----------------------------------------------------------------------------------------------

    ex l_1 = 0;
    ex l_2 = pow(ytilde1,-1);
    ex l_3 = pow(ztilde1,-1);
    ex l_4 = pow(y6,-1)*pow(ytilde1,-1);
    ex l_5 = y6*pow(ytilde1,-1);
    ex l_6 = (1-sqrt1m2ztilde1)*pow(ytilde1,-1);
    ex l_7 = (1+sqrt1m2ztilde1)*pow(ytilde1,-1);
    ex l_8 = (2-2*ztilde1)*pow(ytilde1,-1);
    ex l_9 = (-1+sqrt1m2ztilde1)*pow(sqrt1m2ztilde1,-1)*pow(ytilde1,-1);
    ex l_10 = (1+sqrt1m2ztilde1)*pow(sqrt1m2ztilde1,-1)*pow(ytilde1,-1);
    ex l_11 = 2*pow(ytilde1,-1);
    ex l_12 = numeric(1,2)*pow(ztilde1,-1);
    ex l_13 = 2*(ztilde1-1)*pow(-1+2*ztilde1,-1)*pow(ytilde1,-1);
    ex G_1 = G(lst{l_10},1).evalf();
    ex G_2 = G(lst{l_11},1).evalf();
    ex G_3 = G(lst{l_12},1).evalf();
    ex G_4 = G(lst{l_13},1).evalf();
    ex G_5 = G(lst{l_2},1).evalf();
    ex G_6 = G(lst{l_3},1).evalf();
    ex G_7 = G(lst{l_4},1).evalf();
    ex G_8 = G(lst{l_5},1).evalf();
    ex G_9 = G(lst{l_6},1).evalf();
    ex G_10 = G(lst{l_7},1).evalf();
    ex G_11 = G(lst{l_8},1).evalf();
    ex G_12 = G(lst{l_9},1).evalf();
    ex G_13 = G(lst{l_1, l_10},1).evalf();
    ex G_14 = G(lst{l_1, l_12},1).evalf();
    ex G_15 = G(lst{l_1, l_13},1).evalf();
    ex G_16 = G(lst{l_1, l_2},1).evalf();
    ex G_17 = G(lst{l_1, l_3},1).evalf();
    ex G_18 = G(lst{l_1, l_4},1).evalf();
    ex G_19 = G(lst{l_1, l_5},1).evalf();
    ex G_20 = G(lst{l_1, l_6},1).evalf();
    ex G_21 = G(lst{l_1, l_7},1).evalf();
    ex G_22 = G(lst{l_1, l_8},1).evalf();
    ex G_23 = G(lst{l_1, l_9},1).evalf();
    ex G_24 = G(lst{l_10, l_10},1).evalf();
    ex G_25 = G(lst{l_10, l_11},1).evalf();
    ex G_26 = G(lst{l_10, l_13},1).evalf();
    ex G_27 = G(lst{l_10, l_2},1).evalf();
    ex G_28 = G(lst{l_10, l_4},1).evalf();
    ex G_29 = G(lst{l_10, l_5},1).evalf();
    ex G_30 = G(lst{l_10, l_6},1).evalf();
    ex G_31 = G(lst{l_10, l_7},1).evalf();
    ex G_32 = G(lst{l_10, l_8},1).evalf();
    ex G_33 = G(lst{l_10, l_9},1).evalf();
    ex G_34 = G(lst{l_11, l_10},1).evalf();
    ex G_35 = G(lst{l_11, l_11},1).evalf();
    ex G_36 = G(lst{l_11, l_13},1).evalf();
    ex G_37 = G(lst{l_11, l_2},1).evalf();
    ex G_38 = G(lst{l_11, l_4},1).evalf();
    ex G_39 = G(lst{l_11, l_5},1).evalf();
    ex G_40 = G(lst{l_11, l_6},1).evalf();
    ex G_41 = G(lst{l_11, l_7},1).evalf();
    ex G_42 = G(lst{l_11, l_8},1).evalf();
    ex G_43 = G(lst{l_11, l_9},1).evalf();
    ex G_44 = G(lst{l_12, l_12},1).evalf();
    ex G_45 = G(lst{l_12, l_3},1).evalf();
    ex G_46 = G(lst{l_13, l_10},1).evalf();
    ex G_47 = G(lst{l_13, l_11},1).evalf();
    ex G_48 = G(lst{l_13, l_13},1).evalf();
    ex G_49 = G(lst{l_13, l_2},1).evalf();
    ex G_50 = G(lst{l_13, l_4},1).evalf();
    ex G_51 = G(lst{l_13, l_5},1).evalf();
    ex G_52 = G(lst{l_13, l_6},1).evalf();
    ex G_53 = G(lst{l_13, l_7},1).evalf();
    ex G_54 = G(lst{l_13, l_8},1).evalf();
    ex G_55 = G(lst{l_13, l_9},1).evalf();
    ex G_56 = G(lst{l_2, l_10},1).evalf();
    ex G_57 = G(lst{l_2, l_11},1).evalf();
    ex G_58 = G(lst{l_2, l_13},1).evalf();
    ex G_59 = G(lst{l_2, l_2},1).evalf();
    ex G_60 = G(lst{l_2, l_4},1).evalf();
    ex G_61 = G(lst{l_2, l_5},1).evalf();
    ex G_62 = G(lst{l_2, l_6},1).evalf();
    ex G_63 = G(lst{l_2, l_7},1).evalf();
    ex G_64 = G(lst{l_2, l_8},1).evalf();
    ex G_65 = G(lst{l_2, l_9},1).evalf();
    ex G_66 = G(lst{l_3, l_12},1).evalf();
    ex G_67 = G(lst{l_3, l_3},1).evalf();
    ex G_68 = G(lst{l_4, l_10},1).evalf();
    ex G_69 = G(lst{l_4, l_11},1).evalf();
    ex G_70 = G(lst{l_4, l_13},1).evalf();
    ex G_71 = G(lst{l_4, l_2},1).evalf();
    ex G_72 = G(lst{l_4, l_6},1).evalf();
    ex G_73 = G(lst{l_4, l_7},1).evalf();
    ex G_74 = G(lst{l_4, l_8},1).evalf();
    ex G_75 = G(lst{l_4, l_9},1).evalf();
    ex G_76 = G(lst{l_5, l_10},1).evalf();
    ex G_77 = G(lst{l_5, l_11},1).evalf();
    ex G_78 = G(lst{l_5, l_13},1).evalf();
    ex G_79 = G(lst{l_5, l_2},1).evalf();
    ex G_80 = G(lst{l_5, l_6},1).evalf();
    ex G_81 = G(lst{l_5, l_7},1).evalf();
    ex G_82 = G(lst{l_5, l_8},1).evalf();
    ex G_83 = G(lst{l_5, l_9},1).evalf();
    ex G_84 = G(lst{l_6, l_10},1).evalf();
    ex G_85 = G(lst{l_6, l_11},1).evalf();
    ex G_86 = G(lst{l_6, l_13},1).evalf();
    ex G_87 = G(lst{l_6, l_2},1).evalf();
    ex G_88 = G(lst{l_6, l_4},1).evalf();
    ex G_89 = G(lst{l_6, l_5},1).evalf();
    ex G_90 = G(lst{l_6, l_6},1).evalf();
    ex G_91 = G(lst{l_6, l_7},1).evalf();
    ex G_92 = G(lst{l_6, l_8},1).evalf();
    ex G_93 = G(lst{l_6, l_9},1).evalf();
    ex G_94 = G(lst{l_7, l_10},1).evalf();
    ex G_95 = G(lst{l_7, l_11},1).evalf();
    ex G_96 = G(lst{l_7, l_13},1).evalf();
    ex G_97 = G(lst{l_7, l_2},1).evalf();
    ex G_98 = G(lst{l_7, l_4},1).evalf();
    ex G_99 = G(lst{l_7, l_5},1).evalf();
    ex G_100 = G(lst{l_7, l_6},1).evalf();
    ex G_101 = G(lst{l_7, l_7},1).evalf();
    ex G_102 = G(lst{l_7, l_8},1).evalf();
    ex G_103 = G(lst{l_7, l_9},1).evalf();
    ex G_104 = G(lst{l_8, l_10},1).evalf();
    ex G_105 = G(lst{l_8, l_11},1).evalf();
    ex G_106 = G(lst{l_8, l_13},1).evalf();
    ex G_107 = G(lst{l_8, l_2},1).evalf();
    ex G_108 = G(lst{l_8, l_4},1).evalf();
    ex G_109 = G(lst{l_8, l_5},1).evalf();
    ex G_110 = G(lst{l_8, l_6},1).evalf();
    ex G_111 = G(lst{l_8, l_7},1).evalf();
    ex G_112 = G(lst{l_8, l_8},1).evalf();
    ex G_113 = G(lst{l_8, l_9},1).evalf();
    ex G_114 = G(lst{l_9, l_10},1).evalf();
    ex G_115 = G(lst{l_9, l_11},1).evalf();
    ex G_116 = G(lst{l_9, l_13},1).evalf();
    ex G_117 = G(lst{l_9, l_2},1).evalf();
    ex G_118 = G(lst{l_9, l_4},1).evalf();
    ex G_119 = G(lst{l_9, l_5},1).evalf();
    ex G_120 = G(lst{l_9, l_6},1).evalf();
    ex G_121 = G(lst{l_9, l_7},1).evalf();
    ex G_122 = G(lst{l_9, l_8},1).evalf();
    ex G_123 = G(lst{l_9, l_9},1).evalf();
    ex G_124 = G(lst{l_1, l_1, l_12},1).evalf();
    ex G_125 = G(lst{l_1, l_1, l_13},1).evalf();
    ex G_126 = G(lst{l_1, l_1, l_2},1).evalf();
    ex G_127 = G(lst{l_1, l_1, l_3},1).evalf();
    ex G_128 = G(lst{l_1, l_1, l_8},1).evalf();
    ex G_129 = G(lst{l_1, l_10, l_11},1).evalf();
    ex G_130 = G(lst{l_1, l_10, l_13},1).evalf();
    ex G_131 = G(lst{l_1, l_11, l_13},1).evalf();
    ex G_132 = G(lst{l_1, l_11, l_2},1).evalf();
    ex G_133 = G(lst{l_1, l_11, l_8},1).evalf();
    ex G_134 = G(lst{l_1, l_12, l_12},1).evalf();
    ex G_135 = G(lst{l_1, l_12, l_3},1).evalf();
    ex G_136 = G(lst{l_1, l_13, l_11},1).evalf();
    ex G_137 = G(lst{l_1, l_13, l_13},1).evalf();
    ex G_138 = G(lst{l_1, l_13, l_2},1).evalf();
    ex G_139 = G(lst{l_1, l_13, l_8},1).evalf();
    ex G_140 = G(lst{l_1, l_2, l_11},1).evalf();
    ex G_141 = G(lst{l_1, l_2, l_13},1).evalf();
    ex G_142 = G(lst{l_1, l_2, l_2},1).evalf();
    ex G_143 = G(lst{l_1, l_2, l_8},1).evalf();
    ex G_144 = G(lst{l_1, l_3, l_12},1).evalf();
    ex G_145 = G(lst{l_1, l_3, l_3},1).evalf();
    ex G_146 = G(lst{l_1, l_6, l_11},1).evalf();
    ex G_147 = G(lst{l_1, l_6, l_8},1).evalf();
    ex G_148 = G(lst{l_1, l_7, l_11},1).evalf();
    ex G_149 = G(lst{l_1, l_7, l_8},1).evalf();
    ex G_150 = G(lst{l_1, l_8, l_11},1).evalf();
    ex G_151 = G(lst{l_1, l_8, l_13},1).evalf();
    ex G_152 = G(lst{l_1, l_8, l_2},1).evalf();
    ex G_153 = G(lst{l_1, l_8, l_8},1).evalf();
    ex G_154 = G(lst{l_1, l_9, l_11},1).evalf();
    ex G_155 = G(lst{l_1, l_9, l_13},1).evalf();
    ex G_156 = G(lst{l_10, l_1, l_13},1).evalf();
    ex G_157 = G(lst{l_10, l_1, l_8},1).evalf();
    ex G_158 = G(lst{l_10, l_10, l_11},1).evalf();
    ex G_159 = G(lst{l_10, l_10, l_13},1).evalf();
    ex G_160 = G(lst{l_10, l_11, l_11},1).evalf();
    ex G_161 = G(lst{l_10, l_11, l_13},1).evalf();
    ex G_162 = G(lst{l_10, l_11, l_2},1).evalf();
    ex G_163 = G(lst{l_10, l_11, l_8},1).evalf();
    ex G_164 = G(lst{l_10, l_13, l_11},1).evalf();
    ex G_165 = G(lst{l_10, l_13, l_13},1).evalf();
    ex G_166 = G(lst{l_10, l_13, l_2},1).evalf();
    ex G_167 = G(lst{l_10, l_13, l_8},1).evalf();
    ex G_168 = G(lst{l_10, l_2, l_11},1).evalf();
    ex G_169 = G(lst{l_10, l_2, l_13},1).evalf();
    ex G_170 = G(lst{l_10, l_2, l_2},1).evalf();
    ex G_171 = G(lst{l_10, l_2, l_8},1).evalf();
    ex G_172 = G(lst{l_10, l_6, l_11},1).evalf();
    ex G_173 = G(lst{l_10, l_6, l_8},1).evalf();
    ex G_174 = G(lst{l_10, l_7, l_11},1).evalf();
    ex G_175 = G(lst{l_10, l_7, l_8},1).evalf();
    ex G_176 = G(lst{l_10, l_8, l_11},1).evalf();
    ex G_177 = G(lst{l_10, l_8, l_13},1).evalf();
    ex G_178 = G(lst{l_10, l_9, l_11},1).evalf();
    ex G_179 = G(lst{l_10, l_9, l_13},1).evalf();
    ex G_180 = G(lst{l_11, l_1, l_13},1).evalf();
    ex G_181 = G(lst{l_11, l_1, l_2},1).evalf();
    ex G_182 = G(lst{l_11, l_1, l_8},1).evalf();
    ex G_183 = G(lst{l_11, l_10, l_11},1).evalf();
    ex G_184 = G(lst{l_11, l_10, l_13},1).evalf();
    ex G_185 = G(lst{l_11, l_11, l_11},1).evalf();
    ex G_186 = G(lst{l_11, l_11, l_13},1).evalf();
    ex G_187 = G(lst{l_11, l_11, l_2},1).evalf();
    ex G_188 = G(lst{l_11, l_11, l_8},1).evalf();
    ex G_189 = G(lst{l_11, l_13, l_11},1).evalf();
    ex G_190 = G(lst{l_11, l_13, l_13},1).evalf();
    ex G_191 = G(lst{l_11, l_13, l_2},1).evalf();
    ex G_192 = G(lst{l_11, l_13, l_8},1).evalf();
    ex G_193 = G(lst{l_11, l_2, l_11},1).evalf();
    ex G_194 = G(lst{l_11, l_2, l_13},1).evalf();
    ex G_195 = G(lst{l_11, l_2, l_2},1).evalf();
    ex G_196 = G(lst{l_11, l_2, l_8},1).evalf();
    ex G_197 = G(lst{l_11, l_6, l_11},1).evalf();
    ex G_198 = G(lst{l_11, l_6, l_8},1).evalf();
    ex G_199 = G(lst{l_11, l_7, l_11},1).evalf();
    ex G_200 = G(lst{l_11, l_7, l_8},1).evalf();
    ex G_201 = G(lst{l_11, l_8, l_11},1).evalf();
    ex G_202 = G(lst{l_11, l_8, l_13},1).evalf();
    ex G_203 = G(lst{l_11, l_8, l_2},1).evalf();
    ex G_204 = G(lst{l_11, l_8, l_8},1).evalf();
    ex G_205 = G(lst{l_11, l_9, l_11},1).evalf();
    ex G_206 = G(lst{l_11, l_9, l_13},1).evalf();
    ex G_207 = G(lst{l_12, l_1, l_12},1).evalf();
    ex G_208 = G(lst{l_12, l_1, l_3},1).evalf();
    ex G_209 = G(lst{l_12, l_12, l_12},1).evalf();
    ex G_210 = G(lst{l_12, l_12, l_3},1).evalf();
    ex G_211 = G(lst{l_12, l_3, l_12},1).evalf();
    ex G_212 = G(lst{l_12, l_3, l_3},1).evalf();
    ex G_213 = G(lst{l_13, l_1, l_13},1).evalf();
    ex G_214 = G(lst{l_13, l_1, l_8},1).evalf();
    ex G_215 = G(lst{l_13, l_10, l_11},1).evalf();
    ex G_216 = G(lst{l_13, l_10, l_13},1).evalf();
    ex G_217 = G(lst{l_13, l_11, l_11},1).evalf();
    ex G_218 = G(lst{l_13, l_11, l_13},1).evalf();
    ex G_219 = G(lst{l_13, l_11, l_2},1).evalf();
    ex G_220 = G(lst{l_13, l_11, l_8},1).evalf();
    ex G_221 = G(lst{l_13, l_13, l_11},1).evalf();
    ex G_222 = G(lst{l_13, l_13, l_13},1).evalf();
    ex G_223 = G(lst{l_13, l_13, l_2},1).evalf();
    ex G_224 = G(lst{l_13, l_13, l_8},1).evalf();
    ex G_225 = G(lst{l_13, l_2, l_11},1).evalf();
    ex G_226 = G(lst{l_13, l_2, l_13},1).evalf();
    ex G_227 = G(lst{l_13, l_2, l_2},1).evalf();
    ex G_228 = G(lst{l_13, l_2, l_8},1).evalf();
    ex G_229 = G(lst{l_13, l_6, l_11},1).evalf();
    ex G_230 = G(lst{l_13, l_6, l_8},1).evalf();
    ex G_231 = G(lst{l_13, l_7, l_11},1).evalf();
    ex G_232 = G(lst{l_13, l_7, l_8},1).evalf();
    ex G_233 = G(lst{l_13, l_8, l_11},1).evalf();
    ex G_234 = G(lst{l_13, l_8, l_13},1).evalf();
    ex G_235 = G(lst{l_13, l_8, l_2},1).evalf();
    ex G_236 = G(lst{l_13, l_8, l_8},1).evalf();
    ex G_237 = G(lst{l_13, l_9, l_11},1).evalf();
    ex G_238 = G(lst{l_13, l_9, l_13},1).evalf();
    ex G_239 = G(lst{l_2, l_1, l_13},1).evalf();
    ex G_240 = G(lst{l_2, l_1, l_2},1).evalf();
    ex G_241 = G(lst{l_2, l_1, l_8},1).evalf();
    ex G_242 = G(lst{l_2, l_10, l_11},1).evalf();
    ex G_243 = G(lst{l_2, l_10, l_13},1).evalf();
    ex G_244 = G(lst{l_2, l_11, l_11},1).evalf();
    ex G_245 = G(lst{l_2, l_11, l_13},1).evalf();
    ex G_246 = G(lst{l_2, l_11, l_2},1).evalf();
    ex G_247 = G(lst{l_2, l_11, l_8},1).evalf();
    ex G_248 = G(lst{l_2, l_13, l_11},1).evalf();
    ex G_249 = G(lst{l_2, l_13, l_13},1).evalf();
    ex G_250 = G(lst{l_2, l_13, l_2},1).evalf();
    ex G_251 = G(lst{l_2, l_13, l_8},1).evalf();
    ex G_252 = G(lst{l_2, l_2, l_11},1).evalf();
    ex G_253 = G(lst{l_2, l_2, l_13},1).evalf();
    ex G_254 = G(lst{l_2, l_2, l_2},1).evalf();
    ex G_255 = G(lst{l_2, l_2, l_8},1).evalf();
    ex G_256 = G(lst{l_2, l_6, l_11},1).evalf();
    ex G_257 = G(lst{l_2, l_6, l_8},1).evalf();
    ex G_258 = G(lst{l_2, l_7, l_11},1).evalf();
    ex G_259 = G(lst{l_2, l_7, l_8},1).evalf();
    ex G_260 = G(lst{l_2, l_8, l_11},1).evalf();
    ex G_261 = G(lst{l_2, l_8, l_13},1).evalf();
    ex G_262 = G(lst{l_2, l_8, l_2},1).evalf();
    ex G_263 = G(lst{l_2, l_8, l_8},1).evalf();
    ex G_264 = G(lst{l_2, l_9, l_11},1).evalf();
    ex G_265 = G(lst{l_2, l_9, l_13},1).evalf();
    ex G_266 = G(lst{l_3, l_1, l_12},1).evalf();
    ex G_267 = G(lst{l_3, l_1, l_3},1).evalf();
    ex G_268 = G(lst{l_3, l_12, l_12},1).evalf();
    ex G_269 = G(lst{l_3, l_12, l_3},1).evalf();
    ex G_270 = G(lst{l_3, l_3, l_12},1).evalf();
    ex G_271 = G(lst{l_3, l_3, l_3},1).evalf();
    ex G_272 = G(lst{l_4, l_10, l_11},1).evalf();
    ex G_273 = G(lst{l_4, l_10, l_13},1).evalf();
    ex G_274 = G(lst{l_4, l_13, l_11},1).evalf();
    ex G_275 = G(lst{l_4, l_13, l_8},1).evalf();
    ex G_276 = G(lst{l_4, l_2, l_11},1).evalf();
    ex G_277 = G(lst{l_4, l_2, l_13},1).evalf();
    ex G_278 = G(lst{l_4, l_2, l_2},1).evalf();
    ex G_279 = G(lst{l_4, l_2, l_8},1).evalf();
    ex G_280 = G(lst{l_4, l_6, l_11},1).evalf();
    ex G_281 = G(lst{l_4, l_6, l_8},1).evalf();
    ex G_282 = G(lst{l_4, l_7, l_11},1).evalf();
    ex G_283 = G(lst{l_4, l_7, l_8},1).evalf();
    ex G_284 = G(lst{l_4, l_8, l_11},1).evalf();
    ex G_285 = G(lst{l_4, l_8, l_13},1).evalf();
    ex G_286 = G(lst{l_4, l_9, l_11},1).evalf();
    ex G_287 = G(lst{l_4, l_9, l_13},1).evalf();
    ex G_288 = G(lst{l_5, l_10, l_11},1).evalf();
    ex G_289 = G(lst{l_5, l_10, l_13},1).evalf();
    ex G_290 = G(lst{l_5, l_13, l_11},1).evalf();
    ex G_291 = G(lst{l_5, l_13, l_8},1).evalf();
    ex G_292 = G(lst{l_5, l_2, l_11},1).evalf();
    ex G_293 = G(lst{l_5, l_2, l_13},1).evalf();
    ex G_294 = G(lst{l_5, l_2, l_2},1).evalf();
    ex G_295 = G(lst{l_5, l_2, l_8},1).evalf();
    ex G_296 = G(lst{l_5, l_6, l_11},1).evalf();
    ex G_297 = G(lst{l_5, l_6, l_8},1).evalf();
    ex G_298 = G(lst{l_5, l_7, l_11},1).evalf();
    ex G_299 = G(lst{l_5, l_7, l_8},1).evalf();
    ex G_300 = G(lst{l_5, l_8, l_11},1).evalf();
    ex G_301 = G(lst{l_5, l_8, l_13},1).evalf();
    ex G_302 = G(lst{l_5, l_9, l_11},1).evalf();
    ex G_303 = G(lst{l_5, l_9, l_13},1).evalf();
    ex G_304 = G(lst{l_6, l_1, l_13},1).evalf();
    ex G_305 = G(lst{l_6, l_1, l_8},1).evalf();
    ex G_306 = G(lst{l_6, l_10, l_11},1).evalf();
    ex G_307 = G(lst{l_6, l_10, l_13},1).evalf();
    ex G_308 = G(lst{l_6, l_11, l_11},1).evalf();
    ex G_309 = G(lst{l_6, l_11, l_13},1).evalf();
    ex G_310 = G(lst{l_6, l_11, l_2},1).evalf();
    ex G_311 = G(lst{l_6, l_11, l_8},1).evalf();
    ex G_312 = G(lst{l_6, l_13, l_11},1).evalf();
    ex G_313 = G(lst{l_6, l_13, l_8},1).evalf();
    ex G_314 = G(lst{l_6, l_2, l_11},1).evalf();
    ex G_315 = G(lst{l_6, l_2, l_13},1).evalf();
    ex G_316 = G(lst{l_6, l_2, l_2},1).evalf();
    ex G_317 = G(lst{l_6, l_2, l_8},1).evalf();
    ex G_318 = G(lst{l_6, l_6, l_11},1).evalf();
    ex G_319 = G(lst{l_6, l_6, l_8},1).evalf();
    ex G_320 = G(lst{l_6, l_7, l_11},1).evalf();
    ex G_321 = G(lst{l_6, l_7, l_8},1).evalf();
    ex G_322 = G(lst{l_6, l_8, l_11},1).evalf();
    ex G_323 = G(lst{l_6, l_8, l_13},1).evalf();
    ex G_324 = G(lst{l_6, l_8, l_2},1).evalf();
    ex G_325 = G(lst{l_6, l_8, l_8},1).evalf();
    ex G_326 = G(lst{l_6, l_9, l_11},1).evalf();
    ex G_327 = G(lst{l_6, l_9, l_13},1).evalf();
    ex G_328 = G(lst{l_7, l_1, l_13},1).evalf();
    ex G_329 = G(lst{l_7, l_1, l_8},1).evalf();
    ex G_330 = G(lst{l_7, l_10, l_11},1).evalf();
    ex G_331 = G(lst{l_7, l_10, l_13},1).evalf();
    ex G_332 = G(lst{l_7, l_11, l_11},1).evalf();
    ex G_333 = G(lst{l_7, l_11, l_13},1).evalf();
    ex G_334 = G(lst{l_7, l_11, l_2},1).evalf();
    ex G_335 = G(lst{l_7, l_11, l_8},1).evalf();
    ex G_336 = G(lst{l_7, l_13, l_11},1).evalf();
    ex G_337 = G(lst{l_7, l_13, l_8},1).evalf();
    ex G_338 = G(lst{l_7, l_2, l_11},1).evalf();
    ex G_339 = G(lst{l_7, l_2, l_13},1).evalf();
    ex G_340 = G(lst{l_7, l_2, l_2},1).evalf();
    ex G_341 = G(lst{l_7, l_2, l_8},1).evalf();
    ex G_342 = G(lst{l_7, l_6, l_11},1).evalf();
    ex G_343 = G(lst{l_7, l_6, l_8},1).evalf();
    ex G_344 = G(lst{l_7, l_7, l_11},1).evalf();
    ex G_345 = G(lst{l_7, l_7, l_8},1).evalf();
    ex G_346 = G(lst{l_7, l_8, l_11},1).evalf();
    ex G_347 = G(lst{l_7, l_8, l_13},1).evalf();
    ex G_348 = G(lst{l_7, l_8, l_2},1).evalf();
    ex G_349 = G(lst{l_7, l_8, l_8},1).evalf();
    ex G_350 = G(lst{l_7, l_9, l_11},1).evalf();
    ex G_351 = G(lst{l_7, l_9, l_13},1).evalf();
    ex G_352 = G(lst{l_8, l_1, l_13},1).evalf();
    ex G_353 = G(lst{l_8, l_1, l_8},1).evalf();
    ex G_354 = G(lst{l_8, l_10, l_11},1).evalf();
    ex G_355 = G(lst{l_8, l_10, l_13},1).evalf();
    ex G_356 = G(lst{l_8, l_11, l_11},1).evalf();
    ex G_357 = G(lst{l_8, l_11, l_13},1).evalf();
    ex G_358 = G(lst{l_8, l_11, l_2},1).evalf();
    ex G_359 = G(lst{l_8, l_11, l_8},1).evalf();
    ex G_360 = G(lst{l_8, l_13, l_11},1).evalf();
    ex G_361 = G(lst{l_8, l_13, l_13},1).evalf();
    ex G_362 = G(lst{l_8, l_13, l_2},1).evalf();
    ex G_363 = G(lst{l_8, l_13, l_8},1).evalf();
    ex G_364 = G(lst{l_8, l_2, l_11},1).evalf();
    ex G_365 = G(lst{l_8, l_2, l_13},1).evalf();
    ex G_366 = G(lst{l_8, l_2, l_2},1).evalf();
    ex G_367 = G(lst{l_8, l_2, l_8},1).evalf();
    ex G_368 = G(lst{l_8, l_6, l_11},1).evalf();
    ex G_369 = G(lst{l_8, l_6, l_8},1).evalf();
    ex G_370 = G(lst{l_8, l_7, l_11},1).evalf();
    ex G_371 = G(lst{l_8, l_7, l_8},1).evalf();
    ex G_372 = G(lst{l_8, l_8, l_11},1).evalf();
    ex G_373 = G(lst{l_8, l_8, l_13},1).evalf();
    ex G_374 = G(lst{l_8, l_8, l_2},1).evalf();
    ex G_375 = G(lst{l_8, l_8, l_8},1).evalf();
    ex G_376 = G(lst{l_8, l_9, l_11},1).evalf();
    ex G_377 = G(lst{l_8, l_9, l_13},1).evalf();
    ex G_378 = G(lst{l_9, l_1, l_13},1).evalf();
    ex G_379 = G(lst{l_9, l_1, l_8},1).evalf();
    ex G_380 = G(lst{l_9, l_10, l_11},1).evalf();
    ex G_381 = G(lst{l_9, l_10, l_13},1).evalf();
    ex G_382 = G(lst{l_9, l_11, l_11},1).evalf();
    ex G_383 = G(lst{l_9, l_11, l_13},1).evalf();
    ex G_384 = G(lst{l_9, l_11, l_2},1).evalf();
    ex G_385 = G(lst{l_9, l_11, l_8},1).evalf();
    ex G_386 = G(lst{l_9, l_13, l_11},1).evalf();
    ex G_387 = G(lst{l_9, l_13, l_13},1).evalf();
    ex G_388 = G(lst{l_9, l_13, l_2},1).evalf();
    ex G_389 = G(lst{l_9, l_13, l_8},1).evalf();
    ex G_390 = G(lst{l_9, l_2, l_11},1).evalf();
    ex G_391 = G(lst{l_9, l_2, l_13},1).evalf();
    ex G_392 = G(lst{l_9, l_2, l_2},1).evalf();
    ex G_393 = G(lst{l_9, l_2, l_8},1).evalf();
    ex G_394 = G(lst{l_9, l_6, l_11},1).evalf();
    ex G_395 = G(lst{l_9, l_6, l_8},1).evalf();
    ex G_396 = G(lst{l_9, l_7, l_11},1).evalf();
    ex G_397 = G(lst{l_9, l_7, l_8},1).evalf();
    ex G_398 = G(lst{l_9, l_8, l_11},1).evalf();
    ex G_399 = G(lst{l_9, l_8, l_13},1).evalf();
    ex G_400 = G(lst{l_9, l_9, l_11},1).evalf();
    ex G_401 = G(lst{l_9, l_9, l_13},1).evalf();
    ex G_402 = G(lst{l_1, l_1, l_1, l_12},1).evalf();
    ex G_403 = G(lst{l_1, l_1, l_1, l_2},1).evalf();
    ex G_404 = G(lst{l_1, l_1, l_1, l_3},1).evalf();
    ex G_405 = G(lst{l_1, l_1, l_11, l_2},1).evalf();
    ex G_406 = G(lst{l_1, l_1, l_12, l_12},1).evalf();
    ex G_407 = G(lst{l_1, l_1, l_12, l_3},1).evalf();
    ex G_408 = G(lst{l_1, l_1, l_13, l_11},1).evalf();
    ex G_409 = G(lst{l_1, l_1, l_13, l_2},1).evalf();
    ex G_410 = G(lst{l_1, l_1, l_2, l_11},1).evalf();
    ex G_411 = G(lst{l_1, l_1, l_2, l_2},1).evalf();
    ex G_412 = G(lst{l_1, l_1, l_3, l_12},1).evalf();
    ex G_413 = G(lst{l_1, l_1, l_3, l_3},1).evalf();
    ex G_414 = G(lst{l_1, l_1, l_8, l_11},1).evalf();
    ex G_415 = G(lst{l_1, l_1, l_8, l_2},1).evalf();
    ex G_416 = G(lst{l_1, l_10, l_11, l_11},1).evalf();
    ex G_417 = G(lst{l_1, l_10, l_11, l_2},1).evalf();
    ex G_418 = G(lst{l_1, l_10, l_13, l_11},1).evalf();
    ex G_419 = G(lst{l_1, l_10, l_13, l_2},1).evalf();
    ex G_420 = G(lst{l_1, l_10, l_2, l_2},1).evalf();
    ex G_421 = G(lst{l_1, l_11, l_1, l_2},1).evalf();
    ex G_422 = G(lst{l_1, l_11, l_11, l_2},1).evalf();
    ex G_423 = G(lst{l_1, l_11, l_13, l_11},1).evalf();
    ex G_424 = G(lst{l_1, l_11, l_13, l_2},1).evalf();
    ex G_425 = G(lst{l_1, l_11, l_2, l_11},1).evalf();
    ex G_426 = G(lst{l_1, l_11, l_2, l_2},1).evalf();
    ex G_427 = G(lst{l_1, l_11, l_8, l_11},1).evalf();
    ex G_428 = G(lst{l_1, l_11, l_8, l_2},1).evalf();
    ex G_429 = G(lst{l_1, l_12, l_1, l_12},1).evalf();
    ex G_430 = G(lst{l_1, l_12, l_1, l_3},1).evalf();
    ex G_431 = G(lst{l_1, l_12, l_12, l_12},1).evalf();
    ex G_432 = G(lst{l_1, l_12, l_12, l_3},1).evalf();
    ex G_433 = G(lst{l_1, l_12, l_3, l_12},1).evalf();
    ex G_434 = G(lst{l_1, l_12, l_3, l_3},1).evalf();
    ex G_435 = G(lst{l_1, l_13, l_11, l_11},1).evalf();
    ex G_436 = G(lst{l_1, l_13, l_11, l_2},1).evalf();
    ex G_437 = G(lst{l_1, l_13, l_13, l_11},1).evalf();
    ex G_438 = G(lst{l_1, l_13, l_13, l_2},1).evalf();
    ex G_439 = G(lst{l_1, l_13, l_2, l_11},1).evalf();
    ex G_440 = G(lst{l_1, l_13, l_2, l_2},1).evalf();
    ex G_441 = G(lst{l_1, l_13, l_8, l_11},1).evalf();
    ex G_442 = G(lst{l_1, l_13, l_8, l_2},1).evalf();
    ex G_443 = G(lst{l_1, l_2, l_1, l_2},1).evalf();
    ex G_444 = G(lst{l_1, l_2, l_11, l_11},1).evalf();
    ex G_445 = G(lst{l_1, l_2, l_11, l_2},1).evalf();
    ex G_446 = G(lst{l_1, l_2, l_13, l_11},1).evalf();
    ex G_447 = G(lst{l_1, l_2, l_13, l_2},1).evalf();
    ex G_448 = G(lst{l_1, l_2, l_2, l_11},1).evalf();
    ex G_449 = G(lst{l_1, l_2, l_2, l_2},1).evalf();
    ex G_450 = G(lst{l_1, l_2, l_8, l_11},1).evalf();
    ex G_451 = G(lst{l_1, l_2, l_8, l_2},1).evalf();
    ex G_452 = G(lst{l_1, l_3, l_1, l_12},1).evalf();
    ex G_453 = G(lst{l_1, l_3, l_1, l_3},1).evalf();
    ex G_454 = G(lst{l_1, l_3, l_12, l_12},1).evalf();
    ex G_455 = G(lst{l_1, l_3, l_12, l_3},1).evalf();
    ex G_456 = G(lst{l_1, l_3, l_3, l_12},1).evalf();
    ex G_457 = G(lst{l_1, l_3, l_3, l_3},1).evalf();
    ex G_458 = G(lst{l_1, l_4, l_2, l_2},1).evalf();
    ex G_459 = G(lst{l_1, l_5, l_2, l_2},1).evalf();
    ex G_460 = G(lst{l_1, l_6, l_11, l_11},1).evalf();
    ex G_461 = G(lst{l_1, l_6, l_11, l_2},1).evalf();
    ex G_462 = G(lst{l_1, l_6, l_2, l_2},1).evalf();
    ex G_463 = G(lst{l_1, l_6, l_8, l_11},1).evalf();
    ex G_464 = G(lst{l_1, l_6, l_8, l_2},1).evalf();
    ex G_465 = G(lst{l_1, l_7, l_11, l_11},1).evalf();
    ex G_466 = G(lst{l_1, l_7, l_11, l_2},1).evalf();
    ex G_467 = G(lst{l_1, l_7, l_2, l_2},1).evalf();
    ex G_468 = G(lst{l_1, l_7, l_8, l_11},1).evalf();
    ex G_469 = G(lst{l_1, l_7, l_8, l_2},1).evalf();
    ex G_470 = G(lst{l_1, l_8, l_11, l_11},1).evalf();
    ex G_471 = G(lst{l_1, l_8, l_11, l_2},1).evalf();
    ex G_472 = G(lst{l_1, l_8, l_13, l_11},1).evalf();
    ex G_473 = G(lst{l_1, l_8, l_13, l_2},1).evalf();
    ex G_474 = G(lst{l_1, l_8, l_2, l_11},1).evalf();
    ex G_475 = G(lst{l_1, l_8, l_2, l_2},1).evalf();
    ex G_476 = G(lst{l_1, l_8, l_8, l_11},1).evalf();
    ex G_477 = G(lst{l_1, l_8, l_8, l_2},1).evalf();
    ex G_478 = G(lst{l_1, l_9, l_11, l_11},1).evalf();
    ex G_479 = G(lst{l_1, l_9, l_11, l_2},1).evalf();
    ex G_480 = G(lst{l_1, l_9, l_13, l_11},1).evalf();
    ex G_481 = G(lst{l_1, l_9, l_13, l_2},1).evalf();
    ex G_482 = G(lst{l_1, l_9, l_2, l_2},1).evalf();
    ex G_483 = G(lst{l_10, l_1, l_13, l_11},1).evalf();
    ex G_484 = G(lst{l_10, l_1, l_13, l_2},1).evalf();
    ex G_485 = G(lst{l_10, l_1, l_2, l_2},1).evalf();
    ex G_486 = G(lst{l_10, l_1, l_8, l_11},1).evalf();
    ex G_487 = G(lst{l_10, l_1, l_8, l_2},1).evalf();
    ex G_488 = G(lst{l_10, l_10, l_11, l_11},1).evalf();
    ex G_489 = G(lst{l_10, l_10, l_11, l_2},1).evalf();
    ex G_490 = G(lst{l_10, l_10, l_13, l_11},1).evalf();
    ex G_491 = G(lst{l_10, l_10, l_13, l_2},1).evalf();
    ex G_492 = G(lst{l_10, l_10, l_2, l_2},1).evalf();
    ex G_493 = G(lst{l_10, l_11, l_11, l_11},1).evalf();
    ex G_494 = G(lst{l_10, l_11, l_11, l_2},1).evalf();
    ex G_495 = G(lst{l_10, l_11, l_13, l_11},1).evalf();
    ex G_496 = G(lst{l_10, l_11, l_13, l_2},1).evalf();
    ex G_497 = G(lst{l_10, l_11, l_2, l_11},1).evalf();
    ex G_498 = G(lst{l_10, l_11, l_2, l_2},1).evalf();
    ex G_499 = G(lst{l_10, l_11, l_8, l_11},1).evalf();
    ex G_500 = G(lst{l_10, l_11, l_8, l_2},1).evalf();
    ex G_501 = G(lst{l_10, l_13, l_11, l_11},1).evalf();
    ex G_502 = G(lst{l_10, l_13, l_11, l_2},1).evalf();
    ex G_503 = G(lst{l_10, l_13, l_13, l_11},1).evalf();
    ex G_504 = G(lst{l_10, l_13, l_13, l_2},1).evalf();
    ex G_505 = G(lst{l_10, l_13, l_2, l_11},1).evalf();
    ex G_506 = G(lst{l_10, l_13, l_2, l_2},1).evalf();
    ex G_507 = G(lst{l_10, l_13, l_8, l_11},1).evalf();
    ex G_508 = G(lst{l_10, l_13, l_8, l_2},1).evalf();
    ex G_509 = G(lst{l_10, l_2, l_1, l_2},1).evalf();
    ex G_510 = G(lst{l_10, l_2, l_11, l_11},1).evalf();
    ex G_511 = G(lst{l_10, l_2, l_11, l_2},1).evalf();
    ex G_512 = G(lst{l_10, l_2, l_13, l_11},1).evalf();
    ex G_513 = G(lst{l_10, l_2, l_13, l_2},1).evalf();
    ex G_514 = G(lst{l_10, l_2, l_2, l_11},1).evalf();
    ex G_515 = G(lst{l_10, l_2, l_2, l_2},1).evalf();
    ex G_516 = G(lst{l_10, l_2, l_8, l_11},1).evalf();
    ex G_517 = G(lst{l_10, l_2, l_8, l_2},1).evalf();
    ex G_518 = G(lst{l_10, l_4, l_2, l_2},1).evalf();
    ex G_519 = G(lst{l_10, l_5, l_2, l_2},1).evalf();
    ex G_520 = G(lst{l_10, l_6, l_11, l_11},1).evalf();
    ex G_521 = G(lst{l_10, l_6, l_11, l_2},1).evalf();
    ex G_522 = G(lst{l_10, l_6, l_2, l_2},1).evalf();
    ex G_523 = G(lst{l_10, l_6, l_8, l_11},1).evalf();
    ex G_524 = G(lst{l_10, l_6, l_8, l_2},1).evalf();
    ex G_525 = G(lst{l_10, l_7, l_11, l_11},1).evalf();
    ex G_526 = G(lst{l_10, l_7, l_11, l_2},1).evalf();
    ex G_527 = G(lst{l_10, l_7, l_2, l_2},1).evalf();
    ex G_528 = G(lst{l_10, l_7, l_8, l_11},1).evalf();
    ex G_529 = G(lst{l_10, l_7, l_8, l_2},1).evalf();
    ex G_530 = G(lst{l_10, l_8, l_11, l_11},1).evalf();
    ex G_531 = G(lst{l_10, l_8, l_11, l_2},1).evalf();
    ex G_532 = G(lst{l_10, l_8, l_13, l_11},1).evalf();
    ex G_533 = G(lst{l_10, l_8, l_13, l_2},1).evalf();
    ex G_534 = G(lst{l_10, l_8, l_2, l_2},1).evalf();
    ex G_535 = G(lst{l_10, l_9, l_11, l_11},1).evalf();
    ex G_536 = G(lst{l_10, l_9, l_11, l_2},1).evalf();
    ex G_537 = G(lst{l_10, l_9, l_13, l_11},1).evalf();
    ex G_538 = G(lst{l_10, l_9, l_13, l_2},1).evalf();
    ex G_539 = G(lst{l_10, l_9, l_2, l_2},1).evalf();
    ex G_540 = G(lst{l_11, l_1, l_1, l_2},1).evalf();
    ex G_541 = G(lst{l_11, l_1, l_11, l_2},1).evalf();
    ex G_542 = G(lst{l_11, l_1, l_13, l_11},1).evalf();
    ex G_543 = G(lst{l_11, l_1, l_13, l_2},1).evalf();
    ex G_544 = G(lst{l_11, l_1, l_2, l_11},1).evalf();
    ex G_545 = G(lst{l_11, l_1, l_2, l_2},1).evalf();
    ex G_546 = G(lst{l_11, l_1, l_8, l_11},1).evalf();
    ex G_547 = G(lst{l_11, l_1, l_8, l_2},1).evalf();
    ex G_548 = G(lst{l_11, l_10, l_11, l_11},1).evalf();
    ex G_549 = G(lst{l_11, l_10, l_11, l_2},1).evalf();
    ex G_550 = G(lst{l_11, l_10, l_13, l_11},1).evalf();
    ex G_551 = G(lst{l_11, l_10, l_13, l_2},1).evalf();
    ex G_552 = G(lst{l_11, l_10, l_2, l_2},1).evalf();
    ex G_553 = G(lst{l_11, l_11, l_1, l_2},1).evalf();
    ex G_554 = G(lst{l_11, l_11, l_11, l_11},1).evalf();
    ex G_555 = G(lst{l_11, l_11, l_11, l_2},1).evalf();
    ex G_556 = G(lst{l_11, l_11, l_13, l_11},1).evalf();
    ex G_557 = G(lst{l_11, l_11, l_13, l_2},1).evalf();
    ex G_558 = G(lst{l_11, l_11, l_2, l_11},1).evalf();
    ex G_559 = G(lst{l_11, l_11, l_2, l_2},1).evalf();
    ex G_560 = G(lst{l_11, l_11, l_8, l_11},1).evalf();
    ex G_561 = G(lst{l_11, l_11, l_8, l_2},1).evalf();
    ex G_562 = G(lst{l_11, l_13, l_11, l_11},1).evalf();
    ex G_563 = G(lst{l_11, l_13, l_11, l_2},1).evalf();
    ex G_564 = G(lst{l_11, l_13, l_13, l_11},1).evalf();
    ex G_565 = G(lst{l_11, l_13, l_13, l_2},1).evalf();
    ex G_566 = G(lst{l_11, l_13, l_2, l_11},1).evalf();
    ex G_567 = G(lst{l_11, l_13, l_2, l_2},1).evalf();
    ex G_568 = G(lst{l_11, l_13, l_8, l_11},1).evalf();
    ex G_569 = G(lst{l_11, l_13, l_8, l_2},1).evalf();
    ex G_570 = G(lst{l_11, l_2, l_1, l_2},1).evalf();
    ex G_571 = G(lst{l_11, l_2, l_11, l_11},1).evalf();
    ex G_572 = G(lst{l_11, l_2, l_11, l_2},1).evalf();
    ex G_573 = G(lst{l_11, l_2, l_13, l_11},1).evalf();
    ex G_574 = G(lst{l_11, l_2, l_13, l_2},1).evalf();
    ex G_575 = G(lst{l_11, l_2, l_2, l_11},1).evalf();
    ex G_576 = G(lst{l_11, l_2, l_2, l_2},1).evalf();
    ex G_577 = G(lst{l_11, l_2, l_8, l_11},1).evalf();
    ex G_578 = G(lst{l_11, l_2, l_8, l_2},1).evalf();
    ex G_579 = G(lst{l_11, l_4, l_2, l_2},1).evalf();
    ex G_580 = G(lst{l_11, l_5, l_2, l_2},1).evalf();
    ex G_581 = G(lst{l_11, l_6, l_11, l_11},1).evalf();
    ex G_582 = G(lst{l_11, l_6, l_11, l_2},1).evalf();
    ex G_583 = G(lst{l_11, l_6, l_2, l_2},1).evalf();
    ex G_584 = G(lst{l_11, l_6, l_8, l_11},1).evalf();
    ex G_585 = G(lst{l_11, l_6, l_8, l_2},1).evalf();
    ex G_586 = G(lst{l_11, l_7, l_11, l_11},1).evalf();
    ex G_587 = G(lst{l_11, l_7, l_11, l_2},1).evalf();
    ex G_588 = G(lst{l_11, l_7, l_2, l_2},1).evalf();
    ex G_589 = G(lst{l_11, l_7, l_8, l_11},1).evalf();
    ex G_590 = G(lst{l_11, l_7, l_8, l_2},1).evalf();
    ex G_591 = G(lst{l_11, l_8, l_11, l_11},1).evalf();
    ex G_592 = G(lst{l_11, l_8, l_11, l_2},1).evalf();
    ex G_593 = G(lst{l_11, l_8, l_13, l_11},1).evalf();
    ex G_594 = G(lst{l_11, l_8, l_13, l_2},1).evalf();
    ex G_595 = G(lst{l_11, l_8, l_2, l_11},1).evalf();
    ex G_596 = G(lst{l_11, l_8, l_2, l_2},1).evalf();
    ex G_597 = G(lst{l_11, l_8, l_8, l_11},1).evalf();
    ex G_598 = G(lst{l_11, l_8, l_8, l_2},1).evalf();
    ex G_599 = G(lst{l_11, l_9, l_11, l_11},1).evalf();
    ex G_600 = G(lst{l_11, l_9, l_11, l_2},1).evalf();
    ex G_601 = G(lst{l_11, l_9, l_13, l_11},1).evalf();
    ex G_602 = G(lst{l_11, l_9, l_13, l_2},1).evalf();
    ex G_603 = G(lst{l_11, l_9, l_2, l_2},1).evalf();
    ex G_604 = G(lst{l_12, l_1, l_1, l_12},1).evalf();
    ex G_605 = G(lst{l_12, l_1, l_1, l_3},1).evalf();
    ex G_606 = G(lst{l_12, l_1, l_12, l_12},1).evalf();
    ex G_607 = G(lst{l_12, l_1, l_12, l_3},1).evalf();
    ex G_608 = G(lst{l_12, l_1, l_3, l_12},1).evalf();
    ex G_609 = G(lst{l_12, l_1, l_3, l_3},1).evalf();
    ex G_610 = G(lst{l_12, l_12, l_1, l_12},1).evalf();
    ex G_611 = G(lst{l_12, l_12, l_1, l_3},1).evalf();
    ex G_612 = G(lst{l_12, l_12, l_12, l_12},1).evalf();
    ex G_613 = G(lst{l_12, l_12, l_3, l_12},1).evalf();
    ex G_614 = G(lst{l_12, l_3, l_1, l_12},1).evalf();
    ex G_615 = G(lst{l_12, l_3, l_1, l_3},1).evalf();
    ex G_616 = G(lst{l_12, l_3, l_12, l_12},1).evalf();
    ex G_617 = G(lst{l_12, l_3, l_3, l_12},1).evalf();
    ex G_618 = G(lst{l_13, l_1, l_13, l_11},1).evalf();
    ex G_619 = G(lst{l_13, l_1, l_13, l_2},1).evalf();
    ex G_620 = G(lst{l_13, l_1, l_2, l_2},1).evalf();
    ex G_621 = G(lst{l_13, l_1, l_8, l_11},1).evalf();
    ex G_622 = G(lst{l_13, l_1, l_8, l_2},1).evalf();
    ex G_623 = G(lst{l_13, l_10, l_11, l_11},1).evalf();
    ex G_624 = G(lst{l_13, l_10, l_11, l_2},1).evalf();
    ex G_625 = G(lst{l_13, l_10, l_13, l_11},1).evalf();
    ex G_626 = G(lst{l_13, l_10, l_13, l_2},1).evalf();
    ex G_627 = G(lst{l_13, l_10, l_2, l_2},1).evalf();
    ex G_628 = G(lst{l_13, l_11, l_11, l_11},1).evalf();
    ex G_629 = G(lst{l_13, l_11, l_11, l_2},1).evalf();
    ex G_630 = G(lst{l_13, l_11, l_13, l_11},1).evalf();
    ex G_631 = G(lst{l_13, l_11, l_13, l_2},1).evalf();
    ex G_632 = G(lst{l_13, l_11, l_2, l_11},1).evalf();
    ex G_633 = G(lst{l_13, l_11, l_2, l_2},1).evalf();
    ex G_634 = G(lst{l_13, l_11, l_8, l_11},1).evalf();
    ex G_635 = G(lst{l_13, l_11, l_8, l_2},1).evalf();
    ex G_636 = G(lst{l_13, l_13, l_11, l_11},1).evalf();
    ex G_637 = G(lst{l_13, l_13, l_11, l_2},1).evalf();
    ex G_638 = G(lst{l_13, l_13, l_13, l_11},1).evalf();
    ex G_639 = G(lst{l_13, l_13, l_13, l_2},1).evalf();
    ex G_640 = G(lst{l_13, l_13, l_2, l_11},1).evalf();
    ex G_641 = G(lst{l_13, l_13, l_2, l_2},1).evalf();
    ex G_642 = G(lst{l_13, l_13, l_8, l_11},1).evalf();
    ex G_643 = G(lst{l_13, l_13, l_8, l_2},1).evalf();
    ex G_644 = G(lst{l_13, l_2, l_1, l_2},1).evalf();
    ex G_645 = G(lst{l_13, l_2, l_11, l_11},1).evalf();
    ex G_646 = G(lst{l_13, l_2, l_11, l_2},1).evalf();
    ex G_647 = G(lst{l_13, l_2, l_13, l_11},1).evalf();
    ex G_648 = G(lst{l_13, l_2, l_13, l_2},1).evalf();
    ex G_649 = G(lst{l_13, l_2, l_2, l_11},1).evalf();
    ex G_650 = G(lst{l_13, l_2, l_2, l_2},1).evalf();
    ex G_651 = G(lst{l_13, l_2, l_8, l_11},1).evalf();
    ex G_652 = G(lst{l_13, l_2, l_8, l_2},1).evalf();
    ex G_653 = G(lst{l_13, l_4, l_2, l_2},1).evalf();
    ex G_654 = G(lst{l_13, l_5, l_2, l_2},1).evalf();
    ex G_655 = G(lst{l_13, l_6, l_11, l_11},1).evalf();
    ex G_656 = G(lst{l_13, l_6, l_11, l_2},1).evalf();
    ex G_657 = G(lst{l_13, l_6, l_2, l_2},1).evalf();
    ex G_658 = G(lst{l_13, l_6, l_8, l_11},1).evalf();
    ex G_659 = G(lst{l_13, l_6, l_8, l_2},1).evalf();
    ex G_660 = G(lst{l_13, l_7, l_11, l_11},1).evalf();
    ex G_661 = G(lst{l_13, l_7, l_11, l_2},1).evalf();
    ex G_662 = G(lst{l_13, l_7, l_2, l_2},1).evalf();
    ex G_663 = G(lst{l_13, l_7, l_8, l_11},1).evalf();
    ex G_664 = G(lst{l_13, l_7, l_8, l_2},1).evalf();
    ex G_665 = G(lst{l_13, l_8, l_11, l_11},1).evalf();
    ex G_666 = G(lst{l_13, l_8, l_11, l_2},1).evalf();
    ex G_667 = G(lst{l_13, l_8, l_13, l_11},1).evalf();
    ex G_668 = G(lst{l_13, l_8, l_13, l_2},1).evalf();
    ex G_669 = G(lst{l_13, l_8, l_2, l_11},1).evalf();
    ex G_670 = G(lst{l_13, l_8, l_2, l_2},1).evalf();
    ex G_671 = G(lst{l_13, l_8, l_8, l_11},1).evalf();
    ex G_672 = G(lst{l_13, l_8, l_8, l_2},1).evalf();
    ex G_673 = G(lst{l_13, l_9, l_11, l_11},1).evalf();
    ex G_674 = G(lst{l_13, l_9, l_11, l_2},1).evalf();
    ex G_675 = G(lst{l_13, l_9, l_13, l_11},1).evalf();
    ex G_676 = G(lst{l_13, l_9, l_13, l_2},1).evalf();
    ex G_677 = G(lst{l_13, l_9, l_2, l_2},1).evalf();
    ex G_678 = G(lst{l_2, l_1, l_1, l_2},1).evalf();
    ex G_679 = G(lst{l_2, l_1, l_11, l_2},1).evalf();
    ex G_680 = G(lst{l_2, l_1, l_13, l_11},1).evalf();
    ex G_681 = G(lst{l_2, l_1, l_13, l_2},1).evalf();
    ex G_682 = G(lst{l_2, l_1, l_2, l_11},1).evalf();
    ex G_683 = G(lst{l_2, l_1, l_2, l_2},1).evalf();
    ex G_684 = G(lst{l_2, l_1, l_8, l_11},1).evalf();
    ex G_685 = G(lst{l_2, l_1, l_8, l_2},1).evalf();
    ex G_686 = G(lst{l_2, l_10, l_11, l_11},1).evalf();
    ex G_687 = G(lst{l_2, l_10, l_11, l_2},1).evalf();
    ex G_688 = G(lst{l_2, l_10, l_13, l_11},1).evalf();
    ex G_689 = G(lst{l_2, l_10, l_13, l_2},1).evalf();
    ex G_690 = G(lst{l_2, l_10, l_2, l_2},1).evalf();
    ex G_691 = G(lst{l_2, l_11, l_1, l_2},1).evalf();
    ex G_692 = G(lst{l_2, l_11, l_11, l_11},1).evalf();
    ex G_693 = G(lst{l_2, l_11, l_11, l_2},1).evalf();
    ex G_694 = G(lst{l_2, l_11, l_13, l_11},1).evalf();
    ex G_695 = G(lst{l_2, l_11, l_13, l_2},1).evalf();
    ex G_696 = G(lst{l_2, l_11, l_2, l_11},1).evalf();
    ex G_697 = G(lst{l_2, l_11, l_2, l_2},1).evalf();
    ex G_698 = G(lst{l_2, l_11, l_8, l_11},1).evalf();
    ex G_699 = G(lst{l_2, l_11, l_8, l_2},1).evalf();
    ex G_700 = G(lst{l_2, l_13, l_11, l_11},1).evalf();
    ex G_701 = G(lst{l_2, l_13, l_11, l_2},1).evalf();
    ex G_702 = G(lst{l_2, l_13, l_13, l_11},1).evalf();
    ex G_703 = G(lst{l_2, l_13, l_13, l_2},1).evalf();
    ex G_704 = G(lst{l_2, l_13, l_2, l_11},1).evalf();
    ex G_705 = G(lst{l_2, l_13, l_2, l_2},1).evalf();
    ex G_706 = G(lst{l_2, l_13, l_8, l_11},1).evalf();
    ex G_707 = G(lst{l_2, l_13, l_8, l_2},1).evalf();
    ex G_708 = G(lst{l_2, l_2, l_1, l_2},1).evalf();
    ex G_709 = G(lst{l_2, l_2, l_11, l_11},1).evalf();
    ex G_710 = G(lst{l_2, l_2, l_11, l_2},1).evalf();
    ex G_711 = G(lst{l_2, l_2, l_13, l_11},1).evalf();
    ex G_712 = G(lst{l_2, l_2, l_13, l_2},1).evalf();
    ex G_713 = G(lst{l_2, l_2, l_2, l_11},1).evalf();
    ex G_714 = G(lst{l_2, l_2, l_2, l_2},1).evalf();
    ex G_715 = G(lst{l_2, l_2, l_8, l_11},1).evalf();
    ex G_716 = G(lst{l_2, l_2, l_8, l_2},1).evalf();
    ex G_717 = G(lst{l_2, l_4, l_2, l_2},1).evalf();
    ex G_718 = G(lst{l_2, l_5, l_2, l_2},1).evalf();
    ex G_719 = G(lst{l_2, l_6, l_11, l_11},1).evalf();
    ex G_720 = G(lst{l_2, l_6, l_11, l_2},1).evalf();
    ex G_721 = G(lst{l_2, l_6, l_2, l_2},1).evalf();
    ex G_722 = G(lst{l_2, l_6, l_8, l_11},1).evalf();
    ex G_723 = G(lst{l_2, l_6, l_8, l_2},1).evalf();
    ex G_724 = G(lst{l_2, l_7, l_11, l_11},1).evalf();
    ex G_725 = G(lst{l_2, l_7, l_11, l_2},1).evalf();
    ex G_726 = G(lst{l_2, l_7, l_2, l_2},1).evalf();
    ex G_727 = G(lst{l_2, l_7, l_8, l_11},1).evalf();
    ex G_728 = G(lst{l_2, l_7, l_8, l_2},1).evalf();
    ex G_729 = G(lst{l_2, l_8, l_11, l_11},1).evalf();
    ex G_730 = G(lst{l_2, l_8, l_11, l_2},1).evalf();
    ex G_731 = G(lst{l_2, l_8, l_13, l_11},1).evalf();
    ex G_732 = G(lst{l_2, l_8, l_13, l_2},1).evalf();
    ex G_733 = G(lst{l_2, l_8, l_2, l_11},1).evalf();
    ex G_734 = G(lst{l_2, l_8, l_2, l_2},1).evalf();
    ex G_735 = G(lst{l_2, l_8, l_8, l_11},1).evalf();
    ex G_736 = G(lst{l_2, l_8, l_8, l_2},1).evalf();
    ex G_737 = G(lst{l_2, l_9, l_11, l_11},1).evalf();
    ex G_738 = G(lst{l_2, l_9, l_11, l_2},1).evalf();
    ex G_739 = G(lst{l_2, l_9, l_13, l_11},1).evalf();
    ex G_740 = G(lst{l_2, l_9, l_13, l_2},1).evalf();
    ex G_741 = G(lst{l_2, l_9, l_2, l_2},1).evalf();
    ex G_742 = G(lst{l_3, l_1, l_1, l_12},1).evalf();
    ex G_743 = G(lst{l_3, l_1, l_1, l_3},1).evalf();
    ex G_744 = G(lst{l_3, l_1, l_12, l_12},1).evalf();
    ex G_745 = G(lst{l_3, l_1, l_12, l_3},1).evalf();
    ex G_746 = G(lst{l_3, l_1, l_3, l_12},1).evalf();
    ex G_747 = G(lst{l_3, l_1, l_3, l_3},1).evalf();
    ex G_748 = G(lst{l_3, l_12, l_1, l_12},1).evalf();
    ex G_749 = G(lst{l_3, l_12, l_1, l_3},1).evalf();
    ex G_750 = G(lst{l_3, l_12, l_12, l_12},1).evalf();
    ex G_751 = G(lst{l_3, l_12, l_3, l_12},1).evalf();
    ex G_752 = G(lst{l_3, l_3, l_1, l_12},1).evalf();
    ex G_753 = G(lst{l_3, l_3, l_1, l_3},1).evalf();
    ex G_754 = G(lst{l_3, l_3, l_12, l_12},1).evalf();
    ex G_755 = G(lst{l_3, l_3, l_3, l_12},1).evalf();
    ex G_756 = G(lst{l_4, l_1, l_2, l_2},1).evalf();
    ex G_757 = G(lst{l_4, l_10, l_11, l_11},1).evalf();
    ex G_758 = G(lst{l_4, l_10, l_11, l_2},1).evalf();
    ex G_759 = G(lst{l_4, l_10, l_13, l_11},1).evalf();
    ex G_760 = G(lst{l_4, l_10, l_13, l_2},1).evalf();
    ex G_761 = G(lst{l_4, l_10, l_2, l_2},1).evalf();
    ex G_762 = G(lst{l_4, l_11, l_2, l_2},1).evalf();
    ex G_763 = G(lst{l_4, l_13, l_11, l_11},1).evalf();
    ex G_764 = G(lst{l_4, l_13, l_11, l_2},1).evalf();
    ex G_765 = G(lst{l_4, l_13, l_2, l_2},1).evalf();
    ex G_766 = G(lst{l_4, l_13, l_8, l_11},1).evalf();
    ex G_767 = G(lst{l_4, l_13, l_8, l_2},1).evalf();
    ex G_768 = G(lst{l_4, l_2, l_1, l_2},1).evalf();
    ex G_769 = G(lst{l_4, l_2, l_11, l_11},1).evalf();
    ex G_770 = G(lst{l_4, l_2, l_11, l_2},1).evalf();
    ex G_771 = G(lst{l_4, l_2, l_13, l_11},1).evalf();
    ex G_772 = G(lst{l_4, l_2, l_13, l_2},1).evalf();
    ex G_773 = G(lst{l_4, l_2, l_2, l_11},1).evalf();
    ex G_774 = G(lst{l_4, l_2, l_2, l_2},1).evalf();
    ex G_775 = G(lst{l_4, l_2, l_8, l_11},1).evalf();
    ex G_776 = G(lst{l_4, l_2, l_8, l_2},1).evalf();
    ex G_777 = G(lst{l_4, l_6, l_11, l_11},1).evalf();
    ex G_778 = G(lst{l_4, l_6, l_11, l_2},1).evalf();
    ex G_779 = G(lst{l_4, l_6, l_2, l_2},1).evalf();
    ex G_780 = G(lst{l_4, l_6, l_8, l_11},1).evalf();
    ex G_781 = G(lst{l_4, l_6, l_8, l_2},1).evalf();
    ex G_782 = G(lst{l_4, l_7, l_11, l_11},1).evalf();
    ex G_783 = G(lst{l_4, l_7, l_11, l_2},1).evalf();
    ex G_784 = G(lst{l_4, l_7, l_2, l_2},1).evalf();
    ex G_785 = G(lst{l_4, l_7, l_8, l_11},1).evalf();
    ex G_786 = G(lst{l_4, l_7, l_8, l_2},1).evalf();
    ex G_787 = G(lst{l_4, l_8, l_11, l_11},1).evalf();
    ex G_788 = G(lst{l_4, l_8, l_11, l_2},1).evalf();
    ex G_789 = G(lst{l_4, l_8, l_13, l_11},1).evalf();
    ex G_790 = G(lst{l_4, l_8, l_13, l_2},1).evalf();
    ex G_791 = G(lst{l_4, l_8, l_2, l_2},1).evalf();
    ex G_792 = G(lst{l_4, l_9, l_11, l_11},1).evalf();
    ex G_793 = G(lst{l_4, l_9, l_11, l_2},1).evalf();
    ex G_794 = G(lst{l_4, l_9, l_13, l_11},1).evalf();
    ex G_795 = G(lst{l_4, l_9, l_13, l_2},1).evalf();
    ex G_796 = G(lst{l_4, l_9, l_2, l_2},1).evalf();
    ex G_797 = G(lst{l_5, l_1, l_2, l_2},1).evalf();
    ex G_798 = G(lst{l_5, l_10, l_11, l_11},1).evalf();
    ex G_799 = G(lst{l_5, l_10, l_11, l_2},1).evalf();
    ex G_800 = G(lst{l_5, l_10, l_13, l_11},1).evalf();
    ex G_801 = G(lst{l_5, l_10, l_13, l_2},1).evalf();
    ex G_802 = G(lst{l_5, l_10, l_2, l_2},1).evalf();
    ex G_803 = G(lst{l_5, l_11, l_2, l_2},1).evalf();
    ex G_804 = G(lst{l_5, l_13, l_11, l_11},1).evalf();
    ex G_805 = G(lst{l_5, l_13, l_11, l_2},1).evalf();
    ex G_806 = G(lst{l_5, l_13, l_2, l_2},1).evalf();
    ex G_807 = G(lst{l_5, l_13, l_8, l_11},1).evalf();
    ex G_808 = G(lst{l_5, l_13, l_8, l_2},1).evalf();
    ex G_809 = G(lst{l_5, l_2, l_1, l_2},1).evalf();
    ex G_810 = G(lst{l_5, l_2, l_11, l_11},1).evalf();
    ex G_811 = G(lst{l_5, l_2, l_11, l_2},1).evalf();
    ex G_812 = G(lst{l_5, l_2, l_13, l_11},1).evalf();
    ex G_813 = G(lst{l_5, l_2, l_13, l_2},1).evalf();
    ex G_814 = G(lst{l_5, l_2, l_2, l_11},1).evalf();
    ex G_815 = G(lst{l_5, l_2, l_2, l_2},1).evalf();
    ex G_816 = G(lst{l_5, l_2, l_8, l_11},1).evalf();
    ex G_817 = G(lst{l_5, l_2, l_8, l_2},1).evalf();
    ex G_818 = G(lst{l_5, l_6, l_11, l_11},1).evalf();
    ex G_819 = G(lst{l_5, l_6, l_11, l_2},1).evalf();
    ex G_820 = G(lst{l_5, l_6, l_2, l_2},1).evalf();
    ex G_821 = G(lst{l_5, l_6, l_8, l_11},1).evalf();
    ex G_822 = G(lst{l_5, l_6, l_8, l_2},1).evalf();
    ex G_823 = G(lst{l_5, l_7, l_11, l_11},1).evalf();
    ex G_824 = G(lst{l_5, l_7, l_11, l_2},1).evalf();
    ex G_825 = G(lst{l_5, l_7, l_2, l_2},1).evalf();
    ex G_826 = G(lst{l_5, l_7, l_8, l_11},1).evalf();
    ex G_827 = G(lst{l_5, l_7, l_8, l_2},1).evalf();
    ex G_828 = G(lst{l_5, l_8, l_11, l_11},1).evalf();
    ex G_829 = G(lst{l_5, l_8, l_11, l_2},1).evalf();
    ex G_830 = G(lst{l_5, l_8, l_13, l_11},1).evalf();
    ex G_831 = G(lst{l_5, l_8, l_13, l_2},1).evalf();
    ex G_832 = G(lst{l_5, l_8, l_2, l_2},1).evalf();
    ex G_833 = G(lst{l_5, l_9, l_11, l_11},1).evalf();
    ex G_834 = G(lst{l_5, l_9, l_11, l_2},1).evalf();
    ex G_835 = G(lst{l_5, l_9, l_13, l_11},1).evalf();
    ex G_836 = G(lst{l_5, l_9, l_13, l_2},1).evalf();
    ex G_837 = G(lst{l_5, l_9, l_2, l_2},1).evalf();
    ex G_838 = G(lst{l_6, l_1, l_13, l_11},1).evalf();
    ex G_839 = G(lst{l_6, l_1, l_13, l_2},1).evalf();
    ex G_840 = G(lst{l_6, l_1, l_2, l_2},1).evalf();
    ex G_841 = G(lst{l_6, l_1, l_8, l_11},1).evalf();
    ex G_842 = G(lst{l_6, l_1, l_8, l_2},1).evalf();
    ex G_843 = G(lst{l_6, l_10, l_11, l_11},1).evalf();
    ex G_844 = G(lst{l_6, l_10, l_11, l_2},1).evalf();
    ex G_845 = G(lst{l_6, l_10, l_13, l_11},1).evalf();
    ex G_846 = G(lst{l_6, l_10, l_13, l_2},1).evalf();
    ex G_847 = G(lst{l_6, l_10, l_2, l_2},1).evalf();
    ex G_848 = G(lst{l_6, l_11, l_11, l_11},1).evalf();
    ex G_849 = G(lst{l_6, l_11, l_11, l_2},1).evalf();
    ex G_850 = G(lst{l_6, l_11, l_13, l_11},1).evalf();
    ex G_851 = G(lst{l_6, l_11, l_13, l_2},1).evalf();
    ex G_852 = G(lst{l_6, l_11, l_2, l_11},1).evalf();
    ex G_853 = G(lst{l_6, l_11, l_2, l_2},1).evalf();
    ex G_854 = G(lst{l_6, l_11, l_8, l_11},1).evalf();
    ex G_855 = G(lst{l_6, l_11, l_8, l_2},1).evalf();
    ex G_856 = G(lst{l_6, l_13, l_11, l_11},1).evalf();
    ex G_857 = G(lst{l_6, l_13, l_11, l_2},1).evalf();
    ex G_858 = G(lst{l_6, l_13, l_2, l_2},1).evalf();
    ex G_859 = G(lst{l_6, l_13, l_8, l_11},1).evalf();
    ex G_860 = G(lst{l_6, l_13, l_8, l_2},1).evalf();
    ex G_861 = G(lst{l_6, l_2, l_1, l_2},1).evalf();
    ex G_862 = G(lst{l_6, l_2, l_11, l_11},1).evalf();
    ex G_863 = G(lst{l_6, l_2, l_11, l_2},1).evalf();
    ex G_864 = G(lst{l_6, l_2, l_13, l_11},1).evalf();
    ex G_865 = G(lst{l_6, l_2, l_13, l_2},1).evalf();
    ex G_866 = G(lst{l_6, l_2, l_2, l_11},1).evalf();
    ex G_867 = G(lst{l_6, l_2, l_2, l_2},1).evalf();
    ex G_868 = G(lst{l_6, l_2, l_8, l_11},1).evalf();
    ex G_869 = G(lst{l_6, l_2, l_8, l_2},1).evalf();
    ex G_870 = G(lst{l_6, l_4, l_2, l_2},1).evalf();
    ex G_871 = G(lst{l_6, l_5, l_2, l_2},1).evalf();
    ex G_872 = G(lst{l_6, l_6, l_11, l_11},1).evalf();
    ex G_873 = G(lst{l_6, l_6, l_11, l_2},1).evalf();
    ex G_874 = G(lst{l_6, l_6, l_2, l_2},1).evalf();
    ex G_875 = G(lst{l_6, l_6, l_8, l_11},1).evalf();
    ex G_876 = G(lst{l_6, l_6, l_8, l_2},1).evalf();
    ex G_877 = G(lst{l_6, l_7, l_11, l_11},1).evalf();
    ex G_878 = G(lst{l_6, l_7, l_11, l_2},1).evalf();
    ex G_879 = G(lst{l_6, l_7, l_2, l_2},1).evalf();
    ex G_880 = G(lst{l_6, l_7, l_8, l_11},1).evalf();
    ex G_881 = G(lst{l_6, l_7, l_8, l_2},1).evalf();
    ex G_882 = G(lst{l_6, l_8, l_11, l_11},1).evalf();
    ex G_883 = G(lst{l_6, l_8, l_11, l_2},1).evalf();
    ex G_884 = G(lst{l_6, l_8, l_13, l_11},1).evalf();
    ex G_885 = G(lst{l_6, l_8, l_13, l_2},1).evalf();
    ex G_886 = G(lst{l_6, l_8, l_2, l_11},1).evalf();
    ex G_887 = G(lst{l_6, l_8, l_2, l_2},1).evalf();
    ex G_888 = G(lst{l_6, l_8, l_8, l_11},1).evalf();
    ex G_889 = G(lst{l_6, l_8, l_8, l_2},1).evalf();
    ex G_890 = G(lst{l_6, l_9, l_11, l_11},1).evalf();
    ex G_891 = G(lst{l_6, l_9, l_11, l_2},1).evalf();
    ex G_892 = G(lst{l_6, l_9, l_13, l_11},1).evalf();
    ex G_893 = G(lst{l_6, l_9, l_13, l_2},1).evalf();
    ex G_894 = G(lst{l_6, l_9, l_2, l_2},1).evalf();
    ex G_895 = G(lst{l_7, l_1, l_13, l_11},1).evalf();
    ex G_896 = G(lst{l_7, l_1, l_13, l_2},1).evalf();
    ex G_897 = G(lst{l_7, l_1, l_2, l_2},1).evalf();
    ex G_898 = G(lst{l_7, l_1, l_8, l_11},1).evalf();
    ex G_899 = G(lst{l_7, l_1, l_8, l_2},1).evalf();
    ex G_900 = G(lst{l_7, l_10, l_11, l_11},1).evalf();
    ex G_901 = G(lst{l_7, l_10, l_11, l_2},1).evalf();
    ex G_902 = G(lst{l_7, l_10, l_13, l_11},1).evalf();
    ex G_903 = G(lst{l_7, l_10, l_13, l_2},1).evalf();
    ex G_904 = G(lst{l_7, l_10, l_2, l_2},1).evalf();
    ex G_905 = G(lst{l_7, l_11, l_11, l_11},1).evalf();
    ex G_906 = G(lst{l_7, l_11, l_11, l_2},1).evalf();
    ex G_907 = G(lst{l_7, l_11, l_13, l_11},1).evalf();
    ex G_908 = G(lst{l_7, l_11, l_13, l_2},1).evalf();
    ex G_909 = G(lst{l_7, l_11, l_2, l_11},1).evalf();
    ex G_910 = G(lst{l_7, l_11, l_2, l_2},1).evalf();
    ex G_911 = G(lst{l_7, l_11, l_8, l_11},1).evalf();
    ex G_912 = G(lst{l_7, l_11, l_8, l_2},1).evalf();
    ex G_913 = G(lst{l_7, l_13, l_11, l_11},1).evalf();
    ex G_914 = G(lst{l_7, l_13, l_11, l_2},1).evalf();
    ex G_915 = G(lst{l_7, l_13, l_2, l_2},1).evalf();
    ex G_916 = G(lst{l_7, l_13, l_8, l_11},1).evalf();
    ex G_917 = G(lst{l_7, l_13, l_8, l_2},1).evalf();
    ex G_918 = G(lst{l_7, l_2, l_1, l_2},1).evalf();
    ex G_919 = G(lst{l_7, l_2, l_11, l_11},1).evalf();
    ex G_920 = G(lst{l_7, l_2, l_11, l_2},1).evalf();
    ex G_921 = G(lst{l_7, l_2, l_13, l_11},1).evalf();
    ex G_922 = G(lst{l_7, l_2, l_13, l_2},1).evalf();
    ex G_923 = G(lst{l_7, l_2, l_2, l_11},1).evalf();
    ex G_924 = G(lst{l_7, l_2, l_2, l_2},1).evalf();
    ex G_925 = G(lst{l_7, l_2, l_8, l_11},1).evalf();
    ex G_926 = G(lst{l_7, l_2, l_8, l_2},1).evalf();
    ex G_927 = G(lst{l_7, l_4, l_2, l_2},1).evalf();
    ex G_928 = G(lst{l_7, l_5, l_2, l_2},1).evalf();
    ex G_929 = G(lst{l_7, l_6, l_11, l_11},1).evalf();
    ex G_930 = G(lst{l_7, l_6, l_11, l_2},1).evalf();
    ex G_931 = G(lst{l_7, l_6, l_2, l_2},1).evalf();
    ex G_932 = G(lst{l_7, l_6, l_8, l_11},1).evalf();
    ex G_933 = G(lst{l_7, l_6, l_8, l_2},1).evalf();
    ex G_934 = G(lst{l_7, l_7, l_11, l_11},1).evalf();
    ex G_935 = G(lst{l_7, l_7, l_11, l_2},1).evalf();
    ex G_936 = G(lst{l_7, l_7, l_2, l_2},1).evalf();
    ex G_937 = G(lst{l_7, l_7, l_8, l_11},1).evalf();
    ex G_938 = G(lst{l_7, l_7, l_8, l_2},1).evalf();
    ex G_939 = G(lst{l_7, l_8, l_11, l_11},1).evalf();
    ex G_940 = G(lst{l_7, l_8, l_11, l_2},1).evalf();
    ex G_941 = G(lst{l_7, l_8, l_13, l_11},1).evalf();
    ex G_942 = G(lst{l_7, l_8, l_13, l_2},1).evalf();
    ex G_943 = G(lst{l_7, l_8, l_2, l_11},1).evalf();
    ex G_944 = G(lst{l_7, l_8, l_2, l_2},1).evalf();
    ex G_945 = G(lst{l_7, l_8, l_8, l_11},1).evalf();
    ex G_946 = G(lst{l_7, l_8, l_8, l_2},1).evalf();
    ex G_947 = G(lst{l_7, l_9, l_11, l_11},1).evalf();
    ex G_948 = G(lst{l_7, l_9, l_11, l_2},1).evalf();
    ex G_949 = G(lst{l_7, l_9, l_13, l_11},1).evalf();
    ex G_950 = G(lst{l_7, l_9, l_13, l_2},1).evalf();
    ex G_951 = G(lst{l_7, l_9, l_2, l_2},1).evalf();
    ex G_952 = G(lst{l_8, l_1, l_13, l_11},1).evalf();
    ex G_953 = G(lst{l_8, l_1, l_13, l_2},1).evalf();
    ex G_954 = G(lst{l_8, l_1, l_2, l_2},1).evalf();
    ex G_955 = G(lst{l_8, l_1, l_8, l_11},1).evalf();
    ex G_956 = G(lst{l_8, l_1, l_8, l_2},1).evalf();
    ex G_957 = G(lst{l_8, l_10, l_11, l_11},1).evalf();
    ex G_958 = G(lst{l_8, l_10, l_11, l_2},1).evalf();
    ex G_959 = G(lst{l_8, l_10, l_13, l_11},1).evalf();
    ex G_960 = G(lst{l_8, l_10, l_13, l_2},1).evalf();
    ex G_961 = G(lst{l_8, l_10, l_2, l_2},1).evalf();
    ex G_962 = G(lst{l_8, l_11, l_11, l_11},1).evalf();
    ex G_963 = G(lst{l_8, l_11, l_11, l_2},1).evalf();
    ex G_964 = G(lst{l_8, l_11, l_13, l_11},1).evalf();
    ex G_965 = G(lst{l_8, l_11, l_13, l_2},1).evalf();
    ex G_966 = G(lst{l_8, l_11, l_2, l_11},1).evalf();
    ex G_967 = G(lst{l_8, l_11, l_2, l_2},1).evalf();
    ex G_968 = G(lst{l_8, l_11, l_8, l_11},1).evalf();
    ex G_969 = G(lst{l_8, l_11, l_8, l_2},1).evalf();
    ex G_970 = G(lst{l_8, l_13, l_11, l_11},1).evalf();
    ex G_971 = G(lst{l_8, l_13, l_11, l_2},1).evalf();
    ex G_972 = G(lst{l_8, l_13, l_13, l_11},1).evalf();
    ex G_973 = G(lst{l_8, l_13, l_13, l_2},1).evalf();
    ex G_974 = G(lst{l_8, l_13, l_2, l_11},1).evalf();
    ex G_975 = G(lst{l_8, l_13, l_2, l_2},1).evalf();
    ex G_976 = G(lst{l_8, l_13, l_8, l_11},1).evalf();
    ex G_977 = G(lst{l_8, l_13, l_8, l_2},1).evalf();
    ex G_978 = G(lst{l_8, l_2, l_1, l_2},1).evalf();
    ex G_979 = G(lst{l_8, l_2, l_11, l_11},1).evalf();
    ex G_980 = G(lst{l_8, l_2, l_11, l_2},1).evalf();
    ex G_981 = G(lst{l_8, l_2, l_13, l_11},1).evalf();
    ex G_982 = G(lst{l_8, l_2, l_13, l_2},1).evalf();
    ex G_983 = G(lst{l_8, l_2, l_2, l_11},1).evalf();
    ex G_984 = G(lst{l_8, l_2, l_2, l_2},1).evalf();
    ex G_985 = G(lst{l_8, l_2, l_8, l_11},1).evalf();
    ex G_986 = G(lst{l_8, l_2, l_8, l_2},1).evalf();
    ex G_987 = G(lst{l_8, l_4, l_2, l_2},1).evalf();
    ex G_988 = G(lst{l_8, l_5, l_2, l_2},1).evalf();
    ex G_989 = G(lst{l_8, l_6, l_11, l_11},1).evalf();
    ex G_990 = G(lst{l_8, l_6, l_11, l_2},1).evalf();
    ex G_991 = G(lst{l_8, l_6, l_2, l_2},1).evalf();
    ex G_992 = G(lst{l_8, l_6, l_8, l_11},1).evalf();
    ex G_993 = G(lst{l_8, l_6, l_8, l_2},1).evalf();
    ex G_994 = G(lst{l_8, l_7, l_11, l_11},1).evalf();
    ex G_995 = G(lst{l_8, l_7, l_11, l_2},1).evalf();
    ex G_996 = G(lst{l_8, l_7, l_2, l_2},1).evalf();
    ex G_997 = G(lst{l_8, l_7, l_8, l_11},1).evalf();
    ex G_998 = G(lst{l_8, l_7, l_8, l_2},1).evalf();
    ex G_999 = G(lst{l_8, l_8, l_11, l_11},1).evalf();
    ex G_1000 = G(lst{l_8, l_8, l_11, l_2},1).evalf();
    ex G_1001 = G(lst{l_8, l_8, l_13, l_11},1).evalf();
    ex G_1002 = G(lst{l_8, l_8, l_13, l_2},1).evalf();
    ex G_1003 = G(lst{l_8, l_8, l_2, l_11},1).evalf();
    ex G_1004 = G(lst{l_8, l_8, l_2, l_2},1).evalf();
    ex G_1005 = G(lst{l_8, l_8, l_8, l_11},1).evalf();
    ex G_1006 = G(lst{l_8, l_8, l_8, l_2},1).evalf();
    ex G_1007 = G(lst{l_8, l_9, l_11, l_11},1).evalf();
    ex G_1008 = G(lst{l_8, l_9, l_11, l_2},1).evalf();
    ex G_1009 = G(lst{l_8, l_9, l_13, l_11},1).evalf();
    ex G_1010 = G(lst{l_8, l_9, l_13, l_2},1).evalf();
    ex G_1011 = G(lst{l_8, l_9, l_2, l_2},1).evalf();
    ex G_1012 = G(lst{l_9, l_1, l_13, l_11},1).evalf();
    ex G_1013 = G(lst{l_9, l_1, l_13, l_2},1).evalf();
    ex G_1014 = G(lst{l_9, l_1, l_2, l_2},1).evalf();
    ex G_1015 = G(lst{l_9, l_1, l_8, l_11},1).evalf();
    ex G_1016 = G(lst{l_9, l_1, l_8, l_2},1).evalf();
    ex G_1017 = G(lst{l_9, l_10, l_11, l_11},1).evalf();
    ex G_1018 = G(lst{l_9, l_10, l_11, l_2},1).evalf();
    ex G_1019 = G(lst{l_9, l_10, l_13, l_11},1).evalf();
    ex G_1020 = G(lst{l_9, l_10, l_13, l_2},1).evalf();
    ex G_1021 = G(lst{l_9, l_10, l_2, l_2},1).evalf();
    ex G_1022 = G(lst{l_9, l_11, l_11, l_11},1).evalf();
    ex G_1023 = G(lst{l_9, l_11, l_11, l_2},1).evalf();
    ex G_1024 = G(lst{l_9, l_11, l_13, l_11},1).evalf();
    ex G_1025 = G(lst{l_9, l_11, l_13, l_2},1).evalf();
    ex G_1026 = G(lst{l_9, l_11, l_2, l_11},1).evalf();
    ex G_1027 = G(lst{l_9, l_11, l_2, l_2},1).evalf();
    ex G_1028 = G(lst{l_9, l_11, l_8, l_11},1).evalf();
    ex G_1029 = G(lst{l_9, l_11, l_8, l_2},1).evalf();
    ex G_1030 = G(lst{l_9, l_13, l_11, l_11},1).evalf();
    ex G_1031 = G(lst{l_9, l_13, l_11, l_2},1).evalf();
    ex G_1032 = G(lst{l_9, l_13, l_13, l_11},1).evalf();
    ex G_1033 = G(lst{l_9, l_13, l_13, l_2},1).evalf();
    ex G_1034 = G(lst{l_9, l_13, l_2, l_11},1).evalf();
    ex G_1035 = G(lst{l_9, l_13, l_2, l_2},1).evalf();
    ex G_1036 = G(lst{l_9, l_13, l_8, l_11},1).evalf();
    ex G_1037 = G(lst{l_9, l_13, l_8, l_2},1).evalf();
    ex G_1038 = G(lst{l_9, l_2, l_1, l_2},1).evalf();
    ex G_1039 = G(lst{l_9, l_2, l_11, l_11},1).evalf();
    ex G_1040 = G(lst{l_9, l_2, l_11, l_2},1).evalf();
    ex G_1041 = G(lst{l_9, l_2, l_13, l_11},1).evalf();
    ex G_1042 = G(lst{l_9, l_2, l_13, l_2},1).evalf();
    ex G_1043 = G(lst{l_9, l_2, l_2, l_11},1).evalf();
    ex G_1044 = G(lst{l_9, l_2, l_2, l_2},1).evalf();
    ex G_1045 = G(lst{l_9, l_2, l_8, l_11},1).evalf();
    ex G_1046 = G(lst{l_9, l_2, l_8, l_2},1).evalf();
    ex G_1047 = G(lst{l_9, l_4, l_2, l_2},1).evalf();
    ex G_1048 = G(lst{l_9, l_5, l_2, l_2},1).evalf();
    ex G_1049 = G(lst{l_9, l_6, l_11, l_11},1).evalf();
    ex G_1050 = G(lst{l_9, l_6, l_11, l_2},1).evalf();
    ex G_1051 = G(lst{l_9, l_6, l_2, l_2},1).evalf();
    ex G_1052 = G(lst{l_9, l_6, l_8, l_11},1).evalf();
    ex G_1053 = G(lst{l_9, l_6, l_8, l_2},1).evalf();
    ex G_1054 = G(lst{l_9, l_7, l_11, l_11},1).evalf();
    ex G_1055 = G(lst{l_9, l_7, l_11, l_2},1).evalf();
    ex G_1056 = G(lst{l_9, l_7, l_2, l_2},1).evalf();
    ex G_1057 = G(lst{l_9, l_7, l_8, l_11},1).evalf();
    ex G_1058 = G(lst{l_9, l_7, l_8, l_2},1).evalf();
    ex G_1059 = G(lst{l_9, l_8, l_11, l_11},1).evalf();
    ex G_1060 = G(lst{l_9, l_8, l_11, l_2},1).evalf();
    ex G_1061 = G(lst{l_9, l_8, l_13, l_11},1).evalf();
    ex G_1062 = G(lst{l_9, l_8, l_13, l_2},1).evalf();
    ex G_1063 = G(lst{l_9, l_8, l_2, l_2},1).evalf();
    ex G_1064 = G(lst{l_9, l_9, l_11, l_11},1).evalf();
    ex G_1065 = G(lst{l_9, l_9, l_11, l_2},1).evalf();
    ex G_1066 = G(lst{l_9, l_9, l_13, l_11},1).evalf();
    ex G_1067 = G(lst{l_9, l_9, l_13, l_2},1).evalf();
    ex G_1068 = G(lst{l_9, l_9, l_2, l_2},1).evalf();
    ex J_1_0 = 1;
    ex J_1_1 = 2*G_5-4*G_2-2*G_3+4*L_ztilde1;
    ex J_1_2 = (8*G_5-8*G_3-16*G_2)*L_ztilde1+8*pow(L_ztilde1,2)-4*G_5*G_3-8*G_37-8*G_57+16*G_35+4*G_44+8*G_2*G_3+numeric(1,6)*pow(Pi,2)+4*G_59;
    ex J_1_3 = (-16*G_3+16*G_5-32*G_2)*pow(L_ztilde1,2)+numeric(32,3)*pow(L_ztilde1,3)-16*G_2*G_44-32*G_35*G_3+numeric(-2,3)*pow(Pi,2)*G_2+32*G_244+16*G_37*G_3-8*G_59*G_3+numeric(-2,3)*zeta_3+16*G_57*G_3-64*G_185+8*G_5*G_44+numeric(1,3)*pow(Pi,2)*G_5-16*G_252-16*G_195-16*G_246-8*G_209+8*G_254+32*G_187+numeric(-1,3)*pow(Pi,2)*G_3+32*G_193+(-32*G_57+16*G_44+16*G_59-16*G_5*G_3+32*G_2*G_3+numeric(2,3)*pow(Pi,2)-32*G_37+64*G_35)*L_ztilde1;
    ex J_1_4 = -64*G_187*G_3+numeric(2,3)*pow(Pi,2)*G_59+numeric(8,3)*zeta_3*G_2+numeric(-4,3)*zeta_3*G_5+numeric(2,3)*pow(Pi,2)*G_44+numeric(-4,3)*pow(Pi,2)*G_57+numeric(-4,3)*pow(Pi,2)*G_37+numeric(8,3)*pow(Pi,2)*G_35+32*G_252*G_3-32*G_37*G_44+16*G_59*G_44-16*G_5*G_209+64*G_559-128*G_558-64*G_244*G_3-32*G_57*G_44-128*G_555+256*G_554-16*G_254*G_3+numeric(4,3)*zeta_3*G_3-128*G_571+32*G_195*G_3+(numeric(-8,3)*pow(Pi,2)*G_2-64*G_2*G_44+128*G_187-128*G_35*G_3-32*G_209-32*G_59*G_3+numeric(-8,3)*zeta_3+64*G_37*G_3+128*G_244+128*G_193+32*G_5*G_44-64*G_246+32*G_254+numeric(4,3)*pow(Pi,2)*G_5+64*G_57*G_3-64*G_195+numeric(-4,3)*pow(Pi,2)*G_3-64*G_252-256*G_185)*L_ztilde1+(numeric(64,3)*G_5+numeric(-128,3)*G_2+numeric(-64,3)*G_3)*pow(L_ztilde1,3)+numeric(32,3)*pow(L_ztilde1,4)+numeric(4,3)*pow(Pi,2)*G_2*G_3+numeric(-2,3)*pow(Pi,2)*G_5*G_3+32*G_246*G_3-64*G_193*G_3+64*G_35*G_44+32*G_2*G_209+(numeric(4,3)*pow(Pi,2)+32*G_44-32*G_5*G_3-64*G_57+128*G_35+64*G_2*G_3-64*G_37+32*G_59)*pow(L_ztilde1,2)-32*G_713+16*G_714-32*G_710+64*G_709+64*G_696-32*G_697+16*G_612+64*G_572+64*G_575-32*G_576+numeric(7,360)*pow(Pi,4)+64*G_693-128*G_692+128*G_185*G_3;
    ex J_2_0 = 1;
    ex J_2_1 = 2*G_5-4*G_2-2*G_3+4*L_ztilde1;
    ex J_2_2 = (8*G_5-8*G_3-16*G_2)*L_ztilde1+8*pow(L_ztilde1,2)-4*G_5*G_3-8*G_37-8*G_57+16*G_35+4*G_44+8*G_2*G_3+numeric(1,2)*pow(Pi,2)+4*G_59;
    ex J_2_3 = (-16*G_3+16*G_5-32*G_2)*pow(L_ztilde1,2)+numeric(32,3)*pow(L_ztilde1,3)-16*G_2*G_44-32*G_35*G_3-2*pow(Pi,2)*G_2+32*G_244+16*G_37*G_3-8*G_59*G_3+numeric(-8,3)*zeta_3+16*G_57*G_3-64*G_185+8*G_5*G_44+pow(Pi,2)*G_5-16*G_252-16*G_195-16*G_246-8*G_209+8*G_254+32*G_187-pow(Pi,2)*G_3+32*G_193+(-32*G_57+16*G_44+16*G_59-16*G_5*G_3+32*G_2*G_3+2*pow(Pi,2)-32*G_37+64*G_35)*L_ztilde1;
    ex J_2_4 = 4*pow(Pi,2)*G_2*G_3-2*pow(Pi,2)*G_5*G_3-64*G_187*G_3+2*pow(Pi,2)*G_59+numeric(-16,3)*zeta_3*G_5+(4*pow(Pi,2)+32*G_44-32*G_5*G_3-64*G_57+128*G_35+64*G_2*G_3-64*G_37+32*G_59)*pow(L_ztilde1,2)+32*G_252*G_3-32*G_37*G_44+16*G_59*G_44-4*pow(Pi,2)*G_57+(-8*pow(Pi,2)*G_2-64*G_2*G_44+128*G_187-128*G_35*G_3-32*G_209-32*G_59*G_3+numeric(-32,3)*zeta_3+64*G_37*G_3+128*G_244+128*G_193+32*G_5*G_44-64*G_246+32*G_254+4*pow(Pi,2)*G_5+64*G_57*G_3-64*G_195-4*pow(Pi,2)*G_3-64*G_252-256*G_185)*L_ztilde1+2*pow(Pi,2)*G_44-16*G_5*G_209+64*G_559-128*G_558-64*G_244*G_3-32*G_57*G_44-128*G_555+256*G_554-16*G_254*G_3+numeric(7,40)*pow(Pi,4)-4*pow(Pi,2)*G_37+8*pow(Pi,2)*G_35-128*G_571+32*G_195*G_3+(numeric(64,3)*G_5+numeric(-128,3)*G_2+numeric(-64,3)*G_3)*pow(L_ztilde1,3)+numeric(32,3)*pow(L_ztilde1,4)+32*G_246*G_3-64*G_193*G_3+64*G_35*G_44+32*G_2*G_209-32*G_713+16*G_714-32*G_710+64*G_709+64*G_696-32*G_697+16*G_612+64*G_572+64*G_575-32*G_576+64*G_693-128*G_692+128*G_185*G_3+numeric(32,3)*zeta_3*G_2+numeric(16,3)*zeta_3*G_3;
    ex J_3_0 = 3;
    ex J_3_1 = 6*I*Pi;
    ex J_3_2 = numeric(-13,2)*pow(Pi,2);
    ex J_3_3 = -32*zeta_3-5*I*pow(Pi,3);
    ex J_3_4 = numeric(101,40)*pow(Pi,4)-64*I*zeta_3*Pi;
    ex J_4_0 = -2;
    ex J_4_1 = 2*G_3+4*G_2-2*I*Pi-2*G_5-4*L_ztilde1;
    ex J_4_2 = (8*G_2-4*I*Pi-4*G_5+4*G_3)*L_ztilde1-4*pow(L_ztilde1,2)+2*I*Pi*G_3-8*G_35+pow(Pi,2)+2*G_5*G_3+4*I*Pi*G_2+4*G_37-2*G_44+4*G_57-2*G_59-4*G_2*G_3-2*I*Pi*G_5;
    ex J_4_3 = 2*G_209-8*G_193+4*G_195+numeric(16,3)*zeta_3-8*G_187+16*G_185-pow(Pi,2)*G_3+pow(Pi,2)*G_5+4*G_2*G_44-2*pow(Pi,2)*G_2-4*G_37*G_3+2*G_59*G_3+(8*G_57-4*G_59-8*G_2*G_3+8*G_37-16*G_35+2*pow(Pi,2)+8*I*Pi*G_2+4*I*Pi*G_3-4*G_44-4*I*Pi*G_5+4*G_5*G_3)*L_ztilde1+4*I*Pi*G_57+(8*G_2-4*I*Pi-4*G_5+4*G_3)*pow(L_ztilde1,2)+8*G_35*G_3-2*I*Pi*G_44-8*I*Pi*G_35+2*I*Pi*G_5*G_3+4*G_252-2*G_254-2*I*Pi*G_59+4*G_246-4*G_57*G_3-8*G_244+4*I*Pi*G_37-2*G_5*G_44+I*numeric(1,3)*pow(Pi,3)+numeric(-8,3)*pow(L_ztilde1,3)-4*I*Pi*G_2*G_3;
    ex J_4_4 = 2*pow(Pi,2)*G_2*G_3-pow(Pi,2)*G_5*G_3+8*G_187*G_3+pow(Pi,2)*G_59-4*G_252*G_3+4*G_37*G_44-2*G_59*G_44-2*pow(Pi,2)*G_57+I*numeric(-1,3)*pow(Pi,3)*G_3+I*numeric(-2,3)*pow(Pi,3)*G_2+I*numeric(1,3)*pow(Pi,3)*G_5+pow(Pi,2)*G_44+2*G_5*G_209-8*G_559+16*G_558+8*G_244*G_3+4*G_57*G_44+16*G_555-32*G_554+2*G_254*G_3+numeric(-4,3)*pow(L_ztilde1,4)-2*pow(Pi,2)*G_37+4*I*Pi*G_2*G_44+8*I*Pi*G_35*G_3+4*pow(Pi,2)*G_35-8*I*Pi*G_187+16*G_571-4*G_195*G_3+numeric(-1,60)*pow(Pi,4)+I*numeric(16,3)*zeta_3*Pi-4*G_246*G_3-8*I*Pi*G_244-4*I*Pi*G_57*G_3-2*I*Pi*G_5*G_44+2*I*Pi*G_59*G_3-4*I*Pi*G_37*G_3+4*I*Pi*G_246+8*G_193*G_3-8*G_35*G_44+numeric(-32,3)*zeta_3*G_2+numeric(-16,3)*zeta_3*G_3-2*I*Pi*G_254+4*I*Pi*G_195+numeric(16,3)*zeta_3*G_5+(8*G_57-4*G_59-8*G_2*G_3+8*G_37-16*G_35+2*pow(Pi,2)+8*I*Pi*G_2+4*I*Pi*G_3-4*G_44-4*I*Pi*G_5+4*G_5*G_3)*pow(L_ztilde1,2)-4*G_2*G_209-8*I*Pi*G_193+2*I*Pi*G_209+16*I*Pi*G_185+4*I*Pi*G_252+4*G_713-2*G_714+4*G_710-8*G_709-8*G_696+4*G_697-2*G_612-8*G_572-8*G_575+4*G_576-8*G_693+16*G_692+(-4*I*Pi*G_44-16*I*Pi*G_35+4*G_209-16*G_193+8*G_195-16*G_187+32*G_185-2*pow(Pi,2)*G_3+2*pow(Pi,2)*G_5+8*G_2*G_44-4*pow(Pi,2)*G_2-8*G_37*G_3+4*G_59*G_3+16*G_35*G_3+8*G_252-4*G_254+8*G_246-8*G_57*G_3-16*G_244+8*I*Pi*G_37-4*I*Pi*G_59+8*I*Pi*G_57+I*numeric(2,3)*pow(Pi,3)-4*G_5*G_44+numeric(32,3)*zeta_3-8*I*Pi*G_2*G_3+4*I*Pi*G_5*G_3)*L_ztilde1+(I*numeric(-8,3)*Pi+numeric(-8,3)*G_5+numeric(8,3)*G_3+numeric(16,3)*G_2)*pow(L_ztilde1,3)-16*G_185*G_3;
    ex J_5_0 = 0;
    ex J_5_1 = 2*G_5;
    ex J_5_2 = 8*G_5*L_ztilde1-20*G_37-4*G_5*G_3-8*G_57-4*G_16+16*G_59;
    ex J_5_3 = 16*G_5*pow(L_ztilde1,2)+16*G_57*G_3-32*G_59*G_3+8*G_5*G_44+200*G_187+80*G_193+40*G_181+8*G_126-24*G_240+numeric(1,3)*pow(Pi,2)*G_5+16*G_140+40*G_37*G_3-32*G_142+8*G_16*G_3+92*G_254-136*G_246-160*G_195+40*G_132+32*G_244-64*G_252+(-80*G_37-16*G_16-32*G_57+64*G_59-16*G_5*G_3)*L_ztilde1;
    ex J_5_4 = -400*G_187*G_3-80*G_405+numeric(-10,3)*pow(Pi,2)*G_37+numeric(-4,3)*zeta_3*G_5+numeric(-4,3)*pow(Pi,2)*G_57-16*G_16*G_44+96*G_682-216*G_683+128*G_252*G_3-80*G_37*G_44+64*G_59*G_44+240*G_679+240*G_570-16*G_5*G_209+1600*G_559-32*G_140*G_3+48*G_678-16*G_403-800*G_558-64*G_244*G_3-32*G_57*G_44-2000*G_555-400*G_553+48*G_240*G_3-184*G_254*G_3-80*G_540-400*G_541-160*G_544+320*G_545-320*G_571+320*G_195*G_3+64*G_142*G_3+numeric(-2,3)*pow(Pi,2)*G_5*G_3+272*G_246*G_3+numeric(8,3)*pow(Pi,2)*G_59+numeric(-2,3)*pow(Pi,2)*G_16+(-32*G_5*G_3+128*G_59-64*G_57-32*G_16-160*G_37)*pow(L_ztilde1,2)-160*G_193*G_3+numeric(64,3)*G_5*pow(L_ztilde1,3)-184*G_449+128*G_448-368*G_713+460*G_714+272*G_445-728*G_710+48*G_443-64*G_444-120*G_708+256*G_709+(160*G_37*G_3+32*G_5*G_44-544*G_246-256*G_252+128*G_244-128*G_142+numeric(4,3)*pow(Pi,2)*G_5+32*G_126+160*G_132-640*G_195+32*G_16*G_3+800*G_187+64*G_57*G_3+160*G_181-128*G_59*G_3-96*G_240+64*G_140+368*G_254+320*G_193)*L_ztilde1+544*G_696-944*G_697-160*G_425+320*G_426-80*G_421-400*G_422+1360*G_572+640*G_575-920*G_576+1264*G_693-32*G_410+64*G_411-128*G_692-80*G_132*G_3-16*G_126*G_3-80*G_181*G_3+240*G_691;
    ex J_6_0 = 0;
    ex J_6_1 = 0;
    ex J_6_2 = 2*G_59;
    ex J_6_3 = 4*G_142-8*G_195-20*G_246-4*G_59*G_3-4*G_240-8*G_252+18*G_254+8*G_59*L_ztilde1;
    ex J_6_4 = 16*G_682-28*G_683+16*G_252*G_3+8*G_59*G_44+40*G_679+16*G_570+32*G_559+8*G_678+8*G_240*G_3-36*G_254*G_3-16*G_545+(-80*G_246-32*G_252-16*G_240-32*G_195+72*G_254+16*G_142-16*G_59*G_3)*L_ztilde1+16*G_195*G_3-8*G_142*G_3+numeric(1,3)*pow(Pi,2)*G_59+40*G_246*G_3+36*G_449-16*G_448-72*G_713+110*G_714-40*G_445-156*G_710-8*G_443-28*G_708+32*G_709+80*G_696-168*G_697-16*G_426+80*G_572+32*G_575-72*G_576+200*G_693+8*G_411+40*G_691+16*G_59*pow(L_ztilde1,2);
    ex J_7_0 = 0;
    ex J_7_1 = 0;
    ex J_7_2 = (-2*G_11+2*G_3+4*G_2-4*G_6-2*G_4)*L_ztilde1-2*I*Pi*G_2-I*Pi*G_3+I*Pi*G_4+2*G_105-4*G_35-G_107-2*G_2*G_3+I*Pi*G_11+4*G_17-2*G_14+2*I*Pi*G_6+2*G_37+2*G_47+G_11*G_3-G_49+2*G_66+G_4*G_3-G_44;
    ex J_7_3 = -8*I*Pi*G_67+4*I*Pi*G_105+4*I*Pi*G_47+4*I*Pi*G_66-8*G_2*G_17+4*G_2*G_14+2*G_207-4*G_208+3*G_209-2*G_211-4*G_201+2*G_203-8*G_193+4*G_195-3*I*Pi*G_5*G_3+6*I*Pi*G_5*G_6+2*G_191-12*G_187-4*G_189+24*G_185+I*Pi*G_44-2*I*Pi*G_112-2*I*Pi*G_48+3*I*Pi*G_64+3*I*Pi*G_58-6*I*Pi*G_57-16*G_145+12*G_144-4*G_135+2*G_374-4*G_372+6*G_2*G_44-2*G_366+(8*G_2+4*G_3-4*G_4-4*G_11-8*G_6)*pow(L_ztilde1,2)+4*G_364+32*G_127+2*G_362-16*G_124-4*G_360+numeric(-4,3)*pow(Pi,2)*G_11+numeric(-8,3)*pow(Pi,2)*G_6-4*G_37*G_3+numeric(4,3)*pow(Pi,2)*G_3+numeric(8,3)*pow(Pi,2)*G_2+numeric(-4,3)*pow(Pi,2)*G_4-8*G_270-16*G_267+12*G_35*G_3+8*G_266-2*I*Pi*G_106-2*I*Pi*G_54+12*I*Pi*G_17+2*G_49*G_3-3*G_262+6*G_260+2*G_107*G_3+6*G_248-3*G_250+6*G_246-6*G_57*G_3+12*G_5*G_17-6*G_5*G_14-12*G_244-2*G_36*G_3-2*G_42*G_3+3*G_58*G_3+4*G_11*G_14-8*G_11*G_17-4*G_11*G_66+4*G_4*G_14-8*G_4*G_17-4*G_4*G_66+3*G_64*G_3+6*G_5*G_66-2*G_48*G_3-4*G_2*G_66-4*I*Pi*G_2*G_6+2*I*Pi*G_2*G_3-2*G_54*G_3-2*G_106*G_3+2*G_235-4*G_233-2*G_112*G_3-6*I*Pi*G_14-2*G_227+4*G_225-2*I*Pi*G_45-2*I*Pi*G_42+4*I*Pi*G_35-2*I*Pi*G_36+2*G_223-4*G_221-3*G_5*G_44-4*I*Pi*G_4*G_6+2*I*Pi*G_11*G_3+2*I*Pi*G_4*G_3-4*I*Pi*G_11*G_6+(4*G_106-4*G_49+16*G_67-12*G_5*G_6+4*G_54+12*G_57+4*G_36+8*G_2*G_6-6*G_44+8*G_11*G_6+4*G_14-12*G_2*G_3+4*G_42-6*G_64-24*G_35+8*G_4*G_6+6*G_5*G_3-4*G_107-6*G_58+8*G_37+4*G_48+4*G_112-8*G_17+4*G_45)*L_ztilde1;
    ex J_7_4 = -48*G_5*G_267+4*G_975+8*G_976-4*G_977-4*G_223*G_3+4*pow(Pi,2)*G_5*G_3-4*G_973-8*G_974+4*G_220*G_3+4*G_186*G_3+4*G_188*G_3+32*G_4*G_145+24*G_187*G_3-6*G_245*G_3-4*G_969+8*G_972+32*G_11*G_267-8*G_35*G_14-8*G_356*G_3+8*G_35*G_66+16*G_35*G_17+4*G_218*G_3+16*G_48*G_17+4*G_192*G_3-16*G_11*G_266+numeric(16,3)*pow(Pi,2)*G_2*G_6+16*G_105*G_17-12*G_49*G_66+8*G_968+8*G_4*G_135-4*G_965+numeric(16,3)*pow(Pi,2)*G_11*G_6+numeric(16,3)*pow(Pi,2)*G_4*G_6+numeric(-1,2)*pow(Pi,2)*G_107+numeric(-22,3)*pow(Pi,2)*G_35+8*G_4*G_208+8*G_963+8*G_964+8*G_2*G_135-4*G_2*G_207+numeric(8,3)*pow(Pi,2)*G_36+numeric(8,3)*pow(Pi,2)*G_42+numeric(8,3)*pow(Pi,2)*G_45+4*G_2*G_211+8*G_2*G_208-4*G_191*G_3-4*G_203*G_3-16*G_962+4*G_363*G_3+numeric(8,3)*pow(Pi,2)*G_112+numeric(8,3)*pow(Pi,2)*G_106+numeric(8,3)*pow(Pi,2)*G_48+numeric(8,3)*pow(Pi,2)*G_54+208*G_404-18*G_252*G_3+14*G_37*G_44-9*G_59*G_44+18*I*Pi*G_59*G_6-9*I*Pi*G_59*G_3+8*pow(Pi,2)*G_57+6*I*Pi*G_57*G_3+6*I*Pi*G_64*G_3+24*I*Pi*G_144+8*I*Pi*G_112*G_6+8*I*Pi*G_106*G_6-48*I*Pi*G_267-4*G_561+8*G_564-4*G_565-8*G_566+4*G_567+8*G_568-4*G_569-12*I*Pi*G_57*G_6+9*G_5*G_209+32*G_755-24*G_559-12*I*Pi*G_49*G_6+8*I*Pi*G_54*G_6+8*G_560+8*I*Pi*G_48*G_6-24*I*Pi*G_5*G_67-12*I*Pi*G_107*G_6-12*I*Pi*G_37*G_6+24*I*Pi*G_266-6*I*Pi*G_5*G_45-4*I*Pi*G_48*G_3-4*G_557+48*G_558-4*I*Pi*G_112*G_3-8*I*Pi*G_221-8*I*Pi*G_372+6*I*Pi*G_58*G_3+12*I*Pi*G_5*G_66-12*I*Pi*G_58*G_6+36*I*Pi*G_5*G_17+6*I*Pi*G_37*G_3+6*I*Pi*G_107*G_3+6*I*Pi*G_49*G_3-18*I*Pi*G_5*G_14-4*I*Pi*G_106*G_3-4*I*Pi*G_54*G_3+3*I*Pi*G_5*G_44+72*I*Pi*G_127-36*I*Pi*G_124+6*G_250*G_3+4*G_224*G_3+12*G_49*G_14-24*G_49*G_17+36*G_244*G_3-6*G_251*G_3-4*G_47*G_44+9*I*Pi*G_253-18*I*Pi*G_252+18*G_57*G_44-4*G_105*G_44-24*G_4*G_144+8*G_671+12*I*Pi*G_260+12*I*Pi*G_364-48*I*Pi*G_145+4*I*Pi*G_224-6*I*Pi*G_226-6*I*Pi*G_367-6*I*Pi*G_249-6*I*Pi*G_261-8*I*Pi*G_233-8*I*Pi*G_360+9*I*Pi*G_255+12*I*Pi*G_225+56*G_555-4*G_672+8*G_556+12*I*Pi*G_248+12*I*Pi*G_193+12*I*Pi*G_244-6*I*Pi*G_196-12*G_5*G_135-6*G_5*G_211-12*G_5*G_208-112*G_554-6*I*Pi*G_194-8*G_669+4*G_670+2*G_49*G_44+4*G_4*G_211-64*G_11*G_127+12*G_107*G_14+16*G_42*G_17-8*G_42*G_14+8*G_42*G_66-8*G_36*G_14+8*G_36*G_66+16*G_36*G_17+6*G_5*G_207+36*G_5*G_144+96*G_5*G_127-48*G_5*G_124-12*G_107*G_66-24*G_107*G_17+12*G_64*G_14+16*G_2*G_270+32*G_2*G_267+32*G_2*G_145-16*G_2*G_266-64*G_2*G_127+32*G_2*G_124-6*G_261*G_3-12*G_58*G_66-24*G_58*G_17+12*G_58*G_14-12*G_64*G_66-24*G_64*G_17+6*G_262*G_3-4*G_668-6*G_263*G_3-24*G_57*G_17+12*G_57*G_14+8*G_667+4*G_204*G_3+4*G_364*G_3-6*G_249*G_3-12*G_57*G_66+8*G_105*G_66+8*I*Pi*G_269+pow(Pi,2)*G_37+24*G_5*G_266+4*G_234*G_3+32*G_11*G_124-104*G_402+7*pow(Pi,2)*G_14-8*I*Pi*G_11*G_66+16*G_112*G_17-14*pow(Pi,2)*G_17+8*G_54*G_66+16*G_54*G_17-8*G_54*G_14+8*G_106*G_66+16*G_106*G_17-8*G_106*G_14+8*G_112*G_66-48*G_5*G_145-8*G_112*G_14+4*G_202*G_3+16*G_4*G_270-16*G_4*G_266+4*G_190*G_3-8*I*Pi*G_4*G_66+2*G_107*G_44+8*I*Pi*G_36*G_6+4*I*Pi*G_375+32*G_11*G_145-6*I*Pi*G_245-6*I*Pi*G_247-6*I*Pi*G_263-6*I*Pi*G_251+8*G_47*G_66+4*I*Pi*G_234+56*G_571-8*G_217*G_3+16*G_11*G_270+16*G_47*G_17+32*G_4*G_267+8*G_11*G_208-8*G_47*G_14-4*G_374*G_3+12*I*Pi*G_11*G_14-24*I*Pi*G_11*G_17+8*G_48*G_66-2*G_11*G_209-24*I*Pi*G_4*G_17+12*I*Pi*G_4*G_14+numeric(-13,6)*pow(Pi,2)*G_11*G_3-8*G_195*G_3-32*G_752+64*G_753+(8*G_48+24*G_57+12*G_5*G_3-8*G_107+16*G_4*G_6+16*G_2*G_6+8*G_106+8*G_36-24*G_2*G_3+32*G_67+16*G_37+8*G_42+8*G_14-12*G_44-24*G_5*G_6+8*G_45-12*G_64-12*G_58-8*G_49+8*G_112-16*G_17-48*G_35+8*G_54+16*G_11*G_6)*pow(L_ztilde1,2)+32*G_4*G_124+4*G_366*G_3+4*G_227*G_3-12*I*Pi*G_135+6*I*Pi*G_134+4*I*Pi*G_204+4*I*Pi*G_190+4*I*Pi*G_192+6*I*Pi*G_207-12*G_981+numeric(-13,6)*pow(Pi,2)*G_4*G_3-4*G_11*G_207-24*G_11*G_144+4*G_11*G_211-4*G_4*G_207-8*G_748+16*G_749+8*I*Pi*G_105*G_6+64*G_747+I*numeric(-5,6)*pow(Pi,3)*G_4-12*G_246*G_3+I*numeric(-5,6)*pow(Pi,3)*G_11+8*I*Pi*G_47*G_6+16*I*Pi*G_4*G_67-8*zeta_3*G_6-128*G_743+16*G_745-48*G_746+64*G_742+numeric(-11,3)*pow(Pi,2)*G_2*G_3+6*G_736+6*G_982+8*G_983-12*G_735+4*G_373*G_3+4*I*Pi*G_218+4*I*Pi*G_220+4*I*Pi*G_357+4*I*Pi*G_359+I*numeric(-5,3)*pow(Pi,3)*G_6-8*pow(Pi,2)*G_5*G_6+12*G_733-6*G_734+6*G_732+numeric(-13,3)*pow(Pi,2)*G_66+numeric(-1,2)*pow(Pi,2)*G_49+numeric(-13,3)*pow(Pi,2)*G_105+numeric(-11,6)*pow(Pi,2)*G_44+numeric(32,3)*pow(Pi,2)*G_67+numeric(-13,3)*pow(Pi,2)*G_47-6*G_196*G_3-6*G_194*G_3+28*G_193*G_3+9*G_253*G_3-28*G_35*G_44+8*I*Pi*G_42*G_6-24*I*Pi*G_2*G_17+8*G_751-12*G_731-6*G_226*G_3+2*I*Pi*G_210-12*I*Pi*G_208-8*I*Pi*G_189-8*I*Pi*G_201-4*I*Pi*G_211-6*G_228*G_3-24*G_5*G_270-4*zeta_3*G_4-4*zeta_3*G_11-6*G_367*G_3-14*G_2*G_209+64*G_457-24*G_37*G_17+12*G_37*G_14-12*G_37*G_66+4*G_222*G_3+4*G_375*G_3+4*G_236*G_3+4*G_361*G_3-24*G_2*G_144+18*G_59*G_66+36*G_59*G_17-18*G_59*G_14+9*G_255*G_3-16*I*Pi*G_270-4*I*Pi*G_105*G_3-4*I*Pi*G_47*G_3-48*G_456-6*G_365*G_3-8*I*Pi*G_2*G_66+12*I*Pi*G_2*G_14-2*I*Pi*G_4*G_44-2*I*Pi*G_11*G_44+4*I*Pi*G_2*G_45+16*I*Pi*G_2*G_67+8*I*Pi*G_35*G_6-128*G_453-8*G_454+16*G_455-6*G_247*G_3+64*G_452-2*G_4*G_209+18*G_715-9*G_716-9*G_712+18*G_711+18*G_710+4*I*Pi*G_11*G_45+4*I*Pi*G_4*G_45+4*I*Pi*G_222-4*G_750-36*G_709+8*G_1001-4*G_1002-8*G_1003+4*G_1004+8*G_1005-4*G_1006-64*G_4*G_127+6*G_652+6*G_707+(-8*G_2*G_45-8*G_4*G_45-8*G_11*G_45+16*G_2*G_17-8*G_2*G_14-4*G_207+8*G_208+14*G_209-4*G_210-8*G_204-8*G_202+8*G_203+12*G_196-56*G_193+12*G_194+16*G_195-8*G_192-pow(Pi,2)*G_11-16*G_35*G_6+8*G_191+4*G_11*G_44-48*G_187-8*G_188-8*G_190-8*G_186+112*G_185-2*pow(Pi,2)*G_6+32*G_145-12*G_134+8*G_135-16*G_212+pow(Pi,2)*G_3-16*G_106*G_6-8*G_375-8*G_373+8*G_374+28*G_2*G_44+12*G_367+12*G_365-8*G_366+2*pow(Pi,2)*G_2-8*G_364-16*G_127-8*G_363+8*G_362+8*G_124-pow(Pi,2)*G_4-8*G_361-8*G_357-8*G_359+16*G_356-28*G_37*G_3+18*G_59*G_3-16*G_112*G_6-36*G_59*G_6+24*G_37*G_6-16*G_48*G_6-64*G_271-16*G_269+8*G_268+32*G_267+56*G_35*G_3-16*G_266+12*G_263-16*G_105*G_6+24*G_49*G_6-16*G_47*G_6-4*G_49*G_3+24*G_107*G_6-12*G_262+12*G_261-4*G_107*G_3-18*G_255+12*G_249-12*G_250+12*G_251+36*G_252-18*G_253+12*G_247+24*G_246+24*G_64*G_6-36*G_57*G_3+8*G_105*G_3+8*G_47*G_3-24*G_5*G_17+12*G_5*G_14+12*G_5*G_45-72*G_244+12*G_245-8*G_11*G_14+16*G_11*G_17-8*G_4*G_14+16*G_4*G_17+48*G_5*G_67-32*G_11*G_67-32*G_4*G_67+24*G_57*G_6-16*G_36*G_6-32*G_2*G_67-8*G_236-8*G_234+8*G_235+12*G_228-16*G_42*G_6+12*G_226-8*G_227-8*G_224-8*G_225+8*G_223-8*G_222-8*G_220-8*G_218+16*G_217-18*G_5*G_44+24*G_58*G_6+4*G_4*G_44-16*G_54*G_6)*L_ztilde1-4*pow(Pi,2)*G_58-4*pow(Pi,2)*G_64-12*G_702+6*G_703+12*G_704-6*G_705-12*G_706+16*G_434-8*G_48*G_14-12*G_433-12*G_651-4*G_650+4*G_432-6*I*Pi*G_228-6*I*Pi*G_365-32*G_430+4*G_431-4*G_643+8*G_645-4*G_646-12*G_698+6*G_699-12*G_647+6*G_648+8*G_649+16*G_429-24*G_696+12*G_697+8*G_642+8*I*Pi*G_212+4*I*Pi*G_202-8*I*Pi*G_217-8*I*Pi*G_356-4*I*Pi*G_268-I*Pi*G_209-8*I*Pi*G_185+4*I*Pi*G_186+4*I*Pi*G_188+32*I*Pi*G_271+4*I*Pi*G_361+8*zeta_3*G_2+4*zeta_3*G_3+4*G_641+16*G_604-32*G_605+4*G_607-12*G_608+16*G_609-2*G_610+4*G_611-7*G_612+2*G_613-8*G_614+16*G_615+8*G_617-16*G_628+8*G_629+8*G_630-4*G_631+8*G_634-4*G_635+8*G_638-4*G_639-8*G_640-12*I*Pi*G_64*G_6+6*G_695+4*G_357*G_3-8*G_595+4*G_596+8*G_597-4*G_598-28*G_572-12*G_573+6*G_574-16*G_575+8*G_576-12*G_577+6*G_578+8*G_593-4*G_594-4*G_984-12*G_985+8*G_11*G_135+72*G_412-128*G_413-36*G_693-12*G_694-32*G_407+12*G_406+4*G_359*G_3+(numeric(-16,3)*G_4+numeric(16,3)*G_3+numeric(-16,3)*G_11+numeric(-32,3)*G_6+numeric(32,3)*G_2)*pow(L_ztilde1,3)+72*G_692-8*G_105*G_14-4*G_362*G_3-56*G_185*G_3+16*I*Pi*G_11*G_67+I*numeric(5,6)*pow(Pi,3)*G_3+I*numeric(5,3)*pow(Pi,3)*G_2+6*G_986-2*I*Pi*G_2*G_44-4*I*Pi*G_35*G_3-4*I*Pi*G_42*G_3-4*I*Pi*G_36*G_3+4*I*Pi*G_363+4*I*Pi*G_373+4*I*Pi*G_236+8*G_979-4*G_980-4*G_235*G_3+4*G_225*G_3;
    ex J_8_0 = 4;
    ex J_8_1 = 8*I*Pi;
    ex J_8_2 = numeric(-26,3)*pow(Pi,2);
    ex J_8_3 = numeric(-56,3)*zeta_3+I*numeric(-20,3)*pow(Pi,3);
    ex J_8_4 = numeric(113,30)*pow(Pi,4)+I*numeric(-112,3)*zeta_3*Pi;
    ex J_9_0 = 0;
    ex J_9_1 = 0;
    ex J_9_2 = (-2*G_11+2*G_3+4*G_2-4*G_6-2*G_4)*L_ztilde1-2*I*Pi*G_2-I*Pi*G_3+I*Pi*G_4+2*G_105-4*G_35-G_107-2*G_2*G_3+I*Pi*G_11+4*G_17-2*G_14+2*I*Pi*G_6+2*G_37+2*G_47+G_11*G_3-G_49+2*G_66+G_4*G_3-G_44;
    ex J_9_3 = 4*I*Pi*G_105+4*I*Pi*G_47+4*I*Pi*G_66-8*G_2*G_17+4*G_2*G_14+2*G_207-4*G_208+4*G_209-2*G_211+8*I*Pi*G_5*G_6-4*I*Pi*G_5*G_3-4*G_201+2*G_203-12*G_193+6*G_195-pow(Pi,2)*G_11+2*G_191-16*G_187-4*G_189+32*G_185-2*pow(Pi,2)*G_6-24*G_145+16*G_144-4*G_135+pow(Pi,2)*G_3+3*G_374-6*G_372+8*G_2*G_44-3*G_366+2*pow(Pi,2)*G_2+6*G_364+40*G_127-6*I*Pi*G_11*G_6+3*G_362-20*G_124-pow(Pi,2)*G_4-6*I*Pi*G_4*G_6-6*G_360-12*I*Pi*G_67-3*I*Pi*G_106-3*I*Pi*G_54-2*I*Pi*G_37+(-6*G_11-12*G_6+12*G_2-6*G_4+6*G_3)*pow(L_ztilde1,2)-6*G_37*G_3+I*Pi*G_49+I*Pi*G_107-12*G_270+4*I*Pi*G_2*G_3-24*G_267+16*G_35*G_3+12*G_266+2*I*Pi*G_44+8*I*Pi*G_35+12*I*Pi*G_17+3*G_49*G_3+(-16*G_2*G_3+24*G_67-8*G_64+12*G_37-32*G_35+4*G_36-8*G_58+16*G_57+6*G_54-8*G_17+4*G_14-6*G_49+6*G_48+4*G_45-8*G_44+4*G_42+2*I*Pi*G_4+4*I*Pi*G_6+2*I*Pi*G_11-2*I*Pi*G_3-4*I*Pi*G_2+8*G_5*G_3-16*G_5*G_6+12*G_11*G_6+12*G_4*G_6+6*G_112-6*G_107+6*G_106+8*G_2*G_6)*L_ztilde1-4*G_262+8*G_260+3*G_107*G_3+8*G_248-4*G_250+8*G_246-8*G_57*G_3+16*G_5*G_17-8*G_5*G_14-16*G_244-2*G_36*G_3-2*G_42*G_3+4*G_58*G_3+6*G_11*G_14-12*G_11*G_17-6*G_11*G_66+6*G_4*G_14-12*G_4*G_17-6*G_4*G_66+4*G_64*G_3+8*G_5*G_66-3*G_48*G_3-4*G_2*G_66-4*I*Pi*G_2*G_6-3*G_54*G_3-3*G_106*G_3+3*G_235-6*G_233-3*G_112*G_3-6*I*Pi*G_14-3*G_227+6*G_225-2*I*Pi*G_45-2*I*Pi*G_42-2*I*Pi*G_36+3*G_223-6*G_221-4*G_5*G_44+4*I*Pi*G_64+4*I*Pi*G_58-8*I*Pi*G_57+2*I*Pi*G_11*G_3+2*I*Pi*G_4*G_3-3*I*Pi*G_112-3*I*Pi*G_48;
    ex J_9_4 = -96*G_5*G_267+9*G_975+18*G_976-9*G_977-9*G_223*G_3-5*pow(Pi,2)*G_2*G_3+4*pow(Pi,2)*G_5*G_3+4*G_219*G_3-9*G_973-18*G_974+8*G_186*G_3+8*G_188*G_3+72*G_4*G_145+40*G_187*G_3-4*G_245*G_3+18*G_972+72*G_11*G_267-16*G_35*G_14-8*G_356*G_3+16*G_35*G_66+32*G_35*G_17+36*G_48*G_17+6*G_192*G_3-36*G_11*G_266-18*G_49*G_66-4*G_967+8*G_966+8*G_963+16*G_2*G_135-8*G_2*G_207+8*G_2*G_211+16*G_2*G_208-6*G_191*G_3-6*G_203*G_3-16*G_962+9*G_363*G_3+208*G_404+4*I*Pi*G_262+4*I*Pi*G_250-8*I*Pi*G_246-12*I*Pi*G_263-3*I*Pi*G_374+6*I*Pi*G_204+6*I*Pi*G_202-12*I*Pi*G_251-3*I*Pi*G_223+9*I*Pi*G_363-28*G_252*G_3+24*G_37*G_44-14*G_59*G_44+9*I*Pi*G_361+9*I*Pi*G_236+9*I*Pi*G_234+9*I*Pi*G_375+8*I*Pi*G_186-24*I*Pi*G_270+8*pow(Pi,2)*G_57+6*I*Pi*G_192+6*I*Pi*G_190-4*I*Pi*G_209-9*I*Pi*G_228-12*I*Pi*G_360+14*I*Pi*G_255+16*I*Pi*G_225+24*I*Pi*G_144-48*I*Pi*G_267-32*I*Pi*G_185+9*I*Pi*G_222+16*I*Pi*G_248-8*G_561+12*G_564-6*G_565-12*G_566+6*G_567+24*I*Pi*G_193+24*I*Pi*G_244+12*G_568-6*G_569+8*I*Pi*G_188+8*I*Pi*G_187+72*I*Pi*G_271+12*I*Pi*G_212+14*G_5*G_209+72*G_755-9*I*Pi*G_367-12*I*Pi*G_249-40*G_559-12*I*Pi*G_261+4*I*Pi*G_210-2*I*Pi*G_195-3*I*Pi*G_235+16*G_560-3*I*Pi*G_362-12*I*Pi*G_233+24*I*Pi*G_266-9*I*Pi*G_365+14*I*Pi*G_253-28*I*Pi*G_252+16*I*Pi*G_260+16*I*Pi*G_364-8*G_557+80*G_558-72*I*Pi*G_145+9*I*Pi*G_224+9*I*Pi*G_373-9*I*Pi*G_226+12*G_250*G_3+9*G_224*G_3+18*G_49*G_14-36*G_49*G_17+56*G_244*G_3-12*G_251*G_3-4*G_47*G_44+28*G_57*G_44-4*G_105*G_44-36*G_4*G_144+18*G_671+96*G_555-9*G_672+16*G_556-8*G_5*G_135-4*G_5*G_211-8*G_5*G_208-192*G_554-18*G_669+9*G_670+2*G_49*G_44-72*G_11*G_127+18*G_107*G_14+24*G_42*G_17-12*G_42*G_14+12*G_42*G_66-12*G_36*G_14+12*G_36*G_66+24*G_36*G_17+4*G_5*G_207+56*G_5*G_144+128*G_5*G_127-64*G_5*G_124-18*G_107*G_66-36*G_107*G_17+24*G_64*G_14+24*G_2*G_270+48*G_2*G_267+48*G_2*G_145-24*G_2*G_266-112*G_2*G_127+56*G_2*G_124-12*G_261*G_3-24*G_58*G_66-48*G_58*G_17+24*G_58*G_14-24*G_64*G_66-48*G_64*G_17+12*G_262*G_3-9*G_668-12*G_263*G_3-16*G_57*G_17+8*G_57*G_14+18*G_667+6*G_204*G_3+4*G_364*G_3-12*G_249*G_3-8*G_57*G_66+3*pow(Pi,2)*G_37+48*G_5*G_266+9*G_234*G_3+36*G_11*G_124-104*G_402+5*pow(Pi,2)*G_14+36*G_112*G_17-10*pow(Pi,2)*G_35-10*pow(Pi,2)*G_17+18*G_54*G_66+36*G_54*G_17-18*G_54*G_14+18*G_106*G_66+36*G_106*G_17-18*G_106*G_14+18*G_112*G_66-96*G_5*G_145-18*G_112*G_14-32*I*Pi*G_2*G_17+6*G_202*G_3+6*pow(Pi,2)*G_11*G_6+6*pow(Pi,2)*G_4*G_6+4*pow(Pi,2)*G_2*G_6+36*G_4*G_270-36*G_4*G_266+6*G_190*G_3-6*I*Pi*G_112*G_3-6*I*Pi*G_48*G_3+2*G_107*G_44+72*G_11*G_145+96*G_571-8*G_217*G_3+36*G_11*G_270+40*I*Pi*G_5*G_17-24*I*Pi*G_58*G_6+16*I*Pi*G_5*G_66+8*I*Pi*G_58*G_3+72*G_4*G_267-6*I*Pi*G_54*G_3-6*I*Pi*G_106*G_3-24*I*Pi*G_64*G_6-20*I*Pi*G_5*G_14+8*I*Pi*G_49*G_3+8*I*Pi*G_107*G_3-8*I*Pi*G_2*G_44+12*I*Pi*G_37*G_3+6*I*Pi*G_5*G_44-9*G_374*G_3-3*pow(Pi,2)*G_66-3*pow(Pi,2)*G_105+12*pow(Pi,2)*G_67-3*pow(Pi,2)*G_47+12*I*Pi*G_11*G_14+8*I*Pi*G_2*G_45-24*I*Pi*G_11*G_17+12*I*Pi*G_36*G_6+12*I*Pi*G_42*G_6+24*I*Pi*G_2*G_67+16*I*Pi*G_35*G_6-48*I*Pi*G_5*G_67-12*I*Pi*G_4*G_66+18*I*Pi*G_48*G_6+18*G_48*G_66+18*I*Pi*G_54*G_6-18*I*Pi*G_49*G_6+18*I*Pi*G_112*G_6-18*I*Pi*G_107*G_6-12*I*Pi*G_11*G_66+18*I*Pi*G_106*G_6-2*G_11*G_209-24*I*Pi*G_4*G_17+12*I*Pi*G_4*G_14-14*I*Pi*G_59*G_3+28*I*Pi*G_59*G_6+8*I*Pi*G_64*G_3+12*I*Pi*G_57*G_3+36*I*Pi*G_4*G_67+36*I*Pi*G_11*G_67-16*I*Pi*G_35*G_3-14*G_195*G_3-72*G_752+144*G_753+36*G_4*G_124+7*G_366*G_3+7*G_227*G_3-18*G_981+(-16*G_2*G_45+32*G_2*G_17-16*G_2*G_14-8*G_207+16*G_208+24*G_209-8*G_210-12*G_204-12*G_202+12*G_203+20*G_196-96*G_193+20*G_194+28*G_195-12*G_192-3*pow(Pi,2)*G_11-32*G_35*G_6+12*G_191+4*G_11*G_44-80*G_187-16*G_188-12*G_190-16*G_186+192*G_185+8*I*Pi*G_105+8*I*Pi*G_47+8*I*Pi*G_66-6*pow(Pi,2)*G_6+48*G_145+16*G_144-16*G_134-8*G_135-24*G_212+3*pow(Pi,2)*G_3-36*G_106*G_6+8*I*Pi*G_2*G_3-12*I*Pi*G_4*G_6-18*G_375-18*G_373+18*G_374+48*G_2*G_44+18*G_367+18*G_365-14*G_366+6*pow(Pi,2)*G_2-8*G_364+48*G_127-18*G_363+18*G_362-24*G_124-3*pow(Pi,2)*G_4-18*G_361-8*G_358+16*G_356-48*G_37*G_3+28*G_59*G_3-36*G_112*G_6+2*I*Pi*G_49+4*I*Pi*G_44+16*I*Pi*G_35-6*I*Pi*G_48-6*I*Pi*G_112-4*I*Pi*G_37-56*G_59*G_6+40*G_37*G_6-24*I*Pi*G_67-36*G_48*G_6-144*G_271+8*G_268-8*I*Pi*G_2*G_6+96*G_35*G_3-12*I*Pi*G_11*G_6-4*I*Pi*G_45-4*I*Pi*G_42-4*I*Pi*G_36+24*G_263+36*G_49*G_6-8*I*Pi*G_5*G_3-4*G_49*G_3+36*G_107*G_6-24*G_262+24*G_261-4*G_107*G_3-28*G_255+24*G_249-24*G_250+24*G_251+56*G_252-28*G_253+8*G_247+48*G_246+48*G_64*G_6-56*G_57*G_3+8*G_105*G_3+8*G_47*G_3-16*G_5*G_17+8*G_5*G_14+8*G_5*G_45-112*G_244+8*G_245+96*G_5*G_67-72*G_11*G_67-72*G_4*G_67+16*G_57*G_6+4*I*Pi*G_11*G_3+4*I*Pi*G_4*G_3-24*G_36*G_6-48*G_2*G_67+16*I*Pi*G_5*G_6-18*G_236-18*G_234+18*G_235+18*G_228-24*G_42*G_6+18*G_226-14*G_227-18*G_224-8*G_225+8*I*Pi*G_58-16*I*Pi*G_57+8*I*Pi*G_64-6*I*Pi*G_106-12*I*Pi*G_14-6*I*Pi*G_54+24*I*Pi*G_17+18*G_223-18*G_222-8*G_219+16*G_217-28*G_5*G_44+48*G_58*G_6+4*G_4*G_44-36*G_54*G_6+2*I*Pi*G_107)*L_ztilde1-36*G_11*G_144+numeric(-3,2)*pow(Pi,2)*G_4*G_3+numeric(-3,2)*pow(Pi,2)*G_11*G_3+I*numeric(1,3)*pow(Pi,3)*G_2+I*numeric(-1,6)*pow(Pi,3)*G_4+I*numeric(1,6)*pow(Pi,3)*G_3+I*numeric(-1,3)*pow(Pi,3)*G_6+I*numeric(-1,6)*pow(Pi,3)*G_11+144*G_747-24*G_246*G_3-144*G_743-72*G_746+72*G_742+12*G_736+9*G_982+14*G_983+(-40*G_2*G_3-4*G_11*G_3+72*G_67-8*G_66-24*G_64+28*G_37-80*G_35+12*G_36-24*G_58+48*G_57+18*G_54-40*G_17+20*G_14-14*G_49+18*G_48-8*G_47+12*G_45-20*G_44+12*G_42+2*I*Pi*G_4+4*I*Pi*G_6+2*I*Pi*G_11-2*I*Pi*G_3-4*I*Pi*G_2+24*G_5*G_3-48*G_5*G_6+36*G_11*G_6+36*G_4*G_6+18*G_112-14*G_107+18*G_106-8*G_105+24*G_2*G_6-4*G_4*G_3)*pow(L_ztilde1,2)-24*G_735+9*G_373*G_3+8*I*Pi*G_207-8*pow(Pi,2)*G_5*G_6+24*G_733-12*G_734+12*G_732-10*G_196*G_3-10*G_194*G_3+48*G_193*G_3+14*G_253*G_3-48*G_35*G_44+numeric(-3,2)*pow(Pi,2)*G_49+numeric(-5,2)*pow(Pi,2)*G_44-24*G_731-9*G_226*G_3+8*I*Pi*G_134-8*I*Pi*G_189-8*I*Pi*G_201-4*I*Pi*G_211-9*G_228*G_3+(numeric(-28,3)*G_11+numeric(-56,3)*G_6+numeric(-28,3)*G_4+numeric(28,3)*G_3+numeric(56,3)*G_2)*pow(L_ztilde1,3)-48*G_5*G_270-9*G_367*G_3-24*G_2*G_209-2*I*Pi*G_191-2*I*Pi*G_203+144*G_457-40*G_37*G_17+20*G_37*G_14-20*G_37*G_66+9*G_222*G_3+9*G_375*G_3+9*G_236*G_3+9*G_361*G_3-40*G_2*G_144+28*G_59*G_66+56*G_59*G_17-28*G_59*G_14+14*G_255*G_3-4*I*Pi*G_105*G_3-4*I*Pi*G_47*G_3-96*G_456-4*I*Pi*G_245-4*I*Pi*G_247-9*G_365*G_3-8*I*Pi*G_2*G_66-2*I*Pi*G_4*G_44-2*I*Pi*G_11*G_44-192*G_453-8*G_454-4*G_247*G_3+96*G_452-2*G_4*G_209+28*G_715-14*G_716-14*G_712+28*G_711+28*G_710+16*I*Pi*G_2*G_14-12*I*Pi*G_372-4*G_750-56*G_709+4*G_358*G_3+18*G_1001-9*G_1002-18*G_1003+9*G_1004+18*G_1005-9*G_1006-72*G_4*G_127+9*G_652+12*G_707-4*pow(Pi,2)*G_58-4*pow(Pi,2)*G_64-24*G_702+12*G_703+24*G_704-12*G_705-24*G_706+24*G_434-18*G_48*G_14-8*G_433-18*G_651-7*G_650+8*G_432-4*I*Pi*G_5*G_45-8*I*Pi*G_57*G_6-32*G_430+4*G_431-9*G_643+8*G_645-4*G_646-8*G_698+4*G_699-18*G_647+9*G_648+14*G_649+16*G_429-48*G_696+24*G_697+18*G_642-8*I*Pi*G_217-8*I*Pi*G_356-4*I*Pi*G_268-10*I*Pi*G_194-10*I*Pi*G_196+9*G_641+28*G_604-56*G_605+8*G_607-20*G_608+24*G_609-4*G_610+8*G_611-12*G_612+4*G_613-12*G_614+24*G_615+12*G_617-16*G_628+8*G_629+8*G_632-4*G_633+18*G_638-9*G_639-18*G_640+4*G_695-12*G_595+6*G_596+12*G_597-6*G_598+numeric(-3,2)*pow(Pi,2)*G_107-48*G_572-20*G_573+10*G_574-28*G_575+14*G_576-20*G_577+10*G_578+12*G_593-6*G_594-7*G_984-18*G_985+96*G_412-240*G_413-56*G_693-8*G_694-8*G_407+16*G_406+112*G_692-9*G_362*G_3-4*I*Pi*G_135+56*I*Pi*G_127-28*I*Pi*G_124+2*pow(Pi,2)*G_42+2*pow(Pi,2)*G_45+3*pow(Pi,2)*G_112+3*pow(Pi,2)*G_106+3*pow(Pi,2)*G_48+3*pow(Pi,2)*G_54+2*pow(Pi,2)*G_36-96*G_185*G_3+I*Pi*G_227+9*G_986+I*Pi*G_366-20*I*Pi*G_37*G_6-4*I*Pi*G_42*G_3-4*I*Pi*G_36*G_3-12*I*Pi*G_221+4*I*Pi*G_219+4*I*Pi*G_358+8*G_979-4*G_980-16*I*Pi*G_208-9*G_235*G_3+4*G_225*G_3;
    ex J_10_0 = 0;
    ex J_10_1 = 0;
    ex J_10_2 = 0;
    ex J_10_3 = 8*G_2*G_17-4*G_2*G_14-2*G_207+4*G_208-G_209+2*G_211+4*G_201-2*G_203-2*G_191+4*G_187+4*G_189-8*G_185-4*G_144+4*G_135-2*G_2*G_44-16*G_127+8*G_124-4*G_35*G_3+(-4*G_45+8*G_35-2*G_5*G_3+2*G_58+8*G_17+2*G_64+4*G_2*G_3+2*G_44-4*G_36-4*G_14+4*G_5*G_6-4*G_57-4*G_42-8*G_2*G_6)*L_ztilde1+2*I*Pi*G_14-4*I*Pi*G_17+4*I*Pi*G_2*G_6-2*I*Pi*G_5*G_6-2*I*Pi*G_2*G_3+G_262-2*G_260-2*G_248+G_250-2*G_246+2*G_57*G_3-4*G_5*G_17+2*G_5*G_14+4*G_244+2*G_36*G_3+2*G_42*G_3-G_58*G_3-G_64*G_3-2*G_5*G_66+4*G_2*G_66+G_5*G_44-I*Pi*G_58+2*I*Pi*G_57-I*Pi*G_64+2*I*Pi*G_45-I*Pi*G_44+2*I*Pi*G_42-4*I*Pi*G_35+2*I*Pi*G_36+I*Pi*G_5*G_3;
    ex J_10_4 = 24*G_5*G_267+2*pow(Pi,2)*G_2*G_3-pow(Pi,2)*G_5*G_3-8*G_186*G_3-8*G_188*G_3-12*G_187*G_3+4*G_245*G_3+16*G_35*G_14-16*G_35*G_66-32*G_35*G_17-6*G_192*G_3-16*G_2*G_135+8*G_2*G_207-8*G_2*G_211-16*G_2*G_208+6*G_191*G_3+6*G_203*G_3-96*G_404+10*G_252*G_3-10*G_37*G_44+5*G_59*G_44-2*pow(Pi,2)*G_57+8*G_561-12*G_564+6*G_565+12*G_566-6*G_567-12*G_568+6*G_569+pow(Pi,2)*G_44-5*G_5*G_209+12*G_559-16*G_560+8*G_557-24*G_558-3*G_250*G_3-20*G_244*G_3+3*G_251*G_3-10*G_57*G_44-40*G_555-16*G_556+8*G_5*G_135+4*G_5*G_211+8*G_5*G_208+80*G_554-24*G_42*G_17+12*G_42*G_14-12*G_42*G_66+12*G_36*G_14-12*G_36*G_66-24*G_36*G_17-4*G_5*G_207-20*G_5*G_144-56*G_5*G_127+28*G_5*G_124-6*G_64*G_14-24*G_2*G_270-48*G_2*G_267-48*G_2*G_145+24*G_2*G_266+112*G_2*G_127-56*G_2*G_124+3*G_261*G_3+6*G_58*G_66+12*G_58*G_17-6*G_58*G_14+6*G_64*G_66+12*G_64*G_17-3*G_262*G_3-8*I*Pi*G_2*G_45-16*I*Pi*G_35*G_6+3*G_263*G_3+16*G_57*G_17-8*G_57*G_14-6*G_204*G_3+3*G_249*G_3+8*G_57*G_66-12*G_5*G_266+48*G_402-2*pow(Pi,2)*G_14-2*I*Pi*G_58*G_3-2*I*Pi*G_64*G_3+4*pow(Pi,2)*G_35+4*pow(Pi,2)*G_17+24*G_5*G_145-6*G_202*G_3-4*pow(Pi,2)*G_2*G_6-6*G_190*G_3+8*I*Pi*G_189+8*I*Pi*G_201+4*I*Pi*G_211-4*I*Pi*G_5*G_66-40*G_571+(24*G_35+12*G_2*G_3-24*G_2*G_6-12*G_36-12*G_57-12*G_45-12*G_42+6*G_58-12*G_14-6*G_5*G_3+12*G_5*G_6+24*G_17+6*G_64+6*G_44)*pow(L_ztilde1,2)+4*I*Pi*G_5*G_45+8*I*Pi*G_57*G_6+6*G_246*G_3+4*I*Pi*G_42*G_3+4*I*Pi*G_36*G_3+8*I*Pi*G_2*G_66-4*I*Pi*G_134+4*I*Pi*G_245+4*I*Pi*G_247+10*I*Pi*G_252-3*G_736+6*G_735-4*I*Pi*G_210+(4*I*Pi*G_14-8*I*Pi*G_17+16*G_2*G_45-32*G_2*G_17+16*G_2*G_14+8*G_207-16*G_208-10*G_209+8*G_210+12*G_204+12*G_202-12*G_203-20*G_196+40*G_193-20*G_194+12*G_192+32*G_35*G_6-12*G_191+24*G_187+16*G_188+12*G_190+16*G_186-80*G_185-48*G_145+8*G_134+8*G_135+24*G_212-20*G_2*G_44-16*G_127+8*G_124+20*G_37*G_3-10*G_59*G_3+20*G_59*G_6-40*G_37*G_6+4*I*Pi*G_57-2*I*Pi*G_64-40*G_35*G_3-4*I*Pi*G_5*G_6+4*I*Pi*G_45-2*I*Pi*G_44+4*I*Pi*G_42-8*I*Pi*G_35+4*I*Pi*G_36-6*G_263+2*I*Pi*G_5*G_3+6*G_262-6*G_261+10*G_255-6*G_249+6*G_250-6*G_251-20*G_252+10*G_253-8*G_247-12*G_246-12*G_64*G_6+20*G_57*G_3+16*G_5*G_17-8*G_5*G_14-8*G_5*G_45+40*G_244-8*G_245-24*G_5*G_67-16*G_57*G_6+24*G_36*G_6+48*G_2*G_67+24*G_42*G_6+10*G_5*G_44-12*G_58*G_6+8*I*Pi*G_2*G_6-4*I*Pi*G_2*G_3-2*I*Pi*G_58)*L_ztilde1+2*pow(Pi,2)*G_5*G_6-6*G_733+3*G_734-3*G_732-12*I*Pi*G_36*G_6-16*I*Pi*G_5*G_17+8*I*Pi*G_5*G_14-12*I*Pi*G_42*G_6+5*I*Pi*G_59*G_3-10*I*Pi*G_37*G_3-10*I*Pi*G_59*G_6+20*I*Pi*G_37*G_6+6*I*Pi*G_2*G_44+12*I*Pi*G_35*G_3-24*I*Pi*G_2*G_67-6*I*Pi*G_57*G_3-3*I*Pi*G_5*G_44+10*G_196*G_3+10*G_194*G_3-20*G_193*G_3-5*G_253*G_3+20*G_35*G_44+6*G_731-8*I*Pi*G_186-8*I*Pi*G_188+12*G_5*G_270-8*I*Pi*G_207+10*G_2*G_209+40*G_37*G_17-20*G_37*G_14+20*G_37*G_66+40*G_2*G_144-10*G_59*G_66-20*G_59*G_17+10*G_59*G_14-5*G_255*G_3+12*I*Pi*G_5*G_67+6*I*Pi*G_58*G_6+6*I*Pi*G_64*G_6+32*I*Pi*G_2*G_17-16*I*Pi*G_2*G_14-4*I*Pi*G_248-4*I*Pi*G_260+24*G_456+48*G_453+4*G_247*G_3-24*G_452-10*G_715+5*G_716+3*I*Pi*G_261+3*I*Pi*G_251+3*I*Pi*G_263+3*I*Pi*G_249+16*I*Pi*G_208+5*G_712-10*G_711-10*G_710+20*G_709-3*G_707+pow(Pi,2)*G_58+pow(Pi,2)*G_64+6*G_702-3*G_703-6*G_704+3*G_705+6*G_706-24*G_434+8*G_433-8*G_432+32*G_430+8*G_698-4*G_699-16*G_429+12*G_696-6*G_697-24*I*Pi*G_127+12*I*Pi*G_124-28*G_604+56*G_605-8*G_607+20*G_608-24*G_609+4*G_610-8*G_611+5*G_612-4*G_613+12*G_614-24*G_615-12*G_617-4*G_695+12*G_595-6*G_596-12*G_597+6*G_598+20*G_572+20*G_573-10*G_574+20*G_577-10*G_578-12*G_593+6*G_594-40*G_412+96*G_413+20*G_693+8*G_694+24*I*Pi*G_145+8*G_407-8*G_406-40*G_692+4*I*Pi*G_135-I*Pi*G_250-I*Pi*G_262-8*I*Pi*G_144+2*I*Pi*G_246-6*I*Pi*G_204-6*I*Pi*G_190-6*I*Pi*G_192-12*I*Pi*G_212-6*I*Pi*G_202-12*I*Pi*G_244-20*I*Pi*G_193+3*I*Pi*G_209+24*I*Pi*G_185+10*I*Pi*G_194+10*I*Pi*G_196-4*I*Pi*G_187-5*I*Pi*G_253-5*I*Pi*G_255+2*I*Pi*G_191+2*I*Pi*G_203-2*pow(Pi,2)*G_42-2*pow(Pi,2)*G_45-2*pow(Pi,2)*G_36+40*G_185*G_3;
    ex J_11_0 = 0;
    ex J_11_1 = 0;
    ex J_11_2 = (4*G_6+2*G_4+2*G_11-2*G_3-4*G_2)*L_ztilde1+2*G_14+2*I*Pi*G_2-2*G_66+G_49+G_44-G_4*G_3+G_107+I*Pi*G_3-4*G_17-I*Pi*G_4-2*G_47-2*G_37+4*G_35-I*Pi*G_11-2*I*Pi*G_6-G_11*G_3-2*G_105+2*G_2*G_3;
    ex J_11_3 = 4*I*Pi*G_14-8*I*Pi*G_17+16*G_2*G_17-8*G_2*G_14-4*G_207+8*G_208-5*G_209+4*G_211+8*G_201-4*G_203+12*G_193-6*G_195-4*G_191+2*G_11*G_44+20*G_187+8*G_189-40*G_185+I*Pi*G_112+I*Pi*G_48+I*Pi*G_106+I*Pi*G_54+8*G_145-4*G_144-4*G_134+8*G_135-G_374+2*G_372-10*G_2*G_44+3*G_366+2*I*Pi*G_4*G_6+2*I*Pi*G_11*G_6-6*G_364-24*G_127-G_362+12*G_124+2*G_360-4*G_358+8*G_356+(20*G_2*G_3-4*G_11*G_3-8*G_67-8*G_66+6*G_64-12*G_37+40*G_35-8*G_36+6*G_58-12*G_57-2*G_54+6*G_49-2*G_48-8*G_47-8*G_45+2*I*Pi*G_3-2*I*Pi*G_11-4*I*Pi*G_6+4*I*Pi*G_2+10*G_44-8*G_42-6*G_5*G_3+12*G_5*G_6-4*G_11*G_6-4*G_4*G_6-2*G_112-2*I*Pi*G_4+6*G_107-2*G_106-8*G_105-16*G_2*G_6-4*G_4*G_3)*L_ztilde1+(12*G_6+6*G_11-12*G_2-6*G_3+6*G_4)*pow(L_ztilde1,2)+6*G_37*G_3+numeric(4,3)*pow(Pi,2)*G_6+numeric(2,3)*pow(Pi,2)*G_11+numeric(-4,3)*pow(Pi,2)*G_2+numeric(2,3)*pow(Pi,2)*G_4+4*G_270+4*G_268+8*G_267-20*G_35*G_3-4*G_266+4*I*Pi*G_45+4*I*Pi*G_42+4*I*Pi*G_36-I*Pi*G_107-I*Pi*G_49+2*I*Pi*G_37-3*G_49*G_3+3*G_262-6*G_260-3*G_107*G_3-6*G_248+3*G_250-6*G_246+6*G_57*G_3+4*G_105*G_3+4*G_47*G_3-12*G_5*G_17+6*G_5*G_14+12*G_244+4*G_36*G_3+4*G_42*G_3-3*G_58*G_3-2*G_11*G_14+4*G_11*G_17+2*G_11*G_66-2*G_4*G_14+4*G_4*G_17+2*G_4*G_66-3*G_64*G_3-6*G_5*G_66+G_48*G_3+8*G_2*G_66+G_54*G_3+G_106*G_3-G_235+2*G_233+G_112*G_3+3*G_227-6*G_225-G_223+4*I*Pi*G_67+2*G_221-4*G_219+8*G_217+3*G_5*G_44-3*I*Pi*G_58+6*I*Pi*G_57-3*I*Pi*G_64-3*I*Pi*G_44-12*I*Pi*G_35+2*G_4*G_44-6*I*Pi*G_5*G_6-6*I*Pi*G_2*G_3+3*I*Pi*G_5*G_3+numeric(-2,3)*pow(Pi,2)*G_3+8*I*Pi*G_2*G_6;
    ex J_11_4 = -4*G_360*G_3+24*G_5*G_267-3*G_975-2*G_976+G_977+3*G_223*G_3-2*pow(Pi,2)*G_5*G_3+8*G_219*G_3+G_973+6*G_974-4*G_220*G_3-16*G_186*G_3-16*G_188*G_3-8*G_4*G_145-52*G_187*G_3+12*G_245*G_3+4*G_969-8*G_970+4*G_971-2*G_972-8*G_11*G_267+32*G_35*G_14-8*G_356*G_3-32*G_35*G_66-64*G_35*G_17-2*G_48*G_44-4*G_218*G_3-4*G_48*G_17-4*G_192*G_3+4*G_11*G_266-2*G_54*G_44-2*G_106*G_44-16*G_105*G_17-2*G_112*G_44+6*G_49*G_66-8*G_967-8*G_968-8*G_4*G_135+4*G_965+16*G_966-8*G_4*G_208+8*G_963-8*G_964-32*G_2*G_135+16*G_2*G_207+(8*I*Pi*G_45+8*I*Pi*G_42+8*I*Pi*G_36+32*G_2*G_45+8*G_4*G_45+8*G_11*G_45-34*G_209+16*G_210+16*G_211+8*G_204+32*G_201+8*G_202-24*G_203-24*G_196+104*G_193-24*G_194-28*G_195+8*G_192+64*G_35*G_6-24*G_191+4*G_11*G_44+104*G_187+32*G_188+32*G_189+8*G_190+32*G_186-272*G_185+8*I*Pi*G_14-16*I*Pi*G_17+numeric(-5,3)*pow(Pi,2)*G_3-16*G_144+8*G_134+16*G_212+4*G_106*G_6+2*G_375+2*G_373-6*G_374+8*G_372-68*G_2*G_44-6*G_367-6*G_365+14*G_366-16*G_364-32*G_127+2*G_363-6*G_362+16*G_124+2*G_361+8*G_360+8*G_357-16*G_358+8*G_359+16*G_356+52*G_37*G_3-18*G_59*G_3+4*G_112*G_6+36*G_59*G_6-48*G_37*G_6+4*G_48*G_6+16*G_271+16*G_270+16*G_269+8*G_268-136*G_35*G_3-6*G_263+4*I*Pi*G_4*G_6+4*I*Pi*G_11*G_6+16*G_105*G_6-12*G_49*G_6+16*G_47*G_6-8*G_49*G_3-12*G_107*G_6+18*G_262-6*G_261-24*G_260-8*G_107*G_3+18*G_255-24*G_248-6*G_249+18*G_250-6*G_251-36*G_252+18*G_253-24*G_247-36*G_246-12*G_64*G_6+60*G_57*G_3+8*G_105*G_3+8*G_47*G_3-24*G_5*G_45+120*G_244-24*G_245+16*G_36*G_3+16*G_42*G_3-12*G_58*G_3+8*G_11*G_66+8*G_4*G_66-12*G_64*G_3-24*G_5*G_66+4*G_48*G_3-24*G_5*G_67+8*G_11*G_67+8*G_4*G_67-48*G_57*G_6-6*I*Pi*G_58+12*I*Pi*G_57-6*I*Pi*G_64-6*I*Pi*G_44-24*I*Pi*G_35+32*G_2*G_66+2*I*Pi*G_112+2*I*Pi*G_48-2*I*Pi*G_107+4*I*Pi*G_37-12*I*Pi*G_5*G_6-12*I*Pi*G_2*G_3+6*I*Pi*G_5*G_3+16*G_36*G_6+32*G_2*G_67+2*G_236+4*G_54*G_3+4*G_106*G_3+2*G_234-6*G_235+8*G_233+4*G_112*G_3-6*G_228+16*G_42*G_6-6*G_226+14*G_227+2*G_224-16*G_225-6*G_223+2*I*Pi*G_106+2*I*Pi*G_54+8*G_221+2*G_222+8*G_220+8*G_218-16*G_219+16*G_217+30*G_5*G_44+8*I*Pi*G_67-12*G_58*G_6+numeric(10,3)*pow(Pi,2)*G_6+numeric(5,3)*pow(Pi,2)*G_11+numeric(-10,3)*pow(Pi,2)*G_2+numeric(5,3)*pow(Pi,2)*G_4+4*G_4*G_44+16*I*Pi*G_2*G_6+4*G_54*G_6-2*I*Pi*G_49)*L_ztilde1-16*G_2*G_211-32*G_2*G_208+12*G_5*G_268-12*G_5*G_134+6*G_58*G_44+6*G_64*G_44-4*G_4*G_268+4*G_4*G_134-4*G_11*G_268+4*G_11*G_134+12*G_191*G_3+12*G_203*G_3-4*G_221*G_3-16*G_962-G_363*G_3+12*G_260*G_3-112*G_404+18*G_252*G_3-26*G_37*G_44+9*G_59*G_44-4*pow(Pi,2)*G_57+16*G_561-32*G_562+16*G_563-8*G_564+4*G_565+24*G_566-12*G_567-8*G_568+4*G_569-15*G_5*G_209-8*G_755+52*G_559-32*G_560+16*G_557-104*G_558-9*G_250*G_3-G_224*G_3-6*G_49*G_14+12*G_49*G_17-60*G_244*G_3+3*G_251*G_3-4*G_47*G_44-30*G_57*G_44-4*G_105*G_44+4*G_4*G_144-2*G_671-136*G_555+G_672-32*G_556+24*G_5*G_135+12*G_5*G_211+24*G_5*G_208+12*G_248*G_3+272*G_554+6*G_669-3*G_670+4*G_49*G_44-4*G_4*G_211+24*G_11*G_127-6*G_107*G_14-16*G_42*G_17+8*G_42*G_14-8*G_42*G_66+8*G_36*G_14-8*G_36*G_66-16*G_36*G_17-12*G_5*G_207-12*G_5*G_144-72*G_5*G_127+36*G_5*G_124+6*G_107*G_66+12*G_107*G_17-6*G_64*G_14-16*G_2*G_270-32*G_2*G_267-32*G_2*G_145+16*G_2*G_266+96*G_2*G_127-48*G_2*G_124+3*G_261*G_3+6*G_58*G_66+12*G_58*G_17-6*G_58*G_14+6*G_64*G_66+12*G_64*G_17-9*G_262*G_3+G_668+3*G_263*G_3+numeric(-1,3)*pow(Pi,2)*G_66+numeric(5,6)*pow(Pi,2)*G_49+numeric(-1,3)*pow(Pi,2)*G_105+numeric(13,6)*pow(Pi,2)*G_44+numeric(-8,3)*pow(Pi,2)*G_67+numeric(-1,3)*pow(Pi,2)*G_47+48*G_57*G_17-24*G_57*G_14-2*G_667-4*G_204*G_3+8*G_364*G_3+3*G_249*G_3+24*G_57*G_66-8*G_105*G_66-12*G_5*G_266-G_234*G_3-12*G_11*G_124+56*G_402-4*G_112*G_17-2*G_54*G_66-4*G_54*G_17+2*G_54*G_14-2*G_106*G_66-4*G_106*G_17+2*G_106*G_14-2*G_112*G_66+numeric(-2,3)*pow(Pi,2)*G_112+numeric(-2,3)*pow(Pi,2)*G_106+numeric(-2,3)*pow(Pi,2)*G_48+numeric(-2,3)*pow(Pi,2)*G_54+numeric(-8,3)*pow(Pi,2)*G_36+numeric(-8,3)*pow(Pi,2)*G_42+numeric(-8,3)*pow(Pi,2)*G_45+numeric(5,6)*pow(Pi,2)*G_107+numeric(26,3)*pow(Pi,2)*G_35+numeric(-5,3)*pow(Pi,2)*G_37+numeric(14,3)*pow(Pi,2)*G_17+numeric(-7,3)*pow(Pi,2)*G_14+24*G_5*G_145+2*G_112*G_14+8*I*Pi*G_11*G_17-4*G_202*G_3-4*G_4*G_270+4*G_4*G_266-4*G_190*G_3-16*I*Pi*G_186-16*I*Pi*G_188-8*I*Pi*G_210+2*I*Pi*G_4*G_44+2*I*Pi*G_11*G_44+4*G_107*G_44-8*G_11*G_145-8*G_47*G_66-104*G_571-8*G_217*G_3-4*G_11*G_270-16*G_47*G_17-8*G_4*G_267-8*G_665+4*G_666-8*G_11*G_208+8*G_47*G_14+3*G_374*G_3-2*G_48*G_66-8*G_754-2*G_11*G_209+numeric(-4,3)*pow(Pi,2)*G_11*G_6+numeric(-4,3)*pow(Pi,2)*G_4*G_6+numeric(-16,3)*pow(Pi,2)*G_2*G_6+I*numeric(1,6)*pow(Pi,3)*G_11+I*numeric(-1,6)*pow(Pi,3)*G_3+I*numeric(-1,3)*pow(Pi,3)*G_2+(numeric(56,3)*G_6+numeric(-56,3)*G_2+numeric(28,3)*G_4+numeric(28,3)*G_11+numeric(-28,3)*G_3)*pow(L_ztilde1,3)-8*G_36*G_44+14*G_195*G_3+8*G_752-16*G_753+I*numeric(1,3)*pow(Pi,3)*G_6+I*numeric(1,6)*pow(Pi,3)*G_4-12*G_4*G_124+I*Pi*G_235+numeric(-1,6)*pow(Pi,2)*G_4*G_3+numeric(-1,6)*pow(Pi,2)*G_11*G_3-7*G_366*G_3-7*G_227*G_3+numeric(13,3)*pow(Pi,2)*G_2*G_3+6*G_981+4*G_11*G_207+4*G_11*G_144-4*G_11*G_211+4*G_4*G_207+8*G_748-16*G_749-16*G_747+18*G_246*G_3-4*I*Pi*G_11*G_14+8*I*Pi*G_4*G_17-16*I*Pi*G_2*G_45-32*I*Pi*G_35*G_6+4*zeta_3*G_6+48*G_743+8*G_744-16*G_745+8*G_746-24*G_742-3*G_736-3*G_982-14*G_983+6*G_735-G_373*G_3+4*pow(Pi,2)*G_5*G_6-18*G_733+9*G_734-3*G_732-2*I*Pi*G_112*G_6-16*I*Pi*G_2*G_67+12*G_196*G_3+12*G_194*G_3-52*G_193*G_3-9*G_253*G_3+68*G_35*G_44-8*G_751-4*G_372*G_3+6*G_731+3*G_226*G_3+3*G_228*G_3-12*G_730+12*G_5*G_270+2*zeta_3*G_4+2*zeta_3*G_11-4*I*Pi*G_225-4*I*Pi*G_364+3*I*Pi*G_228+3*I*Pi*G_365+3*I*Pi*G_367+3*I*Pi*G_226+16*I*Pi*G_135-12*I*Pi*G_134+16*I*Pi*G_145-3*I*Pi*G_250-3*I*Pi*G_262+6*I*Pi*G_246-4*I*Pi*G_204-4*I*Pi*G_190-I*Pi*G_224-8*I*Pi*G_271-8*I*Pi*G_207-32*I*Pi*G_127+16*I*Pi*G_124-4*I*Pi*G_218-4*I*Pi*G_220-4*I*Pi*G_357-4*I*Pi*G_359-I*Pi*G_234-I*Pi*G_363-I*Pi*G_373+3*G_367*G_3+34*G_2*G_209-16*G_457+48*G_37*G_17-24*G_37*G_14+24*G_37*G_66-G_222*G_3-G_375*G_3-G_236*G_3-G_361*G_3+16*G_2*G_144-18*G_59*G_66-36*G_59*G_17+18*G_59*G_14-9*G_255*G_3-8*I*Pi*G_105*G_6-24*I*Pi*G_5*G_17+12*I*Pi*G_5*G_67+6*I*Pi*G_58*G_6+12*I*Pi*G_5*G_45+6*I*Pi*G_64*G_6+24*I*Pi*G_57*G_6+12*I*Pi*G_5*G_14-2*I*Pi*G_54*G_6+32*I*Pi*G_2*G_17-2*I*Pi*G_107*G_3+9*I*Pi*G_59*G_3-14*I*Pi*G_37*G_3-18*I*Pi*G_59*G_6+24*I*Pi*G_37*G_6+14*I*Pi*G_2*G_44+28*I*Pi*G_35*G_3-4*I*Pi*G_4*G_67+6*I*Pi*G_49*G_6-16*I*Pi*G_2*G_14-2*I*Pi*G_49*G_3-4*I*Pi*G_11*G_45-4*I*Pi*G_4*G_45+6*I*Pi*G_107*G_6+24*G_729+8*G_456+3*G_365*G_3+48*G_453+16*G_454-16*G_455+16*G_2*G_134-16*G_2*G_268+(52*G_2*G_3-8*G_11*G_3-24*G_67-16*G_66+18*G_64-28*G_37+104*G_35-24*G_36+18*G_58-36*G_57-6*G_54+16*G_17-8*G_14+14*G_49-6*G_48-16*G_47-24*G_45+2*I*Pi*G_3-2*I*Pi*G_11-4*I*Pi*G_6+4*I*Pi*G_2+26*G_44-24*G_42-18*G_5*G_3+36*G_5*G_6-12*G_11*G_6-12*G_4*G_6-6*G_112-2*I*Pi*G_4+14*G_107-6*G_106-16*G_105-48*G_2*G_6-8*G_4*G_3)*pow(L_ztilde1,2)-16*G_201*G_3-16*G_189*G_3-8*G_42*G_44+12*G_247*G_3-24*G_452-2*G_4*G_209-18*G_715+9*G_716-8*I*Pi*G_269-36*I*Pi*G_244+3*I*Pi*G_261+3*I*Pi*G_251+3*I*Pi*G_263+3*I*Pi*G_249+12*I*Pi*G_245+12*I*Pi*G_247-I*Pi*G_375-I*Pi*G_236-I*Pi*G_361-I*Pi*G_222-28*I*Pi*G_193+7*I*Pi*G_209+56*I*Pi*G_185+12*I*Pi*G_194+12*I*Pi*G_196-12*I*Pi*G_187+16*I*Pi*G_208-9*I*Pi*G_253-9*I*Pi*G_255+18*I*Pi*G_252+9*G_712-18*G_711-18*G_710-4*I*Pi*G_4*G_14+8*I*Pi*G_217+8*I*Pi*G_356+4*I*Pi*G_268-4*G_750+36*G_709+8*G_358*G_3-2*G_1001+G_1002+6*G_1003-3*G_1004-2*G_1005+G_1006+24*G_4*G_127-3*G_652-3*G_707+4*I*Pi*G_105*G_3+4*I*Pi*G_47*G_3+2*pow(Pi,2)*G_58+2*pow(Pi,2)*G_64+6*G_702-3*G_703-18*G_704+9*G_705+6*G_706-16*G_434+2*G_48*G_14-12*G_701-8*G_999+4*G_1000+8*G_433+6*G_651+7*G_650-16*G_432+24*G_700+48*G_430+4*G_431+G_643+16*G_645-8*G_646+24*G_698-12*G_699+6*G_647-3*G_648-14*G_649-24*G_429+36*G_696-18*G_697-2*G_642-4*I*Pi*G_192+4*I*Pi*G_191+4*I*Pi*G_203-4*I*Pi*G_202-4*zeta_3*G_2-2*zeta_3*G_3-3*G_641-8*I*Pi*G_266+16*I*Pi*G_267-24*G_604+48*G_605+8*G_606-16*G_607+8*G_608-16*G_609+8*G_610-16*G_611+17*G_612-8*G_613+8*G_614-16*G_615-8*G_616-8*G_617-16*G_628+8*G_629-8*G_630+4*G_631+16*G_632-8*G_633-8*G_634+4*G_635-8*G_636+4*G_637-2*G_638+G_639+6*G_640-12*G_695-4*G_357*G_3+24*G_595-12*G_596-8*G_597+4*G_598+52*G_572+24*G_573-12*G_574+28*G_575-14*G_576+24*G_577-12*G_578-32*G_591+16*G_592-8*G_593+4*G_594-2*I*Pi*G_48*G_6-8*I*Pi*G_36*G_6-8*I*Pi*G_42*G_6+7*G_984+6*G_985-8*G_11*G_135-8*G_412+48*G_413+60*G_693+24*G_694+48*G_407-32*G_406-4*G_359*G_3-120*G_692+I*Pi*G_362+8*G_105*G_14+3*G_362*G_3-8*I*Pi*G_212-18*I*Pi*G_57*G_3-9*I*Pi*G_5*G_44-4*I*Pi*G_11*G_67-2*I*Pi*G_106*G_6-8*I*Pi*G_47*G_6-I*Pi*G_227-I*Pi*G_366+2*I*Pi*G_195+136*G_185*G_3+I*Pi*G_374-3*G_986+I*Pi*G_223+16*G_979-8*G_980-4*G_233*G_3+3*G_235*G_3+8*G_225*G_3;
    ex J_12_0 = 0;
    ex J_12_1 = 0;
    ex J_12_2 = 0;
    ex J_12_3 = numeric(-1,6)*pow(Pi,2)*G_5+numeric(1,6)*pow(Pi,2)*G_8+numeric(1,6)*pow(Pi,2)*G_7-3*G_254+3*G_294+3*G_278;
    ex J_12_4 = -30*G_770-6*G_768-6*G_683-12*G_762+6*G_756-zeta_3*G_8-zeta_3*G_7+6*G_254*G_3+zeta_3*G_5-12*G_773+27*G_774+numeric(1,3)*pow(Pi,2)*G_5*G_3+numeric(-1,3)*pow(Pi,2)*G_7*G_3+numeric(-1,3)*pow(Pi,2)*G_8*G_3+numeric(1,6)*pow(Pi,2)*G_61+numeric(-2,3)*pow(Pi,2)*G_38+numeric(-2,3)*pow(Pi,2)*G_39+numeric(2,3)*pow(Pi,2)*G_37+numeric(-2,3)*pow(Pi,2)*G_69+numeric(1,3)*pow(Pi,2)*G_19+numeric(1,3)*pow(Pi,2)*G_18+numeric(2,3)*pow(Pi,2)*G_57+numeric(1,6)*pow(Pi,2)*G_60+numeric(1,3)*pow(Pi,2)*G_79+numeric(1,3)*pow(Pi,2)*G_71+6*G_797+(-12*G_254+12*G_294+numeric(-2,3)*pow(Pi,2)*G_5+12*G_278+numeric(2,3)*pow(Pi,2)*G_8+numeric(2,3)*pow(Pi,2)*G_7)*L_ztilde1+27*G_815+numeric(-1,2)*pow(Pi,2)*G_59-12*G_814-12*G_803+6*G_458+6*G_459+3*G_717+3*G_718-6*G_449+12*G_713-30*G_714+30*G_710+numeric(-2,3)*pow(Pi,2)*G_77+6*G_708+12*G_697+12*G_576-12*G_579-12*G_580-6*G_809-30*G_811-6*G_294*G_3-6*G_278*G_3+numeric(-1,3)*pow(Pi,2)*G_16;
    ex J_13_0 = 0;
    ex J_13_1 = 0;
    ex J_13_2 = (-2*G_11+2*G_3+4*G_2-4*G_6-2*G_4)*L_ztilde1-2*I*Pi*G_2-I*Pi*G_3+I*Pi*G_4+2*G_105-4*G_35-G_107-2*G_2*G_3+I*Pi*G_11+4*G_17-2*G_14+2*I*Pi*G_6+2*G_37+2*G_47+G_11*G_3-G_49+2*G_66+G_4*G_3-G_44;
    ex J_13_3 = 2*I*Pi*G_58-4*I*Pi*G_57+4*I*Pi*G_105+4*I*Pi*G_47+4*I*Pi*G_66-8*G_2*G_17+4*G_2*G_14+2*G_207-4*G_208+2*G_209-2*G_211-4*G_201+2*G_203-4*G_193+2*G_195+2*G_191-8*G_187-4*G_189+16*G_185-8*G_145+8*G_144-4*G_135+G_374-2*G_372+4*G_2*G_44-G_366+numeric(5,3)*pow(Pi,2)*G_3+numeric(-10,3)*pow(Pi,2)*G_6+numeric(-5,3)*pow(Pi,2)*G_11+numeric(10,3)*pow(Pi,2)*G_2+numeric(-5,3)*pow(Pi,2)*G_4+2*G_364+24*G_127+G_362-12*G_124-2*G_360-2*G_37*G_3-4*G_270-8*G_267+8*G_35*G_3+4*G_266+(-2*G_11+2*G_3+4*G_2-4*G_6-2*G_4)*pow(L_ztilde1,2)-I*Pi*G_54+12*I*Pi*G_17-I*Pi*G_107-I*Pi*G_49+2*I*Pi*G_37+G_49*G_3-2*G_262+4*G_260+G_107*G_3+4*G_248-2*G_250+4*G_246-4*G_57*G_3+8*G_5*G_17-4*G_5*G_14-8*G_244-2*G_36*G_3-2*G_42*G_3+2*G_58*G_3+2*G_11*G_14-4*G_11*G_17-2*G_11*G_66+2*G_4*G_14-4*G_4*G_17-2*G_4*G_66+2*G_64*G_3+4*G_5*G_66-G_48*G_3-4*G_2*G_66-4*I*Pi*G_2*G_6-G_54*G_3-G_106*G_3+G_235-2*G_233-G_112*G_3-I*Pi*G_112-I*Pi*G_48-I*Pi*G_106-6*I*Pi*G_14-G_227+2*G_225-2*I*Pi*G_45-2*I*Pi*G_42-2*I*Pi*G_36+G_223-2*G_221-4*I*Pi*G_67-2*G_5*G_44+(-8*G_2*G_3+8*G_67-4*G_64+4*G_37-16*G_35+4*G_36-4*G_58+8*G_57+2*G_54-8*G_17+4*G_14-2*G_49+2*G_48+4*G_45+2*I*Pi*G_3-2*I*Pi*G_11-4*I*Pi*G_6+4*I*Pi*G_2-4*G_44+4*G_42+4*G_5*G_3-8*G_5*G_6+4*G_11*G_6+4*G_4*G_6+2*G_112-2*I*Pi*G_4-2*G_107+2*G_106+8*G_2*G_6)*L_ztilde1+4*I*Pi*G_5*G_6+2*I*Pi*G_11*G_3+2*I*Pi*G_4*G_3-2*I*Pi*G_5*G_3-2*I*Pi*G_4*G_6-2*I*Pi*G_11*G_6+2*I*Pi*G_64;
    ex J_13_4 = -16*G_5*G_267+G_975+2*G_976-G_977-G_223*G_3-G_973-2*G_974+2*G_220*G_3+4*G_186*G_3+4*G_188*G_3+8*G_4*G_145+8*G_187*G_3-4*G_245*G_3-2*G_969+2*G_972+8*G_11*G_267-8*G_35*G_14-4*G_356*G_3+8*G_35*G_66+16*G_35*G_17+2*G_218*G_3+4*G_48*G_17+2*G_192*G_3-4*G_11*G_266+8*G_105*G_17-4*G_49*G_66+4*G_968+4*G_4*G_135-2*G_965+4*G_4*G_208+4*G_963+4*G_964+8*G_2*G_135-4*G_2*G_207+4*G_2*G_211+8*G_2*G_208-2*G_191*G_3-2*G_203*G_3-8*G_962+G_363*G_3+112*G_404-8*G_252*G_3+6*G_37*G_44-4*G_59*G_44-4*G_561+4*G_564-2*G_565-4*G_566+2*G_567+4*G_568-2*G_569+4*G_5*G_209+8*G_755-8*G_559+8*G_560-4*G_557+16*G_558+2*G_250*G_3+G_224*G_3+4*G_49*G_14-8*G_49*G_17+16*G_244*G_3-2*G_251*G_3-2*G_47*G_44+8*G_57*G_44-2*G_105*G_44-8*G_4*G_144+2*G_671+24*G_555-G_672+8*G_556-8*G_5*G_135-4*G_5*G_211-8*G_5*G_208-48*G_554-2*G_669+G_670+G_49*G_44+2*G_4*G_211-24*G_11*G_127+4*G_107*G_14+8*G_42*G_17-4*G_42*G_14+4*G_42*G_66-4*G_36*G_14+4*G_36*G_66+8*G_36*G_17+4*G_5*G_207+16*G_5*G_144+48*G_5*G_127-24*G_5*G_124-4*G_107*G_66-8*G_107*G_17+4*G_64*G_14+8*G_2*G_270+16*G_2*G_267+16*G_2*G_145-8*G_2*G_266-48*G_2*G_127+24*G_2*G_124-2*G_261*G_3-4*G_58*G_66-8*G_58*G_17+4*G_58*G_14-4*G_64*G_66-8*G_64*G_17+2*G_262*G_3-G_668-2*G_263*G_3-16*G_57*G_17+8*G_57*G_14+2*G_667+2*G_204*G_3+2*G_364*G_3-2*G_249*G_3-8*G_57*G_66+4*G_105*G_66-pow(Pi,2)*G_37+8*G_5*G_266+G_234*G_3+12*G_11*G_124-56*G_402+4*G_112*G_17+2*G_54*G_66+4*G_54*G_17-2*G_54*G_14+2*G_106*G_66+4*G_106*G_17-2*G_106*G_14+2*G_112*G_66-16*G_5*G_145-2*G_112*G_14+2*G_202*G_3+4*G_4*G_270-4*G_4*G_266+2*G_190*G_3-8*I*Pi*G_187+G_107*G_44+8*G_11*G_145+4*G_47*G_66+I*numeric(-3,2)*pow(Pi,3)*G_4+I*numeric(-3,2)*pow(Pi,3)*G_11+24*G_571+I*numeric(3,2)*pow(Pi,3)*G_3+numeric(20,3)*pow(Pi,2)*G_2*G_6+numeric(-20,3)*pow(Pi,2)*G_5*G_6-4*G_217*G_3+4*G_11*G_270+8*G_47*G_17+8*G_4*G_267+numeric(10,3)*pow(Pi,2)*G_11*G_6+numeric(10,3)*pow(Pi,2)*G_4*G_6+4*G_11*G_208-4*G_47*G_14-G_374*G_3+2*G_48*G_66+numeric(10,3)*pow(Pi,2)*G_5*G_3-G_11*G_209+numeric(-13,6)*pow(Pi,2)*G_11*G_3-2*G_195*G_3-8*G_752+16*G_753+12*G_4*G_124+I*Pi*G_235+G_366*G_3+G_227*G_3+(-4*I*Pi*G_44-16*I*Pi*G_35+4*I*Pi*G_14-8*I*Pi*G_17-8*G_2*G_45-4*G_4*G_45-4*G_11*G_45+16*G_2*G_17-8*G_2*G_14-4*G_207+8*G_208+6*G_209-4*G_210-4*G_204-4*G_202+4*G_203+8*G_196-24*G_193+8*G_194+4*G_195-4*G_192+pow(Pi,2)*G_11-16*G_35*G_6+4*G_191+2*G_11*G_44-16*G_187-8*G_188-4*G_190-8*G_186+48*G_185+2*pow(Pi,2)*G_6+16*G_145-8*G_134+8*G_135-8*G_212-pow(Pi,2)*G_3-4*I*Pi*G_58-4*G_106*G_6-2*G_375-2*G_373+2*G_374+12*G_2*G_44+4*G_367+4*G_365-2*G_366-2*pow(Pi,2)*G_2-4*G_364-16*G_127-2*G_363+2*G_362+8*G_124+pow(Pi,2)*G_4-2*G_361-4*G_357-4*G_359+8*G_356-12*G_37*G_3+8*G_59*G_3-4*G_112*G_6-16*G_59*G_6+16*G_37*G_6-4*G_48*G_6-16*G_271-8*G_269+4*G_268+16*G_267+24*G_35*G_3-8*G_266+4*I*Pi*G_45+4*I*Pi*G_42+4*I*Pi*G_36+4*G_263+4*I*Pi*G_4*G_6+4*I*Pi*G_11*G_6-8*G_105*G_6+8*G_49*G_6-8*G_47*G_6-2*G_49*G_3+8*G_107*G_6-4*G_262+4*G_261-2*G_107*G_3-8*G_255+4*G_249-4*G_250+4*G_251+16*G_252-8*G_253+8*G_247+8*G_246+8*G_64*G_6-16*G_57*G_3+4*G_105*G_3+4*G_47*G_3-16*G_5*G_17+8*G_5*G_14+8*G_5*G_45-32*G_244+8*G_245-4*G_11*G_14+8*G_11*G_17-4*G_4*G_14+8*G_4*G_17+16*G_5*G_67-8*G_11*G_67-8*G_4*G_67+16*G_57*G_6+2*I*Pi*G_112+8*I*Pi*G_57-4*I*Pi*G_64+2*I*Pi*G_48-2*I*Pi*G_107+4*I*Pi*G_37-8*G_36*G_6-16*G_2*G_67-2*G_236-2*G_234+2*G_235+4*G_228-8*G_42*G_6+4*G_226-2*G_227-2*G_224-4*G_225+2*G_223+2*I*Pi*G_106+2*I*Pi*G_54-2*G_222-4*G_220-4*G_218+8*G_217-8*G_5*G_44+8*I*Pi*G_67+8*G_58*G_6+2*G_4*G_44-8*I*Pi*G_2*G_3+8*I*Pi*G_2*G_6-8*I*Pi*G_5*G_6+4*I*Pi*G_5*G_3-4*G_54*G_6-2*I*Pi*G_49)*L_ztilde1-12*I*Pi*G_135+6*I*Pi*G_207-4*G_981+numeric(-13,6)*pow(Pi,2)*G_4*G_3-2*G_11*G_207-8*G_11*G_144-3*I*pow(Pi,3)*G_6+3*I*pow(Pi,3)*G_2-8*I*Pi*G_5*G_67-4*I*Pi*G_58*G_6-4*I*Pi*G_64*G_6-4*I*Pi*G_59*G_3+8*I*Pi*G_59*G_6-8*I*Pi*G_37*G_6+I*Pi*G_209+2*G_11*G_211-2*G_4*G_207-4*G_748+8*G_749+16*G_747+4*I*Pi*G_36*G_6+4*I*Pi*G_42*G_6+8*I*Pi*G_2*G_67-4*G_246*G_3+2*I*Pi*G_112*G_6-4*I*Pi*G_194-4*I*Pi*G_196+4*I*Pi*G_253+4*I*Pi*G_255-4*zeta_3*G_6-48*G_743+8*G_745-16*G_746+I*Pi*G_234+I*Pi*G_363+I*Pi*G_373+24*G_742+2*G_736+2*G_982+2*G_983-4*G_735+G_373*G_3-4*I*Pi*G_360+8*I*Pi*G_248-8*I*Pi*G_270+6*I*Pi*G_225+6*I*Pi*G_364+12*I*Pi*G_266-24*I*Pi*G_267+4*I*Pi*G_134-24*I*Pi*G_145-2*I*Pi*G_262+16*I*Pi*G_144+4*I*Pi*G_246-4*I*Pi*G_221+2*I*Pi*G_204+2*I*Pi*G_190+2*I*Pi*G_192+4*G_733-2*G_734+2*G_732+2*I*Pi*G_11*G_45+2*I*Pi*G_4*G_45+4*I*Pi*G_47*G_6+numeric(-13,3)*pow(Pi,2)*G_66+numeric(-13,3)*pow(Pi,2)*G_105+numeric(-13,3)*pow(Pi,2)*G_47-4*G_196*G_3-4*G_194*G_3+12*G_193*G_3+4*G_253*G_3-12*G_35*G_44+numeric(5,3)*pow(Pi,2)*G_112+numeric(5,3)*pow(Pi,2)*G_106+numeric(5,3)*pow(Pi,2)*G_48+numeric(5,3)*pow(Pi,2)*G_54+numeric(10,3)*pow(Pi,2)*G_36+numeric(10,3)*pow(Pi,2)*G_42+numeric(10,3)*pow(Pi,2)*G_45+numeric(1,2)*pow(Pi,2)*G_107+numeric(-14,3)*pow(Pi,2)*G_35+numeric(-46,3)*pow(Pi,2)*G_17+numeric(23,3)*pow(Pi,2)*G_14-24*I*Pi*G_2*G_17+4*G_751-4*G_731+24*I*Pi*G_5*G_17-2*I*Pi*G_54*G_3-2*G_226*G_3-2*I*Pi*G_367-2*I*Pi*G_226+2*I*Pi*G_210-12*I*Pi*G_208-8*I*Pi*G_189-8*I*Pi*G_201-4*I*Pi*G_211-2*G_228*G_3-8*G_5*G_270-2*zeta_3*G_4-2*zeta_3*G_11-2*G_367*G_3-6*G_2*G_209+8*I*Pi*G_260-2*I*Pi*G_250+4*I*Pi*G_212+2*I*Pi*G_202+16*G_457-16*G_37*G_17+8*G_37*G_14-8*G_37*G_66+G_222*G_3+G_375*G_3+G_236*G_3+G_361*G_3-16*G_2*G_144+8*G_59*G_66+16*G_59*G_17-8*G_59*G_14+4*G_255*G_3-16*G_456-2*I*Pi*G_263-2*I*Pi*G_249-4*I*Pi*G_245-4*I*Pi*G_247-2*G_365*G_3-8*I*Pi*G_2*G_66+12*I*Pi*G_2*G_14+4*I*Pi*G_2*G_45+8*I*Pi*G_35*G_6+4*I*Pi*G_64*G_3-48*G_453-4*G_454+8*G_455-4*G_247*G_3+24*G_452-G_4*G_209+8*G_715-4*G_716-4*G_712-8*I*Pi*G_252+8*G_711+numeric(-7,3)*pow(Pi,2)*G_2*G_3+8*G_710-4*I*Pi*G_49*G_6-2*I*Pi*G_106*G_3-4*I*Pi*G_107*G_6-2*G_750-16*G_709+2*G_1001-G_1002-2*G_1003+G_1004+2*G_1005-G_1006-24*G_4*G_127+2*G_652+2*G_707-4*G_702+2*G_703+4*G_704-2*G_705-4*G_706+8*G_434-2*G_48*G_14-8*G_433-4*G_651-G_650+4*G_432-4*I*Pi*G_5*G_45-8*I*Pi*G_57*G_6-24*G_430+2*G_431-G_643+4*G_645-2*G_646-8*G_698+4*G_699-4*G_647+2*G_648+2*G_649+12*G_429-8*G_696+4*G_697+2*G_642+4*I*Pi*G_186+4*I*Pi*G_188+4*zeta_3*G_2+2*zeta_3*G_3+G_641+12*G_604-24*G_605+4*G_607-8*G_608+8*G_609-2*G_610+4*G_611-3*G_612+2*G_613-4*G_614+8*G_615+4*G_617-8*G_628+4*G_629+4*G_630-2*G_631+4*G_634-2*G_635+2*G_638-G_639-2*G_640+I*Pi*G_375+I*Pi*G_236+I*Pi*G_361+I*Pi*G_222+4*G_695+2*G_357*G_3-4*G_595+2*G_596+4*G_597-2*G_598-12*G_572-8*G_573+4*G_574-4*G_575+2*G_576-8*G_577+4*G_578+4*G_593-2*G_594+4*I*Pi*G_105*G_6-G_984-4*G_985+4*G_11*G_135+32*G_412-48*G_413-16*G_693-8*G_694+(numeric(4,3)*G_3+numeric(-4,3)*G_11+numeric(8,3)*G_2+numeric(-8,3)*G_6+numeric(-4,3)*G_4)*pow(L_ztilde1,3)+(-8*G_2*G_3+8*G_67-4*G_64+4*G_37-16*G_35+4*G_36-4*G_58+8*G_57+2*G_54-8*G_17+4*G_14-2*G_49+2*G_48+4*G_45+2*I*Pi*G_3-2*I*Pi*G_11-4*I*Pi*G_6+4*I*Pi*G_2-4*G_44+4*G_42+4*G_5*G_3-8*G_5*G_6+4*G_11*G_6+4*G_4*G_6+2*G_112-2*I*Pi*G_4-2*G_107+2*G_106+8*G_2*G_6)*pow(L_ztilde1,2)-2*I*Pi*G_261-2*I*Pi*G_251-24*G_407+8*G_406+2*G_359*G_3+32*G_692+I*Pi*G_362-4*G_105*G_14-G_362*G_3+4*I*Pi*G_269-2*I*Pi*G_48*G_3-2*I*Pi*G_105*G_3+4*I*Pi*G_11*G_67+6*I*Pi*G_11*G_14+2*I*Pi*G_106*G_6-2*I*Pi*G_47*G_3-12*I*Pi*G_4*G_17+8*I*Pi*G_271+56*I*Pi*G_127-28*I*Pi*G_124+2*I*Pi*G_218-4*I*Pi*G_372+2*I*Pi*G_191+2*I*Pi*G_203-4*I*Pi*G_217+2*I*Pi*G_220+2*I*Pi*G_357+2*I*Pi*G_359-4*I*Pi*G_356-2*I*Pi*G_268-I*Pi*G_227-I*Pi*G_366+4*I*Pi*G_193+8*I*Pi*G_185+2*I*Pi*G_195-12*I*Pi*G_5*G_14+numeric(1,2)*pow(Pi,2)*G_49+numeric(-7,6)*pow(Pi,2)*G_44+numeric(20,3)*pow(Pi,2)*G_67+numeric(20,3)*pow(Pi,2)*G_57+numeric(-10,3)*pow(Pi,2)*G_58+numeric(-10,3)*pow(Pi,2)*G_64-24*G_185*G_3+I*Pi*G_374+I*Pi*G_224+2*I*Pi*G_48*G_6+2*G_986-4*I*Pi*G_42*G_3-4*I*Pi*G_36*G_3+I*Pi*G_223-2*I*Pi*G_228-2*I*Pi*G_365-4*I*Pi*G_233+4*G_979-2*G_980-4*I*Pi*G_4*G_66-I*Pi*G_11*G_44-2*I*Pi*G_112*G_3+6*I*Pi*G_4*G_14+8*I*Pi*G_5*G_66-I*Pi*G_4*G_44+2*I*Pi*G_54*G_6-12*I*Pi*G_11*G_17+3*I*Pi*G_107*G_3+2*I*Pi*G_37*G_3+2*I*Pi*G_2*G_44+4*I*Pi*G_58*G_3+4*I*Pi*G_35*G_3-4*I*Pi*G_11*G_66+4*I*Pi*G_4*G_67+3*I*Pi*G_49*G_3-G_235*G_3+2*G_225*G_3;
    ex J_14_0 = 0;
    ex J_14_1 = 0;
    ex J_14_2 = 0;
    ex J_14_3 = 0;
    ex J_14_4 = -8*G_5*G_267-4*G_186*G_3-4*G_188*G_3+4*G_187*G_3+2*G_245*G_3+8*G_35*G_14-8*G_35*G_66-16*G_35*G_17+2*G_192*G_3-8*G_2*G_135+4*G_2*G_207-4*G_2*G_211-8*G_2*G_208-2*G_191*G_3-2*G_203*G_3-48*G_404+4*G_561+4*G_564-2*G_565-4*G_566+2*G_567+4*G_568-2*G_569-4*G_559-8*G_560+4*G_557+8*G_558+G_250*G_3-G_251*G_3-8*G_556+4*G_5*G_135+2*G_5*G_211+4*G_5*G_208+8*G_42*G_17-4*G_42*G_14+4*G_42*G_66-4*G_36*G_14+4*G_36*G_66+8*G_36*G_17-2*G_5*G_207-8*G_5*G_127+4*G_5*G_124+2*G_64*G_14+8*G_2*G_270+16*G_2*G_267+16*G_2*G_145-8*G_2*G_266+16*G_2*G_127-8*G_2*G_124-G_261*G_3-2*G_58*G_66-4*G_58*G_17+2*G_58*G_14-2*G_64*G_66-4*G_64*G_17+G_262*G_3-G_263*G_3+8*G_57*G_17-4*G_57*G_14+2*G_204*G_3-G_249*G_3+4*G_57*G_66+numeric(-2,3)*pow(Pi,2)*G_36+numeric(-2,3)*pow(Pi,2)*G_42+numeric(-2,3)*pow(Pi,2)*G_45+numeric(4,3)*pow(Pi,2)*G_35+numeric(4,3)*pow(Pi,2)*G_17+numeric(-2,3)*pow(Pi,2)*G_14+4*G_5*G_266+24*G_402-8*G_5*G_145+2*G_202*G_3-4*I*Pi*G_5*G_67-2*I*Pi*G_58*G_6+2*I*Pi*G_5*G_45-2*I*Pi*G_64*G_6+4*I*Pi*G_57*G_6+numeric(-4,3)*pow(Pi,2)*G_2*G_6+numeric(2,3)*pow(Pi,2)*G_5*G_6+2*G_190*G_3+numeric(2,3)*pow(Pi,2)*G_2*G_3+numeric(-1,3)*pow(Pi,2)*G_5*G_3+numeric(1,3)*pow(Pi,2)*G_44+numeric(-2,3)*pow(Pi,2)*G_57+numeric(1,3)*pow(Pi,2)*G_58+numeric(1,3)*pow(Pi,2)*G_64+(-8*G_17+4*G_36-4*G_5*G_6-2*G_58+2*G_5*G_3-2*G_44+4*G_14-2*G_64+8*G_2*G_6+4*G_45+4*G_42+4*G_57-8*G_35-4*G_2*G_3)*pow(L_ztilde1,2)+4*I*Pi*G_36*G_6-4*I*Pi*G_5*G_17+2*I*Pi*G_5*G_14+4*I*Pi*G_42*G_6+8*I*Pi*G_2*G_17-4*I*Pi*G_2*G_14-4*I*Pi*G_2*G_45+8*I*Pi*G_2*G_67-8*I*Pi*G_35*G_6-2*G_246*G_3+8*I*Pi*G_135+G_736-2*G_735-I*Pi*G_251-2*I*Pi*G_134-8*I*Pi*G_145+2*I*Pi*G_204+2*I*Pi*G_190+2*I*Pi*G_192-2*I*Pi*G_207-16*I*Pi*G_127+2*G_733-G_734+G_732+2*I*Pi*G_245+2*I*Pi*G_247-2*G_731-4*G_5*G_270+8*I*Pi*G_124-2*I*Pi*G_191-2*I*Pi*G_203+4*I*Pi*G_212+2*I*Pi*G_202-I*Pi*G_263-I*Pi*G_249-4*I*Pi*G_186-4*I*Pi*G_188+4*I*Pi*G_187-2*I*Pi*G_210+4*I*Pi*G_208-8*G_456-16*G_453+2*G_247*G_3+8*G_452+G_707-2*G_702+G_703+2*G_704-G_705-2*G_706+8*G_434+4*G_433-4*G_432+16*G_430+4*G_698-2*G_699-8*G_429-4*G_696+2*G_697-2*I*Pi*G_246-4*G_604+8*G_605-4*G_607+8*G_609+2*G_610-4*G_611-2*G_613-4*G_614+8*G_615+4*G_617-2*G_695-4*G_595+2*G_596+4*G_597-2*G_598+4*G_593-2*G_594-32*G_413+4*G_694+I*Pi*G_250+24*G_407-4*G_406+(2*I*Pi*G_58-4*I*Pi*G_57+8*G_2*G_45-16*G_2*G_17+8*G_2*G_14+4*G_207-8*G_208+4*G_210-4*G_204-4*G_202+4*G_203-4*G_192+16*G_35*G_6+4*G_191-8*G_187+8*G_188-4*G_190+8*G_186+16*G_145+4*G_134-16*G_135-8*G_212+32*G_127-16*G_124-8*I*Pi*G_2*G_6+4*I*Pi*G_2*G_3-4*I*Pi*G_45+2*I*Pi*G_44-4*I*Pi*G_42+8*I*Pi*G_35-4*I*Pi*G_36-4*I*Pi*G_14+8*I*Pi*G_17+2*G_263-2*G_262+2*G_261+2*G_249-2*G_250+2*G_251-4*G_247+4*G_246+4*G_64*G_6+8*G_5*G_17-4*G_5*G_14-4*G_5*G_45-4*G_245+8*G_5*G_67-8*G_57*G_6-8*G_36*G_6-16*G_2*G_67-8*G_42*G_6+4*G_58*G_6+4*I*Pi*G_5*G_6-2*I*Pi*G_5*G_3+2*I*Pi*G_64)*L_ztilde1-I*Pi*G_261+I*Pi*G_262;
    ex J_15_0 = 0;
    ex J_15_1 = 0;
    ex J_15_2 = 0;
    ex J_15_3 = -2*G_384-6*G_195-4*G_386-G_11*G_44+2*G_388+I*Pi*G_58+I*Pi*G_64+2*G_166+2*G_170-2*G_162-4*G_164+4*G_160+8*G_145+4*G_382-4*G_142-8*G_144+2*G_134+numeric(1,3)*pow(Pi,2)*G_6+numeric(-1,3)*pow(Pi,2)*G_2+numeric(1,6)*pow(Pi,2)*G_4+4*G_308+G_9*G_44+G_10*G_44+G_366+2*I*Pi*G_4*G_6-I*Pi*G_11*G_3-I*Pi*G_4*G_3+2*I*Pi*G_11*G_6-2*G_12*G_66-2*G_1*G_66+G_1*G_44+2*G_85*G_3+2*G_95*G_3+2*G_115*G_3+2*G_25*G_3+G_12*G_44-2*G_9*G_66-2*G_10*G_66-16*G_127-2*G_362+8*G_124+4*G_360+2*G_358-4*G_356-2*G_92*G_3+2*G_348+4*G_270-4*G_346-2*G_268+8*G_267+numeric(1,6)*pow(Pi,2)*G_11-4*G_266-2*I*Pi*G_57+2*I*Pi*G_14-4*I*Pi*G_17+2*G_340+numeric(-1,6)*pow(Pi,2)*G_3-G_262+2*G_260+2*G_248-G_250+(-4*G_95+4*G_92-4*G_85+2*G_11*G_3-8*G_67+4*G_66-2*G_64-2*G_58+4*G_57-4*G_25+4*G_26-4*G_54+8*G_17-4*G_14+4*G_47+4*G_102+4*G_1*G_6+4*G_116+4*G_12*G_6-4*G_115-2*G_12*G_3+2*G_5*G_3-2*G_9*G_3-2*G_10*G_3-4*G_5*G_6+4*G_9*G_6-4*G_11*G_6-4*G_4*G_6-2*G_1*G_3+4*G_10*G_6-4*G_106+4*G_105+2*G_4*G_3)*L_ztilde1-4*G_12*G_17+2*G_246-2*G_57*G_3-2*G_105*G_3-2*G_47*G_3+4*G_5*G_17-2*G_5*G_14-4*G_9*G_17+2*G_9*G_14-4*G_10*G_17+2*G_10*G_14-4*G_244-2*G_334+G_58*G_3-2*G_11*G_14+4*G_11*G_17+2*G_11*G_66-2*G_4*G_14+4*G_4*G_17+2*G_4*G_66+G_64*G_3+2*G_5*G_66+2*G_12*G_14-4*G_1*G_17+2*G_1*G_14-2*I*Pi*G_1*G_6-2*I*Pi*G_12*G_6-2*I*Pi*G_10*G_6-2*I*Pi*G_9*G_6+2*G_54*G_3+2*G_106*G_3-2*G_235+4*G_233-2*G_26*G_3+G_227-2*I*Pi*G_116-2*I*Pi*G_102+2*I*Pi*G_25+2*I*Pi*G_115+2*I*Pi*G_95-2*I*Pi*G_26-2*I*Pi*G_92+2*I*Pi*G_85+4*I*Pi*G_67-2*I*Pi*G_105-2*I*Pi*G_47-2*I*Pi*G_66+2*I*Pi*G_106+2*I*Pi*G_54+4*G_332+2*G_219-2*G_116*G_3-4*G_217-G_5*G_44-4*G_322+2*G_324-2*G_102*G_3+2*G_316-G_4*G_44-2*G_310+2*G_392+2*I*Pi*G_5*G_6-I*Pi*G_5*G_3+I*Pi*G_9*G_3+I*Pi*G_12*G_3+I*Pi*G_1*G_3+I*Pi*G_10*G_3;
    ex J_15_4 = 2*G_360*G_3-16*G_5*G_267-12*G_163*G_3-9*G_975-20*G_976+2*G_318*G_3+10*G_977-2*G_978+2*G_114*G_14-2*G_123*G_66-3*G_1048-12*G_1049-6*G_388*G_3+32*G_12*G_267-6*G_219*G_3+G_100*G_44+4*G_973+12*G_974+6*G_1050-6*G_1051+12*G_1052-8*G_149*G_3-8*G_147*G_3-8*G_220*G_3+8*G_141*G_3+8*G_143*G_3-32*G_4*G_145+2*G_245*G_3+4*G_1046-3*G_1047-2*G_114*G_66-12*G_969+4*G_970-4*G_114*G_17-2*G_971-8*G_972-2*G_687-2*G_24*G_66-4*G_24*G_17+2*G_24*G_14-2*G_33*G_66-4*G_33*G_17-32*G_11*G_267+2*G_33*G_14+4*G_52*G_17-2*G_52*G_14+8*G_356*G_3+10*I*Pi*G_314-6*G_324*G_3+G_48*G_44+10*G_323*G_3+12*G_218*G_3-4*G_48*G_17+2*G_232*G_3-8*G_192*G_3+32*G_12*G_145+2*G_320*G_3+10*G_389*G_3+10*G_167*G_3+8*G_146*G_3-2*G_336*G_3-2*G_346*G_3-2*G_343*G_3+16*G_11*G_266-2*G_381*G_3-G_32*G_44-G_116*G_44-G_122*G_44-G_96*G_44-G_102*G_44+2*G_113*G_66-G_86*G_44-G_92*G_44+G_24*G_44+G_33*G_44+G_114*G_44+G_123*G_44+G_101*G_44-G_26*G_44+G_54*G_44+G_106*G_44+8*G_105*G_17+G_112*G_44+2*G_178*G_3+16*G_9*G_270+2*G_399*G_3+10*G_49*G_66+2*G_967+24*G_968+10*G_347*G_3+4*G_4*G_135+8*G_965-12*G_966+21*G_1044-8*G_1045+6*G_370*G_3-2*G_159*G_3-6*G_369*G_3-6*G_216*G_3-6*G_238*G_3-2*G_345*G_3-8*G_923-2*G_231*G_3+6*G_215*G_3+6*G_237*G_3-4*G_101*G_17+6*G_368*G_3-2*G_376*G_3+4*G_4*G_208-8*G_963-16*G_964-2*G_386*G_3-2*G_398*G_3-2*G_312*G_3-2*G_322*G_3-2*G_164*G_3+2*G_313*G_3-2*G_176*G_3+numeric(2,3)*pow(Pi,2)*G_44+2*G_344*G_3+6*G_1042-8*G_1043-8*G_921+4*G_922+4*G_686-2*G_5*G_268+2*G_5*G_134+4*G_13*G_44+5*G_27*G_44+5*G_117*G_44+5*G_97*G_44+5*G_87*G_44-G_58*G_44-G_64*G_44+2*G_4*G_268-2*G_4*G_134+2*G_11*G_268-2*G_11*G_134+2*G_337*G_3-10*G_27*G_66+4*G_25*G_14-G_53*G_44-2*G_401*G_3+2*G_221*G_3-2*G_229*G_3-2*G_961+16*G_962-2*G_354*G_3-10*G_363*G_3+32*G_1*G_145-20*G_27*G_17-2*G_179*G_3-8*G_16*G_44-30*G_920-2*G_260*G_3-4*G_115*G_66+numeric(8,3)*pow(Pi,2)*G_35+4*G_23*G_44+4*G_21*G_44-30*G_1040-12*G_1041+4*G_20*G_44-4*G_683+3*G_111*G_44+10*G_338*G_3-12*G_110*G_17-2*G_53*G_14+2*G_52*G_66-12*G_111*G_17-10*G_1037-4*G_1038+20*G_1039-96*G_404+2*G_661+9*G_1035+20*G_1036+4*G_959-2*G_960-6*G_252*G_3+4*G_37*G_44+G_56*G_44+G_65*G_44+G_63*G_44+G_62*G_44-3*G_59*G_44-2*G_1*G_268+2*G_1*G_134-2*G_12*G_268-2*G_101*G_66+16*G_12*G_270-2*G_321*G_3+6*G_110*G_14+4*G_955-2*G_956-4*G_957+2*G_958+4*G_916-2*G_917-4*G_918+20*G_919-16*G_23*G_17-2*G_878+28*G_116*G_17+16*G_562-8*G_563-4*G_567-16*G_568+8*G_569+12*G_570+2*G_5*G_209-6*G_951-4*G_952+2*G_953-2*G_954-32*G_755+48*G_559-16*G_140*G_3+6*G_677+14*G_26*G_66+28*G_26*G_17-14*G_26*G_14+2*G_32*G_66+4*G_32*G_17-2*G_32*G_14+14*G_116*G_66+10*G_390*G_3-6*G_111*G_66-14*G_116*G_14+12*G_949-6*G_950+32*G_9*G_267-12*G_675+6*G_676+12*G_1029-4*G_1030+2*G_122*G_66+4*G_122*G_17+2*G_1031+8*G_1032-4*G_1033-12*G_1034-12*G_947+6*G_948+2*G_355*G_3+4*G_96*G_17-2*G_96*G_14+12*G_673-6*G_674+14*G_102*G_66+28*G_102*G_17-14*G_1027-24*G_1028+2*G_96*G_66+2*G_377*G_3-2*G_122*G_14-12*G_46*G_17+32*G_10*G_267-4*G_123*G_17+2*G_104*G_66+3*G_250*G_3-6*G_46*G_66-4*G_25*G_66-2*G_224*G_3+2*G_123*G_14-10*G_49*G_14+32*G_1*G_267+4*G_113*G_17+20*G_49*G_17+32*G_10*G_145+10*G_314*G_3+8*G_244*G_3+2*G_400*G_3-G_251*G_3+4*G_47*G_44-12*G_55*G_17+4*G_57*G_44+4*G_105*G_44+4*G_53*G_17+2*G_53*G_66-6*G_371*G_3-2*G_319*G_3+14*G_92*G_66+16*G_4*G_144+28*G_92*G_17-8*G_671-14*G_92*G_14+16*G_1*G_270-14*G_102*G_14+2*G_86*G_66+4*G_672+4*G_86*G_17+2*G_380*G_3-2*G_86*G_14+2*G_883-6*G_341*G_3+8*G_945-4*G_946-6*G_169*G_3+4*G_5*G_135-24*G_9*G_127+12*G_9*G_124+2*G_5*G_211+4*G_5*G_208-4*G_10*G_208-4*G_10*G_135+2*G_10*G_207-24*G_10*G_127+12*G_10*G_124-2*G_9*G_211-4*G_9*G_208-4*G_9*G_135+2*G_9*G_207+12*G_12*G_124-2*G_10*G_211-2*G_248*G_3-2*G_113*G_14-2*G_139*G_3-6*G_110*G_66+2*G_137*G_3+6*G_55*G_14-8*G_25*G_17-G_52*G_44-6*G_55*G_66+6*G_46*G_14+16*G_1024-8*G_1025+12*G_1026-6*G_317*G_3-16*G_21*G_17+12*G_669-9*G_670-5*G_49*G_44+2*G_4*G_211+24*G_11*G_127-10*G_107*G_14-16*G_42*G_17+8*G_42*G_14-8*G_42*G_66+8*G_36*G_14-8*G_551-6*G_391*G_3-8*G_36*G_66-16*G_36*G_17-2*G_5*G_207-8*G_552-8*G_5*G_127+4*G_5*G_124+20*G_941-10*G_942-12*G_943+9*G_944+10*G_107*G_66+20*G_107*G_17+G_915-4*G_939+2*G_940+2*G_531+4*G_532-2*G_533+G_534+4*G_535-2*G_536-4*G_537+2*G_538+2*G_539+4*G_545-16*G_548-4*G_913+2*G_914+2*G_933+4*G_934-2*G_935+2*G_936+4*G_64*G_14+8*G_549+16*G_550-16*G_2*G_270-32*G_2*G_267-32*G_2*G_145+16*G_2*G_266+64*G_2*G_127-4*G_937+2*G_938-32*G_2*G_124-6*G_348*G_3-6*G_166*G_3-G_261*G_3-4*G_58*G_66-8*G_58*G_17+4*G_58*G_14-4*G_64*G_66+2*G_1020+2*G_1021-6*G_529-4*G_530-16*G_1022+8*G_1023+4*G_929-2*G_930+2*G_931-4*G_932-8*G_64*G_17+16*G_911-8*G_912+3*G_262*G_3+12*G_528+6*G_521-6*G_522-16*G_1*G_266+6*G_111*G_14+10*G_668+12*G_523-6*G_524-12*G_525+6*G_526-3*G_263*G_3+3*G_46*G_44-6*G_527+8*G_57*G_17-4*G_57*G_14-3*G_927-3*G_928-2*G_1018-4*G_1019-2*G_1*G_211-4*G_1*G_208-4*G_1*G_135+2*G_1*G_207+10*G_87*G_14+2*G_12*G_207-24*G_12*G_127-20*G_667-4*G_12*G_135-10*G_364*G_3-3*G_249*G_3+4*G_57*G_66+4*G_105*G_66+I*Pi*G_48*G_3+4*G_115*G_14+2*G_876+4*G_877+numeric(-2,3)*pow(Pi,2)*G_36+numeric(-2,3)*pow(Pi,2)*G_42+numeric(-2,3)*pow(Pi,2)*G_45-4*G_91*G_17+2*G_91*G_14-2*G_90*G_66-4*G_90*G_17+2*G_90*G_14-24*G_1*G_127+12*G_1*G_124-14*G_910-2*G_12*G_211-4*G_12*G_208+8*G_5*G_266+4*G_85*G_14-10*G_87*G_66-20*G_87*G_17-10*G_234*G_3-12*G_11*G_124+10*G_117*G_14+48*G_402+21*G_924-12*G_925+6*G_926-4*G_112*G_17+numeric(5,6)*pow(Pi,2)*G_4*G_3-2*G_100*G_66-4*G_100*G_17+numeric(5,6)*pow(Pi,2)*G_11*G_3+2*G_100*G_14-2*G_91*G_66-14*G_54*G_66-28*G_54*G_17+14*G_54*G_14-14*G_106*G_66-28*G_106*G_17+14*G_106*G_14-2*G_112*G_66+2*G_874-4*G_875+numeric(5,3)*pow(Pi,2)*G_66+numeric(1,6)*pow(Pi,2)*G_49+numeric(5,3)*pow(Pi,2)*G_105+numeric(-14,3)*pow(Pi,2)*G_67+numeric(1,6)*pow(Pi,2)*G_50+numeric(1,6)*pow(Pi,2)*G_51+numeric(5,3)*pow(Pi,2)*G_47+numeric(-1,6)*pow(Pi,2)*G_99+numeric(-1,6)*pow(Pi,2)*G_88+numeric(-7,3)*pow(Pi,2)*G_25+numeric(-7,3)*pow(Pi,2)*G_115+numeric(-7,3)*pow(Pi,2)*G_95+numeric(-7,3)*pow(Pi,2)*G_85+numeric(5,3)*pow(Pi,2)*G_57+numeric(-1,6)*pow(Pi,2)*G_28+numeric(-1,6)*pow(Pi,2)*G_29+numeric(-1,6)*pow(Pi,2)*G_118+numeric(-1,6)*pow(Pi,2)*G_119+numeric(-1,6)*pow(Pi,2)*G_98+numeric(1,6)*pow(Pi,2)*G_108+numeric(-5,6)*pow(Pi,2)*G_58+numeric(-5,6)*pow(Pi,2)*G_64+numeric(13,6)*pow(Pi,2)*G_26+numeric(13,6)*pow(Pi,2)*G_102+numeric(1,6)*pow(Pi,2)*G_32+numeric(1,6)*pow(Pi,2)*G_117+4*G_104*G_17-G_104*G_44-20*G_97*G_17+10*G_97*G_14-4*G_85*G_66-8*G_85*G_17+8*G_161*G_3-20*G_117*G_17-2*G_659-10*G_97*G_66+numeric(14,3)*pow(Pi,2)*G_17+numeric(-7,3)*pow(Pi,2)*G_14-4*G_95*G_66-8*G_95*G_17+4*G_95*G_14+numeric(5,6)*pow(Pi,2)*G_5*G_3+8*G_148*G_3+8*G_481+8*G_482+4*G_483-2*G_484+8*G_485-4*G_486+2*G_487+4*G_488-2*G_489-4*G_490+2*G_491+2*G_492-16*G_493+8*G_494+16*G_495-8*G_496+12*G_497-14*G_498-24*G_499+12*G_500-4*G_501+2*G_502+8*G_503-4*G_504-12*G_505+9*G_506+20*G_507-10*G_508-4*G_509+20*G_510-30*G_511-12*G_512+6*G_513-8*G_514+21*G_515-8*G_516+4*G_517-3*G_518-3*G_519-12*G_520-2*G_873+8*G_154*G_3+2*G_101*G_14-16*G_5*G_145+2*G_112*G_14+8*G_129*G_3+10*G_27*G_14+8*I*Pi*G_11*G_17+4*I*Pi*G_10*G_14+4*I*Pi*G_12*G_14-8*I*Pi*G_1*G_17+8*G_1014-4*G_1015+2*G_1016+4*G_1017-16*G_12*G_266-2*G_1010-2*G_1011+4*G_1012-2*G_1013-8*G_202*G_3+2*G_177*G_3+12*G_908+12*G_909-6*I*Pi*G_110*G_6-6*I*Pi*G_111*G_6+2*I*Pi*G_5*G_45+4*I*Pi*G_57*G_6+8*G_335*G_3-16*G_4*G_270+numeric(-4,3)*pow(Pi,2)*G_2*G_6+16*G_4*G_266+10*I*Pi*G_338+2*I*Pi*G_320+8*I*Pi*G_189+8*I*Pi*G_201+8*I*Pi*G_184+8*I*Pi*G_206-8*I*Pi*G_183-8*I*Pi*G_205+4*I*Pi*G_211+10*I*Pi*G_390+8*G_311*G_3+I*Pi*G_112*G_3-5*G_107*G_44+20*G_884-10*G_885+6*G_162*G_3+2*G_342*G_3-32*G_11*G_145-12*G_385*G_3+6*G_384*G_3+8*G_383*G_3+4*G_47*G_66+8*G_906-24*G_907+16*G_571+16*G_10*G_270+8*G_217*G_3-16*G_9*G_266-16*G_905-16*G_11*G_270+8*G_47*G_17-12*G_333*G_3-32*G_4*G_267+3*I*Pi*G_111*G_3+2*I*Pi*G_5*G_66-6*I*Pi*G_55*G_6-6*I*Pi*G_46*G_6+3*I*Pi*G_110*G_3+4*G_665-2*G_666+4*G_11*G_208-4*G_47*G_14-G_113*G_44-2*G_151*G_3+2*G_158*G_3-2*G_664-2*G_48*G_66-16*G_16*G_14+4*G_754+2*G_11*G_209-4*G_688+4*G_663+2*G_1068-2*G_662-6*G_903-6*G_904+4*G_36*G_44+8*G_198*G_3+8*G_200*G_3+8*G_206*G_3+8*G_184*G_3-8*G_40*G_14+16*G_40*G_17+8*G_40*G_66-8*G_41*G_14-4*G_40*G_44-4*G_41*G_44-4*G_43*G_44+2*G_881-4*G_882-3*G_871+4*G_872+12*G_195*G_3+6*G_331*G_3+6*G_395*G_3+6*G_397*G_3+6*G_307*G_3+6*G_327*G_3+6*G_173*G_3+6*G_175*G_3-6*G_103*G_14+12*G_103*G_17-2*G_379*G_3+2*G_378*G_3+2*G_329*G_3-2*G_328*G_3+2*G_305*G_3-2*G_304*G_3-2*G_157*G_3+2*G_156*G_3+6*G_94*G_66-6*G_120*G_14+32*G_752-64*G_753+I*Pi*G_58*G_3+I*Pi*G_64*G_3-12*G_4*G_124+4*G_898-2*G_899+6*G_901+12*G_902+8*G_142*G_3-2*G_214*G_3+2*G_213*G_3-2*G_352*G_3+2*G_353*G_3-6*G_30*G_14+12*G_30*G_17+6*G_30*G_66-6*G_31*G_14+12*G_31*G_17+6*G_31*G_66-2*G_366*G_3-2*G_227*G_3-4*G_1066+2*G_1067+8*G_21*G_14+20*G_862-30*G_863-8*G_866+21*G_867-12*G_868+6*G_869-3*G_870+4*G_865+numeric(1,6)*pow(Pi,2)*G_96+numeric(1,6)*pow(Pi,2)*G_27+numeric(-1,6)*pow(Pi,2)*G_112+numeric(-13,6)*pow(Pi,2)*G_106+numeric(-1,6)*pow(Pi,2)*G_48+numeric(-13,6)*pow(Pi,2)*G_54+numeric(1,6)*pow(Pi,2)*G_109+numeric(1,6)*pow(Pi,2)*G_107+numeric(1,6)*pow(Pi,2)*G_97+numeric(1,6)*pow(Pi,2)*G_87+numeric(1,6)*pow(Pi,2)*G_86+numeric(13,6)*pow(Pi,2)*G_92+numeric(13,6)*pow(Pi,2)*G_116+numeric(1,6)*pow(Pi,2)*G_122+numeric(-2,3)*pow(Pi,2)*G_37+12*G_981-2*G_11*G_207-4*G_861+16*G_11*G_144+12*G_851+12*G_852-14*G_853+16*G_854-8*G_855-4*G_856+2*G_857+G_858+4*G_859-2*G_860+numeric(1,3)*pow(Pi,2)*G_19+numeric(1,3)*pow(Pi,2)*G_18-8*G_21*G_66-4*G_393*G_3-4*G_171*G_3-4*G_339*G_3-4*G_315*G_3-6*G_93*G_14-8*I*Pi*G_5*G_67-4*I*Pi*G_58*G_6-4*I*Pi*G_64*G_6+4*I*Pi*G_37*G_3-8*I*Pi*G_37*G_6+2*G_11*G_211-2*G_4*G_207+G_1063+4*G_1064-2*G_1065-4*G_748+8*G_749+2*G_896+8*G_897+6*G_334*G_3+4*I*Pi*G_1*G_14-8*G_864+numeric(7,3)*pow(Pi,2)*G_9*G_6+numeric(-7,6)*pow(Pi,2)*G_12*G_3+numeric(-7,6)*pow(Pi,2)*G_9*G_3+numeric(-7,6)*pow(Pi,2)*G_10*G_3+numeric(7,3)*pow(Pi,2)*G_1*G_6+numeric(-7,3)*pow(Pi,2)*G_11*G_6+numeric(-7,3)*pow(Pi,2)*G_4*G_6+numeric(-7,6)*pow(Pi,2)*G_1*G_3+numeric(7,3)*pow(Pi,2)*G_12*G_6+numeric(7,3)*pow(Pi,2)*G_10*G_6+numeric(-5,3)*pow(Pi,2)*G_5*G_6-6*G_846-6*G_847-16*G_848+8*G_849-24*G_850+numeric(4,3)*pow(Pi,2)*G_2*G_3+2*I*Pi*G_156-2*I*Pi*G_157-2*I*Pi*G_304+2*I*Pi*G_305-2*I*Pi*G_328+4*I*Pi*G_325+4*I*Pi*G_349+4*I*Pi*G_387-4*I*Pi*G_315-4*I*Pi*G_339+4*I*Pi*G_165-64*G_747+G_90*G_44-6*G_246*G_3-4*I*Pi*G_11*G_14+8*I*Pi*G_4*G_17+(-12*G_95+12*G_92-12*G_85+6*G_11*G_3-24*G_67+12*G_66-6*G_64-6*G_58+12*G_57-12*G_25+12*G_26-12*G_54+24*G_17-12*G_14+12*G_47+12*G_102+12*G_1*G_6+12*G_116+12*G_12*G_6-12*G_115-6*G_12*G_3+6*G_5*G_3-6*G_9*G_3-6*G_10*G_3-12*G_5*G_6+12*G_9*G_6-12*G_11*G_6-12*G_4*G_6-6*G_1*G_3+12*G_10*G_6-12*G_106+12*G_105+6*G_4*G_3)*pow(L_ztilde1,2)-2*I*Pi*G_114*G_6-2*I*Pi*G_101*G_6-10*I*Pi*G_27*G_6-10*I*Pi*G_87*G_6+8*I*Pi*G_34*G_6+8*I*Pi*G_43*G_6+4*I*Pi*G_42*G_3+4*I*Pi*G_36*G_3-4*I*Pi*G_43*G_3-4*I*Pi*G_34*G_3+8*I*Pi*G_2*G_66-10*I*Pi*G_117*G_6-10*I*Pi*G_97*G_6-6*G_894-4*G_895+8*I*Pi*G_193-4*I*Pi*G_194-4*I*Pi*G_196-2*zeta_3*G_6+48*G_743-4*G_744+8*G_745+32*G_746+6*G_844+12*G_845-2*G_738-4*G_739+2*G_740+2*G_741-24*G_742+4*G_737-10*G_117*G_66+I*Pi*G_114*G_3+I*Pi*G_101*G_3+I*Pi*G_91*G_3+2*G_153*G_3+3*G_736-6*G_982-4*G_983-6*G_735-2*G_373*G_3+2*G_879-4*G_880-8*I*Pi*G_202-I*Pi*G_251-3*I*Pi*G_263-3*I*Pi*G_249-8*I*Pi*G_130-8*I*Pi*G_155-8*I*Pi*G_149-8*I*Pi*G_147-2*I*Pi*G_151+2*I*Pi*G_153+2*I*Pi*G_399+8*I*Pi*G_208+3*I*Pi*G_253+3*I*Pi*G_255-6*I*Pi*G_252+2*I*Pi*G_362-12*I*Pi*G_163+I*Pi*G_62*G_3-4*G_392*G_3-8*G_20*G_66-8*G_160*G_3-8*G_382*G_3-2*G_842-12*G_843+8*I*Pi*G_40*G_6+8*I*Pi*G_41*G_6-4*I*Pi*G_41*G_3-4*I*Pi*G_40*G_3+2*G_256*G_3+6*G_733-2*G_734+G_732-6*G_893+3*G_55*G_44+I*Pi*G_65*G_3+I*Pi*G_56*G_3+I*Pi*G_63*G_3-2*I*Pi*G_112*G_6-4*I*Pi*G_85*G_6+10*I*Pi*G_49*G_6-8*I*Pi*G_2*G_14-2*I*Pi*G_12*G_45+14*I*Pi*G_92*G_6-5*I*Pi*G_49*G_3+2*I*Pi*G_11*G_45+2*I*Pi*G_4*G_45+5*I*Pi*G_106*G_3+10*I*Pi*G_107*G_6+6*I*Pi*G_4*G_66-I*Pi*G_122*G_3+2*I*Pi*G_96*G_6-16*I*Pi*G_2*G_67-5*I*Pi*G_116*G_3-8*I*Pi*G_21*G_6-5*I*Pi*G_26*G_3-16*I*Pi*G_11*G_67+2*I*Pi*G_86*G_6-14*I*Pi*G_106*G_6+14*I*Pi*G_102*G_6-2*I*Pi*G_1*G_45+4*I*Pi*G_47*G_6+2*I*Pi*G_113*G_6+2*I*Pi*G_52*G_6-8*G_13*G_66+4*G_165*G_3+4*G_349*G_3+4*G_325*G_3+6*G_351*G_3-4*G_170*G_3-4*G_316*G_3-4*G_340*G_3+4*G_387*G_3+12*G_93*G_17+6*G_93*G_66-6*G_84*G_14+12*G_84*G_17+6*G_84*G_66+numeric(-1,6)*pow(Pi,2)*G_89+4*G_1061-2*G_1062-4*G_196*G_3-4*G_194*G_3-2*G_243*G_3-2*G_265*G_3+8*G_193*G_3+3*G_253*G_3+2*G_258*G_3+2*G_264*G_3+2*G_242*G_3+I*Pi*G_33*G_3+I*Pi*G_24*G_3-16*G_20*G_17+12*G_120*G_17+6*G_120*G_66-6*G_121*G_14+12*G_121*G_17+6*G_121*G_66-3*G_93*G_44-3*G_84*G_44-3*G_103*G_44-3*G_94*G_44-3*G_120*G_44-3*G_121*G_44-3*G_30*G_44-3*G_31*G_44-6*G_326*G_3+4*G_751+2*I*Pi*G_245+2*I*Pi*G_247+2*I*Pi*G_353-2*I*Pi*G_352+2*I*Pi*G_213-2*I*Pi*G_214+8*G_20*G_14+2*G_372*G_3-2*G_731-8*I*Pi*G_12*G_17-8*I*Pi*G_10*G_17+4*I*Pi*G_9*G_14+6*G_310*G_3+6*G_891+12*G_892+4*G_226*G_3-16*I*Pi*G_144+2*I*Pi*G_258+2*I*Pi*G_256+2*I*Pi*G_242+2*I*Pi*G_264-2*I*Pi*G_259-2*I*Pi*G_257-2*I*Pi*G_243-2*I*Pi*G_265-4*I*Pi*G_171-4*I*Pi*G_393+6*I*Pi*G_175+6*I*Pi*G_173+6*I*Pi*G_327+6*I*Pi*G_307+6*I*Pi*G_397-6*I*Pi*G_174-6*I*Pi*G_172-6*I*Pi*G_396-6*I*Pi*G_394-6*I*Pi*G_330-6*I*Pi*G_350-6*I*Pi*G_306-6*I*Pi*G_326+6*I*Pi*G_395+6*I*Pi*G_331+6*I*Pi*G_351+2*I*Pi*G_329+2*I*Pi*G_378-2*I*Pi*G_379-8*G_155*G_3+6*G_228*G_3+4*G_841+16*G_478-8*G_479+8*G_469-4*G_472+2*G_473-2*G_475+4*G_476-2*G_477-4*G_727+2*G_730+16*G_16*G_66+2*G_839+8*G_840-16*G_468-6*G_1053-12*G_1054-12*G_309*G_3-4*G_889-12*G_890-8*G_466+8*G_467+8*G_462-16*G_463+8*G_464+G_91*G_44-8*G_5*G_270+16*G_465+32*G_16*G_17+8*G_23*G_14-zeta_3*G_4-zeta_3*G_11-4*G_1059+2*G_1060+I*Pi*G_100*G_3+I*Pi*G_123*G_3+I*Pi*G_90*G_3+2*G_726-8*G_461+4*G_367*G_3-4*G_25*G_44-4*G_115*G_44-4*G_95*G_44-4*G_85*G_44-2*G_1*G_209-2*G_12*G_209-2*G_10*G_209-2*G_9*G_209-16*G_1*G_144-8*G_115*G_17-64*G_457+6*G_458+6*G_459+16*G_460-16*G_37*G_17+8*G_37*G_14-2*G_56*G_66-4*G_56*G_17+2*G_56*G_14-8*G_37*G_66-4*G_236*G_3-4*G_361*G_3-16*G_9*G_144+32*G_2*G_144+6*G_59*G_66+12*G_59*G_17-6*G_59*G_14-2*G_259*G_3-4*G_65*G_17+2*G_65*G_14-2*G_63*G_66-4*G_63*G_17+2*G_63*G_14-2*G_257*G_3+2*G_62*G_14+3*G_255*G_3-16*G_13*G_17-4*G_729+10*G_168*G_3+56*G_456+3*G_110*G_44-4*I*Pi*G_236-4*I*Pi*G_361+2*G_723+4*G_724+6*G_365*G_3-2*G_725-3*I*Pi*G_120*G_3-3*I*Pi*G_30*G_3+6*I*Pi*G_93*G_6-3*I*Pi*G_31*G_3+6*I*Pi*G_121*G_6+6*I*Pi*G_31*G_6+6*I*Pi*G_30*G_6-4*G_722-2*G_720+96*G_453-4*G_454+8*G_455+2*G_721-8*G_2*G_134+8*G_2*G_268+2*G_689+2*G_690+(4*G_24*G_6-12*G_384-4*I*Pi*G_116-4*I*Pi*G_102+4*I*Pi*G_25+4*I*Pi*G_115+4*I*Pi*G_95+2*I*Pi*G_58-4*I*Pi*G_57-4*I*Pi*G_26+4*I*Pi*G_14-8*I*Pi*G_17-4*I*Pi*G_92+4*I*Pi*G_85-4*G_4*G_45-4*G_11*G_45-32*G_2*G_17+16*G_20*G_6+16*G_2*G_14+8*G_207-16*G_208-8*G_211+16*G_205-16*G_206+16*G_197-16*G_198+16*G_199-16*G_200-16*G_201+16*G_202+8*G_196-16*G_193+8*G_194-24*G_195+24*G_385+4*G_386+16*G_192-8*G_387-4*G_11*G_44-16*G_189+16*G_183-16*G_184+12*G_388-20*G_389-4*G_177-4*G_178+4*G_179-20*G_390+12*G_391+12*G_174-12*G_175+4*G_176+12*G_166-20*G_167-20*G_168+12*G_169+8*G_170+8*G_171+12*G_172-12*G_173-8*G_165-16*G_161-12*G_162+24*G_163+4*G_164+4*G_159+16*G_160-4*G_153-16*G_154+16*G_155-4*G_156+4*G_157-4*G_158+4*G_151-16*G_383-16*G_146+16*G_147-16*G_148+16*G_149+24*G_309-48*G_145+16*G_382-4*G_380-16*G_141-16*G_142-16*G_143+4*G_381+4*G_139+32*G_140+4*G_379-4*G_377-4*G_378+8*G_134+8*G_135-4*G_137+16*G_212+4*G_401+4*G_376+4*G_304-4*G_305+12*G_306-12*G_307+16*G_308+28*G_106*G_6+16*G_130-16*G_129+4*G_373+12*G_369-12*G_370+12*G_371-4*G_372-12*G_368-8*G_367+4*G_9*G_44+4*G_10*G_44-12*G_365+4*G_366-28*G_92*G_6-32*G_9*G_67+16*G_13*G_6+16*G_23*G_6+4*G_12*G_66+4*G_1*G_66+4*G_1*G_44+8*G_85*G_3+8*G_95*G_3+8*G_115*G_3+8*G_25*G_3+4*G_12*G_44-4*G_400+16*G_21*G_6+4*G_62*G_6+4*G_9*G_66-2*G_33*G_3+4*G_10*G_66+20*G_364-16*G_127+20*G_363-12*G_362+8*G_124+8*G_361-4*G_360+16*G_357+12*G_358-24*G_359-16*G_356-4*G_353+4*G_354-4*G_355+4*G_352-12*G_351-8*G_37*G_3-2*G_62*G_3+6*G_59*G_3-2*G_63*G_3-2*G_65*G_3-2*G_56*G_3+4*G_112*G_6+2*G_92*G_3-2*G_24*G_3+4*G_63*G_6-12*G_59*G_6+16*G_37*G_6+4*G_56*G_6+4*G_65*G_6-32*G_10*G_67+12*G_350+4*G_48*G_6-8*G_349+12*G_348-20*G_347+numeric(4,3)*pow(Pi,2)*G_6+numeric(2,3)*pow(Pi,2)*G_11+numeric(-4,3)*pow(Pi,2)*G_2+numeric(2,3)*pow(Pi,2)*G_4-4*G_53*G_6+4*G_114*G_6+64*G_271-8*G_270-8*G_269+4*G_346-8*G_268+4*G_345+4*G_265-32*G_16*G_6+4*G_343-4*G_344-4*G_337-20*G_338+8*G_339+8*G_340+12*G_341-4*G_342+6*G_263-4*G_264+4*I*Pi*G_4*G_6-2*I*Pi*G_11*G_3-2*I*Pi*G_4*G_3+4*I*Pi*G_11*G_6-32*G_12*G_67-32*G_1*G_67-2*G_114*G_3-8*G_105*G_6-20*G_49*G_6-8*G_47*G_6+10*G_49*G_3-20*G_107*G_6-6*G_46*G_3-6*G_262+2*G_261+4*G_259+4*G_260+10*G_107*G_3+4*G_257-4*G_258-4*G_256-6*G_55*G_3+12*G_55*G_6-6*G_255+4*G_248+6*G_249-6*G_250+2*G_251+12*G_252-16*G_335-6*G_253+4*G_336+2*G_53*G_3+2*G_52*G_3-4*G_86*G_6-6*G_111*G_3+2*G_113*G_3+2*G_104*G_3-4*G_247+12*G_246+8*G_64*G_6-28*G_102*G_6-8*G_57*G_3-8*G_105*G_3-8*G_47*G_3-8*G_21*G_3-8*G_20*G_3-4*G_32*G_6-28*G_116*G_6-28*G_26*G_6+16*G_5*G_17-8*G_5*G_14-4*G_5*G_45+4*G_9*G_45+4*G_10*G_45-16*G_244-4*G_245-12*G_334+4*G_243-4*G_242-8*G_36*G_3-8*G_42*G_3+8*G_34*G_3+8*G_43*G_3+8*G_41*G_3+8*G_40*G_3+12*G_46*G_6-4*G_96*G_6+4*G_90*G_6+4*G_91*G_6+2*G_58*G_3-10*G_87*G_3-10*G_97*G_3-10*G_117*G_3-10*G_27*G_3-4*G_11*G_66-4*G_4*G_66+2*G_64*G_3+4*G_5*G_66+16*G_16*G_3-8*G_23*G_3-8*G_13*G_3-16*G_43*G_6-16*G_41*G_6-16*G_40*G_6-2*G_48*G_3-6*G_110*G_3-2*G_101*G_3-2*G_123*G_3+4*G_100*G_6+4*G_101*G_6+12*G_110*G_6+12*G_111*G_6-4*G_113*G_6-4*G_104*G_6-2*G_91*G_3-2*G_100*G_3+16*G_5*G_67+32*G_11*G_67+32*G_4*G_67-2*G_90*G_3+4*G_12*G_45+4*G_1*G_45-8*G_57*G_6+20*G_87*G_6+8*G_85*G_6+20*G_97*G_6+8*G_95*G_6+20*G_117*G_6+8*G_115*G_6+20*G_27*G_6+8*G_25*G_6-16*G_34*G_6+4*G_33*G_6-16*G_2*G_66+16*G_36*G_6+32*G_2*G_67+12*G_238-12*G_237+8*G_236-2*G_54*G_3-2*G_106*G_3+20*G_234-12*G_235+24*G_333-4*G_233-4*G_232-2*G_112*G_3+4*G_231+4*G_229-4*G_230-12*G_228+16*G_42*G_6+2*G_26*G_3+2*G_32*G_3-8*G_226+4*G_227+4*G_224+20*G_225+6*G_93*G_3+6*G_31*G_3+6*G_30*G_3+6*G_121*G_3+6*G_120*G_3+6*G_94*G_3+6*G_103*G_3+6*G_84*G_3+4*G_123*G_6-4*G_52*G_6-4*G_221+16*G_220+12*G_326-12*G_327+4*G_328-4*G_329+12*G_330-12*G_331-24*G_218+16*G_332+12*G_219+2*G_116*G_3-16*G_217-4*G_213-4*G_122*G_6+4*G_214-12*G_215+12*G_216-4*G_5*G_44+2*G_122*G_3-12*G_31*G_6-12*G_30*G_6-12*G_121*G_6-12*G_120*G_6+8*I*Pi*G_67-4*I*Pi*G_105-4*I*Pi*G_47-4*I*Pi*G_66+4*I*Pi*G_106+4*I*Pi*G_54+2*G_96*G_3-8*G_325+8*G_58*G_6+12*G_317-4*G_318+4*G_319-4*G_320+4*G_321+4*G_322-20*G_323+12*G_324+2*G_102*G_3+2*G_86*G_3+8*G_316-4*G_399+12*G_396-12*G_397+4*G_398-12*G_94*G_6-12*G_103*G_6-12*G_84*G_6-12*G_93*G_6-4*G_4*G_44-16*G_311+4*G_312-4*G_313-20*G_314+8*G_315-12*G_310+2*I*Pi*G_9*G_3+2*I*Pi*G_12*G_3+2*I*Pi*G_1*G_3-4*I*Pi*G_1*G_6+2*I*Pi*G_10*G_3-4*I*Pi*G_12*G_6-12*G_395+12*G_394+numeric(-2,3)*pow(Pi,2)*G_3+8*G_392+8*G_393-4*I*Pi*G_10*G_6-4*I*Pi*G_9*G_6+4*I*Pi*G_5*G_6-2*I*Pi*G_5*G_3+28*G_54*G_6+2*I*Pi*G_64)*L_ztilde1+4*G_719+16*G_41*G_17+8*G_41*G_66-8*G_43*G_14+16*G_43*G_17+8*G_43*G_66-8*G_34*G_14+16*G_34*G_17+8*G_34*G_66+8*G_201*G_3+8*G_189*G_3-8*G_183*G_3+4*G_42*G_44-8*G_130*G_3-4*G_1007+2*G_1008+2*G_247*G_3+4*G_1009-48*G_452+2*G_4*G_209+6*G_715-42*G_449+16*G_450-8*G_451-3*G_716+16*G_448-3*G_712+6*G_711+56*G_445+16*G_446-8*G_447+6*G_710-4*I*Pi*G_4*G_14+8*G_443-32*G_444-4*G_34*G_44-8*G_197*G_3-8*G_199*G_3-8*G_205*G_3-8*I*Pi*G_199-8*I*Pi*G_197+8*I*Pi*G_200+8*I*Pi*G_198+4*G_750-2*G_440-4*G_441+2*G_442-12*G_709-6*G_358*G_3-4*G_1001+2*G_1002-G_1004+24*G_4*G_127-6*G_652+3*G_653+3*G_654-4*G_655+2*G_656-2*G_657+4*G_658-4*G_660-4*G_838+4*G_437-2*G_438+G_707-8*G_332*G_3-8*G_308*G_3-6*G_702+3*G_703+6*G_704-2*G_705-2*G_706-16*G_434-6*G_306*G_3-6*G_350*G_3-6*G_330*G_3-6*G_394*G_3-6*G_396*G_3-6*G_172*G_3-6*G_174*G_3+6*G_103*G_66-6*G_94*G_14+12*G_94*G_17+2*G_48*G_14+2*G_701+4*G_999-2*G_1000+4*G_433+12*G_651+6*G_650+10*I*Pi*G_168-6*I*Pi*G_391-6*I*Pi*G_317-6*I*Pi*G_341+2*I*Pi*G_158+2*I*Pi*G_318-6*I*Pi*G_169+2*I*Pi*G_342+2*I*Pi*G_178+2*I*Pi*G_380+2*I*Pi*G_400+2*I*Pi*G_344-2*I*Pi*G_401-4*G_700+8*G_430-4*G_431-12*G_997+6*G_998+2*G_643-2*G_644-20*G_645+4*G_698-2*G_699+8*G_647-4*G_648-4*G_649+8*G_888-4*G_429-12*G_696+4*G_426-4*G_642-2*I*Pi*G_246+2*I*Pi*G_310-2*I*Pi*G_324-2*I*Pi*G_348-2*I*Pi*G_166-2*I*Pi*G_388+2*I*Pi*G_384-24*I*Pi*G_127+12*I*Pi*G_124+2*I*Pi*G_162+2*I*Pi*G_334-2*I*Pi*G_159-2*I*Pi*G_179-2*I*Pi*G_321-2*I*Pi*G_319-2*I*Pi*G_345-2*I*Pi*G_343-2*I*Pi*G_381+2*zeta_3*G_2+zeta_3*G_3-16*G_10*G_144-16*G_12*G_144-2*G_62*G_66-4*G_62*G_17-2*G_65*G_66-G_641-8*I*Pi*G_266+16*I*Pi*G_267-16*G_604+32*G_605-4*G_606+16*G_608-16*G_609+8*G_614-16*G_615+4*G_616-8*G_617+4*G_618-2*G_619-2*G_620-4*G_621+2*G_622+12*G_623-6*G_624-12*G_625+6*G_626+6*G_627+16*G_628-8*G_629+24*G_630-12*G_631-12*G_632+2*G_633-16*G_634+8*G_635+4*G_636-2*G_637-2*G_695-8*G_357*G_3+16*G_416-8*G_417-2*G_104*G_14-16*G_418+8*G_419+8*G_420-8*G_603-4*G_596-16*G_599+8*G_600+16*G_601-8*G_602+6*G_1055-6*G_1056-6*G_995+6*G_996-8*G_23*G_66+8*G_13*G_14+52*G_572-8*G_573+4*G_574+24*G_575-54*G_576-8*G_577+4*G_578-16*G_581+8*G_582-8*G_583+16*G_584-8*G_585+16*G_591-8*G_592-16*G_593+8*G_594+2*I*Pi*G_53*G_6+2*I*Pi*G_104*G_6+4*I*Pi*G_105*G_6-8*I*Pi*G_13*G_6-8*I*Pi*G_23*G_6-2*I*Pi*G_48*G_6-2*I*Pi*G_10*G_45-8*I*Pi*G_36*G_6-4*I*Pi*G_115*G_6-4*I*Pi*G_95*G_6+4*I*Pi*G_13*G_3+16*I*Pi*G_16*G_6+5*I*Pi*G_54*G_3-5*I*Pi*G_92*G_3-2*I*Pi*G_9*G_45-I*Pi*G_86*G_3-5*I*Pi*G_102*G_3-I*Pi*G_96*G_3+16*I*Pi*G_12*G_67+16*I*Pi*G_1*G_67-8*I*Pi*G_16*G_3+4*I*Pi*G_20*G_3+4*I*Pi*G_21*G_3+4*I*Pi*G_23*G_3+2*I*Pi*G_122*G_6-I*Pi*G_113*G_3-8*I*Pi*G_20*G_6+16*I*Pi*G_10*G_67-8*I*Pi*G_42*G_6-I*Pi*G_104*G_3-I*Pi*G_52*G_3-14*I*Pi*G_54*G_6-I*Pi*G_53*G_3+14*I*Pi*G_26*G_6+16*I*Pi*G_9*G_67+2*I*Pi*G_32*G_6-4*I*Pi*G_25*G_6+14*I*Pi*G_116*G_6+16*I*Pi*G_2*G_17-5*I*Pi*G_107*G_3-I*Pi*G_32*G_3-3*I*Pi*G_59*G_3+6*I*Pi*G_59*G_6-6*I*Pi*G_9*G_66-6*I*Pi*G_10*G_66-6*I*Pi*G_12*G_66-6*I*Pi*G_1*G_66+6*I*Pi*G_11*G_66-16*I*Pi*G_4*G_67+6*G_993+12*G_994+6*G_984+8*G_985+4*G_11*G_135-64*G_412+144*G_413+2*G_728-8*G_693+4*G_694-24*G_411+I*Pi*G_250+6*I*Pi*G_370+6*I*Pi*G_368+6*I*Pi*G_215+6*I*Pi*G_237-16*G_407+6*G_991-12*G_992+4*G_406+12*G_359*G_3+12*G_989-6*G_990+32*G_9*G_145+3*I*Pi*G_55*G_3+3*I*Pi*G_46*G_3-16*G_10*G_266+16*G_692-4*G_105*G_14+3*G_987+3*G_988+6*G_362*G_3+12*I*Pi*G_270-10*I*Pi*G_225-10*I*Pi*G_364+8*I*Pi*G_161+2*I*Pi*G_232+2*I*Pi*G_230+2*I*Pi*G_355+2*I*Pi*G_235+8*I*Pi*G_143+10*I*Pi*G_167+2*I*Pi*G_177+10*I*Pi*G_389+10*I*Pi*G_323+10*I*Pi*G_347+6*I*Pi*G_228+6*I*Pi*G_365-4*I*Pi*G_135+40*I*Pi*G_145-2*I*Pi*G_219-2*I*Pi*G_358-2*I*Pi*G_229-2*I*Pi*G_354-2*I*Pi*G_376+8*I*Pi*G_141+2*I*Pi*G_137-2*I*Pi*G_139+8*I*Pi*G_311+2*I*Pi*G_221-10*I*Pi*G_322-12*I*Pi*G_333+8*I*Pi*G_335+8*I*Pi*G_383+2*I*Pi*G_313+10*I*Pi*G_233-2*I*Pi*G_312-2*I*Pi*G_224-10*I*Pi*G_164-2*I*Pi*G_176-10*I*Pi*G_386-2*I*Pi*G_398-32*I*Pi*G_271-4*I*Pi*G_207+12*I*Pi*G_218-12*I*Pi*G_385-2*I*Pi*G_336-10*I*Pi*G_346-12*I*Pi*G_309+8*I*Pi*G_129+8*I*Pi*G_154+10*I*Pi*G_360+2*I*Pi*G_372+2*I*Pi*G_377+8*I*Pi*G_148+8*I*Pi*G_146-16*I*Pi*G_140-8*I*Pi*G_212-8*I*Pi*G_357+12*I*Pi*G_359-10*I*Pi*G_234-10*I*Pi*G_363-2*I*Pi*G_373+4*I*Pi*G_269+2*I*Pi*G_337-2*I*Pi*G_231-I*Pi*G_261-12*G_886+9*G_887-8*I*Pi*G_9*G_17-8*G_590+2*G_12*G_134-2*G_10*G_268+2*G_10*G_134-2*G_9*G_268+2*G_9*G_134-2*I*Pi*G_33*G_6-2*I*Pi*G_24*G_6+5*I*Pi*G_87*G_3-2*I*Pi*G_91*G_6-2*I*Pi*G_100*G_6-2*I*Pi*G_90*G_6+5*I*Pi*G_117*G_3+5*I*Pi*G_27*G_3+5*I*Pi*G_97*G_3-2*I*Pi*G_123*G_6-8*G_588+16*G_589+8*G_587+2*G_230*G_3-4*G_986-16*G_586-2*I*Pi*G_62*G_6-2*I*Pi*G_63*G_6-2*I*Pi*G_65*G_6-2*I*Pi*G_56*G_6-3*I*Pi*G_94*G_3-3*I*Pi*G_103*G_3-3*I*Pi*G_84*G_3-3*I*Pi*G_93*G_3+6*I*Pi*G_84*G_6+6*I*Pi*G_120*G_6+6*I*Pi*G_94*G_6+6*I*Pi*G_103*G_6-3*I*Pi*G_121*G_3+4*I*Pi*G_367-8*I*Pi*G_220+I*Pi*G_262+12*G_1057-6*G_1058+2*I*Pi*G_248+2*I*Pi*G_260-6*I*Pi*G_238-6*I*Pi*G_369-6*I*Pi*G_216+4*I*Pi*G_226-6*I*Pi*G_371-8*I*Pi*G_192-20*G_979-16*G_480-12*G_900+2*G_233*G_3+numeric(-1,3)*pow(Pi,2)*G_16+6*G_235*G_3-10*G_225*G_3;
    ex J_16_0 = 0;
    ex J_16_1 = 0;
    ex J_16_2 = 0;
    ex J_16_3 = -2*G_384+16*G_2*G_17-8*G_2*G_14-4*G_207+8*G_208-2*G_209+4*G_211+8*G_201-4*G_203-2*G_195-4*G_386-4*G_191+G_11*G_44+8*G_187+8*G_189-16*G_185+2*G_388+I*Pi*G_58+I*Pi*G_64+2*G_166+2*G_170-2*G_162-4*G_164+4*G_160-8*G_145+4*G_382-4*G_142-2*G_134+8*G_135+4*G_308-4*G_2*G_44+G_9*G_44+G_10*G_44-G_366-2*G_12*G_66-2*G_1*G_66+G_1*G_44+2*G_85*G_3+2*G_95*G_3+2*G_115*G_3+2*G_25*G_3+G_12*G_44-2*G_9*G_66-2*G_10*G_66-16*G_127+2*G_362+8*G_124-4*G_360-2*G_358+4*G_356-2*G_92*G_3+2*G_348+numeric(1,6)*pow(Pi,2)*G_3+numeric(-1,3)*pow(Pi,2)*G_6+numeric(-1,6)*pow(Pi,2)*G_11+numeric(1,3)*pow(Pi,2)*G_2+numeric(-1,6)*pow(Pi,2)*G_4-4*G_270-4*G_346+2*G_268-8*G_267-8*G_35*G_3+4*G_266-2*I*Pi*G_57+2*I*Pi*G_105+2*I*Pi*G_47+2*I*Pi*G_66+4*I*Pi*G_45-2*I*Pi*G_44+4*I*Pi*G_42-8*I*Pi*G_35-2*I*Pi*G_106+4*I*Pi*G_36+2*I*Pi*G_14-2*I*Pi*G_54-4*I*Pi*G_17+2*G_340-G_262+2*G_260+2*G_248-G_250-4*G_12*G_17+2*G_246-2*G_57*G_3+2*G_105*G_3+2*G_47*G_3+4*G_5*G_17-2*G_5*G_14-4*G_9*G_17+2*G_9*G_14-4*G_10*G_17+2*G_10*G_14-4*G_244-2*G_334+4*G_36*G_3+4*G_42*G_3+G_58*G_3+2*G_11*G_14-4*G_11*G_17-2*G_11*G_66+2*G_4*G_14-4*G_4*G_17-2*G_4*G_66+G_64*G_3+2*G_5*G_66+2*G_12*G_14-4*G_1*G_17+2*G_1*G_14+8*G_2*G_66-2*I*Pi*G_1*G_6-2*I*Pi*G_12*G_6-2*I*Pi*G_10*G_6-2*I*Pi*G_9*G_6-2*G_54*G_3-2*G_106*G_3+2*G_235-4*G_233-2*G_26*G_3-G_227-2*I*Pi*G_116-2*I*Pi*G_102+2*I*Pi*G_25+2*I*Pi*G_115+2*I*Pi*G_95-2*I*Pi*G_26-2*I*Pi*G_92+2*I*Pi*G_85-4*I*Pi*G_67+4*G_332-2*G_219-2*G_116*G_3+4*G_217-G_5*G_44-4*G_322+2*G_324-2*G_102*G_3+2*G_316+G_4*G_44-2*G_310+(-4*G_95+4*G_92+8*G_2*G_3-4*G_85-2*G_11*G_3+8*G_67-4*G_66-2*G_64+16*G_35-8*G_36-2*G_58+4*G_57-4*G_25+4*G_26+4*G_54+8*G_17-4*G_14-4*G_47-8*G_45+4*G_44-8*G_42+4*G_102+4*G_1*G_6+4*G_116+4*G_12*G_6-4*G_115-2*G_12*G_3+2*G_5*G_3-2*G_9*G_3-2*G_10*G_3-4*G_5*G_6+4*G_9*G_6+4*G_11*G_6+4*G_4*G_6-2*G_1*G_3+4*G_10*G_6+4*G_106-4*G_105-16*G_2*G_6-2*G_4*G_3)*L_ztilde1+2*G_392+8*I*Pi*G_2*G_6-2*I*Pi*G_4*G_6+2*I*Pi*G_5*G_6-4*I*Pi*G_2*G_3-2*I*Pi*G_11*G_6-I*Pi*G_5*G_3+I*Pi*G_9*G_3+I*Pi*G_12*G_3+I*Pi*G_1*G_3+I*Pi*G_10*G_3+I*Pi*G_11*G_3+I*Pi*G_4*G_3;
    ex J_16_4 = -2*G_360*G_3-32*G_5*G_267-8*G_163*G_3+9*G_975+20*G_976+2*G_318*G_3-10*G_977+2*G_978+2*G_114*G_14-2*G_123*G_66+3*G_1048-12*G_1049-6*G_388*G_3+16*G_12*G_267+6*G_219*G_3+G_100*G_44-4*G_973-12*G_974+6*G_1050-6*G_1051+12*G_1052+8*G_220*G_3-16*G_186*G_3-16*G_188*G_3+32*G_4*G_145-24*G_187*G_3+6*G_245*G_3+4*G_1046+3*G_1047-2*G_114*G_66+12*G_969-4*G_970-4*G_114*G_17+2*G_971+8*G_972-10*G_687-2*G_24*G_66-4*G_24*G_17+2*G_24*G_14-2*G_33*G_66-4*G_33*G_17+32*G_11*G_267+2*G_33*G_14+32*G_35*G_14-4*G_52*G_17+2*G_52*G_14-8*G_356*G_3-32*G_35*G_66-64*G_35*G_17-2*I*Pi*G_362-8*I*Pi*G_163+10*I*Pi*G_314-6*G_324*G_3-G_48*G_44+6*G_323*G_3-12*G_218*G_3+4*G_48*G_17-2*G_232*G_3-4*G_192*G_3+16*G_12*G_145+2*G_320*G_3+6*G_389*G_3+6*G_167*G_3+2*G_336*G_3+2*G_346*G_3-2*G_343*G_3-16*G_11*G_266-2*G_381*G_3+G_32*G_44+G_116*G_44+G_122*G_44+G_96*G_44+G_102*G_44-2*G_113*G_66+G_86*G_44+G_92*G_44+G_24*G_44+G_33*G_44+G_114*G_44+G_123*G_44+G_101*G_44+G_26*G_44-G_54*G_44-G_106*G_44-8*G_105*G_17-G_112*G_44+2*G_178*G_3+8*G_9*G_270-2*G_399*G_3-10*G_49*G_66-2*G_967-24*G_968+6*G_347*G_3-4*G_4*G_135-8*G_965+12*G_966+15*G_1044-8*G_1045-6*G_370*G_3-2*G_159*G_3+6*G_369*G_3+6*G_216*G_3+6*G_238*G_3-2*G_345*G_3-8*G_923+2*G_231*G_3-6*G_215*G_3-6*G_237*G_3-4*G_101*G_17-6*G_368*G_3+2*G_376*G_3-4*G_4*G_208+8*G_963+16*G_964+2*G_386*G_3+2*G_398*G_3+2*G_312*G_3+2*G_322*G_3+2*G_164*G_3-32*G_2*G_135+16*G_2*G_207-2*G_313*G_3+2*G_176*G_3+2*G_344*G_3+6*G_1042-8*G_1043-8*G_921+4*G_922-16*G_2*G_211+20*G_686-32*G_2*G_208+2*G_5*G_268-2*G_5*G_134+5*G_27*G_44+5*G_117*G_44+5*G_97*G_44+5*G_87*G_44+G_58*G_44+G_64*G_44-2*G_4*G_268+2*G_4*G_134-2*G_11*G_268+2*G_11*G_134-2*G_337*G_3-10*G_27*G_66-4*G_25*G_14+G_53*G_44+12*G_191*G_3+12*G_203*G_3-2*G_401*G_3-2*G_221*G_3+2*G_229*G_3+2*G_961-16*G_962+2*G_354*G_3+10*G_363*G_3+16*G_1*G_145-20*G_27*G_17-2*G_179*G_3-30*G_920+2*G_260*G_3+4*G_115*G_66-30*G_1040-12*G_1041-20*G_683-3*G_111*G_44+10*G_338*G_3+12*G_110*G_17+2*G_53*G_14-2*G_52*G_66+12*G_111*G_17-6*G_1037-4*G_1038+20*G_1039-96*G_404-2*G_661+7*G_1035+12*G_1036-4*G_959+2*G_960-22*G_252*G_3-8*G_37*G_44+5*G_56*G_44+5*G_65*G_44+5*G_63*G_44+5*G_62*G_44-11*G_59*G_44+2*G_1*G_268-2*G_1*G_134+2*G_12*G_268-2*G_101*G_66+8*G_12*G_270-2*G_321*G_3-6*G_110*G_14-4*G_955+2*G_956+4*G_957-2*G_958-4*G_916+2*G_917-4*G_918+20*G_919-2*G_878+20*G_116*G_17+16*G_561-16*G_562+8*G_563-24*G_564+12*G_565+24*G_566-8*G_567-8*G_568+4*G_569+4*G_570-6*G_951+4*G_952-2*G_953+2*G_954+32*G_755+40*G_559-6*G_677-32*G_560+10*G_26*G_66+20*G_26*G_17-10*G_26*G_14-2*G_32*G_66-4*G_32*G_17+2*G_32*G_14+10*G_116*G_66+10*G_390*G_3+16*G_557+6*G_111*G_66-10*G_116*G_14+12*G_949-6*G_950-48*G_558+16*G_9*G_267+12*G_675-6*G_676+8*G_1029+4*G_1030-2*G_122*G_66-4*G_122*G_17-2*G_1031+8*G_1032-4*G_1033-12*G_1034-12*G_947+6*G_948-2*G_355*G_3-4*G_96*G_17+2*G_96*G_14-12*G_673+6*G_674+10*G_102*G_66+20*G_102*G_17-10*G_1027-16*G_1028-2*G_96*G_66-2*G_377*G_3+2*G_122*G_14+12*G_46*G_17+16*G_10*G_267-4*G_123*G_17-2*G_104*G_66+3*G_250*G_3+6*G_46*G_66+4*G_25*G_66+2*G_224*G_3+2*G_123*G_14+10*G_49*G_14+16*G_1*G_267-4*G_113*G_17-20*G_49*G_17+16*G_10*G_145+10*G_314*G_3+2*G_400*G_3-9*G_251*G_3-4*G_47*G_44+12*G_55*G_17-4*G_105*G_44-4*G_53*G_17-2*G_53*G_66+6*G_371*G_3-2*G_319*G_3+10*G_92*G_66-16*G_4*G_144+20*G_92*G_17+8*G_671-10*G_92*G_14+8*G_1*G_270-10*G_102*G_14-2*G_86*G_66-80*G_555-4*G_672-32*G_556-4*G_86*G_17+2*G_380*G_3+2*G_86*G_14-2*G_883-6*G_341*G_3+8*G_945-4*G_946-6*G_169*G_3+12*G_5*G_135-24*G_9*G_127+12*G_9*G_124+6*G_5*G_211+12*G_5*G_208+4*G_10*G_208+4*G_10*G_135-2*G_10*G_207-24*G_10*G_127+12*G_10*G_124+2*G_9*G_211+4*G_9*G_208+4*G_9*G_135-2*G_9*G_207+12*G_12*G_124+2*G_10*G_211+2*G_248*G_3+2*G_113*G_14+2*G_139*G_3+6*G_110*G_66-2*G_137*G_3-6*G_55*G_14+8*G_25*G_17+G_52*G_44+6*G_55*G_66-6*G_46*G_14+24*G_1024-12*G_1025+12*G_1026-6*G_317*G_3+160*G_554-12*G_669+9*G_670+5*G_49*G_44-2*G_4*G_211-24*G_11*G_127+10*G_107*G_14-32*G_42*G_17+16*G_42*G_14-16*G_42*G_66+16*G_36*G_14-8*G_551-6*G_391*G_3-16*G_36*G_66-32*G_36*G_17-6*G_5*G_207-8*G_552+8*G_5*G_144-8*G_5*G_127+4*G_5*G_124+12*G_941-6*G_942-12*G_943+7*G_944-10*G_107*G_66-20*G_107*G_17-G_915+4*G_939-2*G_940-2*G_531-4*G_532+2*G_533-G_534+4*G_535-2*G_536-4*G_537+2*G_538+2*G_539+12*G_545-16*G_548+4*G_913-2*G_914+2*G_933+4*G_934-2*G_935+2*G_936+8*G_64*G_14+8*G_549+16*G_550-32*G_2*G_270-64*G_2*G_267-64*G_2*G_145+32*G_2*G_266+160*G_2*G_127-4*G_937+2*G_938-80*G_2*G_124-6*G_348*G_3-6*G_166*G_3-9*G_261*G_3-8*G_58*G_66-16*G_58*G_17+8*G_58*G_14-8*G_64*G_66+2*G_1020+2*G_1021-6*G_529+4*G_530-32*G_1022+16*G_1023+4*G_929-2*G_930+2*G_931-4*G_932-16*G_64*G_17+24*G_911-12*G_912+3*G_262*G_3+12*G_528+12*I*Pi*G_2*G_44+24*I*Pi*G_35*G_3+6*G_521-6*G_522-8*G_1*G_266-6*G_111*G_14-10*G_668+12*G_523-6*G_524-12*G_525+6*G_526+G_263*G_3-3*G_46*G_44-6*G_527+24*G_57*G_17-12*G_57*G_14+3*G_927+3*G_928-2*G_1018-4*G_1019+2*G_1*G_211+4*G_1*G_208+4*G_1*G_135-2*G_1*G_207+10*G_87*G_14-2*G_12*G_207-24*G_12*G_127+20*G_667-12*G_204*G_3+4*G_12*G_135+10*G_364*G_3+G_249*G_3+12*G_57*G_66-4*G_105*G_66-4*G_115*G_14+2*G_876+4*G_877-4*G_91*G_17+2*G_91*G_14-2*G_90*G_66-4*G_90*G_17+2*G_90*G_14-24*G_1*G_127+12*G_1*G_124-10*G_910+2*G_12*G_211+4*G_12*G_208+16*G_5*G_266-4*G_85*G_14-10*G_87*G_66-20*G_87*G_17+10*G_234*G_3+12*G_11*G_124+10*G_117*G_14+48*G_402+15*G_924-12*G_925+6*G_926+4*G_112*G_17-2*G_100*G_66-4*G_100*G_17+2*G_100*G_14-2*G_91*G_66+14*G_54*G_66+28*G_54*G_17-14*G_54*G_14+14*G_106*G_66+28*G_106*G_17-14*G_106*G_14+2*G_112*G_66+2*G_874-4*G_875-4*G_104*G_17+G_104*G_44-20*G_97*G_17+10*G_97*G_14+4*G_85*G_66+8*G_85*G_17+12*G_161*G_3-20*G_117*G_17+2*G_659-10*G_97*G_66+4*G_95*G_66+8*G_95*G_17-4*G_95*G_14+4*G_483-2*G_484+8*G_485-4*G_486+2*G_487+4*G_488-2*G_489-4*G_490+2*G_491+2*G_492-32*G_493+16*G_494+24*G_495-12*G_496+12*G_497-10*G_498-16*G_499+8*G_500+4*G_501-2*G_502+8*G_503-4*G_504-12*G_505+7*G_506+12*G_507-6*G_508-4*G_509+20*G_510-30*G_511-12*G_512+6*G_513-8*G_514+15*G_515-8*G_516+4*G_517+3*G_518+3*G_519-12*G_520-2*G_873+2*G_101*G_14-32*G_5*G_145-2*G_112*G_14+10*G_27*G_14-16*I*Pi*G_42*G_6+4*I*Pi*G_10*G_14+4*I*Pi*G_12*G_14-8*I*Pi*G_1*G_17+8*G_1014-4*G_1015+2*G_1016+4*G_1017-8*G_12*G_266+2*G_1010+2*G_1011+4*G_1012-2*G_1013-4*G_202*G_3-2*G_177*G_3+8*G_908+12*G_909+8*I*Pi*G_12*G_67+8*I*Pi*G_1*G_67+12*G_335*G_3+16*G_4*G_270-16*G_4*G_266-12*G_190*G_3-16*I*Pi*G_193+10*I*Pi*G_338-16*I*Pi*G_186+8*I*Pi*G_196-16*I*Pi*G_188+10*I*Pi*G_258+10*I*Pi*G_256+10*I*Pi*G_242+10*I*Pi*G_264-8*I*Pi*G_187-8*I*Pi*G_210+2*I*Pi*G_320+11*I*Pi*G_253+11*I*Pi*G_255-10*I*Pi*G_259-10*I*Pi*G_257-10*I*Pi*G_243-10*I*Pi*G_265-22*I*Pi*G_252+8*I*Pi*G_189+8*I*Pi*G_201+8*I*Pi*G_184+8*I*Pi*G_206-8*I*Pi*G_183-8*I*Pi*G_205+4*I*Pi*G_211+10*I*Pi*G_390-24*I*Pi*G_2*G_14+12*G_311*G_3+I*Pi*G_122*G_3+5*G_107*G_44+12*G_884-6*G_885+6*G_162*G_3+2*G_342*G_3+32*G_11*G_145-8*G_385*G_3+6*G_384*G_3+12*G_383*G_3-4*G_47*G_66+16*G_906-16*G_907-32*G_571+8*G_10*G_270-8*G_217*G_3-8*G_9*G_266+6*I*Pi*G_238-32*G_905+16*G_11*G_270-8*G_47*G_17-8*G_333*G_3+32*G_4*G_267-4*G_665+2*G_666-4*G_11*G_208+4*G_47*G_14+G_113*G_44+2*G_151*G_3+2*G_158*G_3+2*G_664+2*G_48*G_66-4*G_754-2*G_11*G_209-20*G_688-4*G_663+2*G_1068+2*G_662-6*G_903-6*G_904-4*G_36*G_44+8*G_198*G_3+8*G_200*G_3+8*G_206*G_3+8*G_184*G_3-8*G_40*G_14+16*G_40*G_17+8*G_40*G_66-8*G_41*G_14-4*G_40*G_44-4*G_41*G_44-4*G_43*G_44+2*G_881+4*G_882+3*G_871+4*G_872+4*G_195*G_3+6*G_331*G_3+6*G_395*G_3+6*G_397*G_3+6*G_307*G_3+6*G_327*G_3+6*G_173*G_3+6*G_175*G_3-6*G_103*G_14+12*G_103*G_17-2*G_379*G_3+2*G_378*G_3+2*G_329*G_3-2*G_328*G_3+2*G_305*G_3-2*G_304*G_3-2*G_157*G_3+2*G_156*G_3+6*G_94*G_66-6*G_120*G_14-32*G_752+64*G_753+I*Pi*G_104*G_3+I*Pi*G_52*G_3+I*Pi*G_53*G_3+I*Pi*G_32*G_3+12*G_4*G_124+4*G_898-2*G_899+6*G_901+12*G_902+8*G_142*G_3+2*G_214*G_3-2*G_213*G_3+2*G_352*G_3-2*G_353*G_3-6*G_30*G_14+12*G_30*G_17+6*G_30*G_66-6*G_31*G_14+12*G_31*G_17+6*G_31*G_66+2*G_366*G_3+2*G_227*G_3-4*G_1066+2*G_1067+20*G_862-30*G_863-8*G_866+15*G_867-12*G_868+6*G_869+3*G_870+4*G_865+6*I*Pi*G_371-6*I*Pi*G_370-6*I*Pi*G_368-6*I*Pi*G_215-6*I*Pi*G_237-12*G_981+2*G_11*G_207-4*G_861-16*G_11*G_144+8*G_851+12*G_852-10*G_853+24*G_854-12*G_855+4*G_856-2*G_857-G_858-4*G_859+2*G_860+numeric(2,3)*pow(Pi,2)*G_37-4*G_393*G_3-4*G_171*G_3-4*G_339*G_3-4*G_315*G_3-6*G_93*G_14+6*I*Pi*G_369+numeric(1,3)*pow(Pi,2)*G_16-2*G_11*G_211+2*G_4*G_207-G_1063+4*G_1064-2*G_1065+4*G_748-8*G_749+2*G_896+8*G_897+6*G_334*G_3+4*I*Pi*G_1*G_14-8*G_864+numeric(8,3)*pow(Pi,2)*G_2*G_3+numeric(7,6)*pow(Pi,2)*G_5*G_3+numeric(-5,6)*pow(Pi,2)*G_4*G_3+numeric(-5,6)*pow(Pi,2)*G_11*G_3-6*G_846-6*G_847-32*G_848+16*G_849-16*G_850+2*I*Pi*G_156-2*I*Pi*G_157-2*I*Pi*G_304+2*I*Pi*G_305-2*I*Pi*G_328+4*I*Pi*G_325+4*I*Pi*G_349-2*I*Pi*G_213+2*I*Pi*G_214+4*I*Pi*G_387-4*I*Pi*G_315-4*I*Pi*G_339+4*I*Pi*G_165+64*G_747+G_90*G_44-6*G_246*G_3-2*I*Pi*G_114*G_6-2*I*Pi*G_101*G_6+4*I*Pi*G_115*G_6+4*I*Pi*G_95*G_6-5*I*Pi*G_54*G_3-3*I*Pi*G_92*G_3+2*I*Pi*G_9*G_45-3*I*Pi*G_102*G_3-16*I*Pi*G_5*G_67-8*I*Pi*G_58*G_6+6*I*Pi*G_5*G_45-8*I*Pi*G_64*G_6+12*I*Pi*G_57*G_6-2*I*Pi*G_122*G_6+14*I*Pi*G_54*G_6+10*I*Pi*G_26*G_6-10*I*Pi*G_27*G_6-2*I*Pi*G_32*G_6-10*I*Pi*G_87*G_6+4*I*Pi*G_25*G_6+10*I*Pi*G_116*G_6-8*I*Pi*G_11*G_17+5*I*Pi*G_107*G_3-11*I*Pi*G_59*G_3-8*I*Pi*G_37*G_3+5*I*Pi*G_65*G_3+22*I*Pi*G_59*G_6+5*I*Pi*G_56*G_3+5*I*Pi*G_63*G_3+16*I*Pi*G_37*G_6+3*I*Pi*G_58*G_3+5*I*Pi*G_62*G_3+3*I*Pi*G_64*G_3-10*I*Pi*G_62*G_6-10*I*Pi*G_63*G_6-10*I*Pi*G_65*G_6-10*I*Pi*G_56*G_6-6*I*Pi*G_11*G_66+8*I*Pi*G_34*G_6+8*I*Pi*G_43*G_6+4*I*Pi*G_42*G_3+4*I*Pi*G_36*G_3-4*I*Pi*G_43*G_3-4*I*Pi*G_34*G_3+16*I*Pi*G_4*G_67+2*I*Pi*G_112*G_6+8*I*Pi*G_2*G_66+4*I*Pi*G_85*G_6-10*I*Pi*G_49*G_6+2*I*Pi*G_12*G_45+10*I*Pi*G_92*G_6+5*I*Pi*G_49*G_3-2*I*Pi*G_11*G_45-2*I*Pi*G_4*G_45+4*I*Pi*G_4*G_14-5*I*Pi*G_106*G_3-10*I*Pi*G_107*G_6+6*I*Pi*G_5*G_66-16*I*Pi*G_2*G_45-I*Pi*G_112*G_3-6*I*Pi*G_4*G_66-2*I*Pi*G_96*G_6-3*I*Pi*G_116*G_3-10*I*Pi*G_117*G_6-32*I*Pi*G_35*G_6-I*Pi*G_48*G_3-10*I*Pi*G_97*G_6-3*I*Pi*G_26*G_3-6*G_894-4*G_895-8*I*Pi*G_244+2*zeta_3*G_6-48*G_743+4*G_744-8*G_745-32*G_746+6*G_844+12*G_845+I*Pi*G_263+I*Pi*G_249-10*G_738-20*G_739+10*G_740+10*G_741+24*G_742+20*G_737-4*I*Pi*G_57*G_3-2*I*Pi*G_5*G_44-10*G_117*G_66+I*Pi*G_114*G_3+I*Pi*G_96*G_3+I*Pi*G_113*G_3+I*Pi*G_101*G_3+I*Pi*G_91*G_3-2*G_153*G_3-G_736+6*G_982+4*G_983+2*G_735+2*G_373*G_3+2*G_879-4*G_880-16*I*Pi*G_212-4*G_392*G_3+(-12*G_95+12*G_92+24*G_2*G_3-12*G_85-6*G_11*G_3+24*G_67-12*G_66-6*G_64+48*G_35-24*G_36-6*G_58+12*G_57-12*G_25+12*G_26+12*G_54+24*G_17-12*G_14-12*G_47-24*G_45+12*G_44-24*G_42+12*G_102+12*G_1*G_6+12*G_116+12*G_12*G_6-12*G_115-6*G_12*G_3+6*G_5*G_3-6*G_9*G_3-6*G_10*G_3-12*G_5*G_6+12*G_9*G_6+12*G_11*G_6+12*G_4*G_6-6*G_1*G_3+12*G_10*G_6+12*G_106-12*G_105-48*G_2*G_6-6*G_4*G_3)*pow(L_ztilde1,2)-16*G_160*G_3-16*G_382*G_3-2*G_842-12*G_843+8*I*Pi*G_40*G_6+8*I*Pi*G_41*G_6-4*I*Pi*G_41*G_3-4*I*Pi*G_40*G_3+10*G_256*G_3+6*G_733-8*G_734+9*G_732-6*G_893-3*G_55*G_44+4*G_165*G_3+4*G_349*G_3+4*G_325*G_3+6*G_351*G_3-4*G_170*G_3-4*G_316*G_3-4*G_340*G_3+4*G_387*G_3+12*G_93*G_17+6*G_93*G_66-6*G_84*G_14+12*G_84*G_17+6*G_84*G_66-4*G_1061+2*G_1062+8*G_196*G_3+8*G_194*G_3-10*G_243*G_3-10*G_265*G_3-16*G_193*G_3+11*G_253*G_3+10*G_258*G_3+10*G_264*G_3+10*G_242*G_3+40*G_35*G_44+I*Pi*G_86*G_3+I*Pi*G_33*G_3+I*Pi*G_24*G_3-3*I*Pi*G_55*G_3-3*I*Pi*G_46*G_3-2*I*Pi*G_10*G_44-2*I*Pi*G_12*G_44-2*I*Pi*G_1*G_44+12*G_120*G_17+6*G_120*G_66-6*G_121*G_14+12*G_121*G_17+6*G_121*G_66-3*G_93*G_44-3*G_84*G_44-3*G_103*G_44-3*G_94*G_44-3*G_120*G_44-3*G_121*G_44-3*G_30*G_44-3*G_31*G_44-6*G_326*G_3-4*G_751-2*G_372*G_3-18*G_731-16*I*Pi*G_36*G_6-8*I*Pi*G_12*G_17-8*I*Pi*G_10*G_17+4*I*Pi*G_9*G_14+6*G_310*G_3+6*G_891+12*G_892-4*G_226*G_3+6*I*Pi*G_209+48*I*Pi*G_185-4*I*Pi*G_171-4*I*Pi*G_393-2*I*Pi*G_353+2*I*Pi*G_352+6*I*Pi*G_175+6*I*Pi*G_173+6*I*Pi*G_327+6*I*Pi*G_307+6*I*Pi*G_397-6*I*Pi*G_174-6*I*Pi*G_172-6*I*Pi*G_396-6*I*Pi*G_394-6*I*Pi*G_330-6*I*Pi*G_350-6*I*Pi*G_306-6*I*Pi*G_326+6*I*Pi*G_395+6*I*Pi*G_331+6*I*Pi*G_351+2*I*Pi*G_329+2*I*Pi*G_378-2*I*Pi*G_379-6*G_228*G_3+4*G_841+4*G_472-2*G_473+2*G_475-4*G_476+2*G_477-20*G_727-2*G_730+2*G_839+8*G_840-6*G_1053-12*G_1054-8*G_309*G_3-4*G_889-12*G_890+G_91*G_44-16*G_5*G_270+zeta_3*G_4+zeta_3*G_11+4*G_1059-2*G_1060+I*Pi*G_100*G_3+I*Pi*G_123*G_3+I*Pi*G_90*G_3+10*G_726-4*G_367*G_3-8*G_25*G_44-8*G_115*G_44-8*G_95*G_44-8*G_85*G_44-4*G_1*G_209-4*G_12*G_209-4*G_10*G_209-4*G_9*G_209+20*G_2*G_209-8*G_1*G_144+8*G_115*G_17+64*G_457-6*G_458-6*G_459+32*G_37*G_17-16*G_37*G_14-10*G_56*G_66-20*G_56*G_17+10*G_56*G_14+16*G_37*G_66+4*G_236*G_3+4*G_361*G_3-8*G_9*G_144+48*G_2*G_144+22*G_59*G_66+44*G_59*G_17-22*G_59*G_14-10*G_259*G_3-20*G_65*G_17+10*G_65*G_14-10*G_63*G_66-20*G_63*G_17+10*G_63*G_14-10*G_257*G_3+10*G_62*G_14+11*G_255*G_3+4*G_729+10*G_168*G_3-8*G_456-3*G_110*G_44+10*G_723+20*G_724-6*G_365*G_3-10*G_725-3*I*Pi*G_120*G_3-3*I*Pi*G_30*G_3+6*I*Pi*G_93*G_6-3*I*Pi*G_31*G_3+6*I*Pi*G_121*G_6+6*I*Pi*G_31*G_6+6*I*Pi*G_30*G_6-3*I*Pi*G_111*G_3+6*I*Pi*G_55*G_6+6*I*Pi*G_46*G_6-3*I*Pi*G_110*G_3-20*G_722-10*G_720+4*G_454-8*G_455+10*G_721+8*G_2*G_134-8*G_2*G_268+10*G_689+10*G_690+20*G_719+16*G_41*G_17+8*G_41*G_66-8*G_43*G_14+16*G_43*G_17+8*G_43*G_66-8*G_34*G_14+16*G_34*G_17+8*G_34*G_66-8*G_201*G_3-8*G_189*G_3-8*G_183*G_3-4*G_42*G_44+4*G_1007-2*G_1008+6*G_247*G_3-4*G_1009-2*G_4*G_209+22*G_715-30*G_449-11*G_716+16*G_448-11*G_712+22*G_711+40*G_445+22*G_710-32*I*Pi*G_2*G_67-12*I*Pi*G_207+8*I*Pi*G_220+8*I*Pi*G_357+8*G_443-4*G_34*G_44-8*G_197*G_3-8*G_199*G_3-8*G_205*G_3+8*I*Pi*G_194-8*I*Pi*G_199-8*I*Pi*G_197+8*I*Pi*G_200+8*I*Pi*G_198-4*G_750+2*G_440+4*G_441-2*G_442-44*G_709+6*G_358*G_3+4*G_1001-2*G_1002+G_1004-24*G_4*G_127+6*G_652-3*G_653-3*G_654+4*G_655-2*G_656+2*G_657-4*G_658+4*G_660-4*G_838-4*G_437+2*G_438+9*G_707-16*G_332*G_3-16*G_308*G_3+2*G_702-G_703+6*G_704-8*G_705-18*G_706-32*G_434-6*G_306*G_3-6*G_350*G_3-6*G_330*G_3-6*G_394*G_3-6*G_396*G_3-6*G_172*G_3-6*G_174*G_3+6*G_103*G_66-6*G_94*G_14+12*G_94*G_17-2*G_48*G_14-2*G_701-4*G_999+2*G_1000+12*G_433-12*G_651-6*G_650-16*G_432+10*I*Pi*G_168-6*I*Pi*G_391-6*I*Pi*G_317-6*I*Pi*G_341+6*I*Pi*G_248+6*I*Pi*G_260-12*I*Pi*G_270+10*I*Pi*G_225+10*I*Pi*G_364+2*I*Pi*G_158+12*I*Pi*G_161-2*I*Pi*G_232-2*I*Pi*G_230-2*I*Pi*G_355+2*I*Pi*G_318-6*I*Pi*G_169+2*I*Pi*G_342-2*I*Pi*G_235+2*I*Pi*G_178+2*I*Pi*G_380+2*I*Pi*G_400+2*I*Pi*G_344+6*I*Pi*G_167-2*I*Pi*G_177+6*I*Pi*G_389+6*I*Pi*G_323+6*I*Pi*G_347+8*I*Pi*G_266-16*I*Pi*G_267-6*I*Pi*G_228-6*I*Pi*G_365-4*I*Pi*G_367-2*I*Pi*G_401+12*I*Pi*G_135+4*G_700+56*G_430+4*G_431+12*G_997-6*G_998-2*G_643+2*G_644+20*G_645+12*G_698-6*G_699-8*G_647+4*G_648+4*G_649+8*G_888-28*G_429-12*G_696-4*G_697+6*I*Pi*G_110*G_6+6*I*Pi*G_111*G_6+12*G_426+4*G_642-8*I*Pi*G_308-8*I*Pi*G_332-8*I*Pi*G_382-8*I*Pi*G_160-8*I*Pi*G_134+8*I*Pi*G_145+2*I*Pi*G_219+2*I*Pi*G_358+2*I*Pi*G_229+2*I*Pi*G_354+2*I*Pi*G_376-2*I*Pi*G_246-2*I*Pi*G_137+2*I*Pi*G_139+12*I*Pi*G_311+2*I*Pi*G_310-2*I*Pi*G_221-6*I*Pi*G_322-2*I*Pi*G_324-2*I*Pi*G_348-2*I*Pi*G_166-2*I*Pi*G_388+2*I*Pi*G_384-8*I*Pi*G_333+12*I*Pi*G_335+12*I*Pi*G_383-12*I*Pi*G_204-12*I*Pi*G_190-4*I*Pi*G_192-2*I*Pi*G_313-10*I*Pi*G_233+2*I*Pi*G_312+2*I*Pi*G_224-6*I*Pi*G_164+2*I*Pi*G_176-6*I*Pi*G_386+2*I*Pi*G_398+32*I*Pi*G_271-24*I*Pi*G_127+12*I*Pi*G_124-12*I*Pi*G_218-8*I*Pi*G_385+2*I*Pi*G_336-6*I*Pi*G_346+2*I*Pi*G_162+2*I*Pi*G_334-8*I*Pi*G_309-10*I*Pi*G_360-2*I*Pi*G_372-2*I*Pi*G_377+4*I*Pi*G_191+4*I*Pi*G_203-4*I*Pi*G_202-12*I*Pi*G_359+10*I*Pi*G_234+10*I*Pi*G_363+2*I*Pi*G_373-4*I*Pi*G_269-2*I*Pi*G_337+2*I*Pi*G_231-9*I*Pi*G_261-9*I*Pi*G_251-2*I*Pi*G_159-2*I*Pi*G_179-2*I*Pi*G_321-2*I*Pi*G_319-2*I*Pi*G_345-2*I*Pi*G_343-2*I*Pi*G_381+2*I*Pi*G_151-2*I*Pi*G_153+6*I*Pi*G_245+6*I*Pi*G_247-2*I*Pi*G_399+4*I*Pi*G_361-2*zeta_3*G_2-zeta_3*G_3-8*G_10*G_144-8*G_12*G_144-10*G_62*G_66-20*G_62*G_17-10*G_65*G_66+G_641-40*G_604+80*G_605+4*G_606-16*G_607+24*G_608-32*G_609+8*G_610-16*G_611+10*G_612-8*G_613+16*G_614-32*G_615-4*G_616-16*G_617-4*G_618+2*G_619+2*G_620+4*G_621-2*G_622-12*G_623+6*G_624+12*G_625-6*G_626-6*G_627-16*G_628+8*G_629-24*G_630+12*G_631+12*G_632-2*G_633+16*G_634-8*G_635-4*G_636+2*G_637-6*G_695+8*G_357*G_3+2*G_104*G_14-8*G_603+24*G_595-8*G_596-24*G_597+12*G_598-16*G_599+8*G_600+16*G_601-8*G_602+6*G_1055-6*G_1056+6*G_995-6*G_996+numeric(-1,6)*pow(Pi,2)*G_96+numeric(-1,6)*pow(Pi,2)*G_27+numeric(1,6)*pow(Pi,2)*G_112+numeric(13,6)*pow(Pi,2)*G_106+numeric(1,6)*pow(Pi,2)*G_48+numeric(13,6)*pow(Pi,2)*G_54+numeric(-10,3)*pow(Pi,2)*G_36+numeric(-10,3)*pow(Pi,2)*G_42+numeric(-10,3)*pow(Pi,2)*G_45+numeric(-1,6)*pow(Pi,2)*G_109+numeric(-1,6)*pow(Pi,2)*G_107+numeric(16,3)*pow(Pi,2)*G_35+numeric(-1,6)*pow(Pi,2)*G_97+numeric(-1,6)*pow(Pi,2)*G_87+numeric(-1,6)*pow(Pi,2)*G_86+numeric(11,6)*pow(Pi,2)*G_92+numeric(11,6)*pow(Pi,2)*G_116+numeric(-1,6)*pow(Pi,2)*G_122+numeric(10,3)*pow(Pi,2)*G_17+numeric(-5,3)*pow(Pi,2)*G_14+36*G_572+16*G_573-8*G_574+8*G_575-18*G_576+16*G_577-8*G_578-16*G_581+8*G_582-8*G_583+16*G_584-8*G_585-16*G_591+8*G_592-8*G_593+4*G_594-6*G_993-12*G_994-6*G_984-8*G_985-4*G_11*G_135-16*G_412+48*G_413+10*G_728+12*G_694-8*G_411+48*I*Pi*G_2*G_17+I*Pi*G_250+32*G_407-6*G_991+12*G_992-20*G_406-12*G_359*G_3-12*G_989+6*G_990+16*G_9*G_145+8*I*Pi*G_10*G_67+8*I*Pi*G_9*G_67-8*G_10*G_266+4*G_105*G_14-3*G_987-3*G_988-6*G_362*G_3+(4*G_24*G_6-12*G_384-4*I*Pi*G_116-8*I*Pi*G_67-4*I*Pi*G_102+4*I*Pi*G_25+4*I*Pi*G_115+4*I*Pi*G_95+2*I*Pi*G_58-4*I*Pi*G_57-4*I*Pi*G_26+4*I*Pi*G_105+4*I*Pi*G_47+4*I*Pi*G_66+8*I*Pi*G_45-4*I*Pi*G_44+8*I*Pi*G_42-16*I*Pi*G_35-4*I*Pi*G_106+8*I*Pi*G_36+4*I*Pi*G_14-4*I*Pi*G_54-8*I*Pi*G_17-4*I*Pi*G_92+4*I*Pi*G_85+32*G_2*G_45+4*G_4*G_45+4*G_11*G_45-32*G_2*G_17+16*G_2*G_14+8*G_207-16*G_208-20*G_209+16*G_210+8*G_211+24*G_204+16*G_205-16*G_206+16*G_197-16*G_198+16*G_199-16*G_200+16*G_201+8*G_202-24*G_203-16*G_196+32*G_193-16*G_194-8*G_195+16*G_385-4*G_386+8*G_192+64*G_35*G_6-8*G_387-24*G_191+4*G_11*G_44+48*G_187+32*G_188+16*G_189+24*G_190+32*G_186+16*G_183-16*G_184-160*G_185+12*G_388-12*G_389+4*G_177-4*G_178+4*G_179-20*G_390+12*G_391+12*G_174-12*G_175-4*G_176+12*G_166-12*G_167-20*G_168+12*G_169+8*G_170+8*G_171+12*G_172-12*G_173-8*G_165-24*G_161-12*G_162+16*G_163-4*G_164+4*G_159+32*G_160+4*G_153-4*G_156+4*G_157-4*G_158-4*G_151-24*G_383+16*G_309-48*G_145+32*G_382-4*G_380-16*G_142+4*G_381-4*G_139+4*G_379+4*G_377-4*G_378+8*G_134+8*G_135+4*G_137+32*G_212+4*G_401-4*G_376+4*G_304-4*G_305+12*G_306-12*G_307+32*G_308-28*G_106*G_6-4*G_373-12*G_369+12*G_370-12*G_371+4*G_372+12*G_368-40*G_2*G_44+8*G_367+8*G_9*G_44+8*G_10*G_44+12*G_365-4*G_366-20*G_92*G_6-16*G_9*G_67-4*G_12*G_66-4*G_1*G_66+8*G_1*G_44+16*G_85*G_3+16*G_95*G_3+16*G_115*G_3+16*G_25*G_3+8*G_12*G_44-4*G_400+20*G_62*G_6-4*G_9*G_66-2*G_33*G_3-4*G_10*G_66-20*G_364-16*G_127-20*G_363+12*G_362+8*G_124-8*G_361+4*G_360-16*G_357-12*G_358+24*G_359+16*G_356+4*G_353-4*G_354+4*G_355-4*G_352-12*G_351+16*G_37*G_3-10*G_62*G_3+22*G_59*G_3-10*G_63*G_3-10*G_65*G_3-10*G_56*G_3-4*G_112*G_6-2*G_92*G_3-2*G_24*G_3+20*G_63*G_6-44*G_59*G_6-32*G_37*G_6+20*G_56*G_6+20*G_65*G_6-16*G_10*G_67+12*G_350-4*G_48*G_6-8*G_349+12*G_348-12*G_347+4*G_53*G_6+4*G_114*G_6-64*G_271+8*G_270+8*G_269-4*G_346+8*G_268+4*G_345-80*G_35*G_3+20*G_265+4*G_343-4*G_344+4*G_337-20*G_338+8*G_339+8*G_340+12*G_341-4*G_342-2*G_263-20*G_264-16*G_12*G_67-16*G_1*G_67-2*G_114*G_3+8*G_105*G_6+20*G_49*G_6+8*G_47*G_6-10*G_49*G_3+20*G_107*G_6+6*G_46*G_3-6*G_262+18*G_261+20*G_259-4*G_260-10*G_107*G_3+20*G_257-20*G_258-20*G_256+6*G_55*G_3-12*G_55*G_6-22*G_255-4*G_248-2*G_249-6*G_250+18*G_251+44*G_252-24*G_335-22*G_253-4*G_336-2*G_53*G_3-2*G_52*G_3+4*G_86*G_6+6*G_111*G_3-2*G_113*G_3-2*G_104*G_3-12*G_247+12*G_246+16*G_64*G_6-20*G_102*G_6+8*G_105*G_3+8*G_47*G_3+4*G_32*G_6-20*G_116*G_6-20*G_26*G_6+16*G_5*G_17-8*G_5*G_14-12*G_5*G_45-4*G_9*G_45-4*G_10*G_45-12*G_245-12*G_334+20*G_243-20*G_242+8*G_36*G_3+8*G_42*G_3+8*G_34*G_3+8*G_43*G_3+8*G_41*G_3+8*G_40*G_3-12*G_46*G_6+4*G_96*G_6+4*G_90*G_6+4*G_91*G_6-2*G_58*G_3-10*G_87*G_3-10*G_97*G_3-10*G_117*G_3-10*G_27*G_3+4*G_11*G_66+4*G_4*G_66-2*G_64*G_3-4*G_5*G_66-16*G_43*G_6-16*G_41*G_6-16*G_40*G_6+2*G_48*G_3+6*G_110*G_3-2*G_101*G_3-2*G_123*G_3+4*G_100*G_6+4*G_101*G_6-12*G_110*G_6-12*G_111*G_6+4*G_113*G_6+4*G_104*G_6-2*G_91*G_3-2*G_100*G_3+32*G_5*G_67-32*G_11*G_67-32*G_4*G_67-2*G_90*G_3-4*G_12*G_45-4*G_1*G_45-24*G_57*G_6+20*G_87*G_6-8*G_85*G_6+20*G_97*G_6-8*G_95*G_6+20*G_117*G_6-8*G_115*G_6+20*G_27*G_6-8*G_25*G_6-16*G_34*G_6+4*G_33*G_6+16*G_2*G_66+32*G_36*G_6+64*G_2*G_67-12*G_238+12*G_237-8*G_236+2*G_54*G_3+2*G_106*G_3-20*G_234+12*G_235+16*G_333+4*G_233+4*G_232+2*G_112*G_3-4*G_231-4*G_229+4*G_230+12*G_228+32*G_42*G_6-2*G_26*G_3-2*G_32*G_3+8*G_226-4*G_227-4*G_224-20*G_225+6*G_93*G_3+6*G_31*G_3+6*G_30*G_3+6*G_121*G_3+6*G_120*G_3+6*G_94*G_3+6*G_103*G_3+6*G_84*G_3+4*G_123*G_6+4*G_52*G_6+4*G_221-16*G_220+12*G_326-12*G_327+4*G_328-4*G_329+12*G_330-12*G_331+24*G_218+32*G_332-12*G_219-2*G_116*G_3+16*G_217+numeric(2,3)*pow(Pi,2)*G_3+numeric(-4,3)*pow(Pi,2)*G_6+numeric(-2,3)*pow(Pi,2)*G_11+numeric(4,3)*pow(Pi,2)*G_2+numeric(-2,3)*pow(Pi,2)*G_4+4*G_213+4*G_122*G_6-4*G_214+12*G_215-12*G_216-2*G_122*G_3-12*G_31*G_6-12*G_30*G_6-12*G_121*G_6-12*G_120*G_6-2*G_96*G_3-8*G_325+16*G_58*G_6+12*G_317-4*G_318+4*G_319-4*G_320+4*G_321-4*G_322-12*G_323+12*G_324-2*G_102*G_3-2*G_86*G_3+8*G_316+4*G_399+12*G_396-12*G_397-4*G_398-12*G_94*G_6-12*G_103*G_6-12*G_84*G_6-12*G_93*G_6+4*G_4*G_44-24*G_311-4*G_312+4*G_313-20*G_314+8*G_315-12*G_310+2*I*Pi*G_9*G_3+2*I*Pi*G_12*G_3+2*I*Pi*G_1*G_3-4*I*Pi*G_1*G_6+2*I*Pi*G_10*G_3+16*I*Pi*G_2*G_6-4*I*Pi*G_4*G_6-4*I*Pi*G_12*G_6-12*G_395+12*G_394+8*G_392+8*G_393-4*I*Pi*G_10*G_6-4*I*Pi*G_9*G_6+4*I*Pi*G_5*G_6+2*I*Pi*G_11*G_3+2*I*Pi*G_4*G_3-8*I*Pi*G_2*G_3-4*I*Pi*G_11*G_6-2*I*Pi*G_5*G_3-28*G_54*G_6+2*I*Pi*G_64)*L_ztilde1+numeric(5,3)*pow(Pi,2)*G_9*G_6+numeric(-5,6)*pow(Pi,2)*G_12*G_3+numeric(-5,6)*pow(Pi,2)*G_9*G_3+numeric(-5,6)*pow(Pi,2)*G_10*G_3+numeric(5,3)*pow(Pi,2)*G_1*G_6+numeric(7,3)*pow(Pi,2)*G_11*G_6+numeric(7,3)*pow(Pi,2)*G_4*G_6+numeric(-5,6)*pow(Pi,2)*G_1*G_3+numeric(-20,3)*pow(Pi,2)*G_2*G_6+numeric(5,3)*pow(Pi,2)*G_12*G_6+numeric(5,3)*pow(Pi,2)*G_10*G_6+numeric(-7,3)*pow(Pi,2)*G_5*G_6-12*G_886+7*G_887-8*I*Pi*G_9*G_17-8*G_590-2*G_12*G_134+2*G_10*G_268-2*G_10*G_134+2*G_9*G_268-2*G_9*G_134+80*G_185*G_3+numeric(-5,3)*pow(Pi,2)*G_66+numeric(-1,6)*pow(Pi,2)*G_49+numeric(-5,3)*pow(Pi,2)*G_105+numeric(4,3)*pow(Pi,2)*G_44+numeric(14,3)*pow(Pi,2)*G_67+numeric(-1,6)*pow(Pi,2)*G_50+numeric(-1,6)*pow(Pi,2)*G_51+numeric(-5,3)*pow(Pi,2)*G_47+numeric(-1,3)*pow(Pi,2)*G_19+numeric(1,6)*pow(Pi,2)*G_99+numeric(1,6)*pow(Pi,2)*G_88+numeric(1,6)*pow(Pi,2)*G_89+numeric(-5,3)*pow(Pi,2)*G_25+numeric(-5,3)*pow(Pi,2)*G_115+numeric(-5,3)*pow(Pi,2)*G_95+numeric(-5,3)*pow(Pi,2)*G_85+numeric(-1,3)*pow(Pi,2)*G_18+numeric(7,3)*pow(Pi,2)*G_57+numeric(1,6)*pow(Pi,2)*G_28+numeric(1,6)*pow(Pi,2)*G_29+numeric(1,6)*pow(Pi,2)*G_118+numeric(1,6)*pow(Pi,2)*G_119+numeric(1,6)*pow(Pi,2)*G_98+numeric(-1,6)*pow(Pi,2)*G_108+numeric(-7,6)*pow(Pi,2)*G_58+numeric(-7,6)*pow(Pi,2)*G_64+numeric(11,6)*pow(Pi,2)*G_26+numeric(11,6)*pow(Pi,2)*G_102+numeric(-1,6)*pow(Pi,2)*G_32+numeric(-1,6)*pow(Pi,2)*G_117-2*I*Pi*G_53*G_6-2*I*Pi*G_104*G_6-4*I*Pi*G_105*G_6-2*I*Pi*G_33*G_6-2*I*Pi*G_24*G_6+2*I*Pi*G_48*G_6+2*I*Pi*G_10*G_45+5*I*Pi*G_87*G_3-2*I*Pi*G_91*G_6-2*I*Pi*G_100*G_6-2*I*Pi*G_90*G_6+5*I*Pi*G_117*G_3+5*I*Pi*G_27*G_3+5*I*Pi*G_97*G_3-2*I*Pi*G_123*G_6+16*I*Pi*G_11*G_67-2*I*Pi*G_86*G_6+4*I*Pi*G_11*G_14+14*I*Pi*G_106*G_6+10*I*Pi*G_102*G_6-8*I*Pi*G_4*G_17+2*I*Pi*G_1*G_45-4*I*Pi*G_47*G_6-2*I*Pi*G_113*G_6-2*I*Pi*G_52*G_6-8*G_588+16*G_589+8*G_587-2*G_230*G_3+4*G_986-16*G_586-2*I*Pi*G_9*G_44-4*I*Pi*G_95*G_3-4*I*Pi*G_85*G_3-4*I*Pi*G_115*G_3-4*I*Pi*G_25*G_3-2*I*Pi*G_9*G_66-2*I*Pi*G_10*G_66-2*I*Pi*G_12*G_66-2*I*Pi*G_1*G_66-3*I*Pi*G_94*G_3-3*I*Pi*G_103*G_3-3*I*Pi*G_84*G_3-3*I*Pi*G_93*G_3+6*I*Pi*G_84*G_6+6*I*Pi*G_120*G_6+6*I*Pi*G_94*G_6+6*I*Pi*G_103*G_6-3*I*Pi*G_121*G_3+6*I*Pi*G_216-4*I*Pi*G_226+4*I*Pi*G_236+I*Pi*G_262+12*G_1057-6*G_1058+24*I*Pi*G_208+20*G_979-12*G_900-2*G_233*G_3-6*G_235*G_3+10*G_225*G_3;
    ex J_17_0 = 0;
    ex J_17_1 = 0;
    ex J_17_2 = (4*G_4-4*G_11)*L_ztilde1-4*G_47-2*G_4*G_3-2*G_107+4*G_105-2*I*Pi*G_4+2*G_49+2*G_11*G_3+2*I*Pi*G_11;
    ex J_17_3 = -8*G_384+4*I*Pi*G_12*G_3+4*I*Pi*G_1*G_3-8*I*Pi*G_1*G_6-8*I*Pi*G_12*G_6-40*G_201+20*G_203-16*G_386-2*pow(Pi,2)*G_11-20*G_191+40*G_189+8*G_388-8*I*Pi*G_95+8*I*Pi*G_105+8*I*Pi*G_54+8*I*Pi*G_92-8*I*Pi*G_85+8*I*Pi*G_102+8*G_166+8*G_170-8*G_162-16*G_164+16*G_160+4*G_152-8*G_150+16*G_382-4*G_138+8*G_136-16*G_308+4*G_374-8*G_372-4*G_9*G_44-4*G_10*G_44-8*G_366-8*G_12*G_66-8*G_1*G_66+4*G_1*G_44-8*G_85*G_3-8*G_95*G_3+8*G_115*G_3+8*G_25*G_3+4*G_12*G_44+8*G_9*G_66+8*G_10*G_66+12*G_364+8*G_362+2*pow(Pi,2)*G_4-16*G_360+8*G_92*G_3-8*G_348-8*I*Pi*G_106+16*G_346+12*I*Pi*G_4*G_6-12*I*Pi*G_11*G_6-8*G_340-6*G_49*G_3-2*G_262+4*G_260+6*G_107*G_3-4*G_248+2*G_250-16*G_12*G_17+16*G_9*G_17-8*G_9*G_14+16*G_10*G_17-8*G_10*G_14+8*G_334-4*G_22*G_3+4*G_15*G_3+20*G_36*G_3-20*G_42*G_3-2*G_58*G_3+12*G_11*G_14-24*G_11*G_17-12*G_11*G_66-12*G_4*G_14+24*G_4*G_17+12*G_4*G_66+2*G_64*G_3+4*G_48*G_3+8*G_12*G_14-16*G_1*G_17+8*G_1*G_14+8*I*Pi*G_10*G_6+8*I*Pi*G_9*G_6+4*I*Pi*G_11*G_3+4*I*Pi*G_48-20*I*Pi*G_42+20*I*Pi*G_36-4*I*Pi*G_22+4*I*Pi*G_15-4*I*Pi*G_4*G_3+8*G_54*G_3-8*G_106*G_3-8*G_235+16*G_233-4*G_112*G_3-8*G_26*G_3+8*G_227-12*G_225-4*I*Pi*G_112-4*G_223+8*G_221-16*G_332-8*G_116*G_3+(16*G_95-16*G_92+16*G_85-4*G_64-40*G_36+4*G_58-16*G_25+16*G_26+8*G_22-16*G_54-8*G_15+12*G_49-8*G_48+40*G_42-16*G_102+16*G_1*G_6+16*G_116+16*G_12*G_6-16*G_115-8*G_12*G_3+8*G_9*G_3+8*G_10*G_3-16*G_9*G_6+24*G_11*G_6-24*G_4*G_6-8*G_1*G_3-16*G_10*G_6+8*G_112-12*G_107+16*G_106+4*I*Pi*G_11-4*I*Pi*G_4)*L_ztilde1+16*G_322-8*G_324+8*G_102*G_3-8*G_316-8*I*Pi*G_116+8*I*Pi*G_25+8*I*Pi*G_115-8*I*Pi*G_26+8*G_310+8*G_392-4*I*Pi*G_9*G_3-4*I*Pi*G_10*G_3+(-12*G_11+12*G_4)*pow(L_ztilde1,2)-2*I*Pi*G_58+2*I*Pi*G_64-8*I*Pi*G_47+2*I*Pi*G_107-2*I*Pi*G_49;
    ex J_17_4 = -36*G_163*G_3+30*G_975+60*G_976-8*G_318*G_3-30*G_977+4*G_978+12*G_223*G_3+8*G_114*G_14-8*G_123*G_66+6*G_1048-48*G_1049-24*G_388*G_3+80*G_12*G_267-8*G_219*G_3-4*G_100*G_44-18*G_973-48*G_974+24*G_1050-24*G_1051+48*G_1052-16*G_149*G_3-16*G_147*G_3-20*G_220*G_3+4*G_141*G_3-4*G_143*G_3-200*G_186*G_3+200*G_188*G_3-144*G_4*G_145+20*G_245*G_3+16*G_1046+6*G_1047-8*G_114*G_66+20*G_969-16*G_114*G_17+36*G_972-8*G_687-8*G_24*G_66-16*G_24*G_17+8*G_24*G_14-8*G_33*G_66-16*G_33*G_17+144*G_11*G_267+8*G_33*G_14+8*G_52*G_17-4*G_52*G_14-16*G_356*G_3+24*G_324*G_3-28*G_323*G_3+20*G_218*G_3-48*G_48*G_17+4*G_232*G_3-80*G_192*G_3+80*G_12*G_145-8*G_320*G_3+28*G_389*G_3+28*G_167*G_3+16*G_146*G_3-4*G_336*G_3-4*G_346*G_3+8*G_343*G_3-72*G_11*G_266-8*G_381*G_3+2*G_32*G_44+2*G_116*G_44+2*G_122*G_44-2*G_96*G_44-2*G_102*G_44-4*G_113*G_66-2*G_86*G_44-2*G_92*G_44+4*G_24*G_44+4*G_33*G_44+4*G_114*G_44+4*G_123*G_44-4*G_101*G_44+2*G_26*G_44+8*G_178*G_3-40*G_9*G_270-4*G_399*G_3+44*G_49*G_66-40*G_968-28*G_347*G_3-20*G_965+16*G_966+66*G_1044-32*G_1045-12*G_370*G_3-8*G_159*G_3+12*G_369*G_3-12*G_216*G_3-12*G_238*G_3+8*G_345*G_3+32*G_923-4*G_231*G_3+12*G_215*G_3+12*G_237*G_3+16*G_101*G_17-12*G_368*G_3+4*G_376*G_3+16*G_963+40*G_964+4*G_386*G_3+4*G_398*G_3-4*G_312*G_3-4*G_322*G_3+4*G_164*G_3+4*G_313*G_3+4*G_176*G_3-8*G_684-8*G_344*G_3+24*G_1042-32*G_1043+32*G_921-16*G_922+4*G_685+16*G_686-8*G_13*G_44+20*G_27*G_44+20*G_117*G_44-20*G_97*G_44-20*G_87*G_44+4*G_337*G_3-40*G_27*G_66-8*G_25*G_14-2*G_53*G_44+60*G_191*G_3-60*G_203*G_3-8*G_401*G_3-4*G_229*G_3+4*G_961-32*G_962+4*G_354*G_3+30*G_363*G_3+80*G_1*G_145-80*G_27*G_17-8*G_179*G_3+120*G_920+8*G_115*G_66-8*G_23*G_44+8*G_21*G_44-120*G_1040-48*G_1041+8*G_20*G_44+8*G_680-4*G_681-6*G_111*G_44-40*G_338*G_3+24*G_110*G_17-4*G_53*G_14+4*G_52*G_66+24*G_111*G_17-28*G_1037-16*G_1038+80*G_1039+4*G_661+30*G_1035+56*G_1036-8*G_959+4*G_960+4*G_56*G_44+4*G_65*G_44-4*G_63*G_44-4*G_62*G_44+4*G_1*G_268-4*G_1*G_134+4*G_12*G_268+8*G_101*G_66+40*G_12*G_270+8*G_321*G_3-12*G_110*G_14-8*G_955+4*G_956+8*G_957-4*G_958+8*G_916-4*G_917+16*G_918-80*G_919+32*G_23*G_17+8*G_878+88*G_116*G_17-200*G_561-80*G_564+40*G_565+120*G_566-80*G_567-160*G_568+80*G_569+24*G_951+8*G_952-4*G_953+4*G_954+12*G_677+400*G_560+44*G_26*G_66+88*G_26*G_17-44*G_26*G_14-4*G_32*G_66-8*G_32*G_17+4*G_32*G_14+44*G_116*G_66+40*G_390*G_3+200*G_557+12*G_111*G_66-44*G_116*G_14-48*G_949+24*G_950-80*G_9*G_267-24*G_675+12*G_676+36*G_1029+8*G_1030-4*G_122*G_66-8*G_122*G_17-4*G_1031+32*G_1032-16*G_1033-48*G_1034+48*G_947-24*G_948-4*G_355*G_3+8*G_96*G_17-4*G_96*G_14+24*G_673-12*G_674-44*G_102*G_66-88*G_102*G_17-44*G_1027-72*G_1028+4*G_96*G_66-4*G_377*G_3+4*G_122*G_14-24*G_46*G_17-80*G_10*G_267-16*G_123*G_17-4*G_104*G_66-6*G_250*G_3-12*G_46*G_66+8*G_25*G_66-14*G_224*G_3+8*G_123*G_14-44*G_49*G_14+80*G_1*G_267-8*G_113*G_17+88*G_49*G_17-80*G_10*G_145-40*G_314*G_3+8*G_400*G_3+8*G_251*G_3+8*G_47*G_44-24*G_55*G_17-8*G_105*G_44+8*G_53*G_17+4*G_53*G_66+12*G_371*G_3+8*G_319*G_3-44*G_92*G_66+72*G_4*G_144-88*G_92*G_17-36*G_671+44*G_92*G_14+40*G_1*G_270+44*G_102*G_14+4*G_86*G_66+18*G_672-400*G_556+8*G_86*G_17+8*G_380*G_3-4*G_86*G_14+4*G_883+24*G_341*G_3-32*G_945+16*G_946-24*G_169*G_3+96*G_9*G_127-48*G_9*G_124-8*G_10*G_208-8*G_10*G_135+4*G_10*G_207+96*G_10*G_127-48*G_10*G_124-4*G_9*G_211-8*G_9*G_208-8*G_9*G_135+4*G_9*G_207+48*G_12*G_124-4*G_10*G_211+4*G_113*G_14-16*G_139*G_3+12*G_110*G_66-8*G_137*G_3+12*G_55*G_14+16*G_25*G_17-2*G_52*G_44-12*G_55*G_66+12*G_46*G_14+88*G_1024-44*G_1025+48*G_1026+24*G_317*G_3-32*G_21*G_17+48*G_669-30*G_670-8*G_49*G_44-144*G_11*G_127+44*G_107*G_14+240*G_42*G_17-120*G_42*G_14+120*G_42*G_66+120*G_36*G_14-80*G_551-24*G_391*G_3-120*G_36*G_66-240*G_36*G_17-80*G_552-56*G_941+28*G_942+48*G_943-30*G_944-44*G_107*G_66-88*G_107*G_17+2*G_915-8*G_939+4*G_940-4*G_531-8*G_532+4*G_533-2*G_534+16*G_535-8*G_536-16*G_537+8*G_538+8*G_539-80*G_542+40*G_543+80*G_546-40*G_547-160*G_548-8*G_913+4*G_914-8*G_933-16*G_934+8*G_935-8*G_936+12*G_64*G_14+80*G_549+160*G_550+16*G_937-8*G_938+24*G_348*G_3-24*G_166*G_3-8*G_261*G_3+12*G_58*G_66+24*G_58*G_17-12*G_58*G_14-12*G_64*G_66+8*G_1020+8*G_1021-24*G_529+8*G_530-112*G_1022+56*G_1023-16*G_929+8*G_930-8*G_931+16*G_932-24*G_64*G_17-88*G_911+44*G_912+6*G_262*G_3+48*G_528+24*G_521-24*G_522-40*G_1*G_266-12*G_111*G_14+30*G_668+48*G_523-24*G_524-48*G_525+24*G_526-4*G_263*G_3+6*G_46*G_44-24*G_527-6*G_927-6*G_928-8*G_1018-16*G_1019+4*G_1*G_211+8*G_1*G_208+8*G_1*G_135-4*G_1*G_207-40*G_87*G_14-4*G_12*G_207-96*G_12*G_127-60*G_667+40*G_204*G_3+8*G_12*G_135+16*G_364*G_3+4*G_249*G_3-4*I*Pi*G_104*G_6-8*G_115*G_14-8*G_876-16*G_877-16*I*Pi*G_356-20*I*Pi*G_247-4*I*Pi*G_399+16*G_91*G_17-8*G_91*G_14+8*G_90*G_66+16*G_90*G_17-8*G_90*G_14-96*G_1*G_127+48*G_1*G_124+44*G_910+4*G_12*G_211+8*G_12*G_208+8*G_85*G_14+40*G_87*G_66+80*G_87*G_17-30*G_234*G_3+72*G_11*G_124+40*G_117*G_14-8*I*Pi*G_112*G_3+8*I*Pi*G_48*G_3-66*G_924+48*G_925-24*G_926+48*G_112*G_17+8*G_100*G_66+16*G_100*G_17-8*G_100*G_14+8*G_91*G_66-48*G_54*G_66-96*G_54*G_17+48*G_54*G_14+48*G_106*G_66+96*G_106*G_17-48*G_106*G_14+24*G_112*G_66-8*G_874+16*G_875-8*G_104*G_17+2*G_104*G_44+80*G_97*G_17-40*G_97*G_14-8*G_85*G_66-16*G_85*G_17+44*G_161*G_3-80*G_117*G_17-4*G_659+40*G_97*G_66-8*G_95*G_66-16*G_95*G_17+8*G_95*G_14+16*G_148*G_3-16*G_481-16*G_482+16*G_483-8*G_484+32*G_485-16*G_486+8*G_487+16*G_488-8*G_489-16*G_490+8*G_491+8*G_492-112*G_493+56*G_494+88*G_495-44*G_496+48*G_497-44*G_498-72*G_499+36*G_500+8*G_501-4*G_502+32*G_503-16*G_504-48*G_505+30*G_506+56*G_507-28*G_508-16*G_509+80*G_510-120*G_511-48*G_512+24*G_513-32*G_514+66*G_515-32*G_516+16*G_517+6*G_518+6*G_519-48*G_520+8*G_873-16*G_154*G_3-8*G_101*G_14-24*G_112*G_14-16*G_129*G_3+40*G_27*G_14+2*I*Pi*G_104*G_3-4*I*Pi*G_32*G_6+8*I*Pi*G_25*G_6+2*I*Pi*G_32*G_3-4*I*Pi*G_58*G_3+32*G_1014-16*G_1015+8*G_1016+16*G_1017-40*G_12*G_266+4*G_1010+4*G_1011+16*G_1012-8*G_1013+80*G_202*G_3-4*G_177*G_3+12*pow(Pi,2)*G_11*G_6-12*pow(Pi,2)*G_4*G_6-36*G_908-48*G_909+4*I*Pi*G_53*G_6-4*I*Pi*G_10*G_45-8*I*Pi*G_95*G_6-4*I*Pi*G_9*G_45-2*I*Pi*G_86*G_3-2*I*Pi*G_96*G_3-44*G_335*G_3-72*G_4*G_270+72*G_4*G_266-40*G_190*G_3-44*G_311*G_3+8*G_107*G_44-56*G_884+28*G_885+24*G_162*G_3-8*G_342*G_3+144*G_11*G_145-36*G_385*G_3+24*G_384*G_3+44*G_383*G_3-56*G_906+72*G_907-40*G_10*G_270+16*G_217*G_3+40*G_9*G_266+112*G_905+72*G_11*G_270+36*G_333*G_3-144*G_4*G_267+4*I*Pi*G_96*G_6+4*I*Pi*G_86*G_6+4*I*Pi*G_52*G_6+2*G_113*G_44+16*G_151*G_3-12*G_374*G_3-6*pow(Pi,2)*G_105+6*pow(Pi,2)*G_47+8*G_158*G_3-4*G_664-24*G_48*G_66-4*G_11*G_209-16*G_688+8*G_663+8*G_1068-4*G_662+24*G_903+24*G_904-80*G_198*G_3-80*G_200*G_3+80*G_206*G_3+80*G_184*G_3+80*G_40*G_14-160*G_40*G_17-80*G_40*G_66+80*G_41*G_14+40*G_40*G_44+40*G_41*G_44-40*G_43*G_44-8*G_881-8*G_882+4*pow(Pi,2)*G_22-4*pow(Pi,2)*G_15-6*G_871-16*G_872-24*G_331*G_3+24*G_395*G_3+24*G_397*G_3-24*G_307*G_3-24*G_327*G_3+24*G_173*G_3+24*G_175*G_3+24*G_103*G_14-48*G_103*G_17-8*G_379*G_3+8*G_378*G_3-8*G_329*G_3+8*G_328*G_3-8*G_305*G_3+8*G_304*G_3-8*G_157*G_3+8*G_156*G_3-24*G_94*G_66-24*G_120*G_14+12*I*Pi*G_110*G_6+12*I*Pi*G_111*G_6-72*G_4*G_124-16*G_898+8*G_899-24*G_901-48*G_902-4*G_214*G_3+4*G_213*G_3+4*G_352*G_3-4*G_353*G_3-24*G_30*G_14+48*G_30*G_17+24*G_30*G_66-24*G_31*G_14+48*G_31*G_17+24*G_31*G_66+18*G_366*G_3-18*G_227*G_3-16*G_1066+8*G_1067+16*G_21*G_14-80*G_862+120*G_863+32*G_866-66*G_867+48*G_868-24*G_869-6*G_870-16*G_865-32*I*Pi*G_360-48*G_981+16*G_861-72*G_11*G_144-36*G_851-48*G_852+44*G_853-88*G_854+44*G_855-8*G_856+4*G_857+2*G_858+8*G_859-4*G_860-16*G_21*G_66-16*G_393*G_3-16*G_171*G_3+16*G_339*G_3+16*G_315*G_3+24*G_93*G_14-2*G_1063+16*G_1064-8*G_1065-8*G_896-32*G_897-24*G_334*G_3+32*G_864+24*G_846+24*G_847+112*G_848-56*G_849+72*G_850+16*I*Pi*G_151+8*I*Pi*G_153-40*I*Pi*G_338-200*I*Pi*G_186+40*I*Pi*G_133-40*I*Pi*G_131+8*I*Pi*G_128-8*I*Pi*G_125+200*I*Pi*G_188-4*I*Pi*G_353+4*I*Pi*G_352+40*I*Pi*G_390+40*I*Pi*G_182-40*I*Pi*G_180+4*I*Pi*G_213-4*I*Pi*G_214-40*I*Pi*G_314-16*I*Pi*G_150+16*I*Pi*G_136+16*I*Pi*G_387+16*I*Pi*G_315+16*I*Pi*G_339+16*I*Pi*G_165-8*I*Pi*G_362-36*I*Pi*G_163-4*G_90*G_44-8*I*Pi*G_105*G_3+4*I*Pi*G_1*G_45-4*I*Pi*G_113*G_6+24*G_894+16*G_895-24*G_844-48*G_845-8*G_738-16*G_739+8*G_740+8*G_741+16*G_737-40*G_117*G_66+20*I*Pi*G_245+10*I*Pi*G_375-18*I*Pi*G_236+18*I*Pi*G_361-10*I*Pi*G_222+24*I*Pi*G_308+24*I*Pi*G_332-24*I*Pi*G_382-24*I*Pi*G_160-2*I*Pi*G_227-4*I*Pi*G_152+2*I*Pi*G_366+20*I*Pi*G_194-20*I*Pi*G_196-8*I*Pi*G_258-8*I*Pi*G_256+8*I*Pi*G_242+8*I*Pi*G_264+4*I*Pi*G_138-4*I*Pi*G_241+4*I*Pi*G_239-8*I*Pi*G_320+8*I*Pi*G_259+8*I*Pi*G_257-8*I*Pi*G_243-8*I*Pi*G_265+80*I*Pi*G_199+80*I*Pi*G_197+80*I*Pi*G_189-80*I*Pi*G_201+80*I*Pi*G_184+80*I*Pi*G_206-80*I*Pi*G_200-80*I*Pi*G_198-80*I*Pi*G_183-80*I*Pi*G_205-16*I*Pi*G_171-16*I*Pi*G_393+24*I*Pi*G_175+24*I*Pi*G_173-24*I*Pi*G_327-24*I*Pi*G_307+24*I*Pi*G_397-24*I*Pi*G_174-24*I*Pi*G_172-24*I*Pi*G_396-24*I*Pi*G_394+24*I*Pi*G_330+24*I*Pi*G_350+24*I*Pi*G_306+24*I*Pi*G_326+24*I*Pi*G_395-24*I*Pi*G_331-24*I*Pi*G_351-8*I*Pi*G_329+8*I*Pi*G_378-8*I*Pi*G_379+8*I*Pi*G_156-8*I*Pi*G_157+8*I*Pi*G_304-8*I*Pi*G_305+8*I*Pi*G_328-16*I*Pi*G_325-16*I*Pi*G_349+8*G_153*G_3+4*G_736+24*G_982+36*G_983-8*G_735+14*G_373*G_3+(16*G_24*G_6-48*G_384+32*G_20*G_6-80*G_204+160*G_205-160*G_206+24*I*Pi*G_4*G_6-160*G_197+160*G_198-160*G_199+160*G_200-160*G_202+120*G_203+40*G_196-40*G_194+72*G_385-8*G_386+160*G_192-6*pow(Pi,2)*G_11-32*G_387-120*G_191+8*G_11*G_44-400*G_188+80*G_190+400*G_186+160*G_183-160*G_184+48*G_388-80*G_182-56*G_389+8*G_177-16*G_178+16*G_179-80*G_390+80*G_180+48*G_391+48*G_174-48*G_175-8*G_176+48*G_166-56*G_167-80*G_168+48*G_169+32*G_170+32*G_171+48*G_172-48*G_173-32*G_165+8*I*Pi*G_11*G_3-88*G_161-48*G_162+72*G_163-8*G_164+16*G_159+112*G_160+24*G_152-16*G_153+32*G_154-32*G_155-16*G_156+16*G_157-16*G_158-32*G_151-88*G_383-32*G_146+32*G_147-32*G_148+32*G_149-72*G_309+112*G_382-16*G_380-8*G_141+8*G_143+16*G_381-24*G_138+32*G_139+16*G_379+8*G_377-16*G_378+16*G_137+16*G_401-80*G_133-8*G_376-16*I*Pi*G_116+16*I*Pi*G_102+16*I*Pi*G_25+16*I*Pi*G_115-16*I*Pi*G_95-4*I*Pi*G_58-16*I*Pi*G_26-16*I*Pi*G_47+8*I*Pi*G_48-40*I*Pi*G_42-16*I*Pi*G_106+40*I*Pi*G_36+16*I*Pi*G_54+16*I*Pi*G_92-16*I*Pi*G_85-8*I*Pi*G_22+8*I*Pi*G_15+4*I*Pi*G_107-4*I*Pi*G_49+80*G_131-16*G_304+16*G_305-48*G_306+48*G_307-112*G_308-96*G_106*G_6-32*G_130-16*G_128+32*G_129-20*G_375-28*G_373+24*G_374-24*G_369+24*G_370-24*G_371+24*G_368+40*G_367-28*G_9*G_44-28*G_10*G_44+48*G_365-36*G_366+88*G_92*G_6+80*G_9*G_67-32*G_13*G_6-32*G_23*G_6-8*G_12*G_66-8*G_1*G_66+28*G_1*G_44-56*G_85*G_3-56*G_95*G_3+56*G_115*G_3+56*G_25*G_3+28*G_12*G_44-16*G_400+32*G_21*G_6-16*G_62*G_6+8*G_9*G_66-8*G_33*G_3+8*G_10*G_66-32*G_364-60*G_363+16*G_125-48*G_22*G_6+48*G_15*G_6+48*G_362+6*pow(Pi,2)*G_4-36*G_361-40*G_357-16*G_358+40*G_359+32*G_356+8*G_353-8*G_354+8*G_355-8*G_352+48*G_351+8*G_62*G_3+8*G_63*G_3-8*G_65*G_3-8*G_56*G_3-48*G_112*G_6+4*G_92*G_3-8*G_24*G_3-16*G_63*G_6+16*G_56*G_6+16*G_65*G_6+80*G_10*G_67-48*G_350+48*G_48*G_6+32*G_349-48*G_348-8*I*Pi*G_112+16*I*Pi*G_105+56*G_347-8*G_53*G_6+16*G_114*G_6+8*G_346-16*G_345+16*G_265-8*I*Pi*G_9*G_3+8*I*Pi*G_12*G_3+8*I*Pi*G_1*G_3-16*I*Pi*G_1*G_6-8*I*Pi*G_10*G_3-16*I*Pi*G_12*G_6+16*I*Pi*G_10*G_6+16*I*Pi*G_9*G_6-8*I*Pi*G_4*G_3-24*I*Pi*G_11*G_6-16*G_343+16*G_344-8*G_337+80*G_338-32*G_339-32*G_340-48*G_341+16*G_342+8*G_263-16*G_264-80*G_12*G_67-80*G_1*G_67-8*G_114*G_3-88*G_49*G_6+16*G_49*G_3+88*G_107*G_6-12*G_46*G_3-12*G_262+16*G_261-16*G_259-16*G_107*G_3-16*G_257+16*G_258+16*G_256-12*G_55*G_3+24*G_55*G_6-4*G_255-8*G_249+12*G_250-16*G_251+88*G_335+4*G_253+8*G_336+4*G_53*G_3+4*G_52*G_3-8*G_86*G_6+12*G_111*G_3-4*G_113*G_3-4*G_104*G_3+40*G_247+24*G_64*G_6+88*G_102*G_6+16*G_105*G_3-16*G_47*G_3-16*G_21*G_3-16*G_20*G_3+8*G_32*G_6-88*G_116*G_6-88*G_26*G_6+8*G_9*G_45+8*G_10*G_45-40*G_245+48*G_334+16*G_243-16*G_242+80*G_34*G_3+80*G_43*G_3-80*G_41*G_3-80*G_40*G_3+24*G_46*G_6-8*G_96*G_6-16*G_90*G_6-16*G_91*G_6+40*G_87*G_3+40*G_97*G_3-40*G_117*G_3-40*G_27*G_3+16*G_23*G_3+16*G_13*G_3-160*G_43*G_6+160*G_41*G_6+160*G_40*G_6+12*G_110*G_3+8*G_101*G_3-8*G_123*G_3-16*G_100*G_6-16*G_101*G_6-24*G_110*G_6-24*G_111*G_6+8*G_113*G_6+8*G_104*G_6+8*G_91*G_3+8*G_100*G_3-144*G_11*G_67+144*G_4*G_67+8*G_90*G_3-8*G_12*G_45-8*G_1*G_45-80*G_87*G_6+16*G_85*G_6-80*G_97*G_6+16*G_95*G_6+80*G_117*G_6-16*G_115*G_6+80*G_27*G_6-16*G_25*G_6+8*G_241-160*G_34*G_6+16*G_33*G_6+240*G_36*G_6+24*G_238-8*G_239-24*G_237+36*G_236+60*G_234-48*G_235-72*G_333-8*G_232+8*G_231+8*G_229-8*G_230-48*G_228-240*G_42*G_6-4*G_26*G_3-4*G_32*G_3-40*G_226+36*G_227+28*G_224+32*G_225-24*G_93*G_3+24*G_31*G_3+24*G_30*G_3+24*G_121*G_3+24*G_120*G_3-24*G_94*G_3-24*G_103*G_3-24*G_84*G_3+16*G_123*G_6-8*G_52*G_6-24*G_223+20*G_222+40*G_220-48*G_326+48*G_327-16*G_328+16*G_329-48*G_330+48*G_331-40*G_218-112*G_332+16*G_219-4*G_116*G_3-32*G_217-8*G_213+8*G_122*G_6+8*G_214-24*G_215+24*G_216-4*G_122*G_3-48*G_31*G_6-48*G_30*G_6-48*G_121*G_6-48*G_120*G_6+4*G_96*G_3+32*G_325-24*G_58*G_6-48*G_317+16*G_318-16*G_319+16*G_320-16*G_321+8*G_322+56*G_323-48*G_324+4*G_102*G_3+4*I*Pi*G_64+4*G_86*G_3-32*G_316+8*G_399+48*G_396-48*G_397-8*G_398+48*G_94*G_6+48*G_103*G_6+48*G_84*G_6+48*G_93*G_6-8*G_4*G_44+88*G_311+8*G_312-8*G_313+80*G_314-32*G_315+48*G_310-48*G_395+48*G_394+32*G_392+32*G_393+96*G_54*G_6)*L_ztilde1-8*G_879+16*G_880+4*I*Pi*G_176+4*I*Pi*G_398-4*I*Pi*G_377-16*G_392*G_3+numeric(1,3)*pow(Pi,2)*G_96+numeric(-1,3)*pow(Pi,2)*G_27+numeric(-1,3)*pow(Pi,2)*G_109+numeric(-8,3)*pow(Pi,2)*G_107+numeric(1,3)*pow(Pi,2)*G_97+numeric(1,3)*pow(Pi,2)*G_87+numeric(1,3)*pow(Pi,2)*G_86+numeric(-23,3)*pow(Pi,2)*G_92+numeric(23,3)*pow(Pi,2)*G_116+numeric(-1,3)*pow(Pi,2)*G_122+numeric(8,3)*pow(Pi,2)*G_49+numeric(1,3)*pow(Pi,2)*G_50+numeric(1,3)*pow(Pi,2)*G_51+numeric(-1,3)*pow(Pi,2)*G_99+numeric(-1,3)*pow(Pi,2)*G_88+numeric(-1,3)*pow(Pi,2)*G_89+numeric(-22,3)*pow(Pi,2)*G_25+numeric(-22,3)*pow(Pi,2)*G_115+numeric(22,3)*pow(Pi,2)*G_95+numeric(22,3)*pow(Pi,2)*G_85+numeric(1,3)*pow(Pi,2)*G_28+numeric(1,3)*pow(Pi,2)*G_29+numeric(1,3)*pow(Pi,2)*G_118+numeric(1,3)*pow(Pi,2)*G_119+numeric(-1,3)*pow(Pi,2)*G_98+numeric(-1,3)*pow(Pi,2)*G_108+numeric(23,3)*pow(Pi,2)*G_26+numeric(-23,3)*pow(Pi,2)*G_102+numeric(-1,3)*pow(Pi,2)*G_32+numeric(-1,3)*pow(Pi,2)*G_117-16*G_20*G_66-56*G_160*G_3-56*G_382*G_3+8*G_842+48*G_843+24*I*Pi*G_22*G_6-8*G_256*G_3+12*G_733-8*G_734+8*G_732+16*I*Pi*G_1*G_14+24*G_893+(numeric(56,3)*G_4+numeric(-56,3)*G_11)*pow(L_ztilde1,3)+(48*G_95-48*G_92+48*G_85-8*G_11*G_3-12*G_64-120*G_36+12*G_58-48*G_25+48*G_26+24*G_22-48*G_54-24*G_15+28*G_49-24*G_48+16*G_47+120*G_42-48*G_102+48*G_1*G_6+48*G_116+48*G_12*G_6-48*G_115-24*G_12*G_3+24*G_9*G_3+24*G_10*G_3-48*G_9*G_6+72*G_11*G_6-72*G_4*G_6-24*G_1*G_3-48*G_10*G_6+24*G_112-28*G_107+48*G_106+4*I*Pi*G_11-4*I*Pi*G_4-16*G_105+8*G_4*G_3)*pow(L_ztilde1,2)+3*pow(Pi,2)*G_4*G_3-3*pow(Pi,2)*G_11*G_3+numeric(-22,3)*pow(Pi,2)*G_9*G_6+numeric(-11,3)*pow(Pi,2)*G_12*G_3+numeric(11,3)*pow(Pi,2)*G_9*G_3+numeric(11,3)*pow(Pi,2)*G_10*G_3+numeric(22,3)*pow(Pi,2)*G_1*G_6+numeric(-11,3)*pow(Pi,2)*G_1*G_3+numeric(22,3)*pow(Pi,2)*G_12*G_6+numeric(-22,3)*pow(Pi,2)*G_10*G_6+6*G_55*G_44+16*G_13*G_66+16*G_165*G_3-16*G_349*G_3-16*G_325*G_3-24*G_351*G_3-16*G_170*G_3+16*G_316*G_3+16*G_340*G_3+16*G_387*G_3-48*G_93*G_17-24*G_93*G_66+24*G_84*G_14-48*G_84*G_17-24*G_84*G_66-8*G_1061+4*G_1062-20*G_196*G_3+20*G_194*G_3-8*G_243*G_3-8*G_265*G_3-2*G_253*G_3-8*G_258*G_3+8*G_264*G_3+8*G_242*G_3-32*G_20*G_17+48*G_120*G_17+24*G_120*G_66-24*G_121*G_14+48*G_121*G_17+24*G_121*G_66+12*G_93*G_44+12*G_84*G_44+12*G_103*G_44+12*G_94*G_44-12*G_120*G_44-12*G_121*G_44-12*G_30*G_44-12*G_31*G_44+24*G_326*G_3+2*I*Pi*G_255+16*G_20*G_14-16*G_731+8*I*Pi*G_115*G_6-24*G_310*G_3-24*G_891-48*G_892+20*G_226*G_3+8*I*Pi*G_358-4*I*Pi*G_374+16*G_155*G_3+24*G_228*G_3-16*G_841-32*G_478+16*G_479+16*G_469+32*G_472-16*G_473-24*G_474+16*G_475+16*G_476-8*G_477+16*G_727-8*G_839-32*G_840-32*G_468-24*G_1053-48*G_1054+36*G_309*G_3+16*G_889+48*G_890-16*G_466+16*G_467+16*G_462-32*G_463+16*G_464-4*G_91*G_44+32*G_465-16*G_23*G_14+8*G_1059-4*G_1060-8*G_726-16*G_461-20*G_367*G_3-28*G_25*G_44-28*G_115*G_44+28*G_95*G_44+28*G_85*G_44-14*G_1*G_209-14*G_12*G_209+14*G_10*G_209+14*G_9*G_209-40*G_1*G_144+16*G_115*G_17-24*I*Pi*G_391+24*I*Pi*G_317+24*I*Pi*G_341+8*I*Pi*G_260+8*I*Pi*G_158+44*I*Pi*G_161-8*I*Pi*G_318-24*I*Pi*G_169-8*I*Pi*G_342+8*I*Pi*G_235+8*I*Pi*G_178+8*I*Pi*G_380+8*I*Pi*G_400-8*I*Pi*G_344+28*I*Pi*G_167+28*I*Pi*G_389-28*I*Pi*G_323-28*I*Pi*G_347+24*I*Pi*G_228-24*I*Pi*G_365-8*I*Pi*G_401-2*I*Pi*G_250-8*I*Pi*G_219-44*I*Pi*G_311-8*I*Pi*G_310+4*I*Pi*G_223+28*I*Pi*G_322+8*I*Pi*G_324+8*I*Pi*G_348-8*I*Pi*G_166-8*I*Pi*G_388+8*I*Pi*G_384+36*I*Pi*G_333-44*I*Pi*G_335+44*I*Pi*G_383+32*I*Pi*G_233-14*I*Pi*G_224-28*I*Pi*G_164-28*I*Pi*G_386-36*I*Pi*G_385+28*I*Pi*G_346+8*I*Pi*G_162-8*I*Pi*G_334+36*I*Pi*G_309-16*I*Pi*G_129-16*I*Pi*G_154+16*I*Pi*G_148+16*I*Pi*G_146+20*I*Pi*G_191-20*I*Pi*G_203+16*I*Pi*G_217-30*I*Pi*G_234+30*I*Pi*G_363+14*I*Pi*G_373-8*I*Pi*G_261+8*I*Pi*G_251-4*I*Pi*G_263+4*I*Pi*G_249+16*I*Pi*G_130+16*I*Pi*G_155-16*I*Pi*G_149-16*I*Pi*G_147-8*I*Pi*G_159-8*I*Pi*G_179+8*I*Pi*G_321+8*I*Pi*G_319+8*I*Pi*G_345+8*I*Pi*G_343-8*I*Pi*G_381+32*G_460-8*G_56*G_66-16*G_56*G_17+8*G_56*G_14-10*G_222*G_3+10*G_375*G_3-18*G_236*G_3+18*G_361*G_3+40*G_9*G_144+8*G_259*G_3-16*G_65*G_17+8*G_65*G_14+8*G_63*G_66+16*G_63*G_17-8*G_63*G_14+8*G_257*G_3-8*G_62*G_14+2*G_255*G_3+32*G_13*G_17+40*G_168*G_3-6*G_110*G_44-8*G_723-16*G_724-24*G_365*G_3+8*G_725-16*I*Pi*G_106*G_3+16*G_722+44*I*Pi*G_116*G_6+6*I*Pi*G_10*G_44-48*I*Pi*G_11*G_17-6*I*Pi*G_12*G_44+4*I*Pi*G_65*G_3-16*I*Pi*G_10*G_14+16*I*Pi*G_12*G_14-6*I*Pi*G_1*G_44+4*I*Pi*G_56*G_3+6*I*Pi*G_9*G_44+12*I*Pi*G_95*G_3+12*I*Pi*G_85*G_3-4*I*Pi*G_63*G_3-12*I*Pi*G_115*G_3-12*I*Pi*G_25*G_3+12*I*Pi*G_9*G_66+12*I*Pi*G_10*G_66-12*I*Pi*G_12*G_66-12*I*Pi*G_1*G_66-4*I*Pi*G_62*G_3-32*I*Pi*G_1*G_17+4*I*Pi*G_64*G_3+8*I*Pi*G_62*G_6+8*I*Pi*G_63*G_6-8*I*Pi*G_65*G_6-8*I*Pi*G_56*G_6-24*I*Pi*G_11*G_66+80*I*Pi*G_34*G_6+80*I*Pi*G_43*G_6-80*I*Pi*G_40*G_6-80*I*Pi*G_41*G_6+40*I*Pi*G_41*G_3+40*I*Pi*G_40*G_3-40*I*Pi*G_42*G_3+40*I*Pi*G_36*G_3-40*I*Pi*G_43*G_3-40*I*Pi*G_34*G_3+12*I*Pi*G_94*G_3+12*I*Pi*G_103*G_3+12*I*Pi*G_84*G_3+12*I*Pi*G_93*G_3-24*I*Pi*G_84*G_6+24*I*Pi*G_120*G_6-24*I*Pi*G_94*G_6-24*I*Pi*G_103*G_6-12*I*Pi*G_121*G_3-12*I*Pi*G_120*G_3-12*I*Pi*G_30*G_3-24*I*Pi*G_93*G_6-12*I*Pi*G_31*G_3+24*I*Pi*G_121*G_6+24*I*Pi*G_31*G_6+24*I*Pi*G_30*G_6+44*I*Pi*G_49*G_6-44*I*Pi*G_92*G_6-24*I*Pi*G_4*G_14-44*I*Pi*G_107*G_6+4*I*Pi*G_4*G_44+24*I*Pi*G_4*G_66-14*I*Pi*G_116*G_3-16*I*Pi*G_21*G_6-14*I*Pi*G_26*G_3+8*I*Pi*G_15*G_3-8*I*Pi*G_22*G_3+24*I*Pi*G_11*G_14+8*I*Pi*G_47*G_3-44*I*Pi*G_102*G_6+48*I*Pi*G_4*G_17+8*G_720-8*G_721+8*G_689+8*G_690-24*G_15*G_66+8*G_128*G_3-8*G_125*G_3+40*G_182*G_3-40*G_180*G_3+40*G_133*G_3-40*G_131*G_3-24*G_22*G_14+48*G_22*G_17+24*G_22*G_66+24*G_15*G_14-48*G_15*G_17-72*I*Pi*G_4*G_67+24*I*Pi*G_112*G_6-20*I*Pi*G_49*G_3-6*I*Pi*G_111*G_3-12*I*Pi*G_55*G_6-12*I*Pi*G_46*G_6-40*I*Pi*G_117*G_6-6*I*Pi*G_110*G_3-24*I*Pi*G_15*G_6+40*I*Pi*G_97*G_6+72*I*Pi*G_11*G_67+48*I*Pi*G_106*G_6-16*G_719-160*G_41*G_17-80*G_41*G_66-80*G_43*G_14+160*G_43*G_17+80*G_43*G_66-80*G_34*G_14+160*G_34*G_17+80*G_34*G_66-80*G_183*G_3+16*G_130*G_3+8*G_1007-4*G_1008-20*G_247*G_3-8*G_1009+4*G_4*G_209+4*G_715-8*G_450+4*G_451-2*G_716-12*G_152*G_3+12*G_138*G_3+2*G_712-4*G_711+8*G_446-4*G_447+40*I*Pi*G_168-40*I*Pi*G_225+40*I*Pi*G_364-12*I*Pi*G_238+4*I*Pi*G_12*G_45-4*I*Pi*G_11*G_44+2*I*Pi*G_122*G_3-40*G_34*G_44+80*G_197*G_3+80*G_199*G_3-80*G_205*G_3-16*G_440-32*G_441+16*G_442+8*G_358*G_3+28*G_1001-14*G_1002-24*G_1003+14*G_1004+20*G_1005-10*G_1006+24*G_439+144*G_4*G_127-24*G_652+6*G_653+6*G_654-8*G_655+4*G_656-4*G_657+8*G_658-8*G_660+16*G_838-16*G_437+8*G_438-8*G_707+56*G_332*G_3+56*G_308*G_3-4*G_241*G_3+4*G_239*G_3+2*pow(Pi,2)*G_58-2*pow(Pi,2)*G_64+8*G_702-4*G_703-12*G_704+8*G_705+16*G_706+24*G_306*G_3+24*G_350*G_3+24*G_330*G_3-24*G_394*G_3-24*G_396*G_3-24*G_172*G_3-24*G_174*G_3-24*G_103*G_66+24*G_94*G_14-48*G_94*G_17+24*G_48*G_14+48*G_651+26*G_650+120*I*Pi*G_42*G_6-48*I*Pi*G_54*G_6+6*I*Pi*G_55*G_3+6*I*Pi*G_46*G_3-40*I*Pi*G_27*G_6+40*I*Pi*G_87*G_6+20*I*Pi*G_107*G_3+24*G_997-12*G_998+14*G_643-4*G_644-32*G_645-4*G_646-40*G_698+20*G_699+40*G_647-20*G_648-36*G_649-32*G_888-40*G_428+80*G_427+40*G_424-28*G_642-80*G_423+40*G_10*G_144-40*G_12*G_144+8*G_62*G_66+16*G_62*G_17-8*G_65*G_66-14*G_641-4*I*Pi*G_355-4*I*Pi*G_143-4*I*Pi*G_177+8*G_618-4*G_619-4*G_620-8*G_621+4*G_622+24*G_623-12*G_624-24*G_625+12*G_626+12*G_627+32*G_628-16*G_629+40*G_630-20*G_631-16*G_632-40*G_634+20*G_635-20*G_638+10*G_639+24*G_640-4*I*Pi*G_100*G_3-8*I*Pi*G_33*G_6-8*I*Pi*G_24*G_6+16*I*Pi*G_13*G_6+16*I*Pi*G_23*G_6+4*I*Pi*G_123*G_3-4*I*Pi*G_90*G_3+8*I*Pi*G_91*G_6+8*I*Pi*G_100*G_6+8*I*Pi*G_90*G_6-32*I*Pi*G_12*G_17-8*I*Pi*G_123*G_6-8*I*Pi*G_114*G_6+8*I*Pi*G_101*G_6-8*I*Pi*G_13*G_3+16*I*Pi*G_54*G_3+14*I*Pi*G_92*G_3+32*I*Pi*G_10*G_17-16*I*Pi*G_9*G_14+32*I*Pi*G_9*G_17+4*I*Pi*G_33*G_3+4*I*Pi*G_24*G_3+4*I*Pi*G_114*G_3+14*I*Pi*G_102*G_3+40*I*Pi*G_12*G_67+40*I*Pi*G_1*G_67+12*I*Pi*G_58*G_6-12*I*Pi*G_64*G_6+8*I*Pi*G_20*G_3+8*I*Pi*G_21*G_3-8*I*Pi*G_23*G_3-16*I*Pi*G_20*G_6-4*I*Pi*G_101*G_3-4*I*Pi*G_91*G_3-40*I*Pi*G_10*G_67+44*I*Pi*G_26*G_6-40*I*Pi*G_9*G_67-20*G_695+20*G_357*G_3-8*G_415-32*G_416+16*G_417+4*G_104*G_14+32*G_418-16*G_419-16*G_420-80*G_603-120*G_595+80*G_596+80*G_597-40*G_598-160*G_599+80*G_600+160*G_601-80*G_602+24*G_1055-24*G_1056+12*G_995-12*G_996+16*G_23*G_66-16*G_13*G_14+40*G_573-20*G_574-40*G_577+20*G_578+160*G_581-80*G_582+80*G_583-160*G_584+80*G_585+160*G_593-80*G_594-12*G_993-24*G_994-26*G_984-40*G_985+16*G_414-8*G_728+40*G_694+8*G_409-4*I*Pi*G_229+4*I*Pi*G_313-4*I*Pi*G_312-4*I*Pi*G_336+4*I*Pi*G_337-4*I*Pi*G_231-16*G_408-12*G_991+24*G_992-20*G_359*G_3-24*G_989+12*G_990-80*G_9*G_145-2*I*Pi*G_52*G_3-2*I*Pi*G_53*G_3-8*I*Pi*G_85*G_6+40*G_10*G_266-24*I*Pi*G_48*G_6-120*I*Pi*G_36*G_6-20*I*Pi*G_87*G_3+20*I*Pi*G_117*G_3+20*I*Pi*G_27*G_3-20*I*Pi*G_97*G_3-8*I*Pi*G_248-6*G_987-6*G_988-24*G_362*G_3+I*numeric(1,3)*pow(Pi,3)*G_4+I*numeric(-1,3)*pow(Pi,3)*G_11+20*pow(Pi,2)*G_42+48*G_886-30*G_887-4*I*Pi*G_122*G_6+2*I*Pi*G_113*G_3+4*pow(Pi,2)*G_112+8*pow(Pi,2)*G_106-4*pow(Pi,2)*G_48-8*pow(Pi,2)*G_54-20*pow(Pi,2)*G_36+12*I*Pi*G_369-12*I*Pi*G_216-20*I*Pi*G_367+20*I*Pi*G_226+12*I*Pi*G_371-12*I*Pi*G_370-12*I*Pi*G_368+12*I*Pi*G_215+12*I*Pi*G_237-8*I*Pi*G_137-16*I*Pi*G_139+40*I*Pi*G_204-40*I*Pi*G_190-80*I*Pi*G_192+20*I*Pi*G_218+80*I*Pi*G_202-20*I*Pi*G_220+20*I*Pi*G_357-20*I*Pi*G_359+80*G_590-4*G_12*G_134-4*G_10*G_268+4*G_10*G_134-4*G_9*G_268+4*G_9*G_134+80*G_588-160*G_589-80*G_587+4*G_230*G_3+20*G_986+160*G_586+16*I*Pi*G_221-16*I*Pi*G_372+48*G_1057-24*G_1058+4*I*Pi*G_232+4*I*Pi*G_230+2*I*Pi*G_262+4*I*Pi*G_141-2*I*Pi*G_253+4*I*Pi*G_354+4*I*Pi*G_376+32*G_979+4*G_980+32*G_480+48*G_900+24*G_235*G_3-16*G_225*G_3;
    ex J_18_0 = 0;
    ex J_18_1 = 0;
    ex J_18_2 = 0;
    ex J_18_3 = 0;
    ex J_18_4 = numeric(1,3)*pow(Pi,2)*G_59+numeric(-1,3)*pow(Pi,2)*G_61+numeric(-1,3)*pow(Pi,2)*G_60-6*G_717+6*G_714+numeric(-2,3)*pow(Pi,2)*G_16+numeric(2,3)*pow(Pi,2)*G_19+numeric(2,3)*pow(Pi,2)*G_18-6*G_718+12*G_459+12*G_458-12*G_449;
    ex J_19_0 = 0;
    ex J_19_1 = 0;
    ex J_19_2 = 0;
    ex J_19_3 = 0;
    ex J_19_4 = -16*G_5*G_267+4*G_149*G_3+4*G_147*G_3-4*G_141*G_3-4*G_143*G_3-8*G_186*G_3-8*G_188*G_3+4*G_245*G_3-4*G_687+16*G_35*G_14-16*G_35*G_66-32*G_35*G_17+8*G_192*G_3-4*G_146*G_3-16*G_2*G_135+8*G_2*G_207-8*G_2*G_211+8*G_686-16*G_2*G_208+4*G_5*G_268-4*G_5*G_134-2*G_13*G_44+2*G_58*G_44+2*G_64*G_44+4*G_16*G_44+4*G_260*G_3-2*G_23*G_44-2*G_21*G_44-2*G_20*G_44-8*G_683-8*G_252*G_3+4*G_37*G_44+2*G_56*G_44+2*G_65*G_44+2*G_63*G_44+2*G_62*G_44-4*G_59*G_44+8*G_23*G_17+8*G_561-16*G_562+8*G_563+4*G_567+16*G_568-8*G_569-2*G_5*G_209+8*G_140*G_3-16*G_560+8*G_557-8*G_244*G_3-4*G_251*G_3-4*G_57*G_44-16*G_555-16*G_556+8*G_5*G_135+4*G_5*G_211+8*G_5*G_208+4*G_248*G_3+8*G_21*G_17+32*G_554+16*G_42*G_17-8*G_42*G_14+8*G_42*G_66-8*G_36*G_14-4*G_551+8*G_36*G_66+16*G_36*G_17-4*G_5*G_207-4*G_552+8*G_5*G_144+8*G_545-8*G_548+4*G_64*G_14+4*G_549+8*G_550+16*G_2*G_270+32*G_2*G_267+32*G_2*G_145-16*G_2*G_266-4*G_261*G_3-4*G_58*G_66-8*G_58*G_17+4*G_58*G_14-4*G_64*G_66-8*G_64*G_17-8*I*Pi*G_2*G_45-16*I*Pi*G_35*G_6+16*G_57*G_17-8*G_57*G_14+8*G_57*G_66+4*I*Pi*G_130+4*I*Pi*G_155+4*I*Pi*G_149+4*I*Pi*G_147+8*G_5*G_266+4*I*Pi*G_2*G_44+8*I*Pi*G_35*G_3-4*G_148*G_3-4*G_481-4*G_482-4*G_154*G_3-16*G_5*G_145-4*G_129*G_3+8*G_202*G_3+(16*G_2*G_45-8*G_20*G_6-4*G_209+8*G_210+8*G_211+8*G_205-8*G_206+8*G_197-8*G_198+8*G_199-8*G_200+16*G_201-16*G_202+8*G_196-16*G_193+8*G_194-16*G_192+32*G_35*G_6+16*G_188+16*G_189+16*G_186+8*G_183-8*G_184-32*G_185+8*G_154-8*G_155+8*G_146-8*G_147+8*G_148-8*G_149+32*G_145+8*G_141+8*G_143-16*G_144-16*G_140+8*G_134-16*G_135-16*G_212-8*G_130+8*G_129-8*G_2*G_44-8*G_13*G_6-8*G_23*G_6-8*G_21*G_6+8*G_62*G_6-8*G_37*G_3-4*G_62*G_3+8*G_59*G_3-4*G_63*G_3-4*G_65*G_3-4*G_56*G_3+8*G_63*G_6-16*G_59*G_6+16*G_37*G_6+8*G_56*G_6+8*G_65*G_6-16*G_35*G_3+8*G_265+16*G_16*G_6-8*G_264+8*G_261+8*G_259-8*G_260+8*G_257-8*G_258-8*G_256-8*G_255-8*G_248+8*G_251+16*G_252-8*G_253-8*G_247+8*G_64*G_6+8*G_57*G_3+4*G_21*G_3+4*G_20*G_3-8*G_5*G_45+16*G_244-8*G_245+8*G_243-8*G_242+8*G_36*G_3+8*G_42*G_3+4*G_34*G_3+4*G_43*G_3+4*G_41*G_3+4*G_40*G_3-4*G_58*G_3-4*G_64*G_3-8*G_5*G_66-8*G_16*G_3+4*G_23*G_3+4*G_13*G_3-8*G_43*G_6-8*G_41*G_6-8*G_40*G_6+16*G_5*G_67-16*G_57*G_6-8*G_34*G_6+16*G_2*G_66-16*G_36*G_6-32*G_2*G_67-16*G_42*G_6+4*G_5*G_44+8*G_58*G_6)*L_ztilde1+8*I*Pi*G_36*G_6+16*G_571+8*G_16*G_14-8*G_688+numeric(1,3)*pow(Pi,2)*G_5*G_3-4*G_36*G_44+4*G_198*G_3+4*G_200*G_3+4*G_206*G_3+4*G_184*G_3-4*G_40*G_14+8*G_40*G_17+4*G_40*G_66-4*G_41*G_14-2*G_40*G_44-2*G_41*G_44-2*G_43*G_44-4*G_21*G_14+numeric(2,3)*pow(Pi,2)*G_57+4*G_21*G_66-8*I*Pi*G_5*G_67-4*I*Pi*G_58*G_6+4*I*Pi*G_5*G_45-4*I*Pi*G_64*G_6+8*I*Pi*G_57*G_6-4*I*Pi*G_59*G_3+4*I*Pi*G_37*G_3+2*I*Pi*G_65*G_3+8*I*Pi*G_59*G_6+2*I*Pi*G_56*G_3+2*I*Pi*G_63*G_3-8*I*Pi*G_37*G_6+2*I*Pi*G_58*G_3+4*I*Pi*G_13*G_6+numeric(1,3)*pow(Pi,2)*G_59+4*I*Pi*G_21*G_6+numeric(4,3)*pow(Pi,2)*G_2*G_6+numeric(-2,3)*pow(Pi,2)*G_5*G_6+4*I*Pi*G_248+4*I*Pi*G_260+8*I*Pi*G_135-4*I*Pi*G_134-16*I*Pi*G_145+8*I*Pi*G_144-8*I*Pi*G_244-4*I*Pi*G_261-4*I*Pi*G_251+4*I*Pi*G_245+4*I*Pi*G_247+8*I*Pi*G_193-4*I*Pi*G_194-4*I*Pi*G_196+4*I*Pi*G_258+4*I*Pi*G_256+4*I*Pi*G_242+4*I*Pi*G_264+4*I*Pi*G_253+4*I*Pi*G_255-4*I*Pi*G_259-4*I*Pi*G_257-4*G_738-8*G_739+4*G_740+4*G_741+8*G_737+2*I*Pi*G_62*G_3+2*I*Pi*G_64*G_3-4*I*Pi*G_62*G_6-4*I*Pi*G_63*G_6-4*I*Pi*G_65*G_6-4*I*Pi*G_56*G_6+4*I*Pi*G_5*G_66-4*I*Pi*G_57*G_3-2*I*Pi*G_5*G_44-4*I*Pi*G_129-4*I*Pi*G_154-4*I*Pi*G_148-4*I*Pi*G_146+8*I*Pi*G_140+4*G_20*G_66-4*I*Pi*G_210+numeric(-2,3)*pow(Pi,2)*G_16+4*G_256*G_3-2*G_734+4*G_732+numeric(-2,3)*pow(Pi,2)*G_2*G_3+4*G_13*G_66-4*G_196*G_3-4*G_194*G_3-4*G_243*G_3-4*G_265*G_3+8*G_193*G_3+4*G_253*G_3+4*G_258*G_3+4*G_264*G_3+4*G_242*G_3+8*G_35*G_44+8*I*Pi*G_42*G_6+8*G_20*G_17-4*G_20*G_14+numeric(2,3)*pow(Pi,2)*G_36+numeric(2,3)*pow(Pi,2)*G_42+numeric(2,3)*pow(Pi,2)*G_45+numeric(-4,3)*pow(Pi,2)*G_35+numeric(-4,3)*pow(Pi,2)*G_17+numeric(2,3)*pow(Pi,2)*G_14+numeric(-1,3)*pow(Pi,2)*G_44+numeric(-1,3)*pow(Pi,2)*G_58+numeric(-1,3)*pow(Pi,2)*G_64-8*G_731+4*I*Pi*G_23*G_6-2*I*Pi*G_13*G_3-8*I*Pi*G_16*G_6-8*I*Pi*G_186-8*I*Pi*G_188-4*I*Pi*G_199-4*I*Pi*G_197-8*I*Pi*G_189-8*I*Pi*G_201+4*I*Pi*G_184+4*I*Pi*G_206+4*I*Pi*G_200+4*I*Pi*G_198-4*I*Pi*G_183-4*I*Pi*G_205-4*I*Pi*G_211+4*G_155*G_3-8*G_478+4*G_479-4*G_469-8*G_727-4*G_730-8*G_16*G_66+8*G_468+4*G_466-4*G_467-4*G_462+8*G_463-4*G_464-8*G_5*G_270-8*G_465-16*G_16*G_17-4*G_23*G_14+4*G_726+numeric(-1,3)*pow(Pi,2)*G_61+numeric(-1,3)*pow(Pi,2)*G_60+numeric(2,3)*pow(Pi,2)*G_19+numeric(2,3)*pow(Pi,2)*G_18+4*G_461+4*G_2*G_209+12*G_458+12*G_459-8*G_460-16*G_37*G_17+8*G_37*G_14-4*G_56*G_66-8*G_56*G_17+4*G_56*G_14-8*G_37*G_66-16*G_2*G_144+8*G_59*G_66+16*G_59*G_17-8*G_59*G_14-4*G_259*G_3-8*G_65*G_17+4*G_65*G_14-4*G_63*G_66-8*G_63*G_17+4*G_63*G_14-4*G_257*G_3+4*G_62*G_14+4*G_255*G_3+8*G_13*G_17+8*G_729-16*G_456+2*I*Pi*G_209+16*I*Pi*G_185+4*G_723+8*G_724-4*G_725-8*I*Pi*G_2*G_66+16*I*Pi*G_2*G_67-8*G_722-4*G_720-32*G_453+8*G_454+4*G_721+8*G_2*G_134-8*G_2*G_268+4*G_689+4*G_690-6*G_717-6*G_718+8*G_719+8*G_41*G_17+4*G_41*G_66-4*G_43*G_14+8*G_43*G_17+4*G_43*G_66-4*G_34*G_14+8*G_34*G_17+4*G_34*G_66-8*G_201*G_3-8*G_189*G_3-4*G_183*G_3-4*G_42*G_44+4*G_130*G_3+4*G_247*G_3+16*G_452+8*G_715-12*G_449-8*G_450+4*G_451-4*G_716-4*G_712+6*G_714-4*I*Pi*G_243-4*I*Pi*G_265-8*I*Pi*G_252+8*G_711-8*G_445-8*G_446+4*G_447+8*G_710+8*I*Pi*G_192+8*I*Pi*G_202+16*G_444-2*G_34*G_44-4*G_197*G_3-4*G_199*G_3-4*G_205*G_3-16*G_709+4*G_707-2*G_705-8*G_706+16*G_434-4*G_701-8*G_432+8*G_700+16*G_430+8*G_698-4*G_699-8*G_429-4*G_697+8*G_426+8*I*Pi*G_212-4*G_62*G_66-8*G_62*G_17-4*G_65*G_66-4*I*Pi*G_143+4*G_606-8*G_607-8*G_608+16*G_609+4*G_610-8*G_611+2*G_612-4*G_613-8*G_614+16*G_615-4*G_616+8*G_617-4*G_695-8*G_416+4*G_417+8*G_418-4*G_419-4*G_420-4*G_603+4*G_596-8*G_599+4*G_600+8*G_601-4*G_602+4*G_23*G_66-4*G_13*G_14-8*G_572-8*G_573+4*G_574-8*G_577+4*G_578-8*G_581+4*G_582-4*G_583+8*G_584-4*G_585-16*G_591+8*G_592+16*G_593-8*G_594+32*G_412-64*G_413+4*G_728+8*G_693+8*G_694+8*G_411+32*G_407-16*G_406-16*G_692+4*I*Pi*G_16*G_3-2*I*Pi*G_20*G_3-2*I*Pi*G_21*G_3-2*I*Pi*G_23*G_3+4*I*Pi*G_20*G_6-4*G_590+16*G_185*G_3-4*G_588+8*G_589+4*G_587-8*G_586+4*I*Pi*G_34*G_6+4*I*Pi*G_43*G_6+4*I*Pi*G_40*G_6+4*I*Pi*G_41*G_6-2*I*Pi*G_41*G_3-2*I*Pi*G_40*G_3-4*I*Pi*G_42*G_3-4*I*Pi*G_36*G_3-2*I*Pi*G_43*G_3-2*I*Pi*G_34*G_3-4*I*Pi*G_141+8*G_480;
    ex J_20_0 = 0;
    ex J_20_1 = 0;
    ex J_20_2 = (4*G_4-4*G_11)*L_ztilde1-4*G_47-2*G_4*G_3-2*G_107+4*G_105-2*I*Pi*G_4+2*G_49+2*G_11*G_3+2*I*Pi*G_11;
    ex J_20_3 = -10*G_384-40*G_201+20*G_203-20*G_386-3*pow(Pi,2)*G_11-20*G_191+2*G_11*G_44+40*G_189+10*G_388+8*I*Pi*G_54+10*G_166+10*G_170-10*G_162-20*G_164+20*G_160+4*G_152-8*G_150+20*G_382-4*G_138+8*G_136-20*G_308+4*G_374-8*G_372-5*G_9*G_44-5*G_10*G_44-6*G_366-10*G_12*G_66-10*G_1*G_66+5*G_1*G_44-10*G_85*G_3-10*G_95*G_3+10*G_115*G_3+10*G_25*G_3+5*G_12*G_44+10*G_9*G_66+10*G_10*G_66+8*G_364+8*G_362+3*pow(Pi,2)*G_4-16*G_360-4*G_358+8*G_356+10*G_92*G_3-10*G_348-8*I*Pi*G_106+20*G_346-5*I*Pi*G_9*G_3+5*I*Pi*G_12*G_3+5*I*Pi*G_1*G_3-10*I*Pi*G_1*G_6-5*I*Pi*G_10*G_3+12*I*Pi*G_4*G_6-10*I*Pi*G_12*G_6+10*I*Pi*G_10*G_6+10*I*Pi*G_9*G_6+6*I*Pi*G_11*G_3-6*I*Pi*G_4*G_3-12*I*Pi*G_11*G_6-10*G_340+(-8*G_11+8*G_4)*pow(L_ztilde1,2)-4*G_49*G_3+4*G_107*G_3-20*G_12*G_17+4*G_105*G_3-4*G_47*G_3+20*G_9*G_17-10*G_9*G_14+20*G_10*G_17-10*G_10*G_14+10*G_334-4*G_22*G_3+4*G_15*G_3+20*G_36*G_3-20*G_42*G_3+12*G_11*G_14-24*G_11*G_17-12*G_11*G_66-12*G_4*G_14+24*G_4*G_17+12*G_4*G_66+4*G_48*G_3+10*G_12*G_14-20*G_1*G_17+10*G_1*G_14-10*I*Pi*G_116+10*I*Pi*G_102+10*I*Pi*G_25+10*I*Pi*G_115-10*I*Pi*G_95-10*I*Pi*G_26+12*I*Pi*G_105-12*I*Pi*G_47+4*I*Pi*G_48-20*I*Pi*G_42+20*I*Pi*G_36+10*I*Pi*G_92-10*I*Pi*G_85-4*I*Pi*G_22+4*I*Pi*G_15+8*G_54*G_3-8*G_106*G_3-8*G_235+16*G_233+(20*G_95-20*G_92+20*G_85-4*G_11*G_3-40*G_36-20*G_25+20*G_26+8*G_22-16*G_54-8*G_15+8*G_49-8*G_48+8*G_47+40*G_42-20*G_102+20*G_1*G_6+20*G_116+20*G_12*G_6-20*G_115-10*G_12*G_3+10*G_9*G_3+10*G_10*G_3-20*G_9*G_6+24*G_11*G_6-24*G_4*G_6-10*G_1*G_3-20*G_10*G_6+8*G_112-8*G_107+16*G_106-8*G_105+4*G_4*G_3)*L_ztilde1-4*G_112*G_3-10*G_26*G_3+6*G_227-8*G_225-4*I*Pi*G_112-4*G_223+8*G_221-20*G_332+4*G_219-10*G_116*G_3-8*G_217+20*G_322-10*G_324+10*G_102*G_3-10*G_316-2*G_4*G_44+10*G_310+10*G_392;
    ex J_20_4 = -16*G_360*G_3-42*G_163*G_3+24*G_975+64*G_976-20*G_318*G_3-32*G_977+4*G_978+8*G_223*G_3+20*G_114*G_14-20*G_123*G_66+12*G_1048-60*G_1049-20*G_388*G_3+88*G_12*G_267-8*G_219*G_3-10*G_100*G_44-16*G_973-32*G_974+30*G_1050-30*G_1051+60*G_1052-20*G_149*G_3-20*G_147*G_3-20*G_220*G_3-200*G_186*G_3+200*G_188*G_3-144*G_4*G_145+20*G_1046+12*G_1047-20*G_114*G_66+20*G_969-32*G_970-40*G_114*G_17+16*G_971+32*G_972-20*G_24*G_66-40*G_24*G_17+20*G_24*G_14-20*G_33*G_66-40*G_33*G_17+144*G_11*G_267+20*G_33*G_14+16*G_52*G_17-8*G_52*G_14-16*G_356*G_3+20*G_324*G_3+4*G_48*G_44-32*G_323*G_3+20*G_218*G_3-48*G_48*G_17+8*G_232*G_3-80*G_192*G_3+88*G_12*G_145-20*G_320*G_3+32*G_389*G_3+32*G_167*G_3+20*G_146*G_3-8*G_336*G_3+12*G_346*G_3+20*G_343*G_3-72*G_11*G_266-20*G_381*G_3+4*G_32*G_44-6*G_116*G_44+4*G_122*G_44-4*G_96*G_44+6*G_102*G_44-8*G_113*G_66-4*G_86*G_44+6*G_92*G_44+10*G_24*G_44+10*G_33*G_44+10*G_114*G_44+10*G_123*G_44-10*G_101*G_44-6*G_26*G_44+8*G_54*G_44-8*G_106*G_44-4*G_112*G_44+20*G_178*G_3-44*G_9*G_270-8*G_399*G_3+40*G_49*G_66-8*G_967-40*G_968-32*G_347*G_3-20*G_965+16*G_966+78*G_1044-40*G_1045-12*G_370*G_3-20*G_159*G_3+12*G_369*G_3-12*G_216*G_3-12*G_238*G_3+20*G_345*G_3+40*G_923-8*G_231*G_3+12*G_215*G_3+12*G_237*G_3+40*G_101*G_17-12*G_368*G_3+8*G_376*G_3+16*G_963+40*G_964-12*G_386*G_3+8*G_398*G_3-8*G_312*G_3+12*G_322*G_3-12*G_164*G_3+8*G_313*G_3+8*G_176*G_3-20*G_344*G_3+20*G_1042-40*G_1043+40*G_921-20*G_922-10*G_13*G_44+20*G_27*G_44+20*G_117*G_44-20*G_97*G_44-20*G_87*G_44+12*G_4*G_268-12*G_4*G_134-12*G_11*G_268+12*G_11*G_134+8*G_337*G_3-40*G_27*G_66-16*G_25*G_14-4*G_53*G_44+40*G_191*G_3-40*G_203*G_3-20*G_401*G_3+8*G_221*G_3-8*G_229*G_3+8*G_961-32*G_962+8*G_354*G_3+32*G_363*G_3+88*G_1*G_145-80*G_27*G_17-20*G_179*G_3+140*G_920+16*G_115*G_66-10*G_23*G_44+10*G_21*G_44-140*G_1040-40*G_1041+10*G_20*G_44-6*G_111*G_44-40*G_338*G_3+24*G_110*G_17-8*G_53*G_14+8*G_52*G_66+24*G_111*G_17-32*G_1037-20*G_1038+80*G_1039+8*G_661+26*G_1035+64*G_1036-16*G_959+8*G_960-2*G_1*G_268+2*G_1*G_134-2*G_12*G_268+20*G_101*G_66+44*G_12*G_270+20*G_321*G_3-12*G_110*G_14-8*G_955+4*G_956+16*G_957-8*G_958+16*G_916-8*G_917+20*G_918-80*G_919+40*G_23*G_17+20*G_878+104*G_116*G_17-200*G_561+80*G_562-40*G_563-80*G_564+40*G_565+80*G_566-60*G_567-160*G_568+80*G_569+30*G_951+8*G_952-4*G_953+12*G_677+400*G_560+52*G_26*G_66+104*G_26*G_17-52*G_26*G_14-8*G_32*G_66-16*G_32*G_17+8*G_32*G_14+52*G_116*G_66+40*G_390*G_3+200*G_557+12*G_111*G_66-52*G_116*G_14-60*G_949+30*G_950-88*G_9*G_267-24*G_675+12*G_676+42*G_1029-24*G_1030-8*G_122*G_66-16*G_122*G_17+12*G_1031+40*G_1032-20*G_1033-40*G_1034+60*G_947-30*G_948-8*G_355*G_3+16*G_96*G_17-8*G_96*G_14+24*G_673-12*G_674-52*G_102*G_66-104*G_102*G_17-52*G_1027-84*G_1028+8*G_96*G_66-8*G_377*G_3+8*G_122*G_14-24*G_46*G_17-88*G_10*G_267-40*G_123*G_17-8*G_104*G_66-12*G_46*G_66+16*G_25*G_66-16*G_224*G_3+20*G_123*G_14-40*G_49*G_14+88*G_1*G_267-16*G_113*G_17+80*G_49*G_17-88*G_10*G_145-40*G_314*G_3+20*G_400*G_3+8*G_47*G_44-24*G_55*G_17-8*G_105*G_44+16*G_53*G_17+8*G_53*G_66+12*G_371*G_3+20*G_319*G_3-52*G_92*G_66+96*G_4*G_144-104*G_92*G_17-32*G_671+52*G_92*G_14+44*G_1*G_270+52*G_102*G_14+8*G_86*G_66+16*G_672-400*G_556+16*G_86*G_17+20*G_380*G_3-8*G_86*G_14-12*G_883+20*G_341*G_3-40*G_945+20*G_946-20*G_169*G_3+160*G_9*G_127-80*G_9*G_124-16*G_10*G_208-16*G_10*G_135+8*G_10*G_207+160*G_10*G_127-80*G_10*G_124-8*G_9*G_211-16*G_9*G_208-16*G_9*G_135+8*G_9*G_207+80*G_12*G_124-8*G_10*G_211+8*G_113*G_14-16*G_139*G_3+12*G_110*G_66-8*G_137*G_3+12*G_55*G_14+32*G_25*G_17-4*G_52*G_44-12*G_55*G_66+12*G_46*G_14+116*G_1024-58*G_1025+40*G_1026+20*G_317*G_3-40*G_21*G_17+32*G_669-24*G_670-12*G_49*G_44-192*G_11*G_127+40*G_107*G_14+240*G_42*G_17-120*G_42*G_14+120*G_42*G_66+120*G_36*G_14-100*G_551-20*G_391*G_3-120*G_36*G_66-240*G_36*G_17-100*G_552-64*G_941+32*G_942+40*G_943-26*G_944-40*G_107*G_66-80*G_107*G_17+4*G_915+24*G_939-12*G_940-8*G_531-16*G_532+8*G_533-4*G_534+40*G_535-20*G_536-40*G_537+20*G_538+20*G_539-80*G_542+40*G_543+80*G_546-40*G_547-200*G_548-16*G_913+8*G_914-20*G_933-40*G_934+20*G_935-20*G_936+100*G_549+200*G_550+40*G_937-20*G_938+20*G_348*G_3-20*G_166*G_3+20*G_1020+20*G_1021-30*G_529+16*G_530-112*G_1022+56*G_1023-40*G_929+20*G_930-20*G_931+40*G_932-116*G_911+58*G_912+60*G_528+30*G_521-30*G_522-44*G_1*G_266-12*G_111*G_14+32*G_668+60*G_523-30*G_524-60*G_525+30*G_526+6*G_46*G_44-30*G_527-12*G_927-12*G_928-20*G_1018-40*G_1019+8*G_1*G_211+16*G_1*G_208+16*G_1*G_135-8*G_1*G_207-40*G_87*G_14-8*G_12*G_207-160*G_12*G_127-64*G_667+40*G_204*G_3+16*G_12*G_135+24*G_364*G_3-16*G_115*G_14-20*G_876-40*G_877+40*G_91*G_17-20*G_91*G_14+20*G_90*G_66+40*G_90*G_17-20*G_90*G_14-160*G_1*G_127+80*G_1*G_124+52*G_910+8*G_12*G_211+16*G_12*G_208+16*G_85*G_14+40*G_87*G_66+80*G_87*G_17-32*G_234*G_3+96*G_11*G_124+40*G_117*G_14-78*G_924+40*G_925-20*G_926-8*I*Pi*G_115*G_3-8*I*Pi*G_25*G_3+48*G_112*G_17+20*G_100*G_66+40*G_100*G_17-20*G_100*G_14+20*G_91*G_66-48*G_54*G_66-96*G_54*G_17+48*G_54*G_14+48*G_106*G_66+96*G_106*G_17-48*G_106*G_14+24*G_112*G_66-20*G_874+40*G_875-16*G_104*G_17+4*G_104*G_44+80*G_97*G_17-40*G_97*G_14-16*G_85*G_66-32*G_85*G_17+58*G_161*G_3-80*G_117*G_17-8*G_659+40*G_97*G_66-16*G_95*G_66-32*G_95*G_17+16*G_95*G_14+20*G_148*G_3-20*G_481-20*G_482+20*G_483-10*G_484+30*G_485-20*G_486+10*G_487+40*G_488-20*G_489-40*G_490+20*G_491+20*G_492-112*G_493+56*G_494+116*G_495-58*G_496+40*G_497-52*G_498-84*G_499+42*G_500-24*G_501+12*G_502+40*G_503-20*G_504-40*G_505+26*G_506+64*G_507-32*G_508-20*G_509+80*G_510-140*G_511-40*G_512+20*G_513-40*G_514+78*G_515-40*G_516+20*G_517+12*G_518+12*G_519-60*G_520+20*G_873-20*G_154*G_3-20*G_101*G_14-24*G_112*G_14-20*G_129*G_3+40*G_27*G_14+30*G_1014-20*G_1015+10*G_1016+40*G_1017-44*G_12*G_266+8*G_1010+8*G_1011+20*G_1012-10*G_1013+80*G_202*G_3-8*G_177*G_3+18*pow(Pi,2)*G_11*G_6-18*pow(Pi,2)*G_4*G_6-42*G_908-40*G_909-58*G_335*G_3-72*G_4*G_270+72*G_4*G_266-40*G_190*G_3-58*G_311*G_3+12*G_107*G_44-64*G_884+32*G_885+20*G_162*G_3-20*G_342*G_3+144*G_11*G_145-42*G_385*G_3+20*G_384*G_3+58*G_383*G_3-56*G_906+84*G_907-44*G_10*G_270+16*G_217*G_3+44*G_9*G_266+112*G_905+72*G_11*G_270+42*G_333*G_3-144*G_4*G_267+32*G_665-16*G_666+4*G_113*G_44+16*G_151*G_3-8*G_374*G_3+20*G_158*G_3-8*G_664-24*G_48*G_66-4*G_11*G_209+16*G_663+20*G_1068-8*G_662+30*G_903+30*G_904+20*G_36*G_44-100*G_198*G_3-100*G_200*G_3+100*G_206*G_3+100*G_184*G_3+100*G_40*G_14-200*G_40*G_17-100*G_40*G_66+100*G_41*G_14+50*G_40*G_44+50*G_41*G_44-50*G_43*G_44-20*G_881+24*G_882+6*pow(Pi,2)*G_22-6*pow(Pi,2)*G_15-12*G_871-40*G_872-30*G_331*G_3+30*G_395*G_3+30*G_397*G_3-30*G_307*G_3-30*G_327*G_3+30*G_173*G_3+30*G_175*G_3+30*G_103*G_14-60*G_103*G_17-10*G_379*G_3+10*G_378*G_3-10*G_329*G_3+10*G_328*G_3-10*G_305*G_3+10*G_304*G_3-10*G_157*G_3+10*G_156*G_3-30*G_94*G_66-30*G_120*G_14-8*I*Pi*G_9*G_45+60*I*Pi*G_9*G_17-4*I*Pi*G_86*G_3+10*I*Pi*G_33*G_3+10*I*Pi*G_24*G_3+10*I*Pi*G_114*G_3+12*I*Pi*G_110*G_6+26*I*Pi*G_102*G_3-4*I*Pi*G_96*G_3+12*I*Pi*G_111*G_6+44*I*Pi*G_12*G_67+44*I*Pi*G_1*G_67+10*I*Pi*G_20*G_3+10*I*Pi*G_21*G_3-96*G_4*G_124-20*G_898+10*G_899-30*G_901-60*G_902-4*G_214*G_3+4*G_213*G_3+4*G_352*G_3-4*G_353*G_3-30*G_30*G_14+60*G_30*G_17+30*G_30*G_66-30*G_31*G_14+60*G_31*G_17+30*G_31*G_66+12*G_366*G_3-12*G_227*G_3-40*G_1066+20*G_1067+20*G_21*G_14-80*G_862+140*G_863+40*G_866-78*G_867+40*G_868-20*G_869-12*G_870-20*G_865-40*G_981+20*G_861-96*G_11*G_144-42*G_851-40*G_852+52*G_853-116*G_854+58*G_855-16*G_856+8*G_857+4*G_858+16*G_859-8*G_860-20*G_21*G_66-20*G_393*G_3-20*G_171*G_3+20*G_339*G_3+20*G_315*G_3+30*G_93*G_14-4*G_1063+40*G_1064-20*G_1065-10*G_896-30*G_897-20*G_334*G_3+(40*G_24*G_6-40*G_384+40*G_20*G_6-80*G_204+200*G_205-200*G_206-200*G_197+200*G_198-200*G_199+200*G_200+80*G_201-160*G_202+80*G_203+84*G_385+24*G_386+160*G_192-40*G_387-80*G_191+8*G_11*G_44-400*G_188-80*G_189+80*G_190+400*G_186+200*G_183-200*G_184+40*G_388-80*G_182-64*G_389+16*G_177-40*G_178+40*G_179-80*G_390+80*G_180+40*G_391+60*G_174-60*G_175-16*G_176+40*G_166-64*G_167-80*G_168+40*G_169+40*G_170+40*G_171+60*G_172-60*G_173-40*G_165-116*G_161-40*G_162+84*G_163+24*G_164+40*G_159+112*G_160+16*G_152-16*G_153+40*G_154-40*G_155-20*G_156+20*G_157-40*G_158-32*G_151-116*G_383-40*G_146+40*G_147-40*G_148+40*G_149+16*G_150-84*G_309+112*G_382-40*G_380+40*G_381-16*G_138+32*G_139+20*G_379+16*G_377-20*G_378-16*G_136+16*G_137+40*G_401-80*G_133-16*G_376+80*G_131-20*G_304+20*G_305-60*G_306+60*G_307-112*G_308-96*G_106*G_6-40*G_130-16*G_128+40*G_129-16*G_375-32*G_373+16*G_374-24*G_369+24*G_370-24*G_371+16*G_372+24*G_368+40*G_367-28*G_9*G_44-28*G_10*G_44+40*G_365-24*G_366+104*G_92*G_6+88*G_9*G_67-40*G_13*G_6-40*G_23*G_6+4*G_12*G_66+4*G_1*G_66+28*G_1*G_44-56*G_85*G_3-56*G_95*G_3+56*G_115*G_3+56*G_25*G_3+28*G_12*G_44-40*G_400+40*G_21*G_6-4*G_9*G_66-20*G_33*G_3-4*G_10*G_66-48*G_364-64*G_363+16*G_125-48*G_22*G_6+48*G_15*G_6+32*G_362-32*G_361+32*G_360-40*G_357-16*G_358+40*G_359+32*G_356+8*G_353-16*G_354+16*G_355-8*G_352+60*G_351-48*G_112*G_6-12*G_92*G_3-20*G_24*G_3+88*G_10*G_67-60*G_350+48*G_48*G_6+40*G_349-40*G_348+64*G_347-16*G_53*G_6+40*G_114*G_6-24*G_346-40*G_345-40*G_343+40*G_344-16*G_337+80*G_338-40*G_339-40*G_340-40*G_341+40*G_342-88*G_12*G_67-88*G_1*G_67-20*G_114*G_3-80*G_49*G_6+24*G_49*G_3+80*G_107*G_6-12*G_46*G_3-24*G_107*G_3-12*G_55*G_3+24*G_55*G_6+116*G_335+16*G_336+8*G_53*G_3+8*G_52*G_3-16*G_86*G_6+12*G_111*G_3-8*G_113*G_3-8*G_104*G_3+40*G_12*G_17+104*G_102*G_6+16*G_105*G_3-16*G_47*G_3-20*G_21*G_3-20*G_20*G_3+16*G_32*G_6-104*G_116*G_6-104*G_26*G_6-40*G_9*G_17+20*G_9*G_14+16*G_9*G_45-40*G_10*G_17+20*G_10*G_14+16*G_10*G_45+40*G_334+8*G_22*G_3-8*G_15*G_3-40*G_36*G_3+40*G_42*G_3+100*G_34*G_3+100*G_43*G_3-100*G_41*G_3-100*G_40*G_3+24*G_46*G_6-16*G_96*G_6-40*G_90*G_6-40*G_91*G_6+40*G_87*G_3+40*G_97*G_3-40*G_117*G_3-40*G_27*G_3-24*G_11*G_14+48*G_11*G_17+24*G_11*G_66+24*G_4*G_14-48*G_4*G_17-24*G_4*G_66+20*G_23*G_3+20*G_13*G_3-200*G_43*G_6+200*G_41*G_6+200*G_40*G_6-8*G_48*G_3+12*G_110*G_3+20*G_101*G_3-20*G_123*G_3-40*G_100*G_6-40*G_101*G_6-24*G_110*G_6-24*G_111*G_6+16*G_113*G_6+16*G_104*G_6+20*G_91*G_3+20*G_100*G_3-144*G_11*G_67+144*G_4*G_67+20*G_90*G_3-20*G_12*G_14-16*G_12*G_45+40*G_1*G_17-20*G_1*G_14-16*G_1*G_45-80*G_87*G_6+32*G_85*G_6-80*G_97*G_6+32*G_95*G_6+80*G_117*G_6-32*G_115*G_6+80*G_27*G_6-32*G_25*G_6-200*G_34*G_6+40*G_33*G_6+240*G_36*G_6+numeric(-10,3)*pow(Pi,2)*G_11+numeric(10,3)*pow(Pi,2)*G_4+24*G_238-24*G_237+32*G_236-16*G_54*G_3+16*G_106*G_3+64*G_234-32*G_235-84*G_333-32*G_233-16*G_232+8*G_112*G_3+16*G_231+16*G_229-16*G_230-40*G_228-240*G_42*G_6+12*G_26*G_3-8*G_32*G_3-40*G_226+24*G_227+32*G_224+48*G_225-30*G_93*G_3+30*G_31*G_3+30*G_30*G_3+30*G_121*G_3+30*G_120*G_3-30*G_94*G_3-30*G_103*G_3-30*G_84*G_3+40*G_123*G_6-16*G_52*G_6-16*G_223-16*G_221+16*G_222+40*G_220-60*G_326+60*G_327-20*G_328+20*G_329-60*G_330+60*G_331-40*G_218-112*G_332+16*G_219+12*G_116*G_3-32*G_217-8*G_213+16*G_122*G_6+8*G_214-24*G_215+24*G_216-8*G_122*G_3-60*G_31*G_6-60*G_30*G_6-60*G_121*G_6-60*G_120*G_6+8*G_96*G_3+40*G_325-40*G_317+40*G_318-40*G_319+40*G_320-40*G_321-24*G_322+64*G_323-40*G_324-12*G_102*G_3+8*G_86*G_3-40*G_316+16*G_399+60*G_396-60*G_397-16*G_398+60*G_94*G_6+60*G_103*G_6+60*G_84*G_6+60*G_93*G_6-8*G_4*G_44+116*G_311+16*G_312-16*G_313+80*G_314-40*G_315+40*G_310-60*G_395+60*G_394+40*G_392+40*G_393+96*G_54*G_6)*L_ztilde1+40*G_864+30*G_846+30*G_847+112*G_848-56*G_849+84*G_850+20*I*Pi*G_345+20*I*Pi*G_343-20*I*Pi*G_381+16*I*Pi*G_151+8*I*Pi*G_153-8*I*Pi*G_399-16*I*Pi*G_236+16*I*Pi*G_361-8*I*Pi*G_222+16*I*Pi*G_308+16*I*Pi*G_332-40*I*Pi*G_338-200*I*Pi*G_186+40*I*Pi*G_133-40*I*Pi*G_131+8*I*Pi*G_128-8*I*Pi*G_125+200*I*Pi*G_188-20*I*Pi*G_320+100*I*Pi*G_199+100*I*Pi*G_197+120*I*Pi*G_189-120*I*Pi*G_201+100*I*Pi*G_184+100*I*Pi*G_206-100*I*Pi*G_200-100*I*Pi*G_198-100*I*Pi*G_183-100*I*Pi*G_205-20*I*Pi*G_171-20*I*Pi*G_393-4*I*Pi*G_353+4*I*Pi*G_352+30*I*Pi*G_175+30*I*Pi*G_173-30*I*Pi*G_327-30*I*Pi*G_307+30*I*Pi*G_397-30*I*Pi*G_174-30*I*Pi*G_172-30*I*Pi*G_396-30*I*Pi*G_394+30*I*Pi*G_330+30*I*Pi*G_350+30*I*Pi*G_306+30*I*Pi*G_326+30*I*Pi*G_395-30*I*Pi*G_331-30*I*Pi*G_351-10*I*Pi*G_329+10*I*Pi*G_378-10*I*Pi*G_379+40*I*Pi*G_390+10*I*Pi*G_156-10*I*Pi*G_157+10*I*Pi*G_304-10*I*Pi*G_305+10*I*Pi*G_328-20*I*Pi*G_325-20*I*Pi*G_349-24*I*Pi*G_150+24*I*Pi*G_136+40*I*Pi*G_182-40*I*Pi*G_180+4*I*Pi*G_213-4*I*Pi*G_214+20*I*Pi*G_387+20*I*Pi*G_315+20*I*Pi*G_339+20*I*Pi*G_165-42*I*Pi*G_163-40*I*Pi*G_314+20*I*Pi*G_321+20*I*Pi*G_319+numeric(2,3)*pow(Pi,2)*G_96+numeric(-2,3)*pow(Pi,2)*G_27+numeric(-2,3)*pow(Pi,2)*G_109+numeric(2,3)*pow(Pi,2)*G_97+numeric(2,3)*pow(Pi,2)*G_87+numeric(2,3)*pow(Pi,2)*G_86+numeric(-43,3)*pow(Pi,2)*G_92+numeric(43,3)*pow(Pi,2)*G_116+numeric(-2,3)*pow(Pi,2)*G_122-10*G_90*G_44+I*numeric(5,3)*pow(Pi,3)*G_4+numeric(22,3)*pow(Pi,2)*G_4*G_3+numeric(-22,3)*pow(Pi,2)*G_11*G_3+I*numeric(-5,3)*pow(Pi,3)*G_11+numeric(-41,6)*pow(Pi,2)*G_12*G_3+numeric(41,6)*pow(Pi,2)*G_9*G_3+numeric(41,6)*pow(Pi,2)*G_10*G_3+numeric(41,3)*pow(Pi,2)*G_1*G_6+numeric(-41,6)*pow(Pi,2)*G_1*G_3+numeric(41,3)*pow(Pi,2)*G_12*G_6+numeric(-41,3)*pow(Pi,2)*G_10*G_6+30*G_894+20*G_895-30*G_844-60*G_845-40*G_117*G_66+8*G_153*G_3+20*G_982+24*G_983+16*G_373*G_3-4*I*Pi*G_12*G_44-4*I*Pi*G_1*G_44-20*G_879+40*G_880-20*G_392*G_3-20*G_20*G_66-56*G_160*G_3-56*G_382*G_3+10*G_842+60*G_843+24*I*Pi*G_22*G_6+8*I*Pi*G_1*G_45-8*I*Pi*G_113*G_6+8*I*Pi*G_52*G_6+numeric(-44,3)*pow(Pi,2)*G_105+numeric(2,3)*pow(Pi,2)*G_50+numeric(2,3)*pow(Pi,2)*G_51+numeric(44,3)*pow(Pi,2)*G_47+numeric(-2,3)*pow(Pi,2)*G_99+numeric(-2,3)*pow(Pi,2)*G_88+numeric(-2,3)*pow(Pi,2)*G_89+numeric(-41,3)*pow(Pi,2)*G_25+numeric(-41,3)*pow(Pi,2)*G_115+numeric(41,3)*pow(Pi,2)*G_95+numeric(41,3)*pow(Pi,2)*G_85+numeric(2,3)*pow(Pi,2)*G_28+numeric(2,3)*pow(Pi,2)*G_29+numeric(2,3)*pow(Pi,2)*G_118+numeric(2,3)*pow(Pi,2)*G_119+numeric(-2,3)*pow(Pi,2)*G_98+numeric(-2,3)*pow(Pi,2)*G_108+numeric(43,3)*pow(Pi,2)*G_26+numeric(-43,3)*pow(Pi,2)*G_102+numeric(-2,3)*pow(Pi,2)*G_32+numeric(-2,3)*pow(Pi,2)*G_117+30*G_893+6*G_55*G_44+20*G_13*G_66+20*G_165*G_3-20*G_349*G_3-20*G_325*G_3-30*G_351*G_3-20*G_170*G_3+20*G_316*G_3+20*G_340*G_3+20*G_387*G_3-60*G_93*G_17-30*G_93*G_66+30*G_84*G_14-60*G_84*G_17-30*G_84*G_66-16*G_1061+8*G_1062-40*G_20*G_17+60*G_120*G_17+30*G_120*G_66-30*G_121*G_14+60*G_121*G_17+30*G_121*G_66+15*G_93*G_44+15*G_84*G_44+15*G_103*G_44+15*G_94*G_44-15*G_120*G_44-15*G_121*G_44-15*G_30*G_44-15*G_31*G_44+30*G_326*G_3+20*G_20*G_14-8*G_372*G_3-20*G_310*G_3-30*G_891-60*G_892+20*G_226*G_3+20*G_155*G_3+20*G_228*G_3-20*G_841-40*G_478+20*G_479+20*G_469-16*G_470+8*G_471+32*G_472-16*G_473-16*G_474+12*G_475+16*G_476-8*G_477-10*G_839-30*G_840-40*G_468-30*G_1053-60*G_1054+42*G_309*G_3+20*G_889+60*G_890-20*G_466+20*G_467+20*G_462-40*G_463+20*G_464-10*G_91*G_44+40*G_465-20*G_23*G_14+6*zeta_3*G_4-6*zeta_3*G_11+16*G_1059-8*G_1060-20*G_461-20*G_367*G_3-28*G_25*G_44-28*G_115*G_44+28*G_95*G_44+28*G_85*G_44-14*G_1*G_209-14*G_12*G_209+14*G_10*G_209+14*G_9*G_209-64*G_1*G_144+32*G_115*G_17+40*G_460-8*G_222*G_3+8*G_375*G_3-16*G_236*G_3+16*G_361*G_3+64*G_9*G_144+40*G_13*G_17+40*G_168*G_3-6*G_110*G_44-16*I*Pi*G_382-16*I*Pi*G_160-20*G_365*G_3-24*G_15*G_66+8*G_128*G_3-8*G_125*G_3+40*G_182*G_3-40*G_180*G_3+40*G_133*G_3-40*G_131*G_3-24*G_22*G_14+48*G_22*G_17+24*G_22*G_66+24*G_15*G_14-48*G_15*G_17-60*I*Pi*G_1*G_17-36*I*Pi*G_11*G_66+100*I*Pi*G_34*G_6+100*I*Pi*G_43*G_6-100*I*Pi*G_40*G_6-100*I*Pi*G_41*G_6+50*I*Pi*G_41*G_3+50*I*Pi*G_40*G_3-60*I*Pi*G_42*G_3+60*I*Pi*G_36*G_3-50*I*Pi*G_43*G_3-50*I*Pi*G_34*G_3-72*I*Pi*G_4*G_67+15*I*Pi*G_94*G_3+15*I*Pi*G_103*G_3+15*I*Pi*G_84*G_3+15*I*Pi*G_93*G_3-30*I*Pi*G_84*G_6+30*I*Pi*G_120*G_6-30*I*Pi*G_94*G_6-30*I*Pi*G_103*G_6-15*I*Pi*G_121*G_3-15*I*Pi*G_120*G_3-15*I*Pi*G_30*G_3-30*I*Pi*G_93*G_6-15*I*Pi*G_31*G_3+30*I*Pi*G_121*G_6+24*I*Pi*G_112*G_6+30*I*Pi*G_31*G_6+30*I*Pi*G_30*G_6-16*I*Pi*G_85*G_6+40*I*Pi*G_49*G_6+8*I*Pi*G_12*G_45-52*I*Pi*G_92*G_6-20*I*Pi*G_49*G_3-36*I*Pi*G_4*G_14-24*I*Pi*G_106*G_3-40*I*Pi*G_107*G_6-6*I*Pi*G_111*G_3-12*I*Pi*G_55*G_6-12*I*Pi*G_46*G_6-12*I*Pi*G_112*G_3+36*I*Pi*G_4*G_66+4*I*Pi*G_122*G_3+8*I*Pi*G_96*G_6-26*I*Pi*G_116*G_3-40*I*Pi*G_117*G_6-6*I*Pi*G_110*G_3-20*I*Pi*G_21*G_6+12*I*Pi*G_48*G_3-24*I*Pi*G_15*G_6+40*I*Pi*G_97*G_6-26*I*Pi*G_26*G_3+12*I*Pi*G_15*G_3-12*I*Pi*G_22*G_3+72*I*Pi*G_11*G_67+8*I*Pi*G_86*G_6+36*I*Pi*G_11*G_14+48*I*Pi*G_106*G_6-52*I*Pi*G_102*G_6+72*I*Pi*G_4*G_17-200*G_41*G_17-100*G_41*G_66-100*G_43*G_14+200*G_43*G_17+100*G_43*G_66-100*G_34*G_14+200*G_34*G_17+100*G_34*G_66-40*G_201*G_3+40*G_189*G_3-100*G_183*G_3-20*G_42*G_44+20*G_130*G_3+16*G_1007-8*G_1008-16*G_1009+4*G_4*G_209-8*G_152*G_3+8*G_138*G_3-4*G_22*G_44+4*G_15*G_44-8*G_150*G_3+8*G_136*G_3-pow(Pi,2)*G_107+40*I*Pi*G_168-20*I*Pi*G_391+20*I*Pi*G_317+20*I*Pi*G_341-40*I*Pi*G_225+40*I*Pi*G_364-12*I*Pi*G_238+20*I*Pi*G_158-50*G_34*G_44+100*G_197*G_3+100*G_199*G_3-100*G_205*G_3-12*G_440-32*G_441+16*G_442+8*G_358*G_3+32*G_1001-16*G_1002-16*G_1003+12*G_1004+16*G_1005-8*G_1006+16*G_439+192*G_4*G_127-20*G_652+12*G_653+12*G_654-16*G_655+8*G_656-8*G_657+16*G_658-16*G_660+20*G_838-16*G_437+8*G_438+56*G_332*G_3+56*G_308*G_3+16*G_435-8*G_436+30*G_306*G_3+30*G_350*G_3+30*G_330*G_3-30*G_394*G_3-30*G_396*G_3-30*G_172*G_3-30*G_174*G_3-30*G_103*G_66+30*G_94*G_14-60*G_94*G_17+24*G_48*G_14-16*G_999+8*G_1000+40*G_651+numeric(-41,3)*pow(Pi,2)*G_9*G_6+14*G_650-10*I*Pi*G_23*G_3-8*I*Pi*G_122*G_6+4*I*Pi*G_113*G_3-20*I*Pi*G_20*G_6-10*I*Pi*G_101*G_3-10*I*Pi*G_91*G_3-44*I*Pi*G_10*G_67+120*I*Pi*G_42*G_6+4*I*Pi*G_104*G_3-4*I*Pi*G_52*G_3-48*I*Pi*G_54*G_6+6*I*Pi*G_55*G_3+6*I*Pi*G_46*G_3-4*I*Pi*G_53*G_3+52*I*Pi*G_26*G_6-44*I*Pi*G_9*G_67-40*I*Pi*G_27*G_6-8*I*Pi*G_32*G_6+40*I*Pi*G_87*G_6+16*I*Pi*G_25*G_6+52*I*Pi*G_116*G_6+4*I*Pi*G_10*G_44-72*I*Pi*G_11*G_17+20*I*Pi*G_107*G_3+4*I*Pi*G_32*G_3-30*I*Pi*G_10*G_14+30*I*Pi*G_12*G_14+4*I*Pi*G_9*G_44+8*I*Pi*G_95*G_3+8*I*Pi*G_85*G_3+22*I*Pi*G_9*G_66+22*I*Pi*G_10*G_66-22*I*Pi*G_12*G_66-22*I*Pi*G_1*G_66+24*G_997-12*G_998+16*G_643-4*G_644-48*G_645+4*G_646+40*G_647-20*G_648-24*G_649-40*G_888-40*G_428+80*G_427+40*G_424-32*G_642+8*I*Pi*G_375-80*G_423+64*G_10*G_144-64*G_12*G_144-12*G_641+8*G_618-4*G_619-8*G_621+4*G_622+24*G_623-12*G_624-24*G_625+12*G_626+12*G_627+32*G_628-16*G_629+40*G_630-20*G_631-16*G_632+8*G_633-40*G_634+20*G_635+16*G_636-8*G_637-16*G_638+8*G_639+16*G_640+20*G_357*G_3-8*G_415-40*G_416+20*G_417+8*G_104*G_14+40*G_418-20*G_419-20*G_420-100*G_603-80*G_595+60*G_596+80*G_597-40*G_598-200*G_599+100*G_600+200*G_601-100*G_602+30*G_1055-30*G_1056+12*G_995-12*G_996+20*G_23*G_66-20*G_13*G_14+200*G_581-100*G_582+100*G_583-200*G_584+100*G_585-80*G_591+40*G_592+160*G_593-80*G_594-12*G_993-24*G_994-14*G_984-40*G_985+16*G_414+8*G_409-16*G_408-12*G_991+24*G_992-20*G_359*G_3-24*G_989+12*G_990-88*G_9*G_145+44*G_10*G_266+8*I*Pi*G_53*G_6-8*I*Pi*G_104*G_6+30*I*Pi*G_1*G_14-10*I*Pi*G_100*G_3-20*I*Pi*G_33*G_6-20*I*Pi*G_24*G_6+20*I*Pi*G_13*G_6+20*I*Pi*G_23*G_6-24*I*Pi*G_48*G_6+10*I*Pi*G_123*G_3-10*I*Pi*G_90*G_3-8*I*Pi*G_10*G_45-120*I*Pi*G_36*G_6-20*I*Pi*G_87*G_3+20*I*Pi*G_91*G_6+20*I*Pi*G_100*G_6+20*I*Pi*G_90*G_6+20*I*Pi*G_117*G_3+20*I*Pi*G_27*G_3-20*I*Pi*G_97*G_3-60*I*Pi*G_12*G_17-20*I*Pi*G_123*G_6-20*I*Pi*G_114*G_6+20*I*Pi*G_101*G_6+16*I*Pi*G_115*G_6-16*I*Pi*G_95*G_6-10*I*Pi*G_13*G_3+24*I*Pi*G_54*G_3+26*I*Pi*G_92*G_3+60*I*Pi*G_10*G_17-30*I*Pi*G_9*G_14-12*G_987-12*G_988-16*G_362*G_3+pow(Pi,2)*G_49+30*pow(Pi,2)*G_42+40*G_886-26*G_887+6*pow(Pi,2)*G_112+12*pow(Pi,2)*G_106-6*pow(Pi,2)*G_48-12*pow(Pi,2)*G_54-30*pow(Pi,2)*G_36+58*I*Pi*G_161+12*I*Pi*G_369+8*I*Pi*G_232+8*I*Pi*G_230-8*I*Pi*G_355-20*I*Pi*G_318-20*I*Pi*G_169-20*I*Pi*G_342-12*I*Pi*G_216+20*I*Pi*G_178+20*I*Pi*G_380+20*I*Pi*G_400-20*I*Pi*G_344+32*I*Pi*G_167-8*I*Pi*G_177-32*I*Pi*G_323-32*I*Pi*G_347+20*I*Pi*G_228-20*I*Pi*G_365-20*I*Pi*G_367+20*I*Pi*G_226+12*I*Pi*G_371-20*I*Pi*G_401-8*I*Pi*G_229+8*I*Pi*G_354+8*I*Pi*G_376-12*I*Pi*G_370-12*I*Pi*G_368+12*I*Pi*G_215+12*I*Pi*G_237-8*I*Pi*G_137-16*I*Pi*G_139-58*I*Pi*G_311+24*I*Pi*G_221+52*I*Pi*G_322+42*I*Pi*G_333-58*I*Pi*G_335+58*I*Pi*G_383+40*I*Pi*G_204-40*I*Pi*G_190-80*I*Pi*G_192+8*I*Pi*G_313+48*I*Pi*G_233-8*I*Pi*G_312-16*I*Pi*G_224-52*I*Pi*G_164+8*I*Pi*G_176-52*I*Pi*G_386+8*I*Pi*G_398+20*I*Pi*G_218-42*I*Pi*G_385-8*I*Pi*G_336+52*I*Pi*G_346+42*I*Pi*G_309-20*I*Pi*G_129-20*I*Pi*G_154-48*I*Pi*G_360-24*I*Pi*G_372-8*I*Pi*G_377+20*I*Pi*G_148+20*I*Pi*G_146+80*I*Pi*G_202-20*I*Pi*G_220+20*I*Pi*G_357-20*I*Pi*G_359-32*I*Pi*G_234+32*I*Pi*G_363+16*I*Pi*G_373+8*I*Pi*G_337-8*I*Pi*G_231+20*I*Pi*G_130+20*I*Pi*G_155-20*I*Pi*G_149-20*I*Pi*G_147-20*I*Pi*G_159-20*I*Pi*G_179+100*G_590+2*G_12*G_134+2*G_10*G_268-2*G_10*G_134+2*G_9*G_268-2*G_9*G_134+100*G_588-200*G_589-100*G_587+8*G_230*G_3+20*G_986+200*G_586+60*G_1057-30*G_1058+32*I*Pi*G_389+48*G_979-4*G_980+40*G_480+60*G_900+(numeric(32,3)*G_4+numeric(-32,3)*G_11)*pow(L_ztilde1,3)+(40*G_95-40*G_92+40*G_85-8*G_11*G_3-80*G_36-40*G_25+40*G_26+16*G_22-32*G_54-16*G_15+16*G_49-16*G_48+16*G_47+80*G_42-40*G_102+40*G_1*G_6+40*G_116+40*G_12*G_6-40*G_115-20*G_12*G_3+20*G_9*G_3+20*G_10*G_3-40*G_9*G_6+48*G_11*G_6-48*G_4*G_6-20*G_1*G_3-40*G_10*G_6+16*G_112-16*G_107+32*G_106-16*G_105+8*G_4*G_3)*pow(L_ztilde1,2)+16*G_233*G_3+16*G_235*G_3-24*G_225*G_3;
    ex J_21_0 = 0;
    ex J_21_1 = 0;
    ex J_21_2 = -2*G_59;
    ex J_21_3 = -8*G_2*G_17+4*G_2*G_14+2*G_207-4*G_208+G_209-2*G_211-4*G_201+2*G_203+6*G_195+2*G_191-G_11*G_44-4*G_187-4*G_189+8*G_185+I*Pi*G_44+8*G_145-4*G_142-4*G_144+2*G_134-4*G_135+numeric(1,3)*pow(Pi,2)*G_6+numeric(-1,3)*pow(Pi,2)*G_2+numeric(1,6)*pow(Pi,2)*G_4+2*G_2*G_44+G_366+2*I*Pi*G_4*G_6-I*Pi*G_11*G_3-I*Pi*G_4*G_3+2*I*Pi*G_11*G_6-2*G_362+4*G_360+2*G_358-4*G_356+4*G_59*G_3-3*G_294-3*G_278+4*G_270-2*G_268+8*G_267+4*G_35*G_3+numeric(1,6)*pow(Pi,2)*G_11-4*G_266+numeric(-1,6)*pow(Pi,2)*G_3+8*G_252-15*G_254+20*G_246-2*G_105*G_3-2*G_47*G_3-2*G_36*G_3-2*G_42*G_3-2*G_11*G_14+4*G_11*G_17+2*G_11*G_66-2*G_4*G_14+4*G_4*G_17+2*G_4*G_66+4*G_240-4*G_2*G_66-4*I*Pi*G_2*G_6+2*I*Pi*G_2*G_3+2*G_54*G_3+2*G_106*G_3-2*G_235+4*G_233+G_227-2*I*Pi*G_45-2*I*Pi*G_42+4*I*Pi*G_35-2*I*Pi*G_36+4*I*Pi*G_67-2*I*Pi*G_105-2*I*Pi*G_47-2*I*Pi*G_66+2*I*Pi*G_106+2*I*Pi*G_54+2*G_219-4*G_217-G_4*G_44+(4*G_36+4*G_42-8*G_35+8*G_2*G_6-4*G_106+4*G_66-4*G_54-4*G_11*G_6-8*G_67+4*G_105+4*G_45-2*G_44+2*G_4*G_3+4*G_47-8*G_59-4*G_2*G_3-4*G_4*G_6+2*G_11*G_3)*L_ztilde1+numeric(-1,6)*pow(Pi,2)*G_8+numeric(-1,6)*pow(Pi,2)*G_7+numeric(1,6)*pow(Pi,2)*G_5;
    ex J_21_4 = 8*G_360*G_3-8*G_5*G_267-4*G_163*G_3-8*G_975-24*G_976+12*G_977-2*G_978-2*pow(Pi,2)*G_2*G_3-6*G_1048+16*G_12*G_267-4*G_219*G_3+4*G_973+8*G_974+2*G_149*G_3+2*G_147*G_3-6*G_220*G_3-2*G_141*G_3-2*G_143*G_3+4*G_186*G_3+4*G_188*G_3-40*G_4*G_145+8*G_187*G_3+2*G_245*G_3-6*G_1047-14*G_969+16*G_970-8*G_971-8*G_972-2*G_687-40*G_11*G_267-8*G_35*G_14+8*G_52*G_17-4*G_52*G_14+8*G_35*G_66+16*G_35*G_17+2*G_48*G_44+4*G_323*G_3+14*G_218*G_3-8*G_48*G_17+4*G_232*G_3+4*G_192*G_3+16*G_12*G_145+4*G_389*G_3+4*G_167*G_3-2*G_146*G_3-4*G_336*G_3-4*G_346*G_3+20*G_11*G_266-2*G_32*G_44-2*G_116*G_44-2*G_122*G_44-2*G_96*G_44-2*G_102*G_44+4*G_113*G_66-2*G_86*G_44-2*G_92*G_44-2*G_26*G_44+numeric(16,3)*pow(Pi,2)*G_2*G_6+4*G_54*G_44+4*G_106*G_44+16*G_105*G_17+2*G_112*G_44+8*G_9*G_270+4*G_399*G_3+30*G_770+8*G_49*G_66+4*G_967+28*G_968+4*G_347*G_3+8*G_4*G_135+6*G_965-8*G_966+6*G_1044+6*G_370*G_3-6*G_369*G_3-6*G_216*G_3-6*G_238*G_3-4*G_231*G_3+6*G_215*G_3+6*G_237*G_3+6*G_368*G_3-4*G_376*G_3+8*G_4*G_208-12*G_964-4*G_386*G_3-4*G_398*G_3-4*G_312*G_3-4*G_322*G_3-4*G_164*G_3+8*G_2*G_135-4*G_2*G_207+4*G_313*G_3-4*G_176*G_3+numeric(-4,3)*pow(Pi,2)*G_37+numeric(8,3)*pow(Pi,2)*G_36+numeric(8,3)*pow(Pi,2)*G_42+numeric(8,3)*pow(Pi,2)*G_45+4*G_2*G_211+4*G_686+8*G_2*G_208+2*G_5*G_268-2*G_5*G_134-G_13*G_44+G_58*G_44+G_64*G_44+6*G_4*G_268-6*G_4*G_134+6*G_11*G_268-6*G_11*G_134+4*G_337*G_3+8*G_25*G_14-2*G_53*G_44-4*G_191*G_3-4*G_203*G_3+4*G_221*G_3-4*G_229*G_3-4*G_961-4*G_354*G_3-12*G_363*G_3+6*G_768+16*G_1*G_145+2*G_16*G_44+2*G_260*G_3-8*G_115*G_66-G_23*G_44-G_21*G_44-G_20*G_44-16*G_682+30*G_683+3*G_111*G_44-12*G_110*G_17-4*G_53*G_14+4*G_52*G_66-12*G_111*G_17-4*G_1037+4*G_661+2*G_1035+8*G_1036+8*G_959-4*G_960-20*G_252*G_3+10*G_37*G_44+G_56*G_44+G_65*G_44+G_63*G_44+G_62*G_44-10*G_59*G_44-4*G_1*G_268+4*G_1*G_134-4*G_12*G_268+8*G_12*G_270+6*G_110*G_14+12*G_762+4*G_955-2*G_956-8*G_957+4*G_958+8*G_916-4*G_917+4*G_23*G_17-40*G_679+8*G_116*G_17-4*G_561+8*G_564-4*G_565-8*G_566+4*G_567+8*G_568-4*G_569-12*G_570-pow(Pi,2)*G_44-G_5*G_209-4*G_952+2*G_953-40*G_755-6*G_756-24*G_559+4*G_140*G_3+6*G_677-8*G_678+8*G_560+4*G_26*G_66+8*G_26*G_17-4*G_26*G_14+4*G_32*G_66+8*G_32*G_17-4*G_32*G_14+4*G_116*G_66-4*G_557-6*G_111*G_66-4*G_116*G_14+16*G_558+16*G_9*G_267-12*G_675+6*G_676+4*G_1029-8*G_1030+4*G_122*G_66+8*G_122*G_17+4*G_1031+4*G_355*G_3+8*G_96*G_17-4*G_96*G_14+12*G_673-6*G_674+4*G_102*G_66+8*G_102*G_17-4*G_1027-8*G_1028+4*G_96*G_66+4*G_377*G_3-4*G_122*G_14-12*G_46*G_17+16*G_10*G_267+4*G_104*G_66-6*G_46*G_66-8*G_25*G_66-4*G_224*G_3-8*G_49*G_14+16*G_1*G_267+8*G_113*G_17+16*G_49*G_17+16*G_10*G_145-4*G_244*G_3-2*G_251*G_3-12*G_55*G_17-2*G_57*G_44+8*G_53*G_17+4*G_53*G_66-6*G_371*G_3+4*G_92*G_66+24*G_4*G_144+8*G_92*G_17-8*G_671-4*G_92*G_14+8*G_1*G_270-4*G_102*G_14+4*G_86*G_66+24*G_555+4*G_672+8*G_556+8*G_86*G_17-4*G_86*G_14+4*G_883+4*G_5*G_135+2*G_5*G_211+4*G_5*G_208-8*G_10*G_208-8*G_10*G_135+4*G_10*G_207-4*G_9*G_211-8*G_9*G_208-8*G_9*G_135+4*G_9*G_207-4*G_10*G_211+2*G_248*G_3-4*G_113*G_14-6*G_110*G_66+6*G_55*G_14-16*G_25*G_17-2*G_52*G_44-6*G_55*G_66+6*G_46*G_14-8*G_1024+4*G_1025+4*G_21*G_17-48*G_554+8*G_669-8*G_670-4*G_49*G_44+4*G_4*G_211-8*G_240*G_3+zeta_3*G_8+zeta_3*G_7+30*G_254*G_3-zeta_3*G_5+32*G_11*G_127-8*G_107*G_14+16*G_42*G_17-8*G_42*G_14+8*G_42*G_66-8*G_36*G_14-4*G_551+8*G_36*G_66+16*G_36*G_17-2*G_5*G_207-4*G_552+4*G_5*G_144+8*G_941-4*G_942+2*G_944+8*G_107*G_66+16*G_107*G_17+2*G_915-8*G_939+4*G_940+4*G_531+8*G_532-4*G_533+2*G_534+20*G_545-8*G_548-8*G_913+4*G_914+2*G_64*G_14+4*G_549+8*G_550+16*G_2*G_270+32*G_2*G_267+32*G_2*G_145-16*G_2*G_266-64*G_2*G_127+32*G_2*G_124-2*G_261*G_3-2*G_58*G_66-4*G_58*G_17+2*G_58*G_14-2*G_64*G_66-8*G_530+16*G_1022-8*G_1023-4*G_64*G_17-8*G_911+4*G_912-8*G_1*G_266+6*G_111*G_14+12*G_668+3*G_46*G_44+8*G_57*G_17-4*G_57*G_14-6*G_927-6*G_928-4*G_1*G_211-8*G_1*G_208-8*G_1*G_135+4*G_1*G_207+4*G_12*G_207-24*G_667+4*G_204*G_3-8*G_12*G_135-8*G_364*G_3+4*G_57*G_66+8*G_105*G_66+8*G_115*G_14-4*I*Pi*G_373+8*I*Pi*G_269-4*G_910-4*G_12*G_211-8*G_12*G_208+4*G_5*G_266+8*G_85*G_14-12*G_234*G_3-16*G_11*G_124+6*G_924-8*G_112*G_17-4*pow(Pi,2)*G_35+12*G_773-27*G_774-16*G_54*G_66-32*G_54*G_17+16*G_54*G_14-16*G_106*G_66-32*G_106*G_17+16*G_106*G_14-4*G_112*G_66+8*G_104*G_17-2*G_104*G_44-8*G_85*G_66-16*G_85*G_17-4*G_161*G_3-4*G_659-8*G_95*G_66-16*G_95*G_17+8*G_95*G_14-2*G_148*G_3-2*G_481-2*G_482+16*G_493-8*G_494-8*G_495+4*G_496-4*G_498-8*G_499+4*G_500-8*G_501+4*G_502+2*G_506+8*G_507-4*G_508+6*G_515-6*G_518-6*G_519-2*G_154*G_3-8*G_5*G_145+4*G_112*G_14-2*G_129*G_3-8*G_12*G_266-4*G_1010-4*G_1011+4*G_202*G_3+4*G_177*G_3+4*G_908+4*I*Pi*G_53*G_6+4*I*Pi*G_104*G_6+2*I*Pi*G_13*G_6+2*I*Pi*G_23*G_6-4*I*Pi*G_10*G_45-8*I*Pi*G_115*G_6-8*I*Pi*G_95*G_6-I*Pi*G_13*G_3-4*I*Pi*G_16*G_6+8*I*Pi*G_54*G_3-4*I*Pi*G_9*G_45-2*I*Pi*G_86*G_3-6*I*Pi*G_110*G_6-2*I*Pi*G_96*G_3-6*I*Pi*G_111*G_6+8*I*Pi*G_12*G_67+8*I*Pi*G_1*G_67+2*I*Pi*G_16*G_3-4*I*Pi*G_5*G_67-2*I*Pi*G_58*G_6+2*I*Pi*G_5*G_45-2*I*Pi*G_64*G_6+4*I*Pi*G_57*G_6-I*Pi*G_20*G_3-I*Pi*G_21*G_3-I*Pi*G_23*G_3+4*I*Pi*G_122*G_6-2*I*Pi*G_113*G_3+2*I*Pi*G_20*G_6-4*G_335*G_3-20*G_4*G_270+20*G_4*G_266+4*G_190*G_3-4*G_311*G_3-4*G_107*G_44+8*I*Pi*G_36*G_6+8*G_884-4*G_885-40*G_11*G_145-4*G_385*G_3-4*G_383*G_3+8*G_47*G_66-8*G_906-8*G_907+40*G_571+8*G_10*G_270-8*G_9*G_266+16*G_905-20*G_11*G_270+16*G_47*G_17-4*G_333*G_3-40*G_4*G_267-6*I*Pi*G_4*G_14+8*I*Pi*G_106*G_3+8*I*Pi*G_107*G_6+3*I*Pi*G_111*G_3+2*I*Pi*G_5*G_66-6*I*Pi*G_55*G_6-6*I*Pi*G_46*G_6+2*I*Pi*G_112*G_3+10*I*Pi*G_4*G_66-2*I*Pi*G_122*G_3+4*I*Pi*G_96*G_6+3*I*Pi*G_110*G_3+2*I*Pi*G_21*G_6+2*I*Pi*G_48*G_3-2*I*Pi*G_57*G_3-I*Pi*G_5*G_44-20*I*Pi*G_11*G_67+4*I*Pi*G_86*G_6-6*I*Pi*G_11*G_14-16*I*Pi*G_106*G_6+4*I*Pi*G_102*G_6+12*I*Pi*G_4*G_17-4*I*Pi*G_1*G_45+4*I*Pi*G_113*G_6+4*I*Pi*G_52*G_6+16*G_665-8*G_666+8*G_11*G_208-8*G_47*G_14-2*G_113*G_44+3*pow(Pi,2)*G_66+3*pow(Pi,2)*G_105+3*pow(Pi,2)*G_47-4*G_664-4*G_48*G_66+4*G_16*G_14+12*G_754-4*G_688+8*G_663-4*G_662+4*G_198*G_3+4*G_200*G_3+4*G_206*G_3+4*G_184*G_3-4*G_40*G_14+8*G_40*G_17+4*G_40*G_66-4*G_41*G_14-2*G_40*G_44-2*G_41*G_44-2*G_43*G_44-8*G_882-6*G_871-12*G_195*G_3+40*G_752-80*G_753+I*Pi*G_58*G_3+I*Pi*G_64*G_3-16*G_4*G_124+8*G_142*G_3-2*G_214*G_3+2*G_213*G_3-2*G_352*G_3+2*G_353*G_3-2*G_366*G_3-2*G_227*G_3-2*G_21*G_14+6*G_867-6*G_870-12*I*Pi*G_135+6*I*Pi*G_134+4*I*Pi*G_204+4*I*Pi*G_190+4*I*Pi*G_192+6*I*Pi*G_207+8*G_981-4*G_11*G_207+24*G_11*G_144+4*G_851-4*G_853-8*G_854+4*G_855-8*G_856+4*G_857+2*G_858+8*G_859-4*G_860+numeric(1,3)*pow(Pi,2)*G_19+numeric(1,3)*pow(Pi,2)*G_18+2*G_21*G_66-6*G_797+4*I*Pi*G_167+4*I*Pi*G_389+4*I*Pi*G_323+4*I*Pi*G_347+4*G_11*G_211-4*G_4*G_207+2*G_1063-8*G_748+16*G_749-27*G_815+8*I*Pi*G_105*G_6+16*G_848-8*G_849-8*G_850-80*G_747-40*G_246*G_3-2*I*Pi*G_26*G_3+8*I*Pi*G_47*G_6+numeric(-1,6)*pow(Pi,2)*G_5*G_3+numeric(3,2)*pow(Pi,2)*G_4*G_3+numeric(3,2)*pow(Pi,2)*G_11*G_3+numeric(1,3)*pow(Pi,2)*G_8*G_3+numeric(2,3)*pow(Pi,2)*G_9*G_6+numeric(-1,3)*pow(Pi,2)*G_12*G_3+numeric(-1,3)*pow(Pi,2)*G_9*G_3+numeric(-1,3)*pow(Pi,2)*G_10*G_3+numeric(2,3)*pow(Pi,2)*G_1*G_6+numeric(-11,3)*pow(Pi,2)*G_11*G_6+numeric(-11,3)*pow(Pi,2)*G_4*G_6+numeric(-1,3)*pow(Pi,2)*G_1*G_3-2*zeta_3*G_6+64*G_743-12*G_744+16*G_745+48*G_746-2*G_738-4*G_739+2*G_740+2*G_741-32*G_742+4*G_737+numeric(1,6)*pow(Pi,2)*G_59+numeric(-1,6)*pow(Pi,2)*G_61+numeric(-1,6)*pow(Pi,2)*G_60+numeric(-1,3)*pow(Pi,2)*G_79+numeric(-1,3)*pow(Pi,2)*G_71-4*G_982-4*G_983-4*G_373*G_3-4*I*Pi*G_224-4*I*Pi*G_164-4*I*Pi*G_386-4*I*Pi*G_346+I*Pi*G_62*G_3+numeric(1,3)*pow(Pi,2)*G_96+numeric(1,3)*pow(Pi,2)*G_97+numeric(1,3)*pow(Pi,2)*G_87+numeric(1,3)*pow(Pi,2)*G_86+numeric(1,3)*pow(Pi,2)*G_50+numeric(1,3)*pow(Pi,2)*G_51+numeric(-1,3)*pow(Pi,2)*G_99+numeric(-1,3)*pow(Pi,2)*G_88+numeric(-1,3)*pow(Pi,2)*G_89+numeric(-1,3)*pow(Pi,2)*G_98+2*G_20*G_66+8*G_160*G_3+8*G_382*G_3+numeric(1,3)*pow(Pi,2)*G_27+numeric(-1,3)*pow(Pi,2)*G_112+numeric(-10,3)*pow(Pi,2)*G_106+numeric(-1,3)*pow(Pi,2)*G_48+numeric(-10,3)*pow(Pi,2)*G_54+numeric(1,3)*pow(Pi,2)*G_109+numeric(1,3)*pow(Pi,2)*G_92+numeric(1,3)*pow(Pi,2)*G_116+numeric(1,3)*pow(Pi,2)*G_122+numeric(2,3)*pow(Pi,2)*G_77+numeric(2,3)*pow(Pi,2)*G_38+numeric(2,3)*pow(Pi,2)*G_39+numeric(2,3)*pow(Pi,2)*G_17+numeric(-1,3)*pow(Pi,2)*G_14+numeric(2,3)*pow(Pi,2)*G_69+numeric(-22,3)*pow(Pi,2)*G_67+numeric(-2,3)*pow(Pi,2)*G_25+numeric(-2,3)*pow(Pi,2)*G_115+numeric(-2,3)*pow(Pi,2)*G_95+numeric(-2,3)*pow(Pi,2)*G_85+numeric(-1,3)*pow(Pi,2)*G_57+numeric(-1,3)*pow(Pi,2)*G_28+numeric(-1,3)*pow(Pi,2)*G_29+numeric(-1,3)*pow(Pi,2)*G_118+numeric(-1,3)*pow(Pi,2)*G_119+numeric(1,3)*pow(Pi,2)*G_108+numeric(-1,6)*pow(Pi,2)*G_58+numeric(-1,6)*pow(Pi,2)*G_64+numeric(1,3)*pow(Pi,2)*G_26+2*G_256*G_3-G_734+2*G_732+(-16*G_67+8*G_105+4*G_11*G_3-8*G_4*G_6+16*G_2*G_6-4*G_44-8*G_2*G_3+8*G_47+8*G_66-8*G_54+8*G_36-8*G_106-16*G_35+8*G_42-8*G_11*G_6-16*G_59+4*G_4*G_3+8*G_45)*pow(L_ztilde1,2)+3*G_55*G_44+I*Pi*G_65*G_3+I*Pi*G_56*G_3+I*Pi*G_63*G_3+2*G_13*G_66+8*G_1061-4*G_1062-10*G_196*G_3-10*G_194*G_3-2*G_243*G_3-2*G_265*G_3+20*G_193*G_3+2*G_253*G_3+2*G_258*G_3+2*G_264*G_3+2*G_242*G_3-12*G_35*G_44+8*I*Pi*G_42*G_6-24*I*Pi*G_2*G_17+10*I*Pi*G_37*G_3+4*G_20*G_17+8*G_751+2*I*Pi*G_147+2*I*Pi*G_245+2*I*Pi*G_247+4*I*Pi*G_399+8*I*Pi*G_308+8*I*Pi*G_332+8*I*Pi*G_382+8*I*Pi*G_160+2*I*Pi*G_253+2*I*Pi*G_255-4*I*Pi*G_252+2*I*Pi*G_353-2*I*Pi*G_352+2*I*Pi*G_213-2*I*Pi*G_214-4*I*Pi*G_163-2*G_20*G_14+4*G_372*G_3-4*G_731-4*I*Pi*G_48*G_6-2*I*Pi*G_92*G_3+12*G_814+4*G_226*G_3+12*G_803+2*I*Pi*G_258+2*I*Pi*G_256+2*I*Pi*G_242+2*I*Pi*G_264+2*I*Pi*G_210-12*I*Pi*G_208-2*I*Pi*G_259-2*I*Pi*G_257-2*I*Pi*G_243-2*I*Pi*G_265-4*I*Pi*G_199-4*I*Pi*G_197-8*I*Pi*G_189-8*I*Pi*G_201+4*I*Pi*G_184+4*I*Pi*G_206+4*I*Pi*G_200+4*I*Pi*G_198-4*I*Pi*G_183-4*I*Pi*G_205-4*I*Pi*G_211+2*G_155*G_3+4*G_228*G_3-4*G_478+2*G_479-2*G_469-4*G_727-2*G_730-4*G_16*G_66+4*G_468-4*G_309*G_3+2*G_466-2*G_467-2*G_462+4*G_463-2*G_464-4*G_5*G_270-4*G_465-8*G_16*G_17-2*G_23*G_14-zeta_3*G_4-zeta_3*G_11-8*G_1059+4*G_1060+2*G_726+2*G_461+4*G_367*G_3+4*G_25*G_44+4*G_115*G_44+4*G_95*G_44+4*G_85*G_44+2*G_1*G_209+2*G_12*G_209+2*G_10*G_209+2*G_9*G_209-6*G_2*G_209-8*G_1*G_144-16*G_115*G_17-80*G_457+6*G_458+6*G_459-4*G_460-40*G_37*G_17+20*G_37*G_14-2*G_56*G_66-4*G_56*G_17+2*G_56*G_14-20*G_37*G_66-4*G_236*G_3-4*G_361*G_3-8*G_9*G_144-24*G_2*G_144+4*G_59*G_66+8*G_59*G_17-4*G_59*G_14-2*G_259*G_3-4*G_65*G_17+2*G_65*G_14-2*G_63*G_66-4*G_63*G_17+2*G_63*G_14-2*G_257*G_3+2*G_62*G_14+2*G_255*G_3+4*G_13*G_17+4*G_729-4*I*Pi*G_105*G_3-4*I*Pi*G_47*G_3+48*G_456+3*G_110*G_44-4*I*Pi*G_236-4*I*Pi*G_361+2*G_723+4*G_724+4*G_365*G_3-2*G_725-8*I*Pi*G_2*G_66+12*I*Pi*G_2*G_14-2*I*Pi*G_4*G_44-2*I*Pi*G_11*G_44+4*I*Pi*G_2*G_45+16*I*Pi*G_2*G_67+8*I*Pi*G_35*G_6-4*G_722-2*G_720+64*G_453-12*G_454+16*G_455+2*G_721+2*G_689+2*G_690-3*G_717-3*G_718+4*G_719+8*G_41*G_17+4*G_41*G_66-4*G_43*G_14+8*G_43*G_17+4*G_43*G_66-4*G_34*G_14+8*G_34*G_17+4*G_34*G_66-4*G_183*G_3+2*G_130*G_3-8*G_1007+4*G_1008+2*G_247*G_3+8*G_1009-32*G_452+4*G_715-42*G_449-4*G_450+2*G_451-2*G_716+16*G_448-2*G_712+60*G_713-80*G_714+4*G_711+36*G_445-4*G_446+2*G_447+130*G_710-4*I*Pi*G_112*G_6+4*I*Pi*G_11*G_45+4*I*Pi*G_4*G_45-2*I*Pi*G_116*G_3+8*G_443+8*G_444-2*G_34*G_44-4*G_197*G_3-4*G_199*G_3-4*G_205*G_3+22*G_708-40*G_709-4*G_358*G_3-8*G_1001+4*G_1002-2*G_1004+32*G_4*G_127-4*G_652+6*G_653+6*G_654-8*G_655+4*G_656-4*G_657+8*G_658-8*G_660+2*G_707+8*G_332*G_3+8*G_308*G_3-G_705-4*G_706+16*G_434+4*G_48*G_14-2*G_701+8*G_999-4*G_1000-12*G_433+8*G_651+3*G_650+4*G_432+4*G_700-32*G_430-12*G_997+6*G_998+4*G_643-2*G_644-16*G_645-2*G_646+4*G_698-2*G_699+8*G_647-4*G_648-4*G_649+16*G_429-80*G_696+154*G_697+20*G_426-8*G_642+8*I*Pi*G_212+4*I*Pi*G_202-8*I*Pi*G_217-8*I*Pi*G_356-4*I*Pi*G_268+20*I*Pi*G_193-I*Pi*G_209-8*I*Pi*G_185+4*I*Pi*G_186-10*I*Pi*G_194-10*I*Pi*G_196+4*I*Pi*G_188+2*zeta_3*G_2+zeta_3*G_3-8*G_10*G_144-8*G_12*G_144-2*G_62*G_66-4*G_62*G_17-2*G_65*G_66-2*G_641+4*I*Pi*G_228+4*I*Pi*G_365+16*G_604-32*G_605+4*G_607-12*G_608+16*G_609-2*G_610+4*G_611-3*G_612+2*G_613-8*G_614+16*G_615+8*G_617+4*G_618-2*G_619-4*G_621+2*G_622+12*G_623-6*G_624-12*G_625+6*G_626+6*G_627+28*G_630-14*G_631-8*G_632+4*G_633-12*G_634+6*G_635+8*G_636-4*G_637-2*G_695-6*G_357*G_3-4*G_416+2*G_417-4*G_104*G_14+4*G_418-2*G_419-2*G_420-4*G_603-8*G_595+4*G_596+8*G_597-4*G_598-8*G_599+4*G_600+8*G_601-4*G_602-6*G_995+6*G_996+2*G_23*G_66+numeric(2,3)*pow(Pi,2)*G_12*G_6+numeric(2,3)*pow(Pi,2)*G_10*G_6+numeric(-1,3)*pow(Pi,2)*G_5*G_6-2*G_13*G_14-80*G_572-20*G_573+10*G_574-24*G_575+42*G_576-20*G_577+10*G_578+12*G_579+12*G_580-8*G_581+4*G_582-4*G_583+8*G_584-4*G_585+8*G_593-4*G_594+6*G_993+12*G_994+3*G_984+8*G_985+8*G_11*G_135-32*G_412+64*G_413+2*G_728-196*G_693+4*G_694-4*G_411+24*I*Pi*G_145-12*I*Pi*G_144-4*I*Pi*G_229-4*I*Pi*G_354-4*I*Pi*G_376+6*I*Pi*G_370+6*I*Pi*G_368+6*I*Pi*G_215+6*I*Pi*G_237-2*I*Pi*G_141-4*I*Pi*G_311+4*I*Pi*G_221-4*I*Pi*G_333-4*I*Pi*G_335-4*I*Pi*G_383+4*I*Pi*G_313+16*I*Pi*G_233-4*I*Pi*G_312-4*I*Pi*G_176-4*I*Pi*G_398-40*I*Pi*G_271+14*I*Pi*G_218-4*I*Pi*G_385-4*I*Pi*G_336-4*I*Pi*G_309-2*I*Pi*G_129-2*I*Pi*G_154+16*I*Pi*G_360+4*I*Pi*G_372+4*I*Pi*G_377-2*I*Pi*G_148-2*I*Pi*G_146+4*I*Pi*G_140-6*I*Pi*G_220-6*I*Pi*G_357+14*I*Pi*G_359-12*I*Pi*G_234-12*I*Pi*G_363-4*I*Pi*G_244+4*I*Pi*G_337-4*I*Pi*G_231-2*I*Pi*G_261-2*I*Pi*G_251+2*I*Pi*G_130+2*I*Pi*G_155+2*I*Pi*G_149-32*G_407+6*G_991-12*G_992+16*G_406+14*G_359*G_3+12*G_989-6*G_990+16*G_9*G_145+8*I*Pi*G_10*G_67-2*I*Pi*G_104*G_3-2*I*Pi*G_52*G_3-16*I*Pi*G_54*G_6+3*I*Pi*G_55*G_3+3*I*Pi*G_46*G_3-2*I*Pi*G_53*G_3+4*I*Pi*G_26*G_6+8*I*Pi*G_9*G_67+4*I*Pi*G_32*G_6-8*I*Pi*G_25*G_6+4*I*Pi*G_116*G_6+2*I*Pi*G_10*G_44+12*I*Pi*G_11*G_17-4*I*Pi*G_107*G_3-2*I*Pi*G_32*G_3-2*I*Pi*G_59*G_3+2*I*Pi*G_12*G_44+2*I*Pi*G_1*G_44+4*I*Pi*G_59*G_6+2*I*Pi*G_9*G_44+4*I*Pi*G_95*G_3+4*I*Pi*G_85*G_3+4*I*Pi*G_115*G_3+4*I*Pi*G_25*G_3-4*I*Pi*G_9*G_66-4*I*Pi*G_10*G_66-4*I*Pi*G_12*G_66-4*I*Pi*G_1*G_66+10*I*Pi*G_11*G_66-20*I*Pi*G_4*G_67-8*I*Pi*G_85*G_6+8*I*Pi*G_49*G_6-4*I*Pi*G_12*G_45+4*I*Pi*G_92*G_6-4*I*Pi*G_49*G_3-8*G_10*G_266-8*G_692-8*G_105*G_14+6*G_987+6*G_988+6*G_809+30*G_811+4*G_362*G_3+(-8*G_2*G_45-8*G_4*G_45-8*G_11*G_45+16*G_2*G_17-4*G_20*G_6-8*G_2*G_14-4*G_207+8*G_208+6*G_209-4*G_210-8*G_204+8*G_205-8*G_206+8*G_197-8*G_198+8*G_199-8*G_200-8*G_202+8*G_203+20*G_196-40*G_193+20*G_194+24*G_195+8*G_385+8*G_386-8*G_192-16*G_35*G_6+8*G_191-16*G_187-8*G_188-8*G_190-8*G_186+8*G_183-8*G_184+48*G_185-8*G_389-8*G_177+8*G_176-8*G_167+8*G_161+8*G_163+8*G_164-16*G_160+4*G_154-4*G_155+8*G_383+4*G_146-4*G_147+4*G_148-4*G_149+8*G_309-16*G_145-16*G_382+4*G_141-16*G_142+4*G_143+8*G_144-8*G_140-8*G_377-4*G_134+8*G_135-16*G_212+8*G_376-16*G_308+32*G_106*G_6-4*G_130+4*G_129+8*G_373+12*G_369-12*G_370+12*G_371-8*G_372-12*G_368+12*G_2*G_44-8*G_367-4*G_9*G_44-4*G_10*G_44-8*G_365+4*G_366-8*G_92*G_6-16*G_9*G_67-4*G_13*G_6-4*G_23*G_6+8*G_12*G_66+8*G_1*G_66-4*G_1*G_44-8*G_85*G_3-8*G_95*G_3-8*G_115*G_3-8*G_25*G_3-4*G_12*G_44-4*G_21*G_6+4*G_62*G_6+8*G_9*G_66+8*G_10*G_66+16*G_364+24*G_363-8*G_362+8*G_361-16*G_360+12*G_357+8*G_358-28*G_359-4*G_353+8*G_354-8*G_355+4*G_352-20*G_37*G_3-2*G_62*G_3+20*G_59*G_3-2*G_63*G_3-2*G_65*G_3-2*G_56*G_3+8*G_112*G_6+4*G_92*G_3-12*G_294+4*G_63*G_6-8*G_59*G_6+40*G_37*G_6+4*G_56*G_6+4*G_65*G_6-16*G_10*G_67+8*G_48*G_6-12*G_278-8*G_347+numeric(4,3)*pow(Pi,2)*G_6+numeric(2,3)*pow(Pi,2)*G_11+numeric(-4,3)*pow(Pi,2)*G_2+numeric(2,3)*pow(Pi,2)*G_4-8*G_53*G_6+80*G_271-24*G_270-16*G_269+8*G_346-16*G_267+24*G_35*G_3+4*G_265+8*G_266+8*G_16*G_6-8*G_337-4*G_264-16*G_12*G_67-16*G_1*G_67-16*G_105*G_6-16*G_49*G_6-16*G_47*G_6+8*G_49*G_3-16*G_107*G_6-6*G_46*G_3+4*G_261+4*G_259-4*G_260+8*G_107*G_3+4*G_257-4*G_258-4*G_256-6*G_55*G_3+12*G_55*G_6-4*G_255-4*G_248+4*G_251+40*G_252+8*G_335-4*G_253-60*G_254+8*G_336+4*G_53*G_3+4*G_52*G_3-8*G_86*G_6-6*G_111*G_3+4*G_113*G_3+4*G_104*G_3-4*G_247+80*G_246+4*G_64*G_6-8*G_102*G_6+4*G_57*G_3+2*G_21*G_3+2*G_20*G_3-8*G_32*G_6-8*G_116*G_6-8*G_26*G_6-4*G_5*G_45+8*G_9*G_45+8*G_10*G_45+8*G_244-4*G_245+4*G_243-4*G_242+4*G_34*G_3+4*G_43*G_3+4*G_41*G_3+4*G_40*G_3+12*G_46*G_6-8*G_96*G_6-2*G_58*G_3+4*G_11*G_14-8*G_11*G_17-12*G_11*G_66+4*G_4*G_14-8*G_4*G_17-12*G_4*G_66-2*G_64*G_3-4*G_5*G_66-4*G_16*G_3+2*G_23*G_3+2*G_13*G_3-8*G_43*G_6-8*G_41*G_6-8*G_40*G_6-4*G_48*G_3-6*G_110*G_3+12*G_110*G_6+12*G_111*G_6-8*G_113*G_6-8*G_104*G_6+8*G_5*G_67+40*G_11*G_67+40*G_4*G_67+8*G_12*G_45+8*G_1*G_45-8*G_57*G_6+16*G_85*G_6+16*G_95*G_6+16*G_115*G_6+16*G_25*G_6-8*G_34*G_6+16*G_240-16*G_36*G_6-32*G_2*G_67+12*G_238-12*G_237+8*G_236-8*G_54*G_3-8*G_106*G_3+24*G_234-8*G_235+8*G_333-16*G_233-8*G_232-4*G_112*G_3+8*G_231+8*G_229-8*G_230-8*G_228-16*G_42*G_6+4*G_26*G_3+4*G_32*G_3-8*G_226+4*G_227+8*G_224+16*G_225-8*G_52*G_6-8*G_221+12*G_220-28*G_218-16*G_332+8*G_219+4*G_116*G_3-4*G_213-8*G_122*G_6+4*G_214-12*G_215+12*G_216+2*G_5*G_44+4*G_122*G_3+4*G_96*G_3+4*G_58*G_6+8*G_322-8*G_323+4*G_102*G_3+4*G_86*G_3-8*G_399+8*G_398+8*G_311+8*G_312-8*G_313+numeric(-2,3)*pow(Pi,2)*G_3+numeric(-2,3)*pow(Pi,2)*G_8+numeric(-2,3)*pow(Pi,2)*G_7+numeric(2,3)*pow(Pi,2)*G_5+32*G_54*G_6)*L_ztilde1+numeric(1,3)*pow(Pi,2)*G_7*G_3+2*G_887-2*I*Pi*G_102*G_3-4*G_590+4*G_12*G_134-4*G_10*G_268+4*G_10*G_134-4*G_9*G_268+4*G_9*G_134-24*G_185*G_3-4*G_588+8*G_589-40*G_691+4*G_587+numeric(1,3)*pow(Pi,2)*G_102+numeric(1,3)*pow(Pi,2)*G_32+numeric(1,3)*pow(Pi,2)*G_117+4*G_230*G_3-4*G_986-8*G_586-20*I*Pi*G_37*G_6-2*I*Pi*G_2*G_44-4*I*Pi*G_35*G_3-2*I*Pi*G_62*G_6-2*I*Pi*G_63*G_6-2*I*Pi*G_65*G_6-2*I*Pi*G_56*G_6+4*I*Pi*G_34*G_6+4*I*Pi*G_43*G_6+4*I*Pi*G_40*G_6+4*I*Pi*G_41*G_6-2*I*Pi*G_41*G_3-2*I*Pi*G_40*G_3-4*I*Pi*G_42*G_3-4*I*Pi*G_36*G_3-2*I*Pi*G_43*G_3-2*I*Pi*G_34*G_3+4*I*Pi*G_367+2*I*Pi*G_248+2*I*Pi*G_260+20*I*Pi*G_270-8*I*Pi*G_225-8*I*Pi*G_364-6*I*Pi*G_238-4*I*Pi*G_161-6*I*Pi*G_369+4*I*Pi*G_232+4*I*Pi*G_230+4*I*Pi*G_355-6*I*Pi*G_216-2*I*Pi*G_143+4*I*Pi*G_177-12*I*Pi*G_266+24*I*Pi*G_267+4*I*Pi*G_226-6*I*Pi*G_371+6*G_294*G_3+6*G_278*G_3-4*I*Pi*G_322-16*G_979-2*G_980+4*G_480+8*G_233*G_3+numeric(-1,3)*pow(Pi,2)*G_16+4*G_235*G_3-8*G_225*G_3;
    ex J_22_0 = 0;
    ex J_22_1 = 0;
    ex J_22_2 = (8*G_2+4*G_3-4*G_4-4*G_11-8*G_6)*L_ztilde1-4*I*Pi*G_2-2*I*Pi*G_3+8*G_17+2*I*Pi*G_4+4*G_47-4*G_2*G_3+2*I*Pi*G_11+4*G_105+4*G_66+4*I*Pi*G_6-4*G_14-8*G_35-2*G_49+2*G_4*G_3+2*G_11*G_3+4*G_37-2*G_44-2*G_107;
    ex J_22_3 = -2*G_384-8*G_2*G_17+4*G_2*G_14+2*G_207-4*G_208+5*G_209-2*G_211-4*G_201+2*G_203-16*G_193+6*G_195-4*G_386+2*G_191+G_11*G_44-20*G_187-4*G_189+40*G_185+2*G_388+I*Pi*G_44+2*G_166+2*G_170-2*G_162-4*G_164+4*G_160-40*G_145+4*G_382-4*G_142+28*G_144-2*G_134-4*G_135+4*G_308+4*G_374-8*G_372+10*G_2*G_44+G_9*G_44+G_10*G_44-5*G_366-2*G_12*G_66-2*G_1*G_66+G_1*G_44+2*G_85*G_3+2*G_95*G_3+2*G_115*G_3+2*G_25*G_3+G_12*G_44-2*G_9*G_66-2*G_10*G_66+8*G_364+64*G_127+6*G_362-32*G_124-12*G_360-2*G_358+4*G_356-8*G_37*G_3-2*G_92*G_3+2*G_348-20*G_270-4*G_346+2*G_268+(-4*G_95+4*G_92-20*G_2*G_3-4*G_85-2*G_11*G_3+40*G_67-4*G_66-16*G_64+16*G_37-40*G_35+4*G_36-16*G_58+32*G_57-4*G_25+4*G_26+12*G_54-16*G_17+8*G_14-8*G_49+8*G_48-4*G_47+4*G_45-10*G_44+4*G_42+4*G_102+4*G_1*G_6+4*G_116+4*G_12*G_6-4*G_115-2*G_12*G_3+16*G_5*G_3-2*G_9*G_3-2*G_10*G_3-32*G_5*G_6+4*G_9*G_6+20*G_11*G_6+20*G_4*G_6-2*G_1*G_3+4*G_10*G_6+8*G_112-8*G_107+12*G_106-4*G_105+8*G_2*G_6-2*G_4*G_3)*L_ztilde1+numeric(17,3)*pow(Pi,2)*G_2+numeric(-17,6)*pow(Pi,2)*G_4-40*G_267+20*G_35*G_3+20*G_266+(-8*G_4+8*G_3-16*G_6-8*G_11+16*G_2)*pow(L_ztilde1,2)+2*G_340-10*I*Pi*G_11*G_6-8*I*Pi*G_5*G_3+4*G_49*G_3-8*G_262+16*G_260+4*G_107*G_3+16*G_248-8*G_250-4*G_12*G_17+16*G_246-16*G_57*G_3+2*G_105*G_3+2*G_47*G_3+32*G_5*G_17-16*G_5*G_14-4*G_9*G_17+2*G_9*G_14-4*G_10*G_17+2*G_10*G_14-32*G_244-2*G_334-2*G_36*G_3-2*G_42*G_3+8*G_58*G_3+10*G_11*G_14-20*G_11*G_17-10*G_11*G_66+10*G_4*G_14-20*G_4*G_17-10*G_4*G_66+8*G_64*G_3+16*G_5*G_66-4*G_48*G_3+2*G_12*G_14-4*G_1*G_17+2*G_1*G_14-4*G_2*G_66+numeric(17,6)*pow(Pi,2)*G_3+numeric(-17,3)*pow(Pi,2)*G_6+numeric(-17,6)*pow(Pi,2)*G_11-2*I*Pi*G_1*G_6-4*I*Pi*G_2*G_6-10*I*Pi*G_4*G_6-2*I*Pi*G_12*G_6-2*I*Pi*G_10*G_6-2*I*Pi*G_9*G_6+16*I*Pi*G_5*G_6+5*I*Pi*G_11*G_3+5*I*Pi*G_4*G_3+2*I*Pi*G_2*G_3-6*G_54*G_3-6*G_106*G_3+6*G_235-12*G_233-4*G_112*G_3-2*G_26*G_3-5*G_227+8*G_225-2*I*Pi*G_116-20*I*Pi*G_67-4*I*Pi*G_112-2*I*Pi*G_102+2*I*Pi*G_25+2*I*Pi*G_115+2*I*Pi*G_95+8*I*Pi*G_58-16*I*Pi*G_57-2*I*Pi*G_26+10*I*Pi*G_105+8*I*Pi*G_64+10*I*Pi*G_47+10*I*Pi*G_66-2*I*Pi*G_45-4*I*Pi*G_48-2*I*Pi*G_42+4*I*Pi*G_35-6*I*Pi*G_106-2*I*Pi*G_36-12*I*Pi*G_14-6*I*Pi*G_54+24*I*Pi*G_17-2*I*Pi*G_92+2*I*Pi*G_85+4*G_223-8*G_221+4*G_332-2*G_219-2*G_116*G_3+4*G_217-8*G_5*G_44-4*G_322+2*G_324-2*G_102*G_3+2*G_316+G_4*G_44-2*G_310+2*G_392+I*Pi*G_9*G_3+I*Pi*G_12*G_3+I*Pi*G_1*G_3+I*Pi*G_10*G_3;
    ex J_22_4 = -8*G_360*G_3-136*G_5*G_267-6*G_163*G_3+16*G_975+40*G_976+4*G_318*G_3-20*G_977+2*G_978-8*G_223*G_3+4*G_114*G_14-4*G_123*G_66+6*G_1048-12*G_1049-4*G_388*G_3+8*G_12*G_267+4*G_219*G_3+2*G_100*G_44-12*G_973-24*G_974+6*G_1050-6*G_1051+12*G_1052-6*G_149*G_3-6*G_147*G_3+14*G_220*G_3+6*G_141*G_3+6*G_143*G_3+4*G_186*G_3+4*G_188*G_3+104*G_4*G_145+40*G_187*G_3-14*G_245*G_3+4*G_1046+6*G_1047-4*G_114*G_66+6*G_969-16*G_970-8*G_114*G_17+8*G_971+24*G_972-2*G_687-4*G_24*G_66-8*G_24*G_17+4*G_24*G_14-4*G_33*G_66-8*G_33*G_17+104*G_11*G_267+4*G_33*G_14-8*G_35*G_14-8*G_52*G_17+4*G_52*G_14-16*G_356*G_3+8*G_35*G_66+16*G_35*G_17-4*G_324*G_3-2*G_48*G_44+4*G_323*G_3-6*G_218*G_3+40*G_48*G_17-4*G_232*G_3+4*G_192*G_3+8*G_12*G_145+4*G_320*G_3+4*G_389*G_3+4*G_167*G_3+6*G_146*G_3+4*G_336*G_3-4*G_343*G_3-52*G_11*G_266-4*G_381*G_3+2*G_32*G_44+2*G_122*G_44+2*G_96*G_44-4*G_113*G_66+2*G_86*G_44+2*G_24*G_44+2*G_33*G_44+2*G_114*G_44+2*G_123*G_44+2*G_101*G_44+numeric(16,3)*pow(Pi,2)*G_2*G_6-4*G_54*G_44-4*G_106*G_44+16*G_105*G_17-2*G_112*G_44+4*G_178*G_3+4*G_9*G_270-4*G_399*G_3-32*G_49*G_66-4*G_967-12*G_968+4*G_347*G_3+8*G_4*G_135-14*G_965+8*G_966+12*G_1044-8*G_1045-6*G_370*G_3-4*G_159*G_3+6*G_369*G_3+6*G_216*G_3+6*G_238*G_3-4*G_345*G_3-8*G_923+4*G_231*G_3-6*G_215*G_3-6*G_237*G_3-8*G_101*G_17-6*G_368*G_3+4*G_376*G_3+8*G_4*G_208+16*G_963+28*G_964+4*G_398*G_3+4*G_312*G_3+8*G_2*G_135-4*G_2*G_207-4*G_313*G_3+4*G_176*G_3+4*G_344*G_3+numeric(8,3)*pow(Pi,2)*G_36+numeric(8,3)*pow(Pi,2)*G_42+numeric(8,3)*pow(Pi,2)*G_45+4*G_1042-8*G_1043-8*G_921+4*G_922+4*G_2*G_211+4*G_686+8*G_2*G_208+2*G_5*G_268-2*G_5*G_134+3*G_13*G_44+4*G_27*G_44+4*G_117*G_44+4*G_97*G_44+4*G_87*G_44+G_58*G_44+G_64*G_44-6*G_4*G_268+6*G_4*G_134-6*G_11*G_268+6*G_11*G_134-4*G_337*G_3-8*G_27*G_66-8*G_25*G_14+2*G_53*G_44-4*G_191*G_3-4*G_203*G_3-4*G_401*G_3-4*G_221*G_3+4*G_229*G_3+4*G_961-32*G_962+4*G_354*G_3+20*G_363*G_3+8*G_1*G_145-16*G_27*G_17-4*G_179*G_3-6*G_16*G_44-28*G_920+2*G_260*G_3+8*G_115*G_66+3*G_23*G_44+3*G_21*G_44-28*G_1040-8*G_1041+3*G_20*G_44-4*G_683-3*G_111*G_44+8*G_338*G_3+12*G_110*G_17+4*G_53*G_14-4*G_52*G_66+12*G_111*G_17-4*G_1037-4*G_1038+16*G_1039+416*G_404-4*G_661+4*G_1035+8*G_1036-8*G_959+4*G_960-52*G_252*G_3+26*G_37*G_44+G_56*G_44+G_65*G_44+G_63*G_44+G_62*G_44-26*G_59*G_44+2*G_1*G_268-2*G_1*G_134+2*G_12*G_268-4*G_101*G_66+4*G_12*G_270-4*G_321*G_3-6*G_110*G_14-4*G_955+2*G_956+8*G_957-4*G_958-8*G_916+4*G_917-4*G_918+16*G_919-12*G_23*G_17-4*G_878+16*G_116*G_17-4*G_561+8*G_564-4*G_565-8*G_566+4*G_567+8*G_568-4*G_569+4*G_570+23*G_5*G_209-6*G_951+4*G_952-2*G_953+104*G_755-24*G_559-12*G_140*G_3-6*G_677+8*G_560+8*G_26*G_66+16*G_26*G_17-8*G_26*G_14-4*G_32*G_66-8*G_32*G_17+4*G_32*G_14+8*G_116*G_66+8*G_390*G_3-4*G_557+6*G_111*G_66-8*G_116*G_14+12*G_949-6*G_950+80*G_558+8*G_9*G_267+12*G_675-6*G_676+6*G_1029-4*G_122*G_66-8*G_122*G_17+8*G_1032-4*G_1033-8*G_1034-12*G_947+6*G_948-4*G_355*G_3-8*G_96*G_17+4*G_96*G_14-12*G_673+6*G_674+8*G_102*G_66+16*G_102*G_17-8*G_1027-12*G_1028-4*G_96*G_66-4*G_377*G_3+4*G_122*G_14+12*G_46*G_17+8*G_10*G_267-8*G_123*G_17-4*G_104*G_66+16*G_250*G_3+6*G_46*G_66+8*G_25*G_66+12*G_224*G_3+4*G_123*G_14+32*G_49*G_14+8*G_1*G_267-8*G_113*G_17-64*G_49*G_17+8*G_10*G_145+8*G_314*G_3+92*G_244*G_3+4*G_400*G_3-18*G_251*G_3-8*G_47*G_44+12*G_55*G_17+46*G_57*G_44-8*G_105*G_44-8*G_53*G_17-4*G_53*G_66+6*G_371*G_3-4*G_319*G_3+8*G_92*G_66-72*G_4*G_144+16*G_92*G_17+24*G_671-8*G_92*G_14+4*G_1*G_270-8*G_102*G_14-4*G_86*G_66+88*G_555-12*G_672+8*G_556-8*G_86*G_17+4*G_380*G_3+4*G_86*G_14-4*G_341*G_3+8*G_945-4*G_946-4*G_169*G_3-28*G_5*G_135-32*G_9*G_127+16*G_9*G_124-14*G_5*G_211-28*G_5*G_208+8*G_10*G_208+8*G_10*G_135-4*G_10*G_207-32*G_10*G_127+16*G_10*G_124+4*G_9*G_211+8*G_9*G_208+8*G_9*G_135-4*G_9*G_207+16*G_12*G_124+4*G_10*G_211+2*G_248*G_3+4*G_113*G_14+6*G_110*G_66-6*G_55*G_14+16*G_25*G_17+2*G_52*G_44+6*G_55*G_66-6*G_46*G_14+28*G_1024-14*G_1025+8*G_1026-4*G_317*G_3-12*G_21*G_17-176*G_554-24*G_669+16*G_670+8*G_49*G_44+4*G_4*G_211-160*G_11*G_127+32*G_107*G_14+16*G_42*G_17-8*G_42*G_14+8*G_42*G_66-8*G_36*G_14-4*G_551-4*G_391*G_3+8*G_36*G_66+16*G_36*G_17+14*G_5*G_207-4*G_552+100*G_5*G_144+256*G_5*G_127-128*G_5*G_124+8*G_941-4*G_942-8*G_943+4*G_944-32*G_107*G_66-64*G_107*G_17-2*G_915-4*G_531-8*G_532+4*G_533-2*G_534+8*G_535-4*G_536-8*G_537+4*G_538+4*G_539+4*G_545-8*G_548+8*G_913-4*G_914+4*G_933+8*G_934-4*G_935+4*G_936+34*G_64*G_14+4*G_549+8*G_550+16*G_2*G_270+32*G_2*G_267+32*G_2*G_145-16*G_2*G_266-64*G_2*G_127-8*G_937+4*G_938+32*G_2*G_124-4*G_348*G_3-4*G_166*G_3-18*G_261*G_3-34*G_58*G_66-68*G_58*G_17+34*G_58*G_14-34*G_64*G_66+4*G_1020+4*G_1021-6*G_529+8*G_530-32*G_1022+16*G_1023+8*G_929-4*G_930+4*G_931-8*G_932-68*G_64*G_17+28*G_911-14*G_912+16*G_262*G_3+12*G_528+6*G_521-6*G_522-4*G_1*G_266-6*G_111*G_14-20*G_668+12*G_523-6*G_524-12*G_525+6*G_526-16*G_263*G_3-3*G_46*G_44-6*G_527-56*G_57*G_17+28*G_57*G_14+6*G_927+6*G_928-4*G_1018-8*G_1019+4*G_1*G_211+8*G_1*G_208+8*G_1*G_135-4*G_1*G_207+8*G_87*G_14-4*G_12*G_207-32*G_12*G_127+40*G_667+4*G_204*G_3+8*G_12*G_135+16*G_364*G_3-16*G_249*G_3-28*G_57*G_66+8*G_105*G_66-4*I*Pi*G_53*G_6-4*I*Pi*G_104*G_6-8*G_115*G_14+4*G_876+8*G_877+8*I*Pi*G_269-4*I*Pi*G_337+4*I*Pi*G_231-4*I*Pi*G_159-4*I*Pi*G_179-4*I*Pi*G_321-4*I*Pi*G_319-4*I*Pi*G_345-4*I*Pi*G_343-4*I*Pi*G_381-4*I*Pi*G_399-8*G_91*G_17+4*G_91*G_14-4*G_90*G_66-8*G_90*G_17+4*G_90*G_14-32*G_1*G_127+16*G_1*G_124-8*G_910+4*G_12*G_211+8*G_12*G_208+68*G_5*G_266-8*G_85*G_14-8*G_87*G_66-16*G_87*G_17+20*G_234*G_3+80*G_11*G_124+8*G_117*G_14-208*G_402+12*G_924-8*G_925+4*G_926+40*G_112*G_17-4*G_100*G_66-8*G_100*G_17+4*G_100*G_14-4*G_91*G_66+32*G_54*G_66+64*G_54*G_17-32*G_54*G_14+32*G_106*G_66+64*G_106*G_17-32*G_106*G_14+20*G_112*G_66+4*G_874-8*G_875+numeric(-7,3)*pow(Pi,2)*G_25+numeric(-7,3)*pow(Pi,2)*G_115+numeric(-7,3)*pow(Pi,2)*G_95+numeric(-7,3)*pow(Pi,2)*G_85-8*G_104*G_17+2*G_104*G_44-16*G_97*G_17+8*G_97*G_14+8*G_85*G_66+16*G_85*G_17+14*G_161*G_3-16*G_117*G_17+4*G_659-8*G_97*G_66+8*G_95*G_66+16*G_95*G_17-8*G_95*G_14+6*G_148*G_3+6*G_481+6*G_482+4*G_483-2*G_484+6*G_485-4*G_486+2*G_487+8*G_488-4*G_489-8*G_490+4*G_491+4*G_492-32*G_493+16*G_494+28*G_495-14*G_496+8*G_497-8*G_498-12*G_499+6*G_500+8*G_503-4*G_504-8*G_505+4*G_506+8*G_507-4*G_508-4*G_509+16*G_510-28*G_511-8*G_512+4*G_513-8*G_514+12*G_515-8*G_516+4*G_517+6*G_518+6*G_519-12*G_520-4*G_873+6*G_154*G_3+4*G_101*G_14-136*G_5*G_145-20*G_112*G_14+6*G_129*G_3+8*G_27*G_14+2*I*Pi*G_91*G_3+2*I*Pi*G_104*G_3+2*I*Pi*G_52*G_3+2*I*Pi*G_53*G_3-4*I*Pi*G_32*G_6+8*I*Pi*G_25*G_6+2*I*Pi*G_32*G_3+6*G_1014-4*G_1015+2*G_1016+8*G_1017-4*G_12*G_266+4*G_1010+4*G_1011+4*G_1012-2*G_1013+4*G_202*G_3-4*G_177*G_3+6*G_908+8*G_909+14*G_335*G_3+52*G_4*G_270-52*G_4*G_266+4*G_190*G_3+14*G_311*G_3+8*G_107*G_44+6*I*Pi*G_1*G_14-6*I*Pi*G_13*G_6-6*I*Pi*G_23*G_6+20*I*Pi*G_48*G_6+8*I*Pi*G_36*G_6+4*I*Pi*G_87*G_3+4*I*Pi*G_117*G_3+8*G_884-4*G_885+4*G_162*G_3+4*G_342*G_3+104*G_11*G_145-6*G_385*G_3+4*G_384*G_3+14*G_383*G_3+8*G_47*G_66+16*G_906-12*G_907+104*G_571+4*G_10*G_270-16*G_217*G_3-4*G_9*G_266+8*I*Pi*G_168+34*I*Pi*G_248+34*I*Pi*G_260-52*I*Pi*G_270+32*I*Pi*G_225+32*I*Pi*G_364+6*I*Pi*G_238-32*G_905+52*G_11*G_270+16*G_47*G_17-6*G_333*G_3+104*G_4*G_267-16*G_665+8*G_666+8*G_11*G_208-8*G_47*G_14+2*G_113*G_44-8*G_374*G_3+4*G_158*G_3+4*G_664+20*G_48*G_66-12*G_16*G_14-12*G_754-4*G_11*G_209-4*G_688-8*G_663+4*G_1068+4*G_662-6*G_903-6*G_904+4*G_198*G_3+4*G_200*G_3+4*G_206*G_3+4*G_184*G_3-4*G_40*G_14+8*G_40*G_17+4*G_40*G_66-4*G_41*G_14-2*G_40*G_44-2*G_41*G_44-2*G_43*G_44+4*G_881+6*G_871+8*G_872-12*G_195*G_3+6*G_331*G_3+6*G_395*G_3+6*G_397*G_3+6*G_307*G_3+6*G_327*G_3+6*G_173*G_3+6*G_175*G_3-6*G_103*G_14+12*G_103*G_17-2*G_379*G_3+2*G_378*G_3+2*G_329*G_3-2*G_328*G_3+2*G_305*G_3-2*G_304*G_3-2*G_157*G_3+2*G_156*G_3+6*G_94*G_66-6*G_120*G_14-104*G_752+208*G_753+80*G_4*G_124+4*G_898-2*G_899+6*G_901+12*G_902+8*G_142*G_3+2*G_214*G_3-2*G_213*G_3+2*G_352*G_3-2*G_353*G_3-6*G_30*G_14+12*G_30*G_17+6*G_30*G_66-6*G_31*G_14+12*G_31*G_17+6*G_31*G_66+10*G_366*G_3+10*G_227*G_3-8*G_1066+4*G_1067+6*G_21*G_14+16*G_862-28*G_863-8*G_866+12*G_867-8*G_868+4*G_869+6*G_870+4*G_865+60*I*Pi*G_266-120*I*Pi*G_267-16*I*Pi*G_228-16*I*Pi*G_365-16*I*Pi*G_367-16*I*Pi*G_226+6*I*Pi*G_371-12*I*Pi*G_135+6*I*Pi*G_134-120*I*Pi*G_145+60*I*Pi*G_144-6*I*Pi*G_370-6*I*Pi*G_368-6*I*Pi*G_215-6*I*Pi*G_237+6*I*Pi*G_141+14*I*Pi*G_311-20*I*Pi*G_221-8*I*Pi*G_322-6*I*Pi*G_333+14*I*Pi*G_335+14*I*Pi*G_383+4*I*Pi*G_204+4*I*Pi*G_190+4*I*Pi*G_192-32*I*Pi*G_233+12*I*Pi*G_224-8*I*Pi*G_164-8*I*Pi*G_386+104*I*Pi*G_271+6*I*Pi*G_207+144*I*Pi*G_127-72*I*Pi*G_124-6*I*Pi*G_218-6*I*Pi*G_385-8*I*Pi*G_346-6*I*Pi*G_309+6*I*Pi*G_129+6*I*Pi*G_154-32*I*Pi*G_360-20*I*Pi*G_372+6*I*Pi*G_148-32*G_981-4*G_11*G_207-4*G_861-72*G_11*G_144+6*G_851+8*G_852-8*G_853+28*G_854-14*G_855+8*G_856-4*G_857-2*G_858-8*G_859+4*G_860-6*G_21*G_66-4*G_393*G_3-4*G_171*G_3-4*G_339*G_3-4*G_315*G_3-6*G_93*G_14+14*I*Pi*G_161+6*I*Pi*G_369+6*I*Pi*G_143+4*I*Pi*G_167+4*I*Pi*G_389+4*I*Pi*G_323+4*I*Pi*G_347+4*G_11*G_211-4*G_4*G_207-2*G_1063+8*G_1064-4*G_1065-8*G_748+16*G_749+2*G_896+6*G_897+4*G_334*G_3+2*I*Pi*G_100*G_3+8*I*Pi*G_105*G_6-4*I*Pi*G_33*G_6-4*I*Pi*G_24*G_6-8*G_864+numeric(7,3)*pow(Pi,2)*G_9*G_6+numeric(-7,6)*pow(Pi,2)*G_12*G_3+numeric(-7,6)*pow(Pi,2)*G_9*G_3+numeric(-7,6)*pow(Pi,2)*G_10*G_3+numeric(7,3)*pow(Pi,2)*G_1*G_6+numeric(-7,6)*pow(Pi,2)*G_1*G_3+numeric(7,3)*pow(Pi,2)*G_12*G_6+numeric(7,3)*pow(Pi,2)*G_10*G_6-6*G_846-6*G_847-32*G_848+16*G_849-12*G_850+8*I*Pi*G_390+2*I*Pi*G_156-2*I*Pi*G_157-2*I*Pi*G_304+2*I*Pi*G_305-2*I*Pi*G_328+4*I*Pi*G_325+4*I*Pi*G_349-2*I*Pi*G_213+2*I*Pi*G_214+4*I*Pi*G_387-4*I*Pi*G_315-4*I*Pi*G_339+4*I*Pi*G_165-6*I*Pi*G_163+8*I*Pi*G_314+208*G_747+(8*G_24*G_6-8*G_384-8*G_2*G_45-8*G_4*G_45-8*G_11*G_45+16*G_2*G_17+12*G_20*G_6-8*G_2*G_14-4*G_207+8*G_208+22*G_209-4*G_210-8*G_204+8*G_205-8*G_206+8*G_197-8*G_198+8*G_199-8*G_200-8*G_202+8*G_203+20*G_196-104*G_193+20*G_194+24*G_195+12*G_385-8*G_192-16*G_35*G_6-8*G_387+8*G_191+8*G_11*G_44-80*G_187-8*G_188-8*G_190-8*G_186+8*G_183-8*G_184+176*G_185+8*G_388-8*G_389+8*G_177-8*G_178+8*G_179-16*G_390+8*G_391+12*G_174-12*G_175-8*G_176+8*G_166-8*G_167-16*G_168+8*G_169+8*G_170+8*G_171+12*G_172-12*G_173-8*G_165-28*G_161-8*G_162+12*G_163+8*G_159+32*G_160-12*G_154+12*G_155-4*G_156+4*G_157-8*G_158-28*G_383-12*G_146+12*G_147-12*G_148+12*G_149+12*G_309+80*G_145+32*G_382-8*G_380-12*G_141-16*G_142-12*G_143-8*G_144+8*G_381+24*G_140+4*G_379+8*G_377-4*G_378-20*G_134+8*G_135-16*G_212+8*G_401-8*G_376+4*G_304-4*G_305+12*G_306-12*G_307+32*G_308-64*G_106*G_6+12*G_130-12*G_129-16*G_375-24*G_373+16*G_374-12*G_369+12*G_370-12*G_371+8*G_372+12*G_368+44*G_2*G_44+32*G_367+8*G_9*G_44+8*G_10*G_44+32*G_365-20*G_366-16*G_92*G_6-8*G_9*G_67+12*G_13*G_6+12*G_23*G_6-4*G_12*G_66-4*G_1*G_66+8*G_1*G_44+16*G_85*G_3+16*G_95*G_3+16*G_115*G_3+16*G_25*G_3+8*G_12*G_44-8*G_400+12*G_21*G_6+4*G_62*G_6-4*G_9*G_66-4*G_33*G_3-4*G_10*G_66-32*G_364-32*G_127-40*G_363+24*G_362+16*G_124-24*G_361+16*G_360-28*G_357-8*G_358+12*G_359+32*G_356+4*G_353-8*G_354+8*G_355-4*G_352-12*G_351-52*G_37*G_3-2*G_62*G_3+52*G_59*G_3-2*G_63*G_3-2*G_65*G_3-2*G_56*G_3-40*G_112*G_6-4*G_24*G_3+4*G_63*G_6-104*G_59*G_6+40*G_37*G_6+4*G_56*G_6+4*G_65*G_6-8*G_10*G_67+12*G_350-40*G_48*G_6-8*G_349+8*G_348-8*G_347+8*G_53*G_6+8*G_114*G_6-208*G_271+24*G_270-16*G_269+16*G_268+80*G_267+8*G_345+88*G_35*G_3+4*G_265-40*G_266-24*G_16*G_6+8*G_343-8*G_344+8*G_337-16*G_338+8*G_339+8*G_340+8*G_341-8*G_342+32*G_263-4*G_264-8*G_12*G_67-8*G_1*G_67-4*G_114*G_3-16*G_105*G_6+64*G_49*G_6-16*G_47*G_6+numeric(8,3)*pow(Pi,2)*G_3+numeric(-16,3)*pow(Pi,2)*G_6-16*G_49*G_3+64*G_107*G_6+6*G_46*G_3-32*G_262+36*G_261+4*G_259-4*G_260-16*G_107*G_3+4*G_257-4*G_258-4*G_256+6*G_55*G_3-12*G_55*G_6-52*G_255-4*G_248+32*G_249-32*G_250+36*G_251+104*G_252-28*G_335-52*G_253-8*G_336-4*G_53*G_3-4*G_52*G_3+8*G_86*G_6+6*G_111*G_3-4*G_113*G_3-4*G_104*G_3+28*G_247+8*G_12*G_17+64*G_246+68*G_64*G_6-16*G_102*G_6-92*G_57*G_3+16*G_105*G_3+16*G_47*G_3-6*G_21*G_3-6*G_20*G_3+8*G_32*G_6-16*G_116*G_6-16*G_26*G_6-64*G_5*G_17+32*G_5*G_14+28*G_5*G_45+8*G_9*G_17-4*G_9*G_14-8*G_9*G_45+8*G_10*G_17-4*G_10*G_14-8*G_10*G_45-184*G_244+28*G_245-8*G_334+4*G_243-4*G_242+4*G_34*G_3+4*G_43*G_3+4*G_41*G_3+4*G_40*G_3-12*G_46*G_6+8*G_96*G_6+8*G_90*G_6+8*G_91*G_6-2*G_58*G_3-8*G_87*G_3-8*G_97*G_3-8*G_117*G_3-8*G_27*G_3-20*G_11*G_14+40*G_11*G_17+12*G_11*G_66-20*G_4*G_14+40*G_4*G_17+12*G_4*G_66-2*G_64*G_3-4*G_5*G_66+12*G_16*G_3-6*G_23*G_3-6*G_13*G_3-8*G_43*G_6-8*G_41*G_6-8*G_40*G_6+4*G_48*G_3+6*G_110*G_3-4*G_101*G_3-4*G_123*G_3+8*G_100*G_6+8*G_101*G_6-12*G_110*G_6-12*G_111*G_6+8*G_113*G_6+8*G_104*G_6-4*G_91*G_3-4*G_100*G_3+136*G_5*G_67-104*G_11*G_67-104*G_4*G_67-4*G_90*G_3-4*G_12*G_14-8*G_12*G_45+8*G_1*G_17-4*G_1*G_14-8*G_1*G_45+56*G_57*G_6+16*G_87*G_6-16*G_85*G_6+16*G_97*G_6-16*G_95*G_6+16*G_117*G_6-16*G_115*G_6+16*G_27*G_6-16*G_25*G_6-8*G_34*G_6+8*G_33*G_6-16*G_36*G_6-32*G_2*G_67-12*G_238+12*G_237-24*G_236+8*G_54*G_3+8*G_106*G_3-40*G_234+24*G_235+12*G_333+16*G_233+8*G_232+4*G_112*G_3-8*G_231-8*G_229+8*G_230+32*G_228-16*G_42*G_6-4*G_32*G_3+32*G_226-20*G_227-24*G_224-32*G_225+6*G_93*G_3+6*G_31*G_3+6*G_30*G_3+6*G_121*G_3+6*G_120*G_3+6*G_94*G_3+6*G_103*G_3+6*G_84*G_3+8*G_123*G_6+8*G_52*G_6+16*G_223+8*G_221-16*G_222-28*G_220+12*G_326-12*G_327+4*G_328-4*G_329+12*G_330-12*G_331+12*G_218+32*G_332-8*G_219+32*G_217+4*G_213+8*G_122*G_6-4*G_214+12*G_215-12*G_216-46*G_5*G_44-4*G_122*G_3-12*G_31*G_6-12*G_30*G_6-12*G_121*G_6-12*G_120*G_6+numeric(16,3)*pow(Pi,2)*G_2+numeric(-8,3)*pow(Pi,2)*G_4-4*G_96*G_3-8*G_325+68*G_58*G_6+8*G_317-8*G_318+8*G_319-8*G_320+8*G_321-8*G_323+8*G_324-4*G_86*G_3+8*G_316+8*G_399+12*G_396-12*G_397-8*G_398-12*G_94*G_6-12*G_103*G_6-12*G_84*G_6-12*G_93*G_6+8*G_4*G_44-28*G_311-8*G_312+8*G_313-16*G_314+8*G_315-8*G_310-12*G_395+12*G_394+8*G_392+8*G_393+numeric(-8,3)*pow(Pi,2)*G_11-64*G_54*G_6)*L_ztilde1+2*G_90*G_44-32*G_246*G_3-4*I*Pi*G_86*G_6+4*I*Pi*G_1*G_45+8*I*Pi*G_47*G_6-4*I*Pi*G_113*G_6-4*I*Pi*G_52*G_6+I*numeric(-5,3)*pow(Pi,3)*G_11-6*G_894-4*G_895-14*zeta_3*G_6-320*G_743+12*G_744+16*G_745-144*G_746+6*G_844+12*G_845-2*G_738-4*G_739+2*G_740+2*G_741+160*G_742+4*G_737-8*G_117*G_66+16*G_736+16*G_982+20*G_983-32*G_735+12*G_373*G_3+4*G_879-8*G_880+4*I*Pi*G_312+4*I*Pi*G_176+4*I*Pi*G_398+4*I*Pi*G_336-4*I*Pi*G_377+I*Pi*G_62*G_3-4*G_392*G_3+numeric(-1,3)*pow(Pi,2)*G_27+numeric(-1,3)*pow(Pi,2)*G_109+numeric(-1,3)*pow(Pi,2)*G_122+numeric(1,3)*pow(Pi,2)*G_28+numeric(1,3)*pow(Pi,2)*G_29+numeric(1,3)*pow(Pi,2)*G_118+numeric(1,3)*pow(Pi,2)*G_119+numeric(-1,3)*pow(Pi,2)*G_108+numeric(-1,3)*pow(Pi,2)*G_32+numeric(-1,3)*pow(Pi,2)*G_117-6*G_20*G_66-16*G_160*G_3-16*G_382*G_3-2*G_842-12*G_843+2*G_256*G_3+32*G_733-17*G_734+18*G_732-6*G_893-3*G_55*G_44+I*Pi*G_65*G_3+I*Pi*G_56*G_3+I*Pi*G_63*G_3-6*G_13*G_66+4*G_165*G_3+4*G_349*G_3+4*G_325*G_3+6*G_351*G_3-4*G_170*G_3-4*G_316*G_3-4*G_340*G_3+4*G_387*G_3+12*G_93*G_17+6*G_93*G_66-6*G_84*G_14+12*G_84*G_17+6*G_84*G_66+numeric(-1,3)*pow(Pi,2)*G_96+numeric(17,3)*pow(Pi,2)*G_112+numeric(26,3)*pow(Pi,2)*G_106+numeric(17,3)*pow(Pi,2)*G_48+numeric(26,3)*pow(Pi,2)*G_54+numeric(-32,3)*pow(Pi,2)*G_35+numeric(-1,3)*pow(Pi,2)*G_97+numeric(-1,3)*pow(Pi,2)*G_87+numeric(-1,3)*pow(Pi,2)*G_86+numeric(8,3)*pow(Pi,2)*G_92+numeric(8,3)*pow(Pi,2)*G_116+numeric(8,3)*pow(Pi,2)*G_37+numeric(-86,3)*pow(Pi,2)*G_17+numeric(43,3)*pow(Pi,2)*G_14+numeric(-35,3)*pow(Pi,2)*G_66+numeric(-35,3)*pow(Pi,2)*G_105+numeric(-8,3)*pow(Pi,2)*G_44+numeric(86,3)*pow(Pi,2)*G_67+numeric(-1,3)*pow(Pi,2)*G_50+numeric(-1,3)*pow(Pi,2)*G_51+numeric(-35,3)*pow(Pi,2)*G_47+numeric(-2,3)*pow(Pi,2)*G_19+numeric(1,3)*pow(Pi,2)*G_99+numeric(1,3)*pow(Pi,2)*G_88+numeric(1,3)*pow(Pi,2)*G_89+numeric(-2,3)*pow(Pi,2)*G_18+numeric(65,3)*pow(Pi,2)*G_57+numeric(1,3)*pow(Pi,2)*G_98+numeric(-65,6)*pow(Pi,2)*G_58+numeric(-65,6)*pow(Pi,2)*G_64+numeric(8,3)*pow(Pi,2)*G_26+numeric(8,3)*pow(Pi,2)*G_102-8*G_1061+4*G_1062-10*G_196*G_3-10*G_194*G_3-2*G_243*G_3-2*G_265*G_3+52*G_193*G_3+26*G_253*G_3+2*G_258*G_3+2*G_264*G_3+2*G_242*G_3-44*G_35*G_44-34*I*Pi*G_58*G_6-14*I*Pi*G_5*G_45-34*I*Pi*G_64*G_6-28*I*Pi*G_57*G_6-48*I*Pi*G_5*G_14+3*I*Pi*G_20*G_3+3*I*Pi*G_21*G_3+3*I*Pi*G_23*G_3-6*I*Pi*G_20*G_6+4*I*Pi*G_10*G_67+8*I*Pi*G_42*G_6+32*I*Pi*G_54*G_6-3*I*Pi*G_55*G_3-3*I*Pi*G_46*G_3+8*I*Pi*G_26*G_6+4*I*Pi*G_9*G_67-8*I*Pi*G_27*G_6-8*I*Pi*G_87*G_6+8*I*Pi*G_116*G_6-2*I*Pi*G_10*G_44-60*I*Pi*G_11*G_17-24*I*Pi*G_2*G_17+16*I*Pi*G_107*G_3-26*I*Pi*G_59*G_3+10*I*Pi*G_37*G_3-2*I*Pi*G_12*G_44+6*I*Pi*G_10*G_14+6*I*Pi*G_12*G_14-2*I*Pi*G_1*G_44+52*I*Pi*G_59*G_6-12*G_20*G_17+12*G_120*G_17+6*G_120*G_66-6*G_121*G_14+12*G_121*G_17+6*G_121*G_66-3*G_93*G_44-3*G_84*G_44-3*G_103*G_44-3*G_94*G_44-3*G_120*G_44-3*G_121*G_44-3*G_30*G_44-3*G_31*G_44-6*G_326*G_3+8*G_751+6*G_20*G_14-4*G_372*G_3-36*G_731+2*I*Pi*G_123*G_3+2*I*Pi*G_90*G_3+4*I*Pi*G_10*G_45-4*I*Pi*G_91*G_6-4*I*Pi*G_100*G_6-4*I*Pi*G_90*G_6-4*I*Pi*G_123*G_6-4*I*Pi*G_114*G_6-4*I*Pi*G_101*G_6+8*I*Pi*G_115*G_6+8*I*Pi*G_95*G_6+4*G_310*G_3+6*G_891+12*G_892-16*G_226*G_3+2*I*Pi*G_258+2*I*Pi*G_256+2*I*Pi*G_242+2*I*Pi*G_264+2*I*Pi*G_210-12*I*Pi*G_208+26*I*Pi*G_253+26*I*Pi*G_255-2*I*Pi*G_259-2*I*Pi*G_257-2*I*Pi*G_243-2*I*Pi*G_265-52*I*Pi*G_252-4*I*Pi*G_199-4*I*Pi*G_197-8*I*Pi*G_189-8*I*Pi*G_201+4*I*Pi*G_184+4*I*Pi*G_206+4*I*Pi*G_200+4*I*Pi*G_198-4*I*Pi*G_183-4*I*Pi*G_205-4*I*Pi*G_211-4*I*Pi*G_171-4*I*Pi*G_393-2*I*Pi*G_353+2*I*Pi*G_352+6*I*Pi*G_175+6*I*Pi*G_173+6*I*Pi*G_327+6*I*Pi*G_307+6*I*Pi*G_397-6*I*Pi*G_174-6*I*Pi*G_172-6*I*Pi*G_396-6*I*Pi*G_394-6*I*Pi*G_330-6*I*Pi*G_350-6*I*Pi*G_306-6*I*Pi*G_326+6*I*Pi*G_395+6*I*Pi*G_331+6*I*Pi*G_351+2*I*Pi*G_329+2*I*Pi*G_378-2*I*Pi*G_379-6*G_155*G_3-16*G_228*G_3+4*G_841+12*G_478-6*G_479+6*G_469-4*G_727-2*G_730+12*G_16*G_66+2*G_839+6*G_840-12*G_468-6*G_1053-12*G_1054-6*G_309*G_3-4*G_889-12*G_890-6*G_466+6*G_467+6*G_462-12*G_463+6*G_464+2*G_91*G_44-68*G_5*G_270+12*G_465+24*G_16*G_17+6*G_23*G_14-7*zeta_3*G_4-7*zeta_3*G_11+8*G_1059-4*G_1060+2*G_726-6*G_461-16*G_367*G_3-8*G_25*G_44-8*G_115*G_44-8*G_95*G_44-8*G_85*G_44-4*G_1*G_209-4*G_12*G_209-4*G_10*G_209-4*G_9*G_209-22*G_2*G_209-8*G_1*G_144+16*G_115*G_17+208*G_457-12*G_458-12*G_459+12*G_460-40*G_37*G_17+20*G_37*G_14-2*G_56*G_66-4*G_56*G_17+2*G_56*G_14-20*G_37*G_66+8*G_222*G_3+8*G_375*G_3+12*G_236*G_3+12*G_361*G_3-8*G_9*G_144-24*G_2*G_144+52*G_59*G_66+104*G_59*G_17-52*G_59*G_14-2*G_259*G_3-4*G_65*G_17+2*G_65*G_14-2*G_63*G_66-4*G_63*G_17+2*G_63*G_14-2*G_257*G_3+2*G_62*G_14+26*G_255*G_3-12*G_13*G_17-4*I*Pi*G_391-4*I*Pi*G_317-4*I*Pi*G_341-4*I*Pi*G_169+4*G_729+14*I*Pi*G_57*G_3+7*I*Pi*G_5*G_44-4*I*Pi*G_105*G_3+52*I*Pi*G_11*G_67+30*I*Pi*G_11*G_14+32*I*Pi*G_106*G_6-4*I*Pi*G_47*G_3+8*I*Pi*G_102*G_6-60*I*Pi*G_4*G_17+8*G_168*G_3-144*G_456-3*G_110*G_44+2*G_723+4*G_724-16*G_365*G_3-2*G_725-3*I*Pi*G_120*G_3-3*I*Pi*G_30*G_3+6*I*Pi*G_93*G_6-3*I*Pi*G_31*G_3+6*I*Pi*G_121*G_6+20*I*Pi*G_112*G_6-8*I*Pi*G_2*G_66+6*I*Pi*G_31*G_6+6*I*Pi*G_30*G_6-32*I*Pi*G_49*G_6+12*I*Pi*G_2*G_14+8*I*Pi*G_92*G_6+16*I*Pi*G_49*G_3+30*I*Pi*G_4*G_14-16*I*Pi*G_106*G_3-32*I*Pi*G_107*G_6-3*I*Pi*G_111*G_3+34*I*Pi*G_5*G_66-2*I*Pi*G_4*G_44-2*I*Pi*G_11*G_44+6*I*Pi*G_55*G_6+4*I*Pi*G_2*G_45+6*I*Pi*G_46*G_6-10*I*Pi*G_112*G_3-26*I*Pi*G_4*G_66+16*I*Pi*G_2*G_67-4*I*Pi*G_116*G_3-8*I*Pi*G_117*G_6-3*I*Pi*G_110*G_3+8*I*Pi*G_35*G_6-6*I*Pi*G_21*G_6-10*I*Pi*G_48*G_3-8*I*Pi*G_97*G_6-4*I*Pi*G_26*G_3-4*G_722-2*G_720-320*G_453-4*G_454+16*G_455+2*G_721+2*G_689+2*G_690+4*G_719+8*G_41*G_17+4*G_41*G_66-4*G_43*G_14+8*G_43*G_17+4*G_43*G_66-4*G_34*G_14+8*G_34*G_17+4*G_34*G_66-4*G_183*G_3-6*G_130*G_3+8*G_1007-4*G_1008-14*G_247*G_3-8*G_1009+160*G_452-4*G_4*G_209+52*G_715-24*G_449+12*G_450-6*G_451-26*G_716+16*G_448-26*G_712-pow(Pi,2)*G_107+52*G_711+52*G_445+12*G_446-6*G_447+52*G_710+8*I*Pi*G_85*G_6+4*I*Pi*G_12*G_45+4*I*Pi*G_11*G_45+4*I*Pi*G_4*G_45+2*I*Pi*G_122*G_3-4*I*Pi*G_96*G_6+8*G_443-24*G_444-2*G_34*G_44-4*G_197*G_3-4*G_199*G_3-4*G_205*G_3-8*G_750-104*G_709+4*G_358*G_3+24*G_1001-12*G_1002-16*G_1003+10*G_1004+16*G_1005-8*G_1006-160*G_4*G_127+16*G_652-6*G_653-6*G_654+8*G_655-4*G_656+4*G_657-8*G_658+8*G_660-4*G_838+18*G_707-16*G_332*G_3-16*G_308*G_3-32*G_702+16*G_703+32*G_704-17*G_705-36*G_706+16*G_434-6*G_306*G_3-6*G_350*G_3-6*G_330*G_3-6*G_394*G_3-6*G_396*G_3-6*G_172*G_3-6*G_174*G_3+6*G_103*G_66-6*G_94*G_14+12*G_94*G_17-20*G_48*G_14-2*G_701-8*G_999+4*G_1000-12*G_433-32*G_651-11*G_650+4*G_432+4*G_700-32*G_430+8*G_431+12*G_997-6*G_998-12*G_643+2*G_644+32*G_645-6*G_646-28*G_698+14*G_699-32*G_647+16*G_648+20*G_649+8*G_888+16*G_429-64*G_696+30*G_697+numeric(2,3)*pow(Pi,2)*G_16+4*I*Pi*G_27*G_3+4*I*Pi*G_97*G_3-12*I*Pi*G_12*G_17+96*I*Pi*G_5*G_17+3*I*Pi*G_13*G_3+12*I*Pi*G_16*G_6-16*I*Pi*G_54*G_3-4*I*Pi*G_92*G_3-12*I*Pi*G_10*G_17+6*I*Pi*G_9*G_14-12*I*Pi*G_9*G_17+6*I*Pi*G_110*G_6-4*I*Pi*G_102*G_3+6*I*Pi*G_111*G_6+4*I*Pi*G_12*G_67+4*I*Pi*G_1*G_67-6*I*Pi*G_16*G_3-68*I*Pi*G_5*G_67+4*G_426+24*G_642+6*I*Pi*G_146-12*I*Pi*G_140+8*I*Pi*G_212+4*I*Pi*G_202-8*I*Pi*G_217+14*I*Pi*G_220+14*I*Pi*G_357-6*I*Pi*G_359+20*I*Pi*G_234+20*I*Pi*G_363+12*I*Pi*G_373-8*I*Pi*G_356+28*I*Pi*G_244-4*I*Pi*G_268-18*I*Pi*G_261-18*I*Pi*G_251-16*I*Pi*G_263-16*I*Pi*G_249-6*I*Pi*G_130-6*I*Pi*G_155-6*I*Pi*G_149-6*I*Pi*G_147-14*I*Pi*G_245-14*I*Pi*G_247+8*I*Pi*G_375+12*I*Pi*G_236+12*I*Pi*G_361+8*I*Pi*G_222-8*I*Pi*G_308-8*I*Pi*G_332-8*I*Pi*G_382-8*I*Pi*G_160+20*I*Pi*G_193-I*Pi*G_209-8*I*Pi*G_185+8*I*Pi*G_338+4*I*Pi*G_186-10*I*Pi*G_194-10*I*Pi*G_196+4*I*Pi*G_188+14*zeta_3*G_2+7*zeta_3*G_3-8*G_10*G_144-8*G_12*G_144-2*G_62*G_66-4*G_62*G_17-2*G_65*G_66+10*G_641-4*I*Pi*G_232-4*I*Pi*G_230-4*I*Pi*G_355+4*I*Pi*G_318+4*I*Pi*G_342+4*I*Pi*G_178+4*I*Pi*G_380+4*I*Pi*G_400+4*I*Pi*G_344-4*I*Pi*G_177-4*I*Pi*G_401+16*G_604-32*G_605+4*G_607-12*G_608+16*G_609-2*G_610+4*G_611-11*G_612+2*G_613-8*G_614+16*G_615+8*G_617-4*G_618+2*G_619+4*G_621-2*G_622-12*G_623+6*G_624+12*G_625-6*G_626-6*G_627-32*G_628+16*G_629-12*G_630+6*G_631+8*G_632-4*G_633+28*G_634-14*G_635-8*G_636+4*G_637+16*G_638-8*G_639-16*G_640+14*G_695+14*G_357*G_3+12*G_416-6*G_417+4*G_104*G_14-12*G_418+6*G_419+6*G_420-4*G_603-8*G_595+4*G_596+8*G_597-4*G_598-8*G_599+4*G_600+8*G_601-4*G_602+6*G_1055-6*G_1056+6*G_995-6*G_996-6*G_23*G_66+numeric(-16,3)*pow(Pi,2)*G_2*G_3+numeric(65,6)*pow(Pi,2)*G_5*G_3+I*numeric(5,3)*pow(Pi,3)*G_3+I*numeric(10,3)*pow(Pi,3)*G_2+numeric(-35,6)*pow(Pi,2)*G_4*G_3+numeric(-35,6)*pow(Pi,2)*G_11*G_3+I*numeric(-10,3)*pow(Pi,3)*G_6+I*numeric(-5,3)*pow(Pi,3)*G_4+numeric(43,3)*pow(Pi,2)*G_11*G_6+numeric(43,3)*pow(Pi,2)*G_4*G_6+numeric(-65,3)*pow(Pi,2)*G_5*G_6+6*G_13*G_14-32*G_572-20*G_573+10*G_574-24*G_575-2*G_576-20*G_577+10*G_578-8*G_581+4*G_582-4*G_583+8*G_584-4*G_585+8*G_593-4*G_594-6*G_993-12*G_994-11*G_984-32*G_985+8*G_11*G_135+176*G_412-320*G_413+2*G_728-92*G_693-28*G_694-20*G_411-32*G_407-6*G_991+12*G_992+8*G_406-6*G_359*G_3-12*G_989+6*G_990+8*G_9*G_145-4*G_10*G_266+184*G_692-8*G_105*G_14-6*G_987-6*G_988-12*G_362*G_3-pow(Pi,2)*G_49-8*G_886+4*G_887+4*I*Pi*G_9*G_45+2*I*Pi*G_86*G_3+2*I*Pi*G_33*G_3+2*I*Pi*G_24*G_3+2*I*Pi*G_114*G_3+2*I*Pi*G_96*G_3-4*I*Pi*G_122*G_6+2*I*Pi*G_113*G_3+2*I*Pi*G_101*G_3+4*I*Pi*G_158-4*G_590-2*G_12*G_134+2*G_10*G_268-2*G_10*G_134+2*G_9*G_268-2*G_9*G_134-88*G_185*G_3-4*G_588+8*G_589+4*G_587-4*G_230*G_3+16*G_986-8*G_586+(numeric(-64,3)*G_6+numeric(32,3)*G_3+numeric(-32,3)*G_4+numeric(-32,3)*G_11+numeric(64,3)*G_2)*pow(L_ztilde1,3)+(-8*G_95+8*G_92-40*G_2*G_3-8*G_85-4*G_11*G_3+80*G_67-8*G_66-32*G_64+32*G_37-80*G_35+8*G_36-32*G_58+64*G_57-8*G_25+8*G_26+24*G_54-32*G_17+16*G_14-16*G_49+16*G_48-8*G_47+8*G_45-20*G_44+8*G_42+8*G_102+8*G_1*G_6+8*G_116+8*G_12*G_6-8*G_115-4*G_12*G_3+32*G_5*G_3-4*G_9*G_3-4*G_10*G_3-64*G_5*G_6+8*G_9*G_6+40*G_11*G_6+40*G_4*G_6-4*G_1*G_3+8*G_10*G_6+16*G_112-16*G_107+24*G_106-8*G_105+16*G_2*G_6-4*G_4*G_3)*pow(L_ztilde1,2)-2*I*Pi*G_9*G_44-4*I*Pi*G_95*G_3-4*I*Pi*G_85*G_3-20*I*Pi*G_37*G_6-4*I*Pi*G_115*G_3-4*I*Pi*G_25*G_3-2*I*Pi*G_9*G_66-2*I*Pi*G_2*G_44+17*I*Pi*G_58*G_3-4*I*Pi*G_35*G_3-2*I*Pi*G_10*G_66-2*I*Pi*G_12*G_66-2*I*Pi*G_1*G_66-12*I*Pi*G_1*G_17+17*I*Pi*G_64*G_3-2*I*Pi*G_62*G_6-2*I*Pi*G_63*G_6-2*I*Pi*G_65*G_6-2*I*Pi*G_56*G_6-26*I*Pi*G_11*G_66+4*I*Pi*G_34*G_6+4*I*Pi*G_43*G_6+4*I*Pi*G_40*G_6+4*I*Pi*G_41*G_6-2*I*Pi*G_41*G_3-2*I*Pi*G_40*G_3-4*I*Pi*G_42*G_3-4*I*Pi*G_36*G_3-2*I*Pi*G_43*G_3-2*I*Pi*G_34*G_3+52*I*Pi*G_4*G_67-3*I*Pi*G_94*G_3-3*I*Pi*G_103*G_3-3*I*Pi*G_84*G_3-3*I*Pi*G_93*G_3+6*I*Pi*G_84*G_6+6*I*Pi*G_120*G_6+6*I*Pi*G_94*G_6+6*I*Pi*G_103*G_6-3*I*Pi*G_121*G_3+6*I*Pi*G_216+12*G_1057-6*G_1058+4*I*Pi*G_229+4*I*Pi*G_354+4*I*Pi*G_376-4*I*Pi*G_313+32*G_979-6*G_980-12*G_480-12*G_900+4*I*Pi*G_320-8*G_233*G_3-12*G_235*G_3+16*G_225*G_3;
    ex J_23_0 = 0;
    ex J_23_1 = 0;
    ex J_23_2 = 0;
    ex J_23_3 = 0;
    ex J_23_4 = 8*G_360*G_3+4*G_975-4*G_223*G_3-4*pow(Pi,2)*G_2*G_3+8*G_219*G_3-8*G_974+4*G_220*G_3-8*G_186*G_3-8*G_188*G_3-16*G_187*G_3-4*G_969+16*G_970-8*G_971+16*G_35*G_14-24*G_356*G_3-16*G_35*G_66-32*G_35*G_17+4*G_48*G_44+4*G_218*G_3+4*G_54*G_44+4*G_106*G_44+16*G_105*G_17+4*G_112*G_44-4*G_49*G_66-8*G_967+8*G_968+8*G_4*G_135-4*G_965+16*G_966+8*G_4*G_208+24*G_963+8*G_964-16*G_2*G_135+8*G_2*G_207-8*G_2*G_211-16*G_2*G_208+8*G_4*G_268-8*G_4*G_134+8*G_11*G_268-8*G_11*G_134+8*G_191*G_3+8*G_203*G_3+8*G_221*G_3-48*G_962-4*G_37*G_44+8*G_561-32*G_562+16*G_563+16*G_566-8*G_567-2*pow(Pi,2)*G_44+16*G_559-16*G_560+8*G_557-32*G_558+4*G_49*G_14-8*G_49*G_17-12*G_47*G_44-12*G_105*G_44+8*G_4*G_144-48*G_555-16*G_556+96*G_554-8*G_669+4*G_670+2*G_49*G_44+4*G_4*G_211+4*G_107*G_14-4*G_107*G_66-8*G_107*G_17+4*I*Pi*G_54*G_3-16*I*Pi*G_2*G_17+12*I*Pi*G_2*G_44+24*I*Pi*G_35*G_3-8*I*Pi*G_42*G_3-16*I*Pi*G_2*G_66+8*I*Pi*G_2*G_14+4*I*Pi*G_106*G_3-6*I*Pi*G_4*G_44-6*I*Pi*G_11*G_44-8*I*Pi*G_2*G_45+4*I*Pi*G_112*G_3-16*I*Pi*G_35*G_6+4*I*Pi*G_48*G_3-12*I*Pi*G_105*G_3-12*I*Pi*G_47*G_3+4*G_364*G_3+8*G_105*G_66+8*I*Pi*G_269-16*I*Pi*G_187+8*I*Pi*G_37*G_6-8*pow(Pi,2)*G_35+8*I*Pi*G_11*G_17+2*I*Pi*G_107*G_3+8*I*Pi*G_11*G_66-4*pow(Pi,2)*G_11*G_6-4*pow(Pi,2)*G_4*G_6+8*pow(Pi,2)*G_2*G_6+2*G_107*G_44+8*G_47*G_66-16*G_571-24*G_217*G_3+16*G_47*G_17+16*G_665-8*G_666+8*G_11*G_208-8*G_47*G_14-4*G_374*G_3+4*pow(Pi,2)*G_66+4*pow(Pi,2)*G_105-8*pow(Pi,2)*G_67+4*pow(Pi,2)*G_47+16*G_754-6*G_11*G_209-8*G_36*G_44-4*G_981-4*G_11*G_207+8*G_11*G_144+4*G_11*G_211-4*G_4*G_207-8*G_748+16*G_749+8*I*Pi*G_105*G_6-4*I*Pi*G_11*G_14+8*I*Pi*G_4*G_17+8*I*Pi*G_47*G_6-16*G_744+16*G_745+16*G_746+(-16*G_66-16*G_105+16*G_11*G_6+16*G_4*G_6+8*G_112+32*G_35+8*G_44-16*G_47-16*G_45-8*G_4*G_3+8*G_106-32*G_2*G_6-8*G_11*G_3+32*G_67+8*G_48+16*G_2*G_3+8*G_54-16*G_36-16*G_42)*pow(L_ztilde1,2)+2*G_982-4*I*Pi*G_37*G_3+4*I*Pi*G_218+8*I*Pi*G_191+8*I*Pi*G_203+4*I*Pi*G_220+4*I*Pi*G_357+4*I*Pi*G_359-4*I*Pi*G_210-8*I*Pi*G_208-16*I*Pi*G_201-8*I*Pi*G_211-4*I*Pi*G_362-8*I*Pi*G_36*G_3+2*pow(Pi,2)*G_4*G_3+2*pow(Pi,2)*G_11*G_3+4*G_196*G_3+4*G_194*G_3-8*G_193*G_3+24*G_35*G_44+8*G_751+8*G_372*G_3-2*G_226*G_3-4*I*Pi*G_235-2*I*Pi*G_367-2*I*Pi*G_226-16*I*Pi*G_135+8*I*Pi*G_134+32*I*Pi*G_145-16*I*Pi*G_144+8*I*Pi*G_358+8*I*Pi*G_221-4*I*Pi*G_223+8*I*Pi*G_233-4*I*Pi*G_374+4*I*Pi*G_207+8*I*Pi*G_360+8*I*Pi*G_372-24*I*Pi*G_217-24*I*Pi*G_356-12*I*Pi*G_268+6*I*Pi*G_209+48*I*Pi*G_185-8*I*Pi*G_186-8*I*Pi*G_188-2*G_228*G_3-2*G_367*G_3+12*G_2*G_209+16*G_37*G_17-8*G_37*G_14+8*G_37*G_66-16*G_2*G_144+32*G_456-8*I*Pi*G_193-2*G_365*G_3+32*G_453-24*G_454+16*G_455+16*G_2*G_134-16*G_2*G_268-16*G_201*G_3-16*G_189*G_3-8*G_42*G_44-16*G_452-6*G_4*G_209-4*I*Pi*G_49*G_6+2*I*Pi*G_49*G_3+4*I*Pi*G_11*G_45+4*I*Pi*G_4*G_45-4*I*Pi*G_4*G_14-4*I*Pi*G_107*G_6+8*I*Pi*G_4*G_66-16*I*Pi*G_189-12*G_750+8*G_358*G_3-8*G_1003+4*G_1004+2*G_652+16*G_999-8*G_1000-16*G_433-4*G_651-8*G_432-16*G_430+12*G_431+8*G_645-4*G_646-4*G_647+2*G_648+8*G_429+4*G_641+16*I*Pi*G_270+4*I*Pi*G_225+4*I*Pi*G_364-8*I*Pi*G_266+16*I*Pi*G_267+8*G_606-8*G_607-8*G_608+4*G_610-8*G_611+6*G_612-4*G_613-8*G_616-48*G_628+24*G_629+8*G_630-4*G_631+16*G_632-8*G_633+8*G_634-4*G_635+16*G_636-8*G_637-8*G_640+4*G_357*G_3+16*G_595-8*G_596+8*G_572+8*G_573-4*G_574+8*G_577-4*G_578-32*G_591+16*G_592-4*G_985+8*G_11*G_135-32*G_412+64*G_413-32*G_407+16*G_406+4*G_359*G_3-8*G_105*G_14-4*G_362*G_3+4*pow(Pi,2)*G_42+4*pow(Pi,2)*G_45-2*pow(Pi,2)*G_112-2*pow(Pi,2)*G_106-2*pow(Pi,2)*G_48-2*pow(Pi,2)*G_54+4*pow(Pi,2)*G_36+48*G_185*G_3+(16*G_2*G_45-8*G_4*G_45-8*G_11*G_45+32*G_2*G_17-16*G_2*G_14-8*G_207+16*G_208-12*G_209+8*G_210+16*G_211+32*G_201-16*G_203-8*G_196+16*G_193-8*G_194+32*G_35*G_6-16*G_191+12*G_11*G_44+32*G_187+16*G_188+32*G_189+16*G_186-96*G_185+16*I*Pi*G_45-8*I*Pi*G_44+16*I*Pi*G_42-32*I*Pi*G_35+16*I*Pi*G_36+8*I*Pi*G_11*G_3-16*I*Pi*G_11*G_6-64*G_145+32*G_144-16*G_134+32*G_135+8*G_374-16*G_372-24*G_2*G_44+4*G_367+4*G_365-8*G_364+8*G_362-16*G_360-8*G_357-16*G_358-8*G_359+48*G_356+8*G_37*G_3-16*I*Pi*G_4*G_6+8*I*Pi*G_4*G_3-16*G_37*G_6-32*I*Pi*G_67-8*I*Pi*G_112+16*I*Pi*G_105+16*I*Pi*G_66-8*I*Pi*G_48-8*I*Pi*G_106-8*I*Pi*G_54-32*G_270-16*G_269+24*G_268-32*G_267-48*G_35*G_3+16*G_266-16*G_105*G_6+8*G_49*G_6-16*G_47*G_6-4*G_49*G_3+8*G_107*G_6-4*G_107*G_3+24*G_105*G_3+24*G_47*G_3+16*G_36*G_3+16*G_42*G_3+8*G_11*G_14-16*G_11*G_17-16*G_11*G_66+8*G_4*G_14-16*G_4*G_17-16*G_4*G_66-8*G_48*G_3-16*I*Pi*G_2*G_3+32*G_2*G_66+16*I*Pi*G_47-8*G_54*G_3-8*G_106*G_3+8*G_235-16*G_233-8*G_112*G_3+4*G_228+4*G_226-8*G_225+8*G_223-16*G_221-8*G_220-8*G_218-16*G_219+48*G_217+12*G_4*G_44+32*I*Pi*G_2*G_6)*L_ztilde1+2*G_986+8*I*Pi*G_219-2*I*Pi*G_228-2*I*Pi*G_365+4*I*Pi*G_194+4*I*Pi*G_196+8*G_979-4*G_980+8*G_233*G_3-4*G_235*G_3+4*G_225*G_3;
    ex J_24_0 = 0;
    ex J_24_1 = 0;
    ex J_24_2 = 0;
    ex J_24_3 = 0;
    ex J_24_4 = 4*G_975+8*G_976-4*G_977-8*G_223*G_3+8*G_219*G_3+4*G_973-8*G_220*G_3-8*G_969-8*G_972+8*G_48*G_44-8*G_218*G_3+32*G_105*G_17-8*G_112*G_44-8*G_967+16*G_968-16*G_4*G_135-8*G_965-16*G_966+8*G_370*G_3-8*G_369*G_3+8*G_216*G_3+8*G_238*G_3-8*G_215*G_3-8*G_237*G_3+8*G_368*G_3-16*G_4*G_208+16*G_964+8*G_4*G_268-8*G_4*G_134-8*G_11*G_268+8*G_11*G_134+8*G_191*G_3-8*G_203*G_3+16*G_221*G_3+4*G_363*G_3+4*G_111*G_44-16*G_110*G_17-16*G_111*G_17+8*G_110*G_14+4*I*Pi*G_34*G_3-32*G_562+16*G_563+16*G_566-8*G_567-8*G_954-8*G_677-8*G_111*G_66+16*G_675-8*G_676-16*G_673+8*G_674+16*G_46*G_17+8*G_46*G_66-4*G_224*G_3+16*G_55*G_17-8*G_371*G_3+32*G_4*G_144+8*G_671-4*G_672-8*G_110*G_66-8*G_55*G_14+8*G_55*G_66-8*G_46*G_14-4*G_670-8*G_4*G_211-96*G_11*G_127+8*G_551+8*G_552+16*G_548-8*G_549-16*G_550+8*G_111*G_14+4*G_668-4*G_46*G_44-8*G_667+16*G_105*G_66-4*I*Pi*G_234-4*G_234*G_3+48*G_11*G_124-8*I*Pi*G_4*G_45-16*I*Pi*G_4*G_14+4*I*Pi*G_111*G_3-8*I*Pi*G_112*G_3+4*I*Pi*G_110*G_3+8*I*Pi*G_48*G_3+32*I*Pi*G_4*G_17-16*I*Pi*G_47*G_6-8*I*Pi*G_11*G_66-4*I*Pi*G_55*G_3-4*I*Pi*G_46*G_3+4*pow(Pi,2)*G_11*G_6-4*pow(Pi,2)*G_4*G_6+8*I*Pi*G_11*G_45-16*G_47*G_66-32*G_47*G_17+16*G_11*G_208+16*G_47*G_14+8*G_374*G_3-4*pow(Pi,2)*G_105+4*pow(Pi,2)*G_47-8*G_36*G_44+8*G_198*G_3+8*G_200*G_3-8*G_206*G_3-8*G_184*G_3-8*G_40*G_14+16*G_40*G_17+8*G_40*G_66-8*G_41*G_14-4*G_40*G_44-4*G_41*G_44+4*G_43*G_44-48*G_4*G_124-8*G_981-8*G_11*G_207-32*G_11*G_144+8*G_11*G_211+8*G_4*G_207+(16*G_4*G_6-16*G_47-8*G_4*G_3+8*G_11*G_3-16*G_112+16*G_105+16*G_48-16*G_36+16*G_42-16*G_11*G_6)*pow(L_ztilde1,2)+4*G_982+4*G_373*G_3-4*I*Pi*G_224+8*I*Pi*G_191-8*I*Pi*G_110*G_6-8*I*Pi*G_111*G_6-8*I*Pi*G_34*G_6-8*I*Pi*G_43*G_6+8*I*Pi*G_40*G_6+8*I*Pi*G_41*G_6-4*I*Pi*G_41*G_3-4*I*Pi*G_40*G_3+8*I*Pi*G_42*G_3-8*I*Pi*G_36*G_3+4*I*Pi*G_43*G_3+2*pow(Pi,2)*G_4*G_3-2*pow(Pi,2)*G_11*G_3+16*I*Pi*G_105*G_6-4*G_55*G_44-8*G_196*G_3+8*G_194*G_3-16*G_372*G_3+8*I*Pi*G_238-4*G_226*G_3+4*G_228*G_3+12*zeta_3*G_4-12*zeta_3*G_11+4*G_367*G_3+4*G_222*G_3-4*G_375*G_3+4*G_236*G_3-4*G_361*G_3+4*G_110*G_44-4*I*Pi*G_375-4*I*Pi*G_361-4*G_365*G_3+16*G_41*G_17+8*G_41*G_66+8*G_43*G_14-16*G_43*G_17-8*G_43*G_66+8*G_34*G_14-16*G_34*G_17-8*G_34*G_66+16*G_201*G_3-16*G_189*G_3+8*G_183*G_3+8*G_42*G_44+8*I*Pi*G_55*G_6+8*I*Pi*G_46*G_6+8*I*Pi*G_4*G_66+8*I*Pi*G_374-8*I*Pi*G_203+8*I*Pi*G_357+8*I*Pi*G_359+4*G_34*G_44-8*G_197*G_3-8*G_199*G_3+8*G_205*G_3+4*I*Pi*G_222+8*I*Pi*G_194-8*I*Pi*G_196-8*I*Pi*G_199-8*I*Pi*G_197-16*I*Pi*G_189+16*I*Pi*G_201-8*I*Pi*G_184-8*I*Pi*G_206+8*I*Pi*G_200+8*I*Pi*G_198+8*I*Pi*G_183+8*I*Pi*G_205-8*G_358*G_3+8*G_1001-4*G_1002+16*G_1003-4*G_1004-8*G_1005+4*G_1006+96*G_4*G_127-4*G_652+16*I*Pi*G_11*G_14-32*G_999+16*G_1000+8*G_651-16*G_997+8*G_998+4*G_643-8*G_647+4*G_648-8*G_642+4*G_641+8*I*Pi*G_216+4*I*Pi*G_228+8*G_620-16*G_623+8*G_624+16*G_625-8*G_626-8*G_627-16*G_630+8*G_631+16*G_632+8*G_633-16*G_634+8*G_635+32*G_636-16*G_637+8*G_638-4*G_639-16*G_640+8*G_357*G_3+8*G_603-16*G_595+8*G_596+16*G_599-8*G_600-16*G_601+8*G_602-8*G_995+8*G_996+16*G_573-8*G_574-16*G_577+8*G_578-16*G_581+8*G_582-8*G_583+16*G_584-8*G_585+32*G_591-16*G_592+8*G_993+16*G_994+8*G_985+16*G_11*G_135-32*I*Pi*G_11*G_17+8*G_991-16*G_992+8*G_359*G_3+16*G_989-8*G_990-16*G_105*G_14+(16*G_4*G_45-16*G_11*G_45-16*G_205+16*G_206+16*G_197-16*G_198+16*G_199-16*G_200-32*G_201+16*G_203+16*G_196-16*G_194-16*G_191+32*G_189-16*G_183+16*G_184-16*I*Pi*G_48+16*I*Pi*G_36+8*G_375-8*G_373-16*G_374+16*G_369-16*G_370+16*G_371+32*G_372-16*G_368-8*G_367+8*G_365-8*G_363+8*G_361-16*G_357+16*G_358-16*G_359-16*I*Pi*G_4*G_6-8*I*Pi*G_11*G_3+8*I*Pi*G_4*G_3+16*I*Pi*G_11*G_6-32*G_105*G_6+32*G_47*G_6+8*G_46*G_3+8*G_55*G_3-16*G_55*G_6-8*G_111*G_3+16*G_36*G_3-16*G_42*G_3-8*G_34*G_3-8*G_43*G_3+8*G_41*G_3+8*G_40*G_3-16*G_46*G_6-32*G_11*G_14+64*G_11*G_17+16*G_11*G_66+32*G_4*G_14-64*G_4*G_17-16*G_4*G_66+16*G_43*G_6-16*G_41*G_6-16*G_40*G_6-16*G_48*G_3-8*G_110*G_3+16*G_110*G_6+16*G_111*G_6+16*G_34*G_6-16*G_238+16*G_237-16*I*Pi*G_105+16*I*Pi*G_47-8*G_236+8*G_234+16*G_112*G_3-8*G_228+8*G_226+8*G_224+16*G_223-32*G_221-8*G_222+16*G_220+16*G_218-16*G_219+16*G_215-16*G_216-16*I*Pi*G_42+16*I*Pi*G_112)*L_ztilde1-4*pow(Pi,2)*G_42+4*pow(Pi,2)*G_112-4*pow(Pi,2)*G_48+4*pow(Pi,2)*G_36-8*G_590-8*G_588+16*G_589+8*G_587-4*G_986-16*G_586-8*I*Pi*G_369-4*I*Pi*G_365+4*I*Pi*G_367-4*I*Pi*G_226-8*I*Pi*G_371+8*I*Pi*G_219-8*I*Pi*G_358+8*I*Pi*G_370+8*I*Pi*G_368+16*I*Pi*G_221-8*I*Pi*G_218-16*I*Pi*G_372-8*I*Pi*G_220+4*I*Pi*G_363+4*I*Pi*G_373+4*I*Pi*G_236-8*I*Pi*G_215-8*I*Pi*G_237-8*I*Pi*G_223;
    ex J_25_0 = 0;
    ex J_25_1 = 0;
    ex J_25_2 = 0;
    ex J_25_3 = 0;
    ex J_25_4 = -4*G_360*G_3+4*G_163*G_3-2*G_975-4*G_318*G_3+8*G_223*G_3-pow(Pi,2)*G_5*G_3-4*G_114*G_14+4*G_123*G_66+6*G_1048-4*G_388*G_3-16*G_12*G_267-12*G_219*G_3-2*G_100*G_44+4*G_973+8*G_974-4*G_149*G_3-4*G_147*G_3+8*G_220*G_3+4*G_141*G_3+4*G_143*G_3-24*G_186*G_3-24*G_188*G_3-16*G_4*G_145+16*G_187*G_3-4*G_245*G_3+6*G_1047+4*G_114*G_66-8*G_969-8*G_970+8*G_114*G_17+4*G_971-8*G_972+4*G_687+4*G_24*G_66+8*G_24*G_17-4*G_24*G_14+4*G_33*G_66+8*G_33*G_17-16*G_11*G_267-4*G_33*G_14+48*G_35*G_14+8*G_356*G_3-48*G_35*G_66-96*G_35*G_17-4*G_324*G_3-6*G_48*G_44-4*G_323*G_3+8*G_218*G_3-8*G_48*G_17+8*G_192*G_3-16*G_12*G_145-4*G_320*G_3-4*G_389*G_3-4*G_167*G_3+4*G_146*G_3+4*G_336*G_3+12*G_346*G_3+4*G_343*G_3+8*G_11*G_266+4*G_381*G_3+2*G_32*G_44+6*G_116*G_44+2*G_122*G_44+2*G_96*G_44+6*G_102*G_44+2*G_86*G_44+6*G_92*G_44-2*G_24*G_44-2*G_33*G_44-2*G_114*G_44-2*G_123*G_44-2*G_101*G_44+6*G_26*G_44-2*G_54*G_44-2*G_106*G_44+32*G_105*G_17-6*G_112*G_44-4*G_178*G_3-8*G_9*G_270-4*G_399*G_3+4*G_770+4*G_771-2*G_772+4*G_967+16*G_968-4*G_347*G_3+16*G_4*G_135-8*G_965-24*G_966+4*G_827-8*G_828+numeric(16,3)*pow(Pi,2)*G_11*G_6+4*G_829-6*G_1044+8*G_830-4*G_831+2*G_832+8*G_833-4*G_834+numeric(16,3)*pow(Pi,2)*G_4*G_6+4*G_370*G_3+4*G_159*G_3-4*G_369*G_3-4*G_216*G_3-4*G_238*G_3+4*G_345*G_3+4*G_215*G_3+4*G_237*G_3+8*G_101*G_17+4*G_368*G_3+16*G_4*G_208-8*G_963+16*G_964+12*G_386*G_3+4*G_398*G_3+4*G_312*G_3-8*G_769+12*G_322*G_3+12*G_164*G_3-48*G_2*G_135+24*G_2*G_207-4*G_313*G_3+4*G_176*G_3-4*G_344*G_3+4*G_1042-24*G_2*G_211-8*G_686-48*G_2*G_208-4*G_5*G_268+4*G_5*G_134+2*G_13*G_44+2*G_27*G_44+2*G_117*G_44+2*G_97*G_44+2*G_87*G_44-2*G_58*G_44-2*G_64*G_44-8*G_4*G_268+8*G_4*G_134-8*G_11*G_268+8*G_11*G_134-4*G_337*G_3-4*G_27*G_66-8*G_25*G_14-8*G_191*G_3-8*G_203*G_3+4*G_401*G_3-12*G_221*G_3+16*G_962+8*G_766-4*G_767-16*G_1*G_145-8*G_27*G_17+4*G_179*G_3-4*G_16*G_44-4*G_920-4*G_260*G_3+8*G_115*G_66+2*G_23*G_44+2*G_21*G_44-4*G_1040-8*G_1041+2*G_20*G_44+8*G_683+2*G_111*G_44+4*G_338*G_3-8*G_110*G_17-8*G_111*G_17+4*G_1037+8*G_1039+96*G_404+2*G_1035-8*G_1036+4*G_764+2*G_765+4*G_252*G_3-4*G_37*G_44-2*G_56*G_44-2*G_65*G_44-2*G_63*G_44-2*G_62*G_44+2*G_59*G_44+8*G_1*G_268-8*G_1*G_134+8*G_12*G_268+4*G_101*G_66-8*G_12*G_270+4*G_321*G_3+4*G_110*G_14+8*G_757-4*G_758-8*G_759+4*G_760+4*G_761-12*G_762-2*pow(Pi,2)*G_57-8*G_916+4*G_917+8*G_919-8*G_23*G_17+4*G_878-8*G_763-8*G_116*G_17+24*G_561+16*G_564-8*G_565-16*G_566+8*G_567+16*G_568-8*G_569+4*G_5*G_209-4*G_954-16*G_755-8*G_756-16*G_559-8*G_140*G_3+4*G_677-48*G_560-4*G_26*G_66-8*G_26*G_17+4*G_26*G_14-4*G_32*G_66-8*G_32*G_17+4*G_32*G_14-4*G_116*G_66+4*G_390*G_3+24*G_557-4*G_111*G_66+4*G_116*G_14+32*G_558-16*G_9*G_267-8*G_675+4*G_676-4*G_1029+24*G_1030-4*G_122*G_66-8*G_122*G_17-12*G_1031-8*G_1034-8*G_96*G_17+4*G_96*G_14+8*G_673-4*G_674-4*G_102*G_66-8*G_102*G_17+4*G_1027+8*G_1028-4*G_96*G_66+4*G_122*G_14-8*G_46*G_17-16*G_10*G_267+8*G_123*G_17+2*G_250*G_3-4*G_46*G_66+8*G_25*G_66-4*G_123*G_14-16*G_1*G_267-16*G_10*G_145+4*G_314*G_3+16*G_244*G_3-4*G_400*G_3+2*G_251*G_3+4*G_47*G_44-8*G_55*G_17+8*G_57*G_44+4*G_105*G_44-4*G_371*G_3+4*G_319*G_3-4*G_92*G_66-24*G_4*G_144-8*G_92*G_17-8*G_671+4*G_92*G_14-8*G_1*G_270+4*G_102*G_14-4*G_86*G_66-16*G_555+4*G_672-48*G_556-8*G_86*G_17-4*G_380*G_3+4*G_86*G_14-12*G_883-4*G_341*G_3-4*G_169*G_3-8*G_5*G_135+16*G_9*G_127-8*G_9*G_124-4*G_5*G_211-8*G_5*G_208+8*G_10*G_208+8*G_10*G_135-4*G_10*G_207+16*G_10*G_127-8*G_10*G_124+4*G_9*G_211+8*G_9*G_208+8*G_9*G_135-4*G_9*G_207-8*G_12*G_124+4*G_10*G_211-4*G_248*G_3-4*G_139*G_3-4*G_110*G_66+4*G_137*G_3+4*G_55*G_14+16*G_25*G_17-4*G_55*G_66+4*G_46*G_14+8*G_1024-4*G_1025+8*G_1026-4*G_317*G_3-8*G_21*G_17+32*G_554+8*G_669-2*G_670+8*G_4*G_211-80*G_11*G_127+32*G_42*G_17-16*G_42*G_14+16*G_42*G_66-16*G_36*G_14-4*G_391*G_3+16*G_36*G_66+32*G_36*G_17+4*G_5*G_207+16*G_5*G_127-8*G_5*G_124-8*G_941+4*G_942-8*G_943+2*G_944-2*G_915+24*G_939-12*G_940-4*G_531-8*G_532+4*G_533-2*G_534-8*G_535+4*G_536+8*G_537-4*G_538-4*G_539+8*G_913-4*G_914-4*G_933-8*G_934+4*G_935-4*G_936+32*G_2*G_270+64*G_2*G_267+64*G_2*G_145-32*G_2*G_266+128*G_2*G_127+8*G_937-4*G_938-64*G_2*G_124-4*G_348*G_3-4*G_166*G_3+2*G_261*G_3-4*G_1020-4*G_1021+8*G_530-32*G_1022+16*G_1023-8*G_929+4*G_930-4*G_931+8*G_932+8*G_911-4*G_912+2*G_262*G_3+8*G_1*G_266+4*G_111*G_14+4*G_802-2*G_263*G_3+2*G_46*G_44-16*G_57*G_17+8*G_57*G_14+6*G_927+6*G_928+4*G_1018+8*G_1019+4*G_1*G_211+8*G_1*G_208+8*G_1*G_135-4*G_1*G_207+4*G_87*G_14-4*G_12*G_207+16*G_12*G_127+8*G_204*G_3+8*G_12*G_135-2*G_249*G_3-8*G_57*G_66+16*G_105*G_66-8*G_115*G_14-4*G_876-8*G_877+16*I*Pi*G_244-4*I*Pi*G_337-4*I*Pi*G_399+8*G_91*G_17-4*G_91*G_14+4*G_90*G_66+8*G_90*G_17-4*G_90*G_14+16*G_1*G_127-8*G_1*G_124+4*G_910+4*G_12*G_211+8*G_12*G_208-8*G_85*G_14-4*G_87*G_66-8*G_87*G_17+40*G_11*G_124+4*G_117*G_14-48*G_402-6*G_924-8*G_925+4*G_926+4*I*Pi*G_74*G_6-4*I*Pi*G_9*G_44-8*I*Pi*G_95*G_3-8*I*Pi*G_85*G_3-2*I*Pi*G_63*G_3+8*I*Pi*G_37*G_6+2*I*Pi*G_73*G_3+2*I*Pi*G_75*G_3+2*I*Pi*G_68*G_3-8*I*Pi*G_115*G_3-8*I*Pi*G_25*G_3+4*I*Pi*G_79*G_6+4*I*Pi*G_71*G_6+8*I*Pi*G_9*G_66+4*I*Pi*G_2*G_44-2*I*Pi*G_58*G_3+8*I*Pi*G_35*G_3+8*I*Pi*G_10*G_66+8*I*Pi*G_12*G_66+8*I*Pi*G_1*G_66-2*I*Pi*G_62*G_3+2*I*Pi*G_83*G_3+2*I*Pi*G_81*G_3+2*I*Pi*G_76*G_3+2*I*Pi*G_72*G_3+8*I*Pi*G_1*G_17-2*I*Pi*G_64*G_3+4*I*Pi*G_62*G_6+4*I*Pi*G_63*G_6+4*I*Pi*G_65*G_6+4*I*Pi*G_56*G_6-8*I*Pi*G_11*G_66-8*G_112*G_17+4*G_100*G_66+8*G_100*G_17-4*G_100*G_14+4*G_91*G_66+4*G_775-4*G_54*G_66-8*G_54*G_17+4*G_54*G_14-4*G_106*G_66-8*G_106*G_17+4*G_106*G_14-4*G_112*G_66-4*G_874+8*G_875-8*G_97*G_17+4*G_97*G_14+8*G_85*G_66+16*G_85*G_17+4*G_161*G_3-8*G_117*G_17-4*G_97*G_66+numeric(-8,3)*pow(Pi,2)*G_36+numeric(-8,3)*pow(Pi,2)*G_42+numeric(-8,3)*pow(Pi,2)*G_45+8*G_95*G_66+16*G_95*G_17-8*G_95*G_14+4*G_148*G_3+4*G_481+4*G_482+4*G_485-8*G_488+4*G_489+8*G_490-4*G_491-4*G_492-32*G_493+16*G_494+8*G_495-4*G_496+8*G_497+4*G_498+8*G_499-4*G_500+24*G_501-12*G_502-8*G_505+2*G_506-8*G_507+4*G_508+8*G_510-4*G_511-8*G_512+4*G_513-6*G_515+6*G_518+6*G_519+4*G_873+4*G_154*G_3-4*G_101*G_14+4*G_112*G_14+4*G_129*G_3+4*G_27*G_14-8*I*Pi*G_10*G_67-4*I*Pi*G_54*G_6-4*I*Pi*G_26*G_6-8*I*Pi*G_9*G_67-4*I*Pi*G_32*G_6+8*I*Pi*G_25*G_6-4*I*Pi*G_116*G_6+2*I*Pi*G_32*G_3+4*I*Pi*G_161-4*I*Pi*G_87*G_6-4*I*Pi*G_73*G_6-4*I*Pi*G_10*G_44+4*G_1014-8*G_1017+8*G_12*G_266+8*G_202*G_3-4*G_177*G_3-4*G_908+8*G_909+4*G_335*G_3-8*G_4*G_270-2*G_776+8*G_777+8*G_4*G_266+8*G_190*G_3-24*I*Pi*G_2*G_14+8*I*Pi*G_11*G_45+8*I*Pi*G_4*G_45+16*I*Pi*G_4*G_14+2*I*Pi*G_111*G_3-4*I*Pi*G_5*G_66+2*I*Pi*G_4*G_44+2*I*Pi*G_11*G_44-4*I*Pi*G_55*G_6-24*I*Pi*G_2*G_45-4*I*Pi*G_46*G_6-6*I*Pi*G_112*G_3-8*I*Pi*G_4*G_66+32*I*Pi*G_2*G_67+6*I*Pi*G_116*G_3-4*I*Pi*G_117*G_6+2*I*Pi*G_110*G_3-48*I*Pi*G_35*G_6-4*I*Pi*G_21*G_6-6*I*Pi*G_48*G_3-4*I*Pi*G_97*G_6+6*I*Pi*G_26*G_3+4*G_311*G_3-8*G_884+4*G_885+4*G_162*G_3-4*G_342*G_3-16*G_11*G_145+4*G_385*G_3+4*G_384*G_3+4*G_383*G_3+16*G_47*G_66+16*G_906+8*G_907-16*G_571-8*G_10*G_270+8*G_217*G_3+8*G_9*G_266-32*G_905-8*G_11*G_270+32*G_47*G_17+4*G_333*G_3-16*G_4*G_267-8*G_665+4*G_666+16*G_11*G_208-16*G_47*G_14-4*G_151*G_3+8*G_374*G_3-4*G_158*G_3+2*G_806+8*G_807-4*G_48*G_66-8*G_16*G_14-16*G_754+2*G_11*G_209+8*G_688-4*G_1068+numeric(-16,3)*pow(Pi,2)*G_2*G_6+numeric(-1,3)*pow(Pi,2)*G_7*G_3+numeric(-1,3)*pow(Pi,2)*G_8*G_3-4*G_881+24*G_882+6*G_871-8*G_872+16*G_752-32*G_753+40*G_4*G_124+8*G_1066-4*G_1067+4*G_21*G_14+8*G_862-4*G_863-6*G_867-8*G_868+4*G_869+6*G_870-4*G_981-8*G_11*G_207-24*G_11*G_144-4*G_283*G_3-4*G_287*G_3-4*G_281*G_3-4*G_851+8*G_852+4*G_853+8*G_854-4*G_855+8*G_856-4*G_857-2*G_858-8*G_859+4*G_860+numeric(-2,3)*pow(Pi,2)*G_38+numeric(-2,3)*pow(Pi,2)*G_39+numeric(2,3)*pow(Pi,2)*G_37+numeric(-2,3)*pow(Pi,2)*G_69-8*G_826-4*G_21*G_66-8*G_797+8*G_798+8*G_11*G_211-8*G_4*G_207-2*G_1063-8*G_1064+4*G_1065-16*G_748+32*G_749+4*G_897+4*G_816-2*G_817+8*G_818-4*G_819+4*G_820-8*G_821+4*G_822+8*G_823-4*G_824+4*G_825+4*G_334*G_3-4*G_778+numeric(8,3)*pow(Pi,2)*G_2*G_3+4*G_779-8*G_780-32*G_848+16*G_849+8*G_850-32*G_747-2*G_90*G_44-4*G_246*G_3+8*I*Pi*G_57*G_3+4*I*Pi*G_5*G_44-8*I*Pi*G_11*G_67-4*I*Pi*G_86*G_6-4*I*Pi*G_106*G_6-4*I*Pi*G_102*G_6+4*I*Pi*G_1*G_45-24*zeta_3*G_6+4*G_70*G_66+8*G_70*G_17-4*G_70*G_14+4*G_74*G_66+8*G_74*G_17-4*G_74*G_14+4*G_71*G_66+8*G_71*G_17-160*G_743+16*G_744+32*G_745-48*G_746+4*G_738+8*G_739-4*G_740-4*G_741+80*G_742-8*G_737+(-8*G_24*G_6-8*G_384+48*G_2*G_45-16*G_4*G_45-16*G_11*G_45-96*G_2*G_17+8*G_20*G_6+48*G_2*G_14+24*G_207-48*G_208-4*G_209+24*G_210-16*G_204-8*I*Pi*G_10*G_6-8*I*Pi*G_9*G_6+8*I*Pi*G_5*G_6-12*I*Pi*G_11*G_3-12*I*Pi*G_4*G_3+16*I*Pi*G_2*G_3+24*I*Pi*G_11*G_6-4*I*Pi*G_5*G_3+4*I*Pi*G_9*G_3+4*I*Pi*G_12*G_3+4*I*Pi*G_1*G_3-8*I*Pi*G_1*G_6+4*I*Pi*G_10*G_3-32*I*Pi*G_2*G_6+24*I*Pi*G_4*G_6-8*I*Pi*G_12*G_6-16*G_202+16*G_203-8*G_196-8*G_298+16*G_193-8*G_194-8*G_385-24*G_386-16*G_192+96*G_35*G_6+16*G_191-4*G_11*G_44-32*G_187+48*G_188-16*G_190+48*G_186-32*G_185+8*G_388+8*I*Pi*G_106+8*I*Pi*G_14+8*I*Pi*G_54-16*I*Pi*G_17+8*G_389+8*G_177+8*G_178-8*G_179-8*G_390+8*G_391-8*G_176+8*G_166+8*G_167-8*G_168+8*G_169-8*G_161-8*G_162-8*G_163-24*G_164-8*G_159+32*G_160-8*G_153-8*G_154+8*G_155+8*G_158+8*G_151-8*G_383-8*G_146+8*G_147-8*G_148+8*G_149-8*G_309+128*G_145+32*G_382+8*G_380-8*G_141-8*G_143-80*G_144-8*G_381+8*G_139+16*G_140+32*G_134-48*G_135-8*G_137-32*G_212-8*G_401-8*G_302+8*G_303+32*G_308+8*G_106*G_6+8*G_130-8*G_129+8*G_375-16*G_374+8*G_369-8*G_370+8*G_371+24*G_372-8*G_368-8*G_2*G_44-4*G_367+8*G_9*G_44+8*G_10*G_44+4*G_365+8*G_92*G_6+16*G_9*G_67+8*G_13*G_6+8*G_23*G_6-16*G_12*G_66-16*G_1*G_66+8*G_1*G_44+16*G_85*G_3+16*G_95*G_3+16*G_115*G_3+16*G_25*G_3+8*G_12*G_44+8*G_400+8*G_21*G_6-8*G_62*G_6-16*G_9*G_66+4*G_33*G_3-16*G_10*G_66-64*G_127-8*G_362+32*G_124+8*G_361+8*G_360-16*G_357+24*G_358-16*G_359-16*G_356+8*G_37*G_3+4*G_62*G_3+8*G_76*G_6-4*G_59*G_3+4*G_63*G_3+4*G_65*G_3+4*G_56*G_3+8*G_80*G_6+8*G_81*G_6+8*G_83*G_6+8*G_300+8*G_73*G_6+8*G_75*G_6+8*G_68*G_6+8*G_112*G_6-12*G_92*G_3-8*G_70*G_6+8*G_72*G_6+4*G_24*G_3+8*G_299+8*G_297-4*G_295-8*G_296-8*G_74*G_6-4*G_293+4*G_78*G_3+4*G_71*G_3+4*G_70*G_3-8*G_79*G_6-8*G_82*G_6-8*G_78*G_6-8*G_71*G_6+8*G_292+4*G_82*G_3+4*G_74*G_3-8*G_291-8*G_288+8*G_289+8*G_290-8*G_63*G_6+8*G_59*G_6+4*G_79*G_3+8*G_284-8*G_285-8*G_286+8*G_287-4*G_80*G_3-16*G_37*G_6-8*G_56*G_6-8*G_65*G_6-4*G_83*G_3+8*G_281-8*G_282-4*G_81*G_3+8*G_283+16*G_10*G_67-4*G_279-8*G_280-4*G_76*G_3-16*G_7*G_67-8*G_8*G_14+16*G_8*G_17-4*G_68*G_3-4*G_75*G_3-4*G_73*G_3-4*G_72*G_3+8*G_48*G_6-4*G_277+8*G_274+8*G_348-8*G_275+8*G_276+8*G_8*G_66+8*G_273+8*G_347-8*G_272-8*G_114*G_6+32*G_271+32*G_270-32*G_269-24*G_346-8*G_268+128*G_267-8*G_345-16*G_35*G_3+16*G_7*G_17+8*G_7*G_66-8*G_265-64*G_266-16*G_16*G_6-8*G_7*G_14-8*G_343+8*G_344+8*G_337-8*G_338+8*G_341+8*G_342+4*G_263+8*G_264+16*G_12*G_67+16*G_1*G_67+4*G_114*G_3-32*G_105*G_6-32*G_47*G_6-4*G_46*G_3-4*G_262-4*G_261-8*G_259-16*G_8*G_67+8*G_260-8*G_257+8*G_258+8*G_256-4*G_55*G_3+8*G_55*G_6+4*G_255+8*G_248+4*G_249-4*G_250-4*G_251-8*G_252-8*G_335+4*G_253-8*G_336+8*G_86*G_6-4*G_111*G_3+8*G_247-16*G_12*G_17+8*G_246+8*G_102*G_6-16*G_57*G_3-8*G_105*G_3-8*G_47*G_3-4*G_21*G_3-4*G_20*G_3+8*G_32*G_6+8*G_116*G_6+8*G_26*G_6+8*G_5*G_45-16*G_9*G_17+8*G_9*G_14-8*G_9*G_45-16*G_10*G_17+8*G_10*G_14-8*G_10*G_45-32*G_244+8*G_245-8*G_334-8*G_243+8*G_242+8*G_46*G_6+8*G_96*G_6-8*G_90*G_6-8*G_91*G_6+4*G_58*G_3-4*G_87*G_3-4*G_97*G_3-4*G_117*G_3-4*G_27*G_3-32*G_11*G_14+64*G_11*G_17+16*G_11*G_66-32*G_4*G_14+64*G_4*G_17+16*G_4*G_66+4*G_64*G_3+8*G_5*G_66+8*G_16*G_3-4*G_23*G_3-4*G_13*G_3+12*G_48*G_3-4*G_110*G_3+4*G_101*G_3+4*G_123*G_3-8*G_100*G_6-8*G_101*G_6+8*G_110*G_6+8*G_111*G_6+4*G_91*G_3+4*G_100*G_3+16*G_11*G_67+16*G_4*G_67+4*G_90*G_3+8*G_12*G_14-8*G_12*G_45-16*G_1*G_17+8*G_1*G_14-8*G_1*G_45+16*G_57*G_6+8*G_87*G_6-16*G_85*G_6+8*G_97*G_6-16*G_95*G_6+8*G_117*G_6-16*G_115*G_6+8*G_27*G_6-16*G_25*G_6-8*G_33*G_6-32*G_36*G_6-64*G_2*G_67+8*G_238-8*G_237+8*G_236+4*G_54*G_3+4*G_106*G_3-8*G_235-8*G_333+8*G_233+12*G_112*G_3+4*G_228-32*G_42*G_6-12*G_26*G_3-4*G_32*G_3-4*G_226-8*G_123*G_6-16*G_223+24*G_221+8*G_222-16*G_220-16*G_218+32*G_332+24*G_219-12*G_116*G_3-16*G_217+8*G_122*G_6-8*G_215+8*G_216-8*G_5*G_44-4*G_122*G_3-4*G_96*G_3+8*G_317+8*G_318-8*G_319+8*G_320-8*G_321-24*G_322+8*G_323+8*G_324-12*G_102*G_3+4*I*Pi*G_64-24*I*Pi*G_47-24*I*Pi*G_66-16*I*Pi*G_45+8*I*Pi*G_44+16*I*Pi*G_48-16*I*Pi*G_42+32*I*Pi*G_35-16*I*Pi*G_36-8*I*Pi*G_92+8*I*Pi*G_85-4*G_86*G_3+8*G_399-8*G_398-4*G_4*G_44-8*G_311-8*G_312+8*G_313-8*G_314-8*I*Pi*G_116+48*I*Pi*G_67+16*I*Pi*G_112-8*I*Pi*G_102+8*I*Pi*G_25+8*I*Pi*G_115+8*I*Pi*G_95+4*I*Pi*G_58-8*I*Pi*G_57-8*I*Pi*G_26-24*I*Pi*G_105-8*G_310+8*G_54*G_6-8*G_301)*L_ztilde1-4*G_117*G_66+4*G_153*G_3+2*G_736+2*G_982-4*G_735-4*I*Pi*G_81*G_6-2*I*Pi*G_71*G_3-2*I*Pi*G_74*G_3-2*I*Pi*G_78*G_3+4*I*Pi*G_8*G_14-8*I*Pi*G_8*G_17+2*I*Pi*G_59*G_3-2*I*Pi*G_70*G_3-4*I*Pi*G_76*G_6-4*I*Pi*G_72*G_6-4*I*Pi*G_37*G_3-4*I*Pi*G_75*G_6-4*I*Pi*G_68*G_6+4*I*Pi*G_70*G_6-2*I*Pi*G_79*G_3-2*I*Pi*G_82*G_3+8*I*Pi*G_8*G_67+8*I*Pi*G_7*G_67+4*I*Pi*G_82*G_6+4*I*Pi*G_78*G_6-4*I*Pi*G_12*G_44-2*I*Pi*G_65*G_3-4*I*Pi*G_8*G_66+4*I*Pi*G_7*G_14-8*I*Pi*G_7*G_17-4*I*Pi*G_10*G_14-4*I*Pi*G_12*G_14-4*I*Pi*G_1*G_44-4*I*Pi*G_59*G_6+2*I*Pi*G_80*G_3-2*I*Pi*G_56*G_3-4*G_879+8*G_880+4*I*Pi*G_312+4*I*Pi*G_176+4*I*Pi*G_398-16*I*Pi*G_271+32*I*Pi*G_127-16*I*Pi*G_124+4*I*Pi*G_385+4*I*Pi*G_336+4*I*Pi*G_309-4*I*Pi*G_360+numeric(-1,3)*pow(Pi,2)*G_27+numeric(-1,3)*pow(Pi,2)*G_122+numeric(1,3)*pow(Pi,2)*G_28+numeric(1,3)*pow(Pi,2)*G_29+numeric(1,3)*pow(Pi,2)*G_118+numeric(1,3)*pow(Pi,2)*G_119+numeric(-1,3)*pow(Pi,2)*G_32+numeric(-1,3)*pow(Pi,2)*G_117-4*G_20*G_66-4*G_76*G_66+4*G_72*G_14-4*G_73*G_66-8*G_73*G_17+4*G_73*G_14-4*G_72*G_66-8*G_72*G_17-8*G_75*G_17-4*G_290*G_3-4*G_300*G_3-16*G_160*G_3-16*G_382*G_3-8*G_800+4*G_801+2*pow(Pi,2)*G_5*G_6-4*G_303*G_3-4*G_289*G_3-4*G_256*G_3-4*G_82*G_14+8*G_78*G_17+8*G_79*G_17+4*G_82*G_66-4*G_273*G_3-4*G_297*G_3+4*G_733-2*G_732-4*G_799+(-8*G_95+8*G_92-16*G_2*G_3-8*G_85+12*G_11*G_3-48*G_67+24*G_66-4*G_64-32*G_35+16*G_36-4*G_58+8*G_57-8*G_25+8*G_26-8*G_54+16*G_17-8*G_14-16*G_48+24*G_47+16*G_45-8*G_44+16*G_42+8*G_102+8*G_1*G_6+8*G_116+8*G_12*G_6-8*G_115-4*G_12*G_3+4*G_5*G_3-4*G_9*G_3-4*G_10*G_3-8*G_5*G_6+8*G_9*G_6-24*G_11*G_6-24*G_4*G_6-4*G_1*G_3+8*G_10*G_6-16*G_112-8*G_106+24*G_105+32*G_2*G_6+12*G_4*G_3)*pow(L_ztilde1,2)-4*I*Pi*G_1*G_14-2*I*Pi*G_100*G_3+16*I*Pi*G_105*G_6+4*I*Pi*G_33*G_6+4*I*Pi*G_24*G_6-4*I*Pi*G_13*G_6-4*I*Pi*G_23*G_6-2*I*Pi*G_123*G_3-2*I*Pi*G_90*G_3+16*I*Pi*G_36*G_6+2*I*Pi*G_87*G_3+4*I*Pi*G_91*G_6+4*I*Pi*G_100*G_6+4*I*Pi*G_90*G_6+2*I*Pi*G_117*G_3+2*I*Pi*G_27*G_3+2*I*Pi*G_97*G_3+8*I*Pi*G_12*G_17+4*I*Pi*G_123*G_6+4*I*Pi*G_114*G_6+4*I*Pi*G_101*G_6+2*I*Pi*G_13*G_3+8*I*Pi*G_16*G_6+6*I*Pi*G_92*G_3+8*I*Pi*G_10*G_17-4*I*Pi*G_9*G_14+2*G_55*G_44-4*G_13*G_66+numeric(32,3)*pow(Pi,2)*G_67+numeric(-1,3)*pow(Pi,2)*G_96+numeric(-1,3)*pow(Pi,2)*G_97+numeric(-1,3)*pow(Pi,2)*G_87+numeric(-1,3)*pow(Pi,2)*G_86+numeric(-2,3)*pow(Pi,2)*G_19+numeric(1,3)*pow(Pi,2)*G_99+numeric(1,3)*pow(Pi,2)*G_88+numeric(1,3)*pow(Pi,2)*G_89+numeric(-2,3)*pow(Pi,2)*G_18+numeric(1,3)*pow(Pi,2)*G_98+4*G_781-8*G_1061+4*G_1062-2*G_70*G_44-2*G_74*G_44+4*G_196*G_3+4*G_194*G_3+4*G_243*G_3+4*G_265*G_3-8*G_193*G_3-2*G_71*G_44-2*G_78*G_44-2*G_82*G_44-2*G_79*G_44-2*G_253*G_3-4*G_258*G_3-4*G_264*G_3-4*G_242*G_3+8*G_35*G_44-16*G_8*G_144-32*G_8*G_127+4*G_8*G_134+16*G_8*G_124-4*G_274*G_3-4*G_284*G_3+numeric(2,3)*pow(Pi,2)*G_7*G_6+numeric(2,3)*pow(Pi,2)*G_8*G_6+numeric(-8,3)*pow(Pi,2)*G_9*G_6+numeric(4,3)*pow(Pi,2)*G_12*G_3+numeric(4,3)*pow(Pi,2)*G_9*G_3+numeric(4,3)*pow(Pi,2)*G_10*G_3+numeric(-8,3)*pow(Pi,2)*G_1*G_6+numeric(4,3)*pow(Pi,2)*G_1*G_3+numeric(-8,3)*pow(Pi,2)*G_12*G_6+numeric(-8,3)*pow(Pi,2)*G_10*G_6+numeric(5,3)*pow(Pi,2)*G_106+numeric(5,3)*pow(Pi,2)*G_54-8*G_20*G_17+16*G_751+4*G_20*G_14-12*G_372*G_3+4*G_731-4*I*Pi*G_48*G_6+4*I*Pi*G_10*G_45+8*I*Pi*G_115*G_6+8*I*Pi*G_95*G_6-2*I*Pi*G_54*G_3+4*G_310*G_3+8*G_782-4*G_783-8*G_785+4*G_786+2*G_226*G_3-12*G_803-8*G_804+4*G_784+4*G_805-4*G_155*G_3-2*G_228*G_3+4*G_812-2*G_813+8*G_478-4*G_479+4*G_469-8*G_472+4*G_473-4*G_475+8*G_476-4*G_477+8*G_727+4*G_730+8*G_16*G_66+4*G_840-8*G_468+4*G_309*G_3-4*G_466+4*G_467+4*G_462-8*G_463+4*G_464-2*G_91*G_44+8*G_465+16*G_16*G_17+4*G_23*G_14+4*G_78*G_66-4*G_78*G_14+8*G_82*G_17-4*G_71*G_14-4*G_79*G_14+4*G_79*G_66+4*G_282*G_3+4*G_280*G_3+4*G_288*G_3+4*G_302*G_3+4*G_298*G_3+4*G_296*G_3-12*zeta_3*G_4-12*zeta_3*G_11+4*G_275*G_3+4*G_285*G_3+4*G_291*G_3+4*G_301*G_3-4*G_276*G_3-4*G_292*G_3+8*G_1059-4*G_1060-4*G_726-4*G_461+2*G_367*G_3+4*G_272*G_3+4*G_286*G_3-4*G_299*G_3-8*G_25*G_44-8*G_115*G_44-8*G_95*G_44-8*G_85*G_44-4*G_1*G_209-4*G_12*G_209-4*G_10*G_209-4*G_9*G_209+4*G_2*G_209-4*G_68*G_66-8*G_68*G_17+16*G_1*G_144+16*G_115*G_17-32*G_457-12*G_458-12*G_459+8*G_460+16*G_37*G_17-8*G_37*G_14+4*G_56*G_66+8*G_56*G_17-4*G_56*G_14+8*G_37*G_66-4*G_222*G_3-4*G_375*G_3-4*G_236*G_3-4*G_361*G_3+16*G_9*G_144+16*G_2*G_144-4*G_59*G_66-8*G_59*G_17+4*G_59*G_14+4*G_259*G_3+8*G_65*G_17-4*G_65*G_14+4*G_63*G_66+8*G_63*G_17-4*G_63*G_14+4*G_257*G_3-4*G_62*G_14-2*G_255*G_3-8*G_13*G_17+4*I*Pi*G_168-4*I*Pi*G_391-4*I*Pi*G_317-4*I*Pi*G_341-4*I*Pi*G_248-4*I*Pi*G_260-16*I*Pi*G_270-4*I*Pi*G_238-4*I*Pi*G_158-4*I*Pi*G_369-4*I*Pi*G_318-4*I*Pi*G_169-4*I*Pi*G_342-4*I*Pi*G_216+4*I*Pi*G_143-4*I*Pi*G_178-4*I*Pi*G_380-4*I*Pi*G_400-4*I*Pi*G_344-8*G_729+4*G_168*G_3-48*G_456+2*G_110*G_44+2*I*Pi*G_261+2*I*Pi*G_251-2*I*Pi*G_263-2*I*Pi*G_249-4*I*Pi*G_130-4*I*Pi*G_155-4*I*Pi*G_149-4*I*Pi*G_147+4*I*Pi*G_159+4*I*Pi*G_179+4*I*Pi*G_321+4*I*Pi*G_319+4*I*Pi*G_345+4*I*Pi*G_343+4*I*Pi*G_381-4*I*Pi*G_151+4*I*Pi*G_153-4*I*Pi*G_245-4*I*Pi*G_247-4*I*Pi*G_375-4*I*Pi*G_236-4*I*Pi*G_361-4*I*Pi*G_222-4*I*Pi*G_289-4*I*Pi*G_303+2*I*Pi*G_279+2*I*Pi*G_277-16*I*Pi*G_308-16*I*Pi*G_332-16*I*Pi*G_382-16*I*Pi*G_160+2*I*Pi*G_295+2*I*Pi*G_293-8*I*Pi*G_193+2*I*Pi*G_209+16*I*Pi*G_185+4*I*Pi*G_338-4*I*Pi*G_300-4*I*Pi*G_274-4*G_723-8*G_724-2*G_365*G_3+4*G_725+8*G_722+4*G_720-160*G_453+24*G_454+32*G_455-4*G_721-4*G_689-4*G_690-8*G_719-4*G_130*G_3-4*G_247*G_3+80*G_452+2*G_4*G_209+4*G_75*G_14+4*G_68*G_14-4*G_75*G_66-4*G_715+12*G_449+8*G_450-4*G_451-8*G_787+2*G_716+4*I*Pi*G_252+4*I*Pi*G_390+4*I*Pi*G_314+2*G_712-4*G_711+4*G_796+8*G_445+8*G_446-4*G_447-4*G_710-8*I*Pi*G_4*G_67-4*I*Pi*G_112*G_6+8*I*Pi*G_85*G_6+4*I*Pi*G_12*G_45-4*I*Pi*G_92*G_6-2*I*Pi*G_106*G_3+2*I*Pi*G_122*G_3-4*I*Pi*G_96*G_6+8*I*Pi*G_192+8*I*Pi*G_374+12*I*Pi*G_164+12*I*Pi*G_386-12*I*Pi*G_207+8*I*Pi*G_218+12*I*Pi*G_346+4*I*Pi*G_162+4*I*Pi*G_334+4*I*Pi*G_129+4*I*Pi*G_154-12*I*Pi*G_372+4*I*Pi*G_148+4*I*Pi*G_146-8*I*Pi*G_140-8*I*Pi*G_191-8*I*Pi*G_203+16*I*Pi*G_212+8*I*Pi*G_202+8*I*Pi*G_217+8*I*Pi*G_220+8*I*Pi*G_357+8*I*Pi*G_359+16*I*Pi*G_269+8*I*Pi*G_356+4*I*Pi*G_268-16*G_444+4*G_750-4*G_440-8*G_441+4*G_442+numeric(-2,3)*pow(Pi,2)*G_77+8*G_709-12*G_358*G_3+16*G_1003-6*G_1004-8*G_1005+4*G_1006-80*G_4*G_127+2*G_652+4*G_837+8*G_437-4*G_438-2*G_707-16*G_332*G_3-16*G_308*G_3+4*I*Pi*G_105*G_3+16*I*Pi*G_11*G_14+4*I*Pi*G_47*G_3-32*I*Pi*G_4*G_17+16*I*Pi*G_47*G_6+pow(Pi,2)*G_58+pow(Pi,2)*G_64-4*G_702+2*G_703+4*G_704+4*G_706+32*G_434+4*G_48*G_14+4*G_701-24*G_999+12*G_1000+8*G_433-4*G_651+2*G_791+8*G_792-4*G_793-8*G_794+4*G_795-24*G_432-8*G_700+8*I*Pi*G_9*G_17-2*I*Pi*G_33*G_3-2*I*Pi*G_24*G_3-2*I*Pi*G_114*G_3-4*I*Pi*G_110*G_6+6*I*Pi*G_102*G_3-4*I*Pi*G_111*G_6-4*I*Pi*G_16*G_3-4*I*Pi*G_5*G_45-8*I*Pi*G_57*G_6+2*I*Pi*G_20*G_3+2*I*Pi*G_21*G_3+2*I*Pi*G_23*G_3-4*I*Pi*G_20*G_6-2*I*Pi*G_101*G_3-2*I*Pi*G_91*G_3+16*I*Pi*G_42*G_6+2*I*Pi*G_55*G_3+2*I*Pi*G_46*G_3-4*I*Pi*G_27*G_6+64*G_430-4*G_431-8*G_997+4*G_998-8*G_698+4*G_699+4*G_647-2*G_648-32*G_429+numeric(11,3)*pow(Pi,2)*G_112+numeric(11,3)*pow(Pi,2)*G_48+numeric(-7,3)*pow(Pi,2)*G_92+numeric(-7,3)*pow(Pi,2)*G_116+numeric(-16,3)*pow(Pi,2)*G_17+numeric(8,3)*pow(Pi,2)*G_14+numeric(1,3)*pow(Pi,2)*G_70+numeric(1,3)*pow(Pi,2)*G_74+numeric(-16,3)*pow(Pi,2)*G_66+numeric(-16,3)*pow(Pi,2)*G_105+numeric(-16,3)*pow(Pi,2)*G_47+numeric(8,3)*pow(Pi,2)*G_25+numeric(8,3)*pow(Pi,2)*G_115+numeric(8,3)*pow(Pi,2)*G_95+numeric(8,3)*pow(Pi,2)*G_85+numeric(-7,3)*pow(Pi,2)*G_26+numeric(-7,3)*pow(Pi,2)*G_102+numeric(1,3)*pow(Pi,2)*G_78+numeric(1,3)*pow(Pi,2)*G_82-8*G_696+8*G_697+numeric(2,3)*pow(Pi,2)*G_16+24*zeta_3*G_2+12*zeta_3*G_3+8*G_7*G_270+16*G_7*G_267+16*G_7*G_145-8*G_7*G_266+8*G_8*G_270+16*G_8*G_267+16*G_8*G_145-8*G_8*G_266+2*G_68*G_44+2*G_75*G_44+2*G_73*G_44+2*G_72*G_44+2*G_76*G_44+2*G_83*G_44+2*G_81*G_44+2*G_80*G_44-4*G_7*G_268-16*G_7*G_144-32*G_7*G_127+4*G_7*G_134+16*G_7*G_124-4*G_8*G_268-8*G_76*G_17+4*G_83*G_14-4*G_81*G_66-8*G_81*G_17+4*G_81*G_14-4*G_80*G_66+4*G_76*G_14-4*G_83*G_66-8*G_83*G_17+16*G_10*G_144-8*G_80*G_17+4*G_80*G_14+16*G_12*G_144+4*G_62*G_66+8*G_62*G_17+4*G_65*G_66-6*G_641+4*I*Pi*G_235-4*I*Pi*G_167-4*I*Pi*G_177-4*I*Pi*G_389-4*I*Pi*G_323-4*I*Pi*G_347-32*G_604+64*G_605-24*G_607+8*G_608+32*G_609+12*G_610-24*G_611+2*G_612-12*G_613-16*G_614+32*G_615+16*G_617-4*G_620+8*G_623-4*G_624-8*G_625+4*G_626+4*G_627+16*G_628-8*G_629+16*G_630-8*G_631-24*G_632+4*G_633+16*G_634-8*G_635-24*G_636+12*G_637-8*G_638+4*G_639+16*G_640+4*G_695+8*G_357*G_3+8*G_416-4*G_417-8*G_418+4*G_419+4*G_420-16*G_595+8*G_596+16*G_597-8*G_598-8*G_835+4*G_836-4*G_995+4*G_996+numeric(16,3)*pow(Pi,2)*G_35-4*G_23*G_66+numeric(-8,3)*pow(Pi,2)*G_4*G_3+numeric(-8,3)*pow(Pi,2)*G_11*G_3+4*G_13*G_14+8*G_572+8*G_573-4*G_574+12*G_576+8*G_577-4*G_578-12*G_579-12*G_580+16*G_593-8*G_594+4*G_993+8*G_994+4*G_985+16*G_11*G_135+112*G_412-160*G_413-4*G_728-16*G_693-8*G_694-8*G_411-32*I*Pi*G_11*G_17+48*I*Pi*G_2*G_17-4*I*Pi*G_7*G_66-4*I*Pi*G_83*G_6-4*I*Pi*G_80*G_6-4*G_790+64*G_407+4*G_991-8*G_992-48*G_406+8*G_359*G_3+8*G_989-4*G_990-16*G_9*G_145+8*G_10*G_266+32*G_692+4*G_788+8*G_789-16*G_105*G_14-8*G_810+4*G_811+4*G_362*G_3-4*G_808-8*G_886+2*G_887+4*I*Pi*G_9*G_45+2*I*Pi*G_86*G_3+2*I*Pi*G_96*G_3-8*I*Pi*G_12*G_67-8*I*Pi*G_1*G_67-4*I*Pi*G_122*G_6-8*G_12*G_134+8*G_10*G_268-8*G_10*G_134+8*G_9*G_268-8*G_9*G_134+16*G_185*G_3+2*G_277*G_3+2*G_279*G_3+2*G_293*G_3+2*G_295*G_3+numeric(4,3)*pow(Pi,2)*G_44-2*G_986+32*I*Pi*G_266-64*I*Pi*G_267-2*I*Pi*G_228-2*I*Pi*G_365+2*I*Pi*G_367+2*I*Pi*G_226-4*I*Pi*G_371+4*I*Pi*G_401+24*I*Pi*G_135-16*I*Pi*G_134-64*I*Pi*G_145+2*I*Pi*G_250+2*I*Pi*G_262+40*I*Pi*G_144-12*I*Pi*G_219-12*I*Pi*G_358+4*I*Pi*G_370+4*I*Pi*G_368+4*I*Pi*G_215+4*I*Pi*G_237-4*I*Pi*G_246+4*I*Pi*G_141+4*I*Pi*G_137-4*I*Pi*G_139+4*I*Pi*G_310-12*I*Pi*G_221+8*I*Pi*G_223+12*I*Pi*G_322-4*I*Pi*G_324-4*I*Pi*G_348-4*I*Pi*G_166-4*I*Pi*G_388+4*I*Pi*G_384+8*I*Pi*G_204+8*I*Pi*G_190-24*I*Pi*G_186+4*I*Pi*G_194-4*I*Pi*G_290-4*I*Pi*G_284+4*I*Pi*G_196-24*I*Pi*G_188-4*I*Pi*G_258-4*I*Pi*G_256-4*I*Pi*G_242-4*I*Pi*G_264-4*I*Pi*G_281-4*I*Pi*G_283-4*I*Pi*G_287-4*I*Pi*G_273-4*I*Pi*G_297-4*I*Pi*G_299-4*I*Pi*G_292-4*I*Pi*G_276+16*I*Pi*G_187-12*I*Pi*G_210+24*I*Pi*G_208+4*I*Pi*G_288+4*I*Pi*G_280+4*I*Pi*G_282+4*I*Pi*G_286+4*I*Pi*G_272+4*I*Pi*G_302+4*I*Pi*G_296+4*I*Pi*G_298-4*I*Pi*G_320-2*I*Pi*G_253-2*I*Pi*G_255+4*I*Pi*G_259+4*I*Pi*G_257+4*I*Pi*G_243+4*I*Pi*G_285+4*I*Pi*G_301+4*I*Pi*G_265+4*I*Pi*G_275+4*I*Pi*G_291+4*I*Pi*G_311+4*I*Pi*G_333+4*I*Pi*G_335+4*I*Pi*G_383-4*I*Pi*G_313-4*I*Pi*G_233-8*G_480+4*I*Pi*G_362+4*I*Pi*G_163-4*G_233*G_3+4*G_235*G_3;
    ex J_26_0 = 2;
    ex J_26_1 = 4*I*Pi;
    ex J_26_2 = numeric(-13,3)*pow(Pi,2);
    ex J_26_3 = numeric(-64,3)*zeta_3+I*numeric(-10,3)*pow(Pi,3);
    ex J_26_4 = -4*G_360*G_3+80*G_5*G_267+4*G_163*G_3-6*G_975-8*G_976+4*G_318*G_3+4*G_977-8*G_223*G_3+4*G_114*G_14-4*G_123*G_66+6*G_1048+4*G_388*G_3-16*G_12*G_267+4*G_219*G_3+2*G_100*G_44+8*G_974+4*G_149*G_3+4*G_147*G_3+4*G_220*G_3-4*G_141*G_3-4*G_143*G_3+16*G_186*G_3+16*G_188*G_3-16*G_4*G_145-16*G_187*G_3-20*G_245*G_3+6*G_1047-4*G_114*G_66-4*G_969-8*G_970-8*G_114*G_17+4*G_971-4*G_24*G_66-8*G_24*G_17+4*G_24*G_14-4*G_33*G_66-8*G_33*G_17-16*G_11*G_267+4*G_33*G_14-32*G_35*G_14-8*G_52*G_17+4*G_52*G_14-16*G_356*G_3+32*G_35*G_66+64*G_35*G_17+4*G_324*G_3+10*G_48*G_44-4*G_323*G_3+4*G_218*G_3-8*G_48*G_17-4*G_232*G_3-8*G_192*G_3-16*G_12*G_145+4*G_320*G_3-4*G_389*G_3-4*G_167*G_3-4*G_146*G_3+4*G_336*G_3-4*G_346*G_3-4*G_343*G_3+8*G_11*G_266-4*G_381*G_3+2*G_32*G_44-2*G_116*G_44+2*G_122*G_44+2*G_96*G_44-2*G_102*G_44-4*G_113*G_66+2*G_86*G_44-2*G_92*G_44+2*G_24*G_44+2*G_33*G_44+2*G_114*G_44+2*G_123*G_44+2*G_101*G_44-2*G_26*G_44+numeric(16,3)*pow(Pi,2)*G_2*G_6-2*G_54*G_44-2*G_106*G_44+16*G_105*G_17+10*G_112*G_44+4*G_178*G_3-8*G_9*G_270-4*G_399*G_3-4*G_49*G_66+4*G_967+8*G_968-4*G_347*G_3+8*G_4*G_135-4*G_965+8*G_966-6*G_1044-8*G_370*G_3-4*G_159*G_3+8*G_369*G_3+8*G_216*G_3+8*G_238*G_3-4*G_345*G_3+4*G_231*G_3-8*G_215*G_3-8*G_237*G_3-8*G_101*G_17-8*G_368*G_3+4*G_376*G_3+8*G_4*G_208+16*G_963+8*G_964-4*G_386*G_3+4*G_398*G_3+4*G_312*G_3-4*G_322*G_3-4*G_164*G_3+32*G_2*G_135-16*G_2*G_207-4*G_313*G_3+4*G_176*G_3+4*G_344*G_3+numeric(8,3)*pow(Pi,2)*G_36+numeric(8,3)*pow(Pi,2)*G_42+numeric(8,3)*pow(Pi,2)*G_45-4*G_1042+16*G_2*G_211+32*G_2*G_208-8*G_5*G_268+8*G_5*G_134-2*G_13*G_44-2*G_27*G_44-2*G_117*G_44-2*G_97*G_44-2*G_87*G_44-4*G_58*G_44-4*G_64*G_44+8*G_4*G_268-8*G_4*G_134+8*G_11*G_268-8*G_11*G_134-4*G_337*G_3+4*G_27*G_66-8*G_25*G_14+2*G_53*G_44+8*G_191*G_3+8*G_203*G_3-4*G_401*G_3+20*G_221*G_3+4*G_229*G_3+4*G_961-32*G_962+4*G_354*G_3-4*G_363*G_3-16*G_1*G_145+8*G_27*G_17-4*G_179*G_3+4*G_16*G_44+4*G_920-8*G_260*G_3+8*G_115*G_66-2*G_23*G_44-2*G_21*G_44+4*G_1040+8*G_1041-2*G_20*G_44-4*G_111*G_44-4*G_338*G_3+16*G_110*G_17+4*G_53*G_14-4*G_52*G_66+16*G_111*G_17+4*G_1037-8*G_1039+96*G_404-4*G_661-6*G_1035-8*G_1036-8*G_959+4*G_960-4*G_101*G_66-8*G_12*G_270-4*G_321*G_3-8*G_110*G_14+8*G_957-4*G_958-8*G_916+4*G_917-8*G_919+8*G_23*G_17-4*G_878-8*G_116*G_17-16*G_561-16*G_564+8*G_565+16*G_566-8*G_567-16*G_568+8*G_569+4*G_5*G_209+4*G_954-16*G_755+16*G_559+8*G_140*G_3-8*G_677+32*G_560-4*G_26*G_66-8*G_26*G_17+4*G_26*G_14-4*G_32*G_66-8*G_32*G_17+4*G_32*G_14-4*G_116*G_66-4*G_390*G_3-16*G_557+8*G_111*G_66+4*G_116*G_14-32*G_558-16*G_9*G_267+16*G_675-8*G_676-4*G_1029-8*G_1030-4*G_122*G_66-8*G_122*G_17+4*G_1031+8*G_1034-4*G_355*G_3-8*G_96*G_17+4*G_96*G_14-16*G_673+8*G_674-4*G_102*G_66-8*G_102*G_17+4*G_1027+8*G_1028-4*G_96*G_66-4*G_377*G_3+4*G_122*G_14+16*G_46*G_17-16*G_10*G_267-8*G_123*G_17-4*G_104*G_66-6*G_250*G_3+8*G_46*G_66+8*G_25*G_66-4*G_224*G_3+4*G_123*G_14+4*G_49*G_14-16*G_1*G_267-8*G_113*G_17-8*G_49*G_17-16*G_10*G_145-4*G_314*G_3+16*G_244*G_3+4*G_400*G_3+14*G_251*G_3-8*G_47*G_44+16*G_55*G_17+8*G_57*G_44-8*G_105*G_44-8*G_53*G_17-4*G_53*G_66+8*G_371*G_3-4*G_319*G_3-4*G_92*G_66+16*G_4*G_144-8*G_92*G_17+4*G_92*G_14-8*G_1*G_270+4*G_102*G_14-4*G_86*G_66+32*G_556-8*G_86*G_17+4*G_380*G_3+4*G_86*G_14+4*G_883+4*G_341*G_3+4*G_169*G_3-40*G_5*G_135-16*G_9*G_127+8*G_9*G_124-20*G_5*G_211-40*G_5*G_208+8*G_10*G_208+8*G_10*G_135-4*G_10*G_207-16*G_10*G_127+8*G_10*G_124+4*G_9*G_211+8*G_9*G_208+8*G_9*G_135-4*G_9*G_207+8*G_12*G_124+4*G_10*G_211-8*G_248*G_3+4*G_113*G_14+4*G_139*G_3+8*G_110*G_66-4*G_137*G_3-8*G_55*G_14+16*G_25*G_17+2*G_52*G_44+8*G_55*G_66-8*G_46*G_14+8*G_1024-4*G_1025-8*G_1026+4*G_317*G_3+8*G_21*G_17+8*G_669-6*G_670+2*G_49*G_44+4*G_4*G_211+16*G_11*G_127+4*G_107*G_14-32*G_42*G_17+16*G_42*G_14-16*G_42*G_66+16*G_36*G_14+4*G_391*G_3-16*G_36*G_66-32*G_36*G_17+20*G_5*G_207-16*G_5*G_144+48*G_5*G_127-24*G_5*G_124-8*G_941+4*G_942+8*G_943-6*G_944-4*G_107*G_66-8*G_107*G_17-2*G_915-8*G_939+4*G_940-4*G_531-8*G_532+4*G_533-2*G_534+8*G_535-4*G_536-8*G_537+4*G_538+4*G_539+8*G_913-4*G_914+4*G_933+8*G_934-4*G_935+4*G_936-20*G_64*G_14-32*G_2*G_270-64*G_2*G_267-64*G_2*G_145+32*G_2*G_266-64*G_2*G_127-8*G_937+4*G_938+32*G_2*G_124+4*G_348*G_3+4*G_166*G_3+14*G_261*G_3+20*G_58*G_66+40*G_58*G_17-20*G_58*G_14+20*G_64*G_66+4*G_1020+4*G_1021+8*G_530+8*G_929-4*G_930+4*G_931-8*G_932+40*G_64*G_17+8*G_911-4*G_912-6*G_262*G_3+8*G_1*G_266-8*G_111*G_14+4*G_668+6*G_263*G_3-4*G_46*G_44-80*G_57*G_17+40*G_57*G_14+6*G_927+6*G_928-4*G_1018-8*G_1019+4*G_1*G_211+8*G_1*G_208+8*G_1*G_135-4*G_1*G_207-4*G_87*G_14-4*G_12*G_207-16*G_12*G_127-8*G_667-8*G_204*G_3+8*G_12*G_135+4*G_364*G_3+6*G_249*G_3-40*G_57*G_66+8*G_105*G_66-4*I*Pi*G_53*G_6-4*I*Pi*G_104*G_6-8*G_115*G_14+4*G_876+8*G_877-4*I*Pi*G_234-4*I*Pi*G_363-4*I*Pi*G_373+8*I*Pi*G_269-16*I*Pi*G_356+16*I*Pi*G_244-4*I*Pi*G_337-8*I*Pi*G_268+4*I*Pi*G_231+14*I*Pi*G_261+14*I*Pi*G_251+6*I*Pi*G_263+6*I*Pi*G_249+4*I*Pi*G_130+4*I*Pi*G_155+4*I*Pi*G_149+4*I*Pi*G_147-4*I*Pi*G_159-4*I*Pi*G_179-4*I*Pi*G_321-4*I*Pi*G_319-4*I*Pi*G_345-4*I*Pi*G_343-4*I*Pi*G_381+4*I*Pi*G_151-4*I*Pi*G_153-20*I*Pi*G_245-20*I*Pi*G_247-4*I*Pi*G_399-4*I*Pi*G_338+16*I*Pi*G_186+16*I*Pi*G_188-16*I*Pi*G_187+8*I*Pi*G_210-8*G_91*G_17+4*G_91*G_14-4*G_90*G_66-8*G_90*G_17+4*G_90*G_14-16*G_1*G_127+8*G_1*G_124+4*G_910+4*G_12*G_211+8*G_12*G_208-40*G_5*G_266-8*G_85*G_14+4*G_87*G_66+8*G_87*G_17-4*G_234*G_3-8*G_11*G_124-4*G_117*G_14-48*G_402-6*G_924+8*G_925-4*G_926-8*G_112*G_17-4*G_100*G_66-8*G_100*G_17+4*G_100*G_14-4*G_91*G_66-4*G_54*G_66-8*G_54*G_17+4*G_54*G_14-4*G_106*G_66-8*G_106*G_17+4*G_106*G_14-4*G_112*G_66+4*G_874-8*G_875-8*G_104*G_17+2*G_104*G_44+8*G_97*G_17-4*G_97*G_14+8*G_85*G_66+16*G_85*G_17+4*G_161*G_3+8*G_117*G_17+4*G_659+4*G_97*G_66+8*G_95*G_66+16*G_95*G_17-8*G_95*G_14-4*G_148*G_3-4*G_481-4*G_482-4*G_485+8*G_488-4*G_489-8*G_490+4*G_491+4*G_492+8*G_495-4*G_496-8*G_497+4*G_498+8*G_499-4*G_500-8*G_501+4*G_502+8*G_505-6*G_506-8*G_507+4*G_508-8*G_510+4*G_511+8*G_512-4*G_513-6*G_515+6*G_518+6*G_519-4*G_873-4*G_154*G_3+4*G_101*G_14+80*G_5*G_145+4*G_112*G_14-4*G_129*G_3-4*G_27*G_14+2*I*Pi*G_91*G_3-8*I*Pi*G_10*G_67-16*I*Pi*G_42*G_6+2*I*Pi*G_104*G_3+2*I*Pi*G_52*G_3-4*I*Pi*G_54*G_6-4*I*Pi*G_55*G_3-4*I*Pi*G_46*G_3+2*I*Pi*G_53*G_3-4*I*Pi*G_26*G_6-8*I*Pi*G_9*G_67+4*I*Pi*G_27*G_6-4*I*Pi*G_32*G_6+4*I*Pi*G_87*G_6+8*I*Pi*G_25*G_6-4*I*Pi*G_116*G_6+8*I*Pi*G_11*G_17-32*I*Pi*G_2*G_17+2*I*Pi*G_107*G_3+2*I*Pi*G_32*G_3+4*I*Pi*G_10*G_14+4*I*Pi*G_12*G_14-4*I*Pi*G_58*G_3-8*I*Pi*G_1*G_17-4*I*Pi*G_64*G_3+8*I*Pi*G_11*G_66+4*I*Pi*G_161-4*G_1014+8*G_1017+8*G_12*G_266+4*G_1010+4*G_1011-8*G_202*G_3-4*G_177*G_3-4*G_908-8*G_909+4*G_335*G_3-8*G_4*G_270+8*G_4*G_266-8*G_190*G_3+4*G_311*G_3+2*G_107*G_44-8*G_884+4*G_885-4*G_162*G_3+4*G_342*G_3-16*G_11*G_145+4*G_385*G_3-4*G_384*G_3+4*G_383*G_3+8*G_47*G_66+8*G_907-8*G_10*G_270-16*G_217*G_3+8*G_9*G_266-8*G_11*G_270+16*G_47*G_17+4*G_333*G_3-16*G_4*G_267-8*G_665+4*G_666+8*G_11*G_208-8*G_47*G_14+2*G_113*G_44+4*G_151*G_3-8*G_374*G_3+4*G_158*G_3+4*G_664-4*G_48*G_66+8*G_16*G_14+16*G_754-4*G_11*G_209-8*G_663+4*G_1068+4*G_662+4*G_881-8*G_882+6*G_871+8*G_872+16*G_752-32*G_753-8*G_4*G_124-8*G_1066+4*G_1067-4*G_21*G_14-8*G_862+4*G_863-6*G_867+8*G_868-4*G_869+6*G_870+8*G_981-4*G_11*G_207+16*G_11*G_144-4*G_851-8*G_852+4*G_853+8*G_854-4*G_855+8*G_856-4*G_857-2*G_858-8*G_859+4*G_860+4*G_21*G_66+4*G_11*G_211-4*G_4*G_207-2*G_1063+8*G_1064-4*G_1065-8*G_748+16*G_749-4*G_897-4*G_334*G_3+4*I*Pi*G_1*G_14+2*I*Pi*G_100*G_3+8*I*Pi*G_105*G_6-4*I*Pi*G_33*G_6-4*I*Pi*G_24*G_6+4*I*Pi*G_13*G_6+8*G_850-32*G_747+2*G_90*G_44+12*G_246*G_3+4*I*Pi*G_117*G_6-4*I*Pi*G_110*G_3+32*I*Pi*G_35*G_6+4*I*Pi*G_21*G_6+10*I*Pi*G_48*G_3+4*I*Pi*G_97*G_6-2*I*Pi*G_26*G_3+8*I*Pi*G_57*G_3+4*I*Pi*G_5*G_44-8*I*Pi*G_105*G_3-8*I*Pi*G_11*G_67-4*I*Pi*G_86*G_6-4*I*Pi*G_11*G_14-4*I*Pi*G_106*G_6-8*I*Pi*G_47*G_3-4*I*Pi*G_102*G_6+8*I*Pi*G_4*G_17+4*I*Pi*G_1*G_45+8*I*Pi*G_47*G_6-4*I*Pi*G_113*G_6-4*I*Pi*G_52*G_6+32*G_743-16*G_744+16*G_745+32*G_746-16*G_742+4*G_117*G_66-4*G_153*G_3-6*G_736+(8*G_24*G_6+8*G_384-32*G_2*G_45-8*G_4*G_45-8*G_11*G_45+64*G_2*G_17-8*G_20*G_6-32*G_2*G_14-16*G_207+32*G_208-16*G_210+16*G_204+16*G_202-16*G_203-8*G_385+8*G_386+16*G_192-64*G_35*G_6-16*G_191+8*G_11*G_44+32*G_187-32*G_188+16*G_190-32*G_186-8*G_388-8*I*Pi*G_95-12*I*Pi*G_58+24*I*Pi*G_57+8*I*Pi*G_26+8*I*Pi*G_105-12*I*Pi*G_64+8*I*Pi*G_47+8*I*Pi*G_66+16*I*Pi*G_45-8*I*Pi*G_44-16*I*Pi*G_48+16*I*Pi*G_42-32*I*Pi*G_35+8*I*Pi*G_106+16*I*Pi*G_36+8*I*Pi*G_14+8*I*Pi*G_54-16*I*Pi*G_17+8*I*Pi*G_92-8*I*Pi*G_85+8*G_389+8*G_177-8*G_178+8*G_179+8*G_390-8*G_391+8*I*Pi*G_116-16*I*Pi*G_67-16*I*Pi*G_112+8*I*Pi*G_102-8*I*Pi*G_25-8*I*Pi*G_115-8*G_176-8*G_166+8*G_167+8*G_168-8*G_169-8*G_161+8*G_162-8*G_163+8*G_164+8*G_159+8*G_153+8*G_154-8*G_155-8*G_158-8*G_151-8*G_383+8*G_146-8*G_147+8*G_148-8*G_149-8*G_309-128*G_145-8*G_380+8*G_141+8*G_143+48*G_144+8*G_381-8*G_139-16*G_140+8*G_377-32*G_134+80*G_135+8*G_137+32*G_212+8*G_401-8*G_376+8*G_106*G_6-8*G_130+8*G_129+8*G_373+16*G_374-16*G_369+16*G_370-16*G_371-40*G_372+16*G_368+16*G_367-8*G_365+8*G_92*G_6+16*G_9*G_67-8*G_13*G_6-8*G_23*G_6-8*G_400-8*G_21*G_6-4*G_33*G_3-8*G_364-64*G_127+8*G_363-8*G_362+32*G_124+8*G_360-8*G_357-8*G_358-8*G_359+32*G_356-8*G_354+8*G_355+8*G_112*G_6+4*G_92*G_3-4*G_24*G_3+16*G_10*G_67+8*G_48*G_6-8*G_348+8*G_347+8*G_53*G_6+8*G_114*G_6+32*G_271-32*G_270-16*G_269+8*G_346+16*G_268-32*G_267+8*G_345+16*G_266+16*G_16*G_6+8*G_343-8*G_344+8*G_337+8*G_338-8*G_341-8*G_342-12*G_263+16*G_12*G_67+16*G_1*G_67-4*G_114*G_3-16*G_105*G_6+8*G_49*G_6-16*G_47*G_6-4*G_49*G_3+8*G_107*G_6+8*G_46*G_3+12*G_262-28*G_261+16*G_260-4*G_107*G_3+8*G_55*G_3-16*G_55*G_6+16*G_248-12*G_249+12*G_250-28*G_251-8*G_335-8*G_336-4*G_53*G_3-4*G_52*G_3+8*G_86*G_6+8*G_111*G_3-4*G_113*G_3-4*G_104*G_3+40*G_247+16*G_12*G_17-24*G_246-40*G_64*G_6+8*G_102*G_6-16*G_57*G_3+16*G_105*G_3+16*G_47*G_3+4*G_21*G_3+4*G_20*G_3+8*G_32*G_6+8*G_116*G_6+8*G_26*G_6-48*G_5*G_17+24*G_5*G_14+40*G_5*G_45+16*G_9*G_17-8*G_9*G_14-8*G_9*G_45+16*G_10*G_17-8*G_10*G_14-8*G_10*G_45-32*G_244+40*G_245+8*G_334-16*G_46*G_6+8*G_96*G_6+8*G_90*G_6+8*G_91*G_6+8*G_58*G_3+4*G_87*G_3+4*G_97*G_3+4*G_117*G_3+4*G_27*G_3+8*G_11*G_14-16*G_11*G_17-16*G_11*G_66+8*G_4*G_14-16*G_4*G_17-16*G_4*G_66+8*G_64*G_3+16*G_5*G_66-8*G_16*G_3+4*G_23*G_3+4*G_13*G_3-20*G_48*G_3+8*G_110*G_3-4*G_101*G_3-4*G_123*G_3+8*G_100*G_6+8*G_101*G_6-16*G_110*G_6-16*G_111*G_6+8*G_113*G_6+8*G_104*G_6-4*G_91*G_3-4*G_100*G_3-80*G_5*G_67+16*G_11*G_67+16*G_4*G_67-4*G_90*G_3-8*G_12*G_14-8*G_12*G_45+16*G_1*G_17-8*G_1*G_14-8*G_1*G_45+80*G_57*G_6-8*G_87*G_6-16*G_85*G_6-8*G_97*G_6-16*G_95*G_6-8*G_117*G_6-16*G_115*G_6-8*G_27*G_6-16*G_25*G_6+8*I*Pi*G_12*G_6+8*I*Pi*G_10*G_6+8*I*Pi*G_9*G_6-24*I*Pi*G_5*G_6+4*I*Pi*G_11*G_3+4*I*Pi*G_4*G_3-16*I*Pi*G_2*G_3-8*I*Pi*G_11*G_6+12*I*Pi*G_5*G_3+8*G_33*G_6+32*G_36*G_6+64*G_2*G_67-16*G_238+16*G_237+4*G_54*G_3+4*G_106*G_3+8*G_234-8*G_235-8*G_333+8*G_233+8*G_232-20*G_112*G_3-8*G_231-8*G_229+8*G_230-8*G_228+32*G_42*G_6+4*G_26*G_3-4*G_32*G_3+16*G_226+8*G_224-8*G_225+8*G_123*G_6+8*G_52*G_6+16*G_223-40*G_221-8*G_220-8*G_218-8*G_219+4*G_116*G_3+32*G_217+8*G_122*G_6+16*G_215-16*G_216-8*G_5*G_44-4*G_122*G_3-4*G_96*G_3-40*G_58*G_6-8*G_317-8*G_318+8*G_319-8*G_320+8*G_321+8*G_322+8*G_323-8*G_324+4*G_102*G_3-4*G_86*G_3+8*G_399-8*G_398+8*G_4*G_44-8*G_311-8*G_312+8*G_313+8*G_314+8*G_310-4*I*Pi*G_9*G_3-4*I*Pi*G_12*G_3-4*I*Pi*G_1*G_3+8*I*Pi*G_1*G_6-4*I*Pi*G_10*G_3+32*I*Pi*G_2*G_6-8*I*Pi*G_4*G_6+8*G_54*G_6)*L_ztilde1-4*G_982+12*G_735-4*G_373*G_3+4*G_879-8*G_880+4*I*Pi*G_312-8*I*Pi*G_374-4*I*Pi*G_224-4*I*Pi*G_164+4*I*Pi*G_176-4*I*Pi*G_386+4*I*Pi*G_398-16*I*Pi*G_271+8*I*Pi*G_207+32*I*Pi*G_127-16*I*Pi*G_124+4*I*Pi*G_218+4*I*Pi*G_385+4*I*Pi*G_336-4*I*Pi*G_346-4*I*Pi*G_162-4*I*Pi*G_334+4*I*Pi*G_309-4*I*Pi*G_129-4*I*Pi*G_154-4*I*Pi*G_360+20*I*Pi*G_372-4*I*Pi*G_377-4*I*Pi*G_148-4*I*Pi*G_146+8*I*Pi*G_140+8*I*Pi*G_191+8*I*Pi*G_203-16*I*Pi*G_212-8*I*Pi*G_202-16*I*Pi*G_217+4*I*Pi*G_220+4*I*Pi*G_357+4*I*Pi*G_359+numeric(-1,3)*pow(Pi,2)*G_27+numeric(-1,3)*pow(Pi,2)*G_109+numeric(-1,3)*pow(Pi,2)*G_122+numeric(1,3)*pow(Pi,2)*G_28+numeric(1,3)*pow(Pi,2)*G_29+numeric(1,3)*pow(Pi,2)*G_118+numeric(1,3)*pow(Pi,2)*G_119+numeric(-1,3)*pow(Pi,2)*G_108+numeric(-1,3)*pow(Pi,2)*G_32+numeric(-1,3)*pow(Pi,2)*G_117+4*G_20*G_66-12*G_733+10*G_734-14*G_732-4*G_55*G_44+4*G_13*G_66+numeric(-1,3)*pow(Pi,2)*G_96+numeric(-1,3)*pow(Pi,2)*G_97+numeric(-1,3)*pow(Pi,2)*G_87+numeric(-1,3)*pow(Pi,2)*G_86+numeric(-1,3)*pow(Pi,2)*G_50+numeric(-1,3)*pow(Pi,2)*G_51+numeric(-2,3)*pow(Pi,2)*G_19+numeric(1,3)*pow(Pi,2)*G_99+numeric(1,3)*pow(Pi,2)*G_88+numeric(1,3)*pow(Pi,2)*G_89+numeric(-2,3)*pow(Pi,2)*G_18+numeric(1,3)*pow(Pi,2)*G_98-8*G_1061+4*G_1062+numeric(-8,3)*pow(Pi,2)*G_2*G_3+numeric(4,3)*pow(Pi,2)*G_5*G_3+numeric(4,3)*pow(Pi,2)*G_4*G_3+numeric(4,3)*pow(Pi,2)*G_11*G_3+numeric(4,3)*pow(Pi,2)*G_9*G_6+numeric(-2,3)*pow(Pi,2)*G_12*G_3+numeric(-2,3)*pow(Pi,2)*G_9*G_3+numeric(-2,3)*pow(Pi,2)*G_10*G_3+numeric(4,3)*pow(Pi,2)*G_1*G_6+numeric(-8,3)*pow(Pi,2)*G_11*G_6+numeric(-8,3)*pow(Pi,2)*G_4*G_6+numeric(-2,3)*pow(Pi,2)*G_1*G_3+numeric(4,3)*pow(Pi,2)*G_12*G_6+numeric(4,3)*pow(Pi,2)*G_10*G_6+numeric(-8,3)*pow(Pi,2)*G_5*G_6+numeric(5,3)*pow(Pi,2)*G_106+numeric(5,3)*pow(Pi,2)*G_54+8*G_20*G_17+8*G_751-4*G_20*G_14+20*G_372*G_3+28*G_731+4*I*Pi*G_23*G_6-4*I*Pi*G_48*G_6+2*I*Pi*G_123*G_3+2*I*Pi*G_90*G_3+4*I*Pi*G_10*G_45-16*I*Pi*G_36*G_6-2*I*Pi*G_87*G_3-4*I*Pi*G_91*G_6-4*I*Pi*G_100*G_6-4*I*Pi*G_90*G_6-2*I*Pi*G_117*G_3-2*I*Pi*G_27*G_3-2*I*Pi*G_97*G_3-8*I*Pi*G_12*G_17-4*I*Pi*G_123*G_6-4*I*Pi*G_114*G_6-4*I*Pi*G_101*G_6+8*I*Pi*G_115*G_6+24*I*Pi*G_5*G_17+8*I*Pi*G_95*G_6-2*I*Pi*G_13*G_3-8*I*Pi*G_16*G_6-2*I*Pi*G_54*G_3-2*I*Pi*G_92*G_3-8*I*Pi*G_10*G_17+4*I*Pi*G_9*G_14+8*I*Pi*G_238-4*G_310*G_3-8*G_226*G_3+4*G_155*G_3+4*G_228*G_3-8*G_478+4*G_479-4*G_469+8*G_472-4*G_473+4*G_475-8*G_476+4*G_477+8*G_730-8*G_16*G_66-4*G_840+8*G_468+4*G_309*G_3+4*G_466-4*G_467-4*G_462+8*G_463-4*G_464+2*G_91*G_44+40*G_5*G_270-8*G_465-16*G_16*G_17-4*G_23*G_14+8*G_1059-4*G_1060+4*G_461-8*G_367*G_3+16*G_115*G_17-32*G_457-12*G_458-12*G_459-8*G_460+8*G_13*G_17-16*G_729-4*G_168*G_3+80*G_456-4*G_110*G_44+4*G_365*G_3+128*G_453-32*G_454+16*G_455+4*G_130*G_3+8*G_1007-4*G_1008-20*G_247*G_3-8*G_1009-64*G_452-4*G_4*G_209+12*G_449-8*G_450+4*G_451-8*G_445-8*G_446+4*G_447-8*I*Pi*G_4*G_67-4*I*Pi*G_112*G_6+8*I*Pi*G_85*G_6-4*I*Pi*G_49*G_6+16*I*Pi*G_2*G_14+4*I*Pi*G_12*G_45-4*I*Pi*G_92*G_6+2*I*Pi*G_49*G_3+4*I*Pi*G_11*G_45+4*I*Pi*G_4*G_45-4*I*Pi*G_4*G_14-2*I*Pi*G_106*G_3-4*I*Pi*G_107*G_6-4*I*Pi*G_111*G_3-8*I*Pi*G_5*G_66-4*I*Pi*G_4*G_44-4*I*Pi*G_11*G_44+8*I*Pi*G_55*G_6+16*I*Pi*G_2*G_45+8*I*Pi*G_46*G_6+10*I*Pi*G_112*G_3+8*I*Pi*G_4*G_66+2*I*Pi*G_122*G_3-4*I*Pi*G_96*G_6-32*I*Pi*G_2*G_67-2*I*Pi*G_116*G_3+16*G_444-8*G_750+4*G_440+8*G_441-4*G_442+4*G_358*G_3-8*G_1001+4*G_1002-16*G_1003+6*G_1004+16*G_4*G_127-4*G_652-6*G_653-6*G_654+8*G_655-4*G_656+4*G_657-8*G_658+8*G_660-8*G_437+4*G_438-14*G_707+12*G_702-6*G_703-12*G_704+10*G_705+28*G_706-32*G_434+4*G_48*G_14+8*G_701+40*G_999-20*G_1000-24*G_433+8*G_651+6*G_650+16*G_432-16*G_700-80*G_430+8*G_431+16*G_997-8*G_998+4*G_643+8*G_645-4*G_646-40*G_698+20*G_699-16*G_647+8*G_648+40*G_429+24*G_696-20*G_697+numeric(2,3)*pow(Pi,2)*G_16-8*G_642+6*G_641+16*I*Pi*G_270+4*I*Pi*G_225+4*I*Pi*G_364+8*I*Pi*G_369-4*I*Pi*G_232-4*I*Pi*G_230-4*I*Pi*G_355+4*I*Pi*G_318+4*I*Pi*G_169+4*I*Pi*G_342+8*I*Pi*G_216+4*I*Pi*G_235-4*I*Pi*G_143+4*I*Pi*G_178+4*I*Pi*G_380+4*I*Pi*G_400+4*I*Pi*G_344-4*I*Pi*G_167-4*I*Pi*G_177-4*I*Pi*G_389-4*I*Pi*G_323-4*I*Pi*G_347-8*I*Pi*G_266+16*I*Pi*G_267+4*I*Pi*G_228+4*I*Pi*G_365-8*I*Pi*G_367-8*I*Pi*G_226+8*I*Pi*G_371-4*I*Pi*G_401-40*I*Pi*G_135+16*I*Pi*G_134+64*I*Pi*G_145-6*I*Pi*G_250+16*G_604-32*G_605+16*G_607-32*G_609-8*G_610+16*G_611+8*G_613+16*G_614-32*G_615-16*G_617+4*G_620-16*G_623+8*G_624+16*G_625-8*G_626-8*G_627-32*G_628+16*G_629+8*G_630-4*G_631+8*G_632+4*G_633+8*G_634-4*G_635+40*G_636-20*G_637-16*G_640+20*G_695+4*G_357*G_3-8*G_416+4*G_417+4*G_104*G_14+8*G_418-4*G_419-4*G_420+16*G_595-8*G_596-16*G_597+8*G_598+8*G_995-8*G_996+4*G_23*G_66-4*G_13*G_14-16*G_593+8*G_594-8*G_993-16*G_994+6*G_984-16*G_985+8*G_11*G_135-80*G_412+224*G_413-16*G_693-40*G_694+8*G_411-128*G_407-8*G_991+16*G_992+48*G_406+4*G_359*G_3-16*G_989+8*G_990-16*G_9*G_145+8*G_10*G_266+32*G_692-4*I*Pi*G_168+4*I*Pi*G_391+4*I*Pi*G_317+4*I*Pi*G_341-8*I*Pi*G_248-8*I*Pi*G_260-8*G_105*G_14-6*G_987-6*G_988+4*G_362*G_3+8*G_886-6*G_887+4*I*Pi*G_9*G_45-8*I*Pi*G_9*G_17+2*I*Pi*G_86*G_3+2*I*Pi*G_33*G_3+2*I*Pi*G_24*G_3+2*I*Pi*G_114*G_3+8*I*Pi*G_110*G_6-2*I*Pi*G_102*G_3+2*I*Pi*G_96*G_3+8*I*Pi*G_111*G_6-8*I*Pi*G_12*G_67-8*I*Pi*G_1*G_67+4*I*Pi*G_16*G_3+40*I*Pi*G_5*G_67+20*I*Pi*G_58*G_6-20*I*Pi*G_5*G_45+20*I*Pi*G_64*G_6-40*I*Pi*G_57*G_6-12*I*Pi*G_5*G_14-2*I*Pi*G_20*G_3-2*I*Pi*G_21*G_3-2*I*Pi*G_23*G_3-4*I*Pi*G_122*G_6+2*I*Pi*G_113*G_3+4*I*Pi*G_20*G_6+2*I*Pi*G_101*G_3+4*I*Pi*G_158+I*numeric(-128,3)*zeta_3*Pi-4*G_230*G_3+8*G_986+numeric(101,60)*pow(Pi,4)+(8*G_95-8*G_92+16*G_2*G_3+8*G_85-4*G_11*G_3+16*G_67-8*G_66+12*G_64+32*G_35-16*G_36+12*G_58-24*G_57+8*G_25-8*G_26-8*G_54+16*G_17-8*G_14+16*G_48-8*G_47-16*G_45+8*G_44-16*G_42-8*G_102-8*G_1*G_6-8*G_116-8*G_12*G_6+8*G_115+4*G_12*G_3-12*G_5*G_3+4*G_9*G_3+4*G_10*G_3+24*G_5*G_6-8*G_9*G_6+8*G_11*G_6+8*G_4*G_6+4*G_1*G_3-8*G_10*G_6+16*G_112-8*G_106-8*G_105-32*G_2*G_6-4*G_4*G_3)*pow(L_ztilde1,2)+numeric(-13,3)*pow(Pi,2)*G_112+numeric(-13,3)*pow(Pi,2)*G_48+numeric(1,3)*pow(Pi,2)*G_107+numeric(-16,3)*pow(Pi,2)*G_35+numeric(5,3)*pow(Pi,2)*G_92+numeric(5,3)*pow(Pi,2)*G_116+numeric(8,3)*pow(Pi,2)*G_66+numeric(1,3)*pow(Pi,2)*G_49+numeric(8,3)*pow(Pi,2)*G_105+numeric(-4,3)*pow(Pi,2)*G_44+numeric(-16,3)*pow(Pi,2)*G_67+numeric(8,3)*pow(Pi,2)*G_47+numeric(-4,3)*pow(Pi,2)*G_25+numeric(-4,3)*pow(Pi,2)*G_115+numeric(-4,3)*pow(Pi,2)*G_95+numeric(-4,3)*pow(Pi,2)*G_85+numeric(8,3)*pow(Pi,2)*G_57+numeric(-4,3)*pow(Pi,2)*G_58+numeric(-4,3)*pow(Pi,2)*G_64+numeric(5,3)*pow(Pi,2)*G_26+numeric(5,3)*pow(Pi,2)*G_102-6*I*Pi*G_262-24*I*Pi*G_144+4*I*Pi*G_219+4*I*Pi*G_358+4*I*Pi*G_229+4*I*Pi*G_354+4*I*Pi*G_376-8*I*Pi*G_370-8*I*Pi*G_368-8*I*Pi*G_215-8*I*Pi*G_237+12*I*Pi*G_246-4*I*Pi*G_141-4*I*Pi*G_137+4*I*Pi*G_139+4*I*Pi*G_311-4*I*Pi*G_310+20*I*Pi*G_221-8*I*Pi*G_223-4*I*Pi*G_322+4*I*Pi*G_324+4*I*Pi*G_348+4*I*Pi*G_166+4*I*Pi*G_388-4*I*Pi*G_384+4*I*Pi*G_333+4*I*Pi*G_335+4*I*Pi*G_383-8*I*Pi*G_204-8*I*Pi*G_190-8*I*Pi*G_192-4*I*Pi*G_313-4*I*Pi*G_233+8*G_979-4*G_980+8*G_480-16*I*Pi*G_208+4*I*Pi*G_320-4*I*Pi*G_390+4*I*Pi*G_362+4*I*Pi*G_163-4*I*Pi*G_314-4*G_233*G_3+4*G_235*G_3+4*G_225*G_3;

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << " ytilde1 = " << ytilde1 << "," << std::endl;
    std::cout << " ztilde1 = " << ztilde1 << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_4_0 = " << J_4_0.evalf() << ","  << std::endl;
    std::cout << " J_4_1 = " << J_4_1.evalf() << ","  << std::endl;
    std::cout << " J_4_2 = " << J_4_2.evalf() << ","  << std::endl;
    std::cout << " J_4_3 = " << J_4_3.evalf() << ","  << std::endl;
    std::cout << " J_4_4 = " << J_4_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_5_0 = " << J_5_0.evalf() << ","  << std::endl;
    std::cout << " J_5_1 = " << J_5_1.evalf() << ","  << std::endl;
    std::cout << " J_5_2 = " << J_5_2.evalf() << ","  << std::endl;
    std::cout << " J_5_3 = " << J_5_3.evalf() << ","  << std::endl;
    std::cout << " J_5_4 = " << J_5_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_6_0 = " << J_6_0.evalf() << ","  << std::endl;
    std::cout << " J_6_1 = " << J_6_1.evalf() << ","  << std::endl;
    std::cout << " J_6_2 = " << J_6_2.evalf() << ","  << std::endl;
    std::cout << " J_6_3 = " << J_6_3.evalf() << ","  << std::endl;
    std::cout << " J_6_4 = " << J_6_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_7_0 = " << J_7_0.evalf() << ","  << std::endl;
    std::cout << " J_7_1 = " << J_7_1.evalf() << ","  << std::endl;
    std::cout << " J_7_2 = " << J_7_2.evalf() << ","  << std::endl;
    std::cout << " J_7_3 = " << J_7_3.evalf() << ","  << std::endl;
    std::cout << " J_7_4 = " << J_7_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_8_0 = " << J_8_0.evalf() << ","  << std::endl;
    std::cout << " J_8_1 = " << J_8_1.evalf() << ","  << std::endl;
    std::cout << " J_8_2 = " << J_8_2.evalf() << ","  << std::endl;
    std::cout << " J_8_3 = " << J_8_3.evalf() << ","  << std::endl;
    std::cout << " J_8_4 = " << J_8_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_9_0 = " << J_9_0.evalf() << ","  << std::endl;
    std::cout << " J_9_1 = " << J_9_1.evalf() << ","  << std::endl;
    std::cout << " J_9_2 = " << J_9_2.evalf() << ","  << std::endl;
    std::cout << " J_9_3 = " << J_9_3.evalf() << ","  << std::endl;
    std::cout << " J_9_4 = " << J_9_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_10_0 = " << J_10_0.evalf() << ","  << std::endl;
    std::cout << " J_10_1 = " << J_10_1.evalf() << ","  << std::endl;
    std::cout << " J_10_2 = " << J_10_2.evalf() << ","  << std::endl;
    std::cout << " J_10_3 = " << J_10_3.evalf() << ","  << std::endl;
    std::cout << " J_10_4 = " << J_10_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_11_0 = " << J_11_0.evalf() << ","  << std::endl;
    std::cout << " J_11_1 = " << J_11_1.evalf() << ","  << std::endl;
    std::cout << " J_11_2 = " << J_11_2.evalf() << ","  << std::endl;
    std::cout << " J_11_3 = " << J_11_3.evalf() << ","  << std::endl;
    std::cout << " J_11_4 = " << J_11_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_12_0 = " << J_12_0.evalf() << ","  << std::endl;
    std::cout << " J_12_1 = " << J_12_1.evalf() << ","  << std::endl;
    std::cout << " J_12_2 = " << J_12_2.evalf() << ","  << std::endl;
    std::cout << " J_12_3 = " << J_12_3.evalf() << ","  << std::endl;
    std::cout << " J_12_4 = " << J_12_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_13_0 = " << J_13_0.evalf() << ","  << std::endl;
    std::cout << " J_13_1 = " << J_13_1.evalf() << ","  << std::endl;
    std::cout << " J_13_2 = " << J_13_2.evalf() << ","  << std::endl;
    std::cout << " J_13_3 = " << J_13_3.evalf() << ","  << std::endl;
    std::cout << " J_13_4 = " << J_13_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_14_0 = " << J_14_0.evalf() << ","  << std::endl;
    std::cout << " J_14_1 = " << J_14_1.evalf() << ","  << std::endl;
    std::cout << " J_14_2 = " << J_14_2.evalf() << ","  << std::endl;
    std::cout << " J_14_3 = " << J_14_3.evalf() << ","  << std::endl;
    std::cout << " J_14_4 = " << J_14_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_15_0 = " << J_15_0.evalf() << ","  << std::endl;
    std::cout << " J_15_1 = " << J_15_1.evalf() << ","  << std::endl;
    std::cout << " J_15_2 = " << J_15_2.evalf() << ","  << std::endl;
    std::cout << " J_15_3 = " << J_15_3.evalf() << ","  << std::endl;
    std::cout << " J_15_4 = " << J_15_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_16_0 = " << J_16_0.evalf() << ","  << std::endl;
    std::cout << " J_16_1 = " << J_16_1.evalf() << ","  << std::endl;
    std::cout << " J_16_2 = " << J_16_2.evalf() << ","  << std::endl;
    std::cout << " J_16_3 = " << J_16_3.evalf() << ","  << std::endl;
    std::cout << " J_16_4 = " << J_16_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_17_0 = " << J_17_0.evalf() << ","  << std::endl;
    std::cout << " J_17_1 = " << J_17_1.evalf() << ","  << std::endl;
    std::cout << " J_17_2 = " << J_17_2.evalf() << ","  << std::endl;
    std::cout << " J_17_3 = " << J_17_3.evalf() << ","  << std::endl;
    std::cout << " J_17_4 = " << J_17_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_18_0 = " << J_18_0.evalf() << ","  << std::endl;
    std::cout << " J_18_1 = " << J_18_1.evalf() << ","  << std::endl;
    std::cout << " J_18_2 = " << J_18_2.evalf() << ","  << std::endl;
    std::cout << " J_18_3 = " << J_18_3.evalf() << ","  << std::endl;
    std::cout << " J_18_4 = " << J_18_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_19_0 = " << J_19_0.evalf() << ","  << std::endl;
    std::cout << " J_19_1 = " << J_19_1.evalf() << ","  << std::endl;
    std::cout << " J_19_2 = " << J_19_2.evalf() << ","  << std::endl;
    std::cout << " J_19_3 = " << J_19_3.evalf() << ","  << std::endl;
    std::cout << " J_19_4 = " << J_19_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_20_0 = " << J_20_0.evalf() << ","  << std::endl;
    std::cout << " J_20_1 = " << J_20_1.evalf() << ","  << std::endl;
    std::cout << " J_20_2 = " << J_20_2.evalf() << ","  << std::endl;
    std::cout << " J_20_3 = " << J_20_3.evalf() << ","  << std::endl;
    std::cout << " J_20_4 = " << J_20_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_21_0 = " << J_21_0.evalf() << ","  << std::endl;
    std::cout << " J_21_1 = " << J_21_1.evalf() << ","  << std::endl;
    std::cout << " J_21_2 = " << J_21_2.evalf() << ","  << std::endl;
    std::cout << " J_21_3 = " << J_21_3.evalf() << ","  << std::endl;
    std::cout << " J_21_4 = " << J_21_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_22_0 = " << J_22_0.evalf() << ","  << std::endl;
    std::cout << " J_22_1 = " << J_22_1.evalf() << ","  << std::endl;
    std::cout << " J_22_2 = " << J_22_2.evalf() << ","  << std::endl;
    std::cout << " J_22_3 = " << J_22_3.evalf() << ","  << std::endl;
    std::cout << " J_22_4 = " << J_22_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_23_0 = " << J_23_0.evalf() << ","  << std::endl;
    std::cout << " J_23_1 = " << J_23_1.evalf() << ","  << std::endl;
    std::cout << " J_23_2 = " << J_23_2.evalf() << ","  << std::endl;
    std::cout << " J_23_3 = " << J_23_3.evalf() << ","  << std::endl;
    std::cout << " J_23_4 = " << J_23_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_24_0 = " << J_24_0.evalf() << ","  << std::endl;
    std::cout << " J_24_1 = " << J_24_1.evalf() << ","  << std::endl;
    std::cout << " J_24_2 = " << J_24_2.evalf() << ","  << std::endl;
    std::cout << " J_24_3 = " << J_24_3.evalf() << ","  << std::endl;
    std::cout << " J_24_4 = " << J_24_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_25_0 = " << J_25_0.evalf() << ","  << std::endl;
    std::cout << " J_25_1 = " << J_25_1.evalf() << ","  << std::endl;
    std::cout << " J_25_2 = " << J_25_2.evalf() << ","  << std::endl;
    std::cout << " J_25_3 = " << J_25_3.evalf() << ","  << std::endl;
    std::cout << " J_25_4 = " << J_25_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_26_0 = " << J_26_0.evalf() << ","  << std::endl;
    std::cout << " J_26_1 = " << J_26_1.evalf() << ","  << std::endl;
    std::cout << " J_26_2 = " << J_26_2.evalf() << ","  << std::endl;
    std::cout << " J_26_3 = " << J_26_3.evalf() << ","  << std::endl;
    std::cout << " J_26_4 = " << J_26_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_B_numeric.out <==
 s = 0.0112,
 t = -0.002,
 mZ2 = 8320.0,
 ytilde1 = 4.90170160270049337001494146236788843243315509798990161801E-4,
 ztilde1 = 0.001158893364096234826729191533272175178682123959091201631465,

 J_1_0 = 1.0,
 J_1_1 = -27.036518068992684939745112428920626098649381854085442632736,
 J_1_2 = 367.13158871433219705821535036064827719005412261666477494176,
 J_1_3 = -3339.103508340213304729246913973467652536695312829013060156,
 J_1_4 = 22888.177591223390763193446309045746331648462864131447880186,

 J_2_0 = 1.0,
 J_2_1 = -27.036518068992684939745112428920626098649381854085442632736,
 J_2_2 = 370.4214568480286499311601806939403275684920224190783718172,
 J_2_3 = -3430.4542013878198835769976327703582792255405561696312485764,
 J_2_4 = 24170.73188127588831404217137225871866743171142559926099561,

 J_3_0 = 3.0,
 J_3_1 = 18.84955592153875943077586029967701730518301639625063492585*I,
 J_3_2 = -64.15242860708083102242419149919498237953904614706513907167,
 J_3_3 = -38.46582090110701713279162116836639970447956135489596421735-155.0313834014991008773815753355069760111264428294255384707*I,
 J_3_4 = 245.95795486085615402201184003898040590556215382353068977095-241.68788071443705134102245076816274057607874385898581104533*I,

 J_4_0 = -2.0,
 J_4_1 = 27.036518068992684939745112428920626098649381854085442632736-6.28318530717958647692528676655900576839433879875021164195*I,
 J_4_2 = -172.8737229226526266920369765971249748651038869504881976256+84.93772654419512166611196213981831636751326258374686513677*I,
 J_4_3 = 696.4483131509525541234979399744743488537389424059479077764-563.7696690527228122914842696255561053755426023399945924689*I,
 J_4_4 = -1969.4134396371515054831959931483140967552203617507304820517+2467.390824106407200597618154587235897066551488853533171914*I,

 J_5_0 = 0,
 J_5_1 = -9.80580665869399234412339842534258376049814353450432849574E-4,
 J_5_2 = 0.028472648353575299952110919319387093477430643365057497874677,
 J_5_3 = -0.4169474378224564555986758567775027654938146484942815589776,
 J_5_4 = 4.108155261461387125321746552016721392363055830221534579186,

 J_6_0 = 0,
 J_6_1 = 0,
 J_6_2 = 2.403846105692185961542353006983098425003619777996757647075E-7,
 J_6_3 = -6.739547491375291131131482391915845382211260199905487664189E-6,
 J_6_4 = 9.547310105318110184528748350370668361738874926508337920941E-5,

 J_7_0 = 0,
 J_7_1 = 0,
 J_7_2 = 1.9543797537301223294560265428558069065452613922869079991465E-5+4.229064187193695844005809661420458264787750103441833867947E-6*I,
 J_7_3 = -2.4013289246940621764489838834227739463351909944443796257668E-4+1.26871911383399288111515343970223601984096360786413293429E-5*I,
 J_7_4 = 0.002043524260399133312518128090385306453787152549954815653959+3.278912518144471955066116830699798743578512055631196578363E-6*I,

 J_8_0 = 4.0,
 J_8_1 = 25.1327412287183459077011470662360230735773551950008465678*I,
 J_8_2 = -85.53657147610777469656558866559330983938539486275351876225,
 J_8_3 = -22.43839552564575999412844568154706649427974412368931246012-206.7085112019988011698421004473426346815019237725673846276*I,
 J_8_4 = 366.9075762280758469239252531274559190406405727004484217045-140.98459708342161328226309628142826533604593391774172310974*I,

 J_9_0 = 0,
 J_9_1 = 0,
 J_9_2 = 1.9543797537301223294560265428558069065452613922869079991465E-5+4.229064187193695844005809661420458264787750103441833867947E-6*I,
 J_9_3 = -3.5735832047589138993356872196062792646180739703220287388425E-4-4.448239686413977601300131752400897786931454687555243524943E-5*I,
 J_9_4 = 0.00346384443295481685484296618077944715094796188860903453441+2.375548353819035178718511351914983156966438687139971023088E-4*I,

 J_10_0 = 0,
 J_10_1 = 0,
 J_10_2 = 0,
 J_10_3 = -2.0889957507658936960595563475079130940838823816983296687475E-5-4.229065610435706076485023000816421717825553487801015377625E-6*I,
 J_10_4 = 3.924075786979894795302671180906709618122670405507191949524E-4+4.448240969930659609007324669063901054099626460622011590311E-5*I,

 J_11_0 = 0,
 J_11_1 = 0,
 J_11_2 = -1.954379753730122329456026542855806906545261392286907999192E-5-4.229064187193695844005809661420458264787750103441833867947E-6*I,
 J_11_3 = 3.7381958510786327086344523438271083121134635144893389075464E-4+4.871145678160829267118280591939849463207307597859173383157E-5*I,
 J_11_4 = -0.003737708166695080883562179041831900911559856644238865574524-2.820371852011014317026391312982626539834273299747147864792E-4*I,

 J_12_0 = 0,
 J_12_1 = 0,
 J_12_2 = 0,
 J_12_3 = 3.954168388048718419987159711074083381047315375077470825601E-7+1.9193345284110776003063603986659405089211430606376817247236E-61*I,
 J_12_4 = -1.0584233661177994737199428942028608771029509959384602417497E-5-4.853767447486064719912451783285312817618602210791092356408E-60*I,

 J_13_0 = 0,
 J_13_1 = 0,
 J_13_2 = 1.9543797537301223294560265428558069065452613922869079991465E-5+4.229064187193695844005809661420458264787750103441833867947E-6*I,
 J_13_3 = -1.229074644629210453562280547239268628052308018566730511684E-4+6.985677914081963363530438631805369826613381903283509392936E-5*I,
 J_13_4 = 3.14902450870162640102120721806254000185171794014889263278E-4-3.6225239892688270450281908922776894127235964611950064407215E-4*I,

 J_14_0 = 0,
 J_14_1 = 0,
 J_14_2 = 0,
 J_14_3 = 0,
 J_14_4 = -1.590053828124238426522799259733293063038537735401767888147E-4-6.562773846310669926337968262307972189519783053123632850588E-5*I,

 J_15_0 = 0,
 J_15_1 = 0,
 J_15_2 = 0,
 J_15_3 = -1.8675615525145747240454171811146412698393256320477176156474E-5-4.229063780553623275624272459197411605997836348700538168389E-6*I,
 J_15_4 = 3.331357355438802714016235646847811284757966259637560717226E-4+4.448239045213105235050899103827996062271484447419534752884E-5*I,

 J_16_0 = 0,
 J_16_1 = 0,
 J_16_2 = 0,
 J_16_3 = -2.310430402640206557588813022495916840350226841964759468353E-5-4.229068456919528869104643558133104313073072104241450372028E-6*I,
 J_16_4 = 4.5167950313838942862802436849672480522495428275203496075245E-4+4.448243963936318420529727957705702049388654217460542858062E-5*I,

 J_17_0 = 0,
 J_17_1 = 0,
 J_17_2 = -1.5379816328908656033817086633028446968775699951170990589384E-5-3.5742115913269694128367603946654818503786748114031256819986E-6*I,
 J_17_3 = 2.877807887381328418782806249397050312071173382026531695078E-4+4.11686997644372117292707087125928911496263690127034675547E-5*I,
 J_17_4 = -0.00280726670587154912359688603474289779171201014364922453754-2.383649776722956442489293693431607713459310470284109507396E-4*I,

 J_18_0 = 0,
 J_18_1 = 0,
 J_18_2 = 0,
 J_18_3 = 0,
 J_18_4 = 7.908336817972339353845720837323750002967847609171077703975E-7+7.677337557263387798112233734903472803538645237416010085226E-61*I,

 J_19_0 = 0,
 J_19_1 = 0,
 J_19_2 = 0,
 J_19_3 = 0,
 J_19_4 = -3.63784526172634825505665924907935728539043413174825534585E-6-2.338184001980900381639166923752635213351539040333200912206E-12*I,

 J_20_0 = 0,
 J_20_1 = 0,
 J_20_2 = -1.5379816328908656033817086633028446968775699951170990589384E-5-3.5742115913269694128367603946654818503786748114031256819986E-6*I,
 J_20_3 = 1.7292344165891463102174449173927501125265708401594492811706E-4-1.0722632368265403960701906082073194221012041268194450753665E-5*I,
 J_20_4 = -0.0013253259074046241136084632301559551177052455460408468496153-2.771181452737014443423271665070250238330140315186817585431E-6*I,

 J_21_0 = 0,
 J_21_1 = 0,
 J_21_2 = -2.403846105692185961542353006983098425003619777996757647075E-7,
 J_21_3 = 8.558474903198578456849745627714814896661034711982949842653E-6+2.338182952796740185549467846353537617877770456103122637664E-12*I,
 J_21_4 = -1.4416067168719263506940348926284166032238189962110126442664E-4+1.0521821189217757607561651164812362589852980649766417696253E-11*I,

 J_22_0 = 0,
 J_22_1 = 0,
 J_22_2 = 3.908759507460244658912053085711613813090522784573815998481E-5+8.458128374387391688011619322840916529575500206883667735894E-6*I,
 J_22_3 = -4.824801314575555639050893434344348267297016434915402231749E-4+2.537437943019603482968344823672803780157175354084222369118E-5*I,
 J_22_4 = 0.004146320348187388951213250805674283300868943289967883073977+6.557812227113839710749258587466069257834181605039837392494E-6*I,

 J_23_0 = 0,
 J_23_1 = 0,
 J_23_2 = 0,
 J_23_3 = 0,
 J_23_4 = 3.640750382796170852505696828365357856138319515761101015657E-10+1.6530394849352990485076239042392630863550051957351719241616E-10*I,

 J_24_0 = 0,
 J_24_1 = 0,
 J_24_2 = 0,
 J_24_3 = 0,
 J_24_4 = 8.205887252502650563588492375454390439916030389060020489803E-6+1.4933021009383476115248142879871665509704662002858991769856E-10*I,

 J_25_0 = 0,
 J_25_1 = 0,
 J_25_2 = 0,
 J_25_3 = 0,
 J_25_4 = 2.897349522133180014897873426142062682760514379906988441955E-4+1.3125520904490305550045911631104914607252325759106645002E-4*I,

 J_26_0 = 2.0,
 J_26_1 = 12.5663706143591729538505735331180115367886775975004232839*I,
 J_26_2 = -42.76828573805388734828279433279665491969269743137675938112,
 J_26_3 = -25.64388060073801142186108077891093313631970756993064281157-103.3542556009994005849210502236713173407509618862836923138*I,
 J_26_4 = 163.9722967756241826707029727925429530463018222305633251475-161.12512255402706469857839433492750759830019074084337325634*I,


time in seconds : 0



==> anc/topo_B_symbolic.mpl <==
U_B := Matrix(26, 26, [[eps^2*(-1+eps)^2/m2^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0],[0,-2*eps^2/m2*(-1+2*eps)*(-1+eps),0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0],[0,0,-6*eps/s*(3*eps-1)*(-1+2*eps)*(3*eps-2),0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2*eps^2/m2*(-1+2*eps)*(-1+eps),0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-eps*R1(s,t,m2)*(-1+eps)*(-2*eps^
2*m2*t^2-eps^2*t^3-80*eps^2*m2^2*t+128*eps^2*m2^3-2*eps*m2*t^2+eps*t^3+72*eps*
m2^2*t-128*eps*m2^3-12*m2^2*t+24*m2^3)/m2^2/t/(4*m2-t)^3,0,0,0,2*eps*R1(s,t,m2
)*(-1+2*eps)*(-3*eps^2*m2*t^2+4*eps^2*t^3-60*eps^2*m2^2*t+32*eps^2*m2^3-9*eps*
m2*t^2-4*eps*t^3+96*eps*m2^2*t-56*eps*m2^3+6*m2*t^2-24*m2^2*t+12*m2^3)/m2/t/(4
*m2-t)^3,24*eps*R1(s,t,m2)*(-1+2*eps)*(-1+eps)*(-t+m2)*(-2*m2+8*eps*m2+eps*t)/
m2/t/(4*m2-t)^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[eps^2*(-1+eps)*(eps*
t^2-2*m2*t*eps+16*eps*m2^2-t^2+4*m2*t-12*m2^2)/m2^2/(4*m2-t)^2,0,0,0,-2*eps^2*
(-1+2*eps)*(-2*eps*t^2+7*m2*t*eps+4*eps*m2^2+2*t^2-5*m2*t-6*m2^2)/m2/(4*m2-t)^
2,-12*eps^2*(-1+2*eps)*(-1+eps)*(2*m2+t)/m2/(4*m2-t)^2,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0],[0,eps^2*s*(-1+2*eps)*(-1+eps)/m2/(m2+s),eps^2*(-1+2*eps)*(3
*eps-2)/(m2+s),0,0,0,eps^2*s*(-1+2*eps)^2/(m2+s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0],[0,0,0,0,0,0,0,4*eps^2*(-1+2*eps)^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0],[0,-eps^2*s*(-1+2*eps)*(3*s*eps^2+12*m2*eps^2-2*eps*s-8*eps*m2+s+2*m2)/m2
/(m2+s)^2,0,-eps^2*s*(-1+2*eps)*(2*eps*s+5*eps*m2-s-2*m2)/m2/(m2+s)^2,0,0,0,0,
eps^2*s*(-eps*s^2+2*eps^2*s^2-4*eps*m2*s+7*eps^2*m2*s+2*m2^2-12*eps*m2^2+14*m2
^2*eps^2)/m2/(m2+s)^2,2*eps^2*s*(3*eps-2)*(4*eps*m2+eps*s-m2)/m2/(m2+s)^2,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,eps^3*s*(3*eps-1)*(-1+2*eps)/m2/(m2+s),0,eps^3
*s*(-1+2*eps)/m2/(m2+s),0,0,0,0,-eps^3*s*(2*eps*s-s-3*m2+5*eps*m2)/m2/(m2+s),-\
2*eps^3*s*(3*eps-2)/m2/(m2+s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,
0,0,0,-eps^3*s*(-1+eps)/m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[eps^3*t*(-1+eps)/m2
^2/(4*m2-t),0,0,0,-eps^3*t*(2*t-2*eps*t-7*m2+8*eps*m2)/m2^2/(4*m2-t),-6*eps^3*
t*(-1+eps)/m2^2/(4*m2-t),0,0,0,0,0,-eps^3*t*(-1+2*eps)/m2,0,0,0,0,0,0,0,0,0,0,
0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,-eps^3*s*(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,
0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*s,0,0,0,0,0,0,0,0,0,0,0,0],[eps^3*s*(-2*t
^4+2*eps*t^4+10*m2*t^3-10*eps*m2*t^3+m2*s*t^2-eps*m2*s*t^2-20*m2^2*t^2+20*eps*
m2^2*t^2+12*m2^3*t-12*eps*m2^3*t-4*m2^2*t*s+2*m2^2*t*eps*s+8*eps*m2^3*s)/(-t+
m2)/m2^2/t/(4*m2-t)/(4*m2^2+4*m2*s-s*t),eps^3*s*(-5*eps*s*t^3-10*eps*m2*t^3+6*
t^3*s*eps^2+12*t^3*m2*eps^2+s*t^3+2*m2*t^3-12*m2*t^2*s*eps^2+8*eps*m2*s*t^2-2*
m2^2*t^2+18*eps*m2^2*t^2-24*m2^2*t^2*eps^2+m2*s^2*t-m2*t*eps*s^2+6*m2^2*t*eps^
2*s-4*m2^2*t*eps*s+12*m2^3*t*eps^2-8*eps*m2^3*t-2*eps*m2^2*s^2-2*eps*m2^3*s)/(
-t+m2)/m2/t/(m2+s)/(4*m2^2+4*m2*s-s*t),0,eps^3*s*(-t+m2)*(s+2*m2)*(-1+2*eps)/
m2/(m2+s)/(4*m2^2+4*m2*s-s*t),-eps^3*s*(-4*eps^2*t^5+4*eps*t^5-14*m2^2*t^3-2*
m2^3*t^2+4*m2*t^4-2*s*t^4+12*m2^4*t+4*t^4*eps*s+40*t^4*m2*eps^2-2*t^4*s*eps^2+
64*eps^2*m2^4*s-64*m2^4*t*eps^2+160*m2^3*t^2*eps^2-132*m2^2*t^3*eps^2+15*m2*t^
3*s+8*m2^3*s*t-30*m2^2*s*t^2-42*eps*m2*t^4+138*eps*m2^2*t^3-148*eps*m2^3*t^2+
48*eps*m2^4*t-16*eps*m2^4*s+20*m2^3*t*eps*s-64*m2^3*t*s*eps^2-29*m2*t^3*eps*s+
14*m2*t^3*s*eps^2+48*m2^2*t^2*eps*s-12*m2^2*t^2*s*eps^2)/(-t+m2)/m2^2/t/(4*m2-
t)/(4*m2^2+4*m2*s-s*t),-6*eps^3*s*(-2*eps*t^4+2*t^4*eps^2-2*eps*s*t^3+14*eps*
m2*t^3-2*m2*t^3+s*t^3+t^3*s*eps^2-12*t^3*m2*eps^2+7*eps*m2*s*t^2-4*m2*s*t^2-3*
m2*t^2*s*eps^2-2*m2^2*t^2-16*eps*m2^2*t^2+18*m2^2*t^2*eps^2-6*m2^2*t*eps^2*s+4
*m2^2*t*eps*s+4*m2^3*t+4*eps*m2^3*t-8*m2^3*t*eps^2+8*m2^3*s*eps^2)/(-t+m2)/m2^
2/t/(4*m2-t)/(4*m2^2+4*m2*s-s*t),0,0,eps^3*s*(-t+m2)*(-eps*s^2*t+2*m2*t*s-2*t*
eps*m2*s+4*m2^2*t-4*eps*m2^2*t+2*eps*m2*s^2+2*eps*m2^2*s)/m2/t/(m2+s)/(4*m2^2+
4*m2*s-s*t),-2*eps^3*s*(-t+m2)*(s+2*m2)*(3*eps-2)/m2/(m2+s)/(4*m2^2+4*m2*s-s*t
),-2*eps^4*s^2*(-t+m2)/t/(4*m2^2+4*m2*s-s*t),-2*eps^4*s*(-t+m2)*(-t^2+2*eps*t^
2-s*t+t*eps*s+2*m2*t-2*m2*t*eps+2*eps*m2*s)/m2/t/(4*m2^2+4*m2*s-s*t),0,0,eps^3
*s*(-t+m2)*(-s*t^2+eps*s*t^2+2*m2^2*t-8*eps*m2^2*t+5*m2*t*s-8*t*eps*m2*s-4*m2^
2*s+4*eps*m2^2*s)/m2/t/(4*m2^2+4*m2*s-s*t),2*eps^3*s^2*(-t+m2)*(3*eps-1)/t/(4*
m2^2+4*m2*s-s*t),2*eps^3*s^2*(-t+m2)^2*(-1+eps)/m2/t/(4*m2^2+4*m2*s-s*t),0,0,0
,0,0,0,0,0,0],[-eps^3*s/m2*(-2*t^4+2*eps*t^4+10*m2*t^3-10*eps*m2*t^3+m2*s*t^2-
eps*m2*s*t^2-20*m2^2*t^2+20*eps*m2^2*t^2+12*m2^3*t-12*eps*m2^3*t-4*m2^2*t*s+2*
m2^2*t*eps*s+8*eps*m2^3*s)/t/(4*m2-t)/(-t+m2)^2/(4*m2^2+4*m2*s-s*t),eps^3*s*(
m2^2*t*eps*s^2-m2^2*t*s^2+2*m2^2*t^3-6*m2^3*t^2-s*t^4+4*m2^4*t+5*t^4*eps*s-6*t
^4*s*eps^2+12*m2^4*t*eps^2-24*m2^3*t^2*eps^2+12*m2^2*t^3*eps^2+5*m2*t^3*s+4*m2
^3*s*t-9*m2^2*s*t^2-10*eps*m2^2*t^3+22*eps*m2^3*t^2-12*eps*m2^4*t+2*eps*m2^4*s
+2*eps*m2^3*s^2-16*m2^3*t*eps*s+18*m2^3*t*s*eps^2-25*m2*t^3*eps*s+30*m2*t^3*s*
eps^2+37*m2^2*t^2*eps*s-42*m2^2*t^2*s*eps^2)/m2/t/(-t+m2)^2/(m2+s)/(4*m2^2+4*
m2*s-s*t),0,eps^3*s*(-1+2*eps)*(2*m2^2-s*t+3*m2*s)/m2/(m2+s)/(4*m2^2+4*m2*s-s*
t),eps^3*s/m2*(-4*eps^2*t^5+4*eps*t^5-14*m2^2*t^3-2*m2^3*t^2+4*m2*t^4-2*s*t^4+
12*m2^4*t+4*t^4*eps*s+40*t^4*m2*eps^2-2*t^4*s*eps^2+64*eps^2*m2^4*s-64*m2^4*t*
eps^2+160*m2^3*t^2*eps^2-132*m2^2*t^3*eps^2+15*m2*t^3*s+8*m2^3*s*t-30*m2^2*s*t
^2-42*eps*m2*t^4+138*eps*m2^2*t^3-148*eps*m2^3*t^2+48*eps*m2^4*t-16*eps*m2^4*s
+20*m2^3*t*eps*s-64*m2^3*t*s*eps^2-29*m2*t^3*eps*s+14*m2*t^3*s*eps^2+48*m2^2*t
^2*eps*s-12*m2^2*t^2*s*eps^2)/t/(4*m2-t)/(-t+m2)^2/(4*m2^2+4*m2*s-s*t),6*eps^3
*s/m2*(-2*eps*t^4+2*t^4*eps^2-2*eps*s*t^3+14*eps*m2*t^3-2*m2*t^3+s*t^3+t^3*s*
eps^2-12*t^3*m2*eps^2+7*eps*m2*s*t^2-4*m2*s*t^2-3*m2*t^2*s*eps^2-2*m2^2*t^2-16
*eps*m2^2*t^2+18*m2^2*t^2*eps^2-6*m2^2*t*eps^2*s+4*m2^2*t*eps*s+4*m2^3*t+4*eps
*m2^3*t-8*m2^3*t*eps^2+8*m2^3*s*eps^2)/t/(4*m2-t)/(-t+m2)^2/(4*m2^2+4*m2*s-s*t
),0,0,-eps^3*s*(7*m2*t*eps*s^2+26*m2^2*t*eps*s-8*m2^3*t+3*m2*s*t^2-14*m2^2*t*s
-4*m2*s^2*t+t^2*s^2+16*eps*m2^3*t+2*eps*m2^2*s^2+2*eps*m2^3*s-2*eps*s^2*t^2-5*
eps*m2*s*t^2)/m2/t/(m2+s)/(4*m2^2+4*m2*s-s*t),-2*eps^3*s*(3*eps-2)*(2*m2^2-s*t
+3*m2*s)/m2/(m2+s)/(4*m2^2+4*m2*s-s*t),eps^3*s*(-4*t*eps*m2*s+2*eps*m2^2*s-s*t
^2+eps*s*t^2+4*m2^2*t-4*eps*m2^2*t+4*m2*t*s)/m2/t/(4*m2^2+4*m2*s-s*t),2*eps^4*
s*(-t^2+2*eps*t^2-s*t+t*eps*s+2*m2*t-2*m2*t*eps+2*eps*m2*s)/t/(4*m2^2+4*m2*s-s
*t),0,0,-eps^3*s*(-eps*s*t^2+m2*t*s-2*m2^2*t-4*m2^2*s+4*eps*m2^2*s)/t/(4*m2^2+
4*m2*s-s*t),-2*eps^3*s^2*(3*eps-1)*m2/t/(4*m2^2+4*m2*s-s*t),-2*eps^3*s^2*(-t+
m2)*(-1+eps)/t/(4*m2^2+4*m2*s-s*t),0,0,0,0,0,0,0,0,0],[-eps^2*R4(s,t,m2)*(192*
m2^7-m2*t^4*eps^2*s^2+m2*t^4*eps*s^2+256*m2^7*eps^2+64*m2^5*s^2+256*m2^6*s+36*
m2^3*t^4-192*m2^4*t^3+448*m2^5*t^2-480*m2^6*t-4*m2^2*t^5+2*s*t^6-448*eps*m2^7-\
16*m2^5*t^2*eps^2-352*m2^6*t*eps^2+320*m2^5*s^2*eps^2+384*m2^6*s*eps^2+224*m2^
4*t^3*eps^2-128*m2^3*t^4*eps^2-4*s*t^6*eps+16*m2^2*t^5*eps^2+2*t^6*s*eps^2-2*
m2^2*s^2*t^3+704*m2^4*s*t^2+20*m2^3*t^2*s^2-64*m2^4*t*s^2+132*m2^2*s*t^4-412*
m2^3*s*t^3-24*m2*s*t^5-640*m2^5*s*t+92*eps*m2^3*t^4-32*eps*m2^4*t^3-432*eps*m2
^5*t^2+832*eps*m2^6*t-288*eps*m2^5*s^2-704*eps*m2^6*s-12*eps*m2^2*t^5-2*m2^2*t
^3*eps^2*s^2+828*m2^3*t^3*eps*s-416*m2^3*t^3*eps^2*s-66*m2^3*t^2*eps*s^2+84*m2
^3*t^2*eps^2*s^2-1548*m2^4*t^2*eps*s+840*m2^4*t^2*eps^2*s+42*m2*t^5*eps*s-18*
m2*t^5*s*eps^2-236*m2^2*t^4*eps*s+104*m2^2*t^4*s*eps^2+272*m2^4*t*eps*s^2-320*
m2^4*t*eps^2*s^2+1568*m2^5*t*eps*s-896*m2^5*t*eps^2*s)/m2^2/t/(4*m2-t)^2/(-t+
m2)^2/(4*m2^2+4*m2*s-s*t)^2,-eps^2*R4(s,t,m2)*(-t^4*s^3+25*m2*t^4*eps^2*s^2-m2
*t^4*eps*s^2+m2*t^2*eps^2*s^4-m2*t^2*eps*s^4-20*m2^5*s^2-8*m2^6*s+12*m2^4*t^3-\
20*m2^5*t^2+8*m2^6*t-16*m2^4*s^3-4*m2^3*s^4-224*m2^5*t^2*eps^2+104*m2^6*t*eps^
2-244*m2^5*s^2*eps^2-112*m2^6*s*eps^2+120*m2^4*t^3*eps^2+22*m2^2*s^2*t^3-44*m2
^4*s*t^2-38*m2^3*t^2*s^2+32*m2^4*t*s^2-2*m2^2*s*t^4+28*m2^3*s*t^3+24*m2^5*s*t-\
60*eps*m2^4*t^3+100*eps*m2^5*t^2-40*eps*m2^6*t+122*eps*m2^5*s^2+52*eps*m2^6*s+
96*m2^6*s*eps^3-96*m2^6*t*eps^3-20*m2^3*s^4*eps^2-152*m2^4*s^3*eps^2+96*m2^4*s
^3*eps^3+192*m2^5*s^2*eps^3+192*m2^5*t^2*eps^3-96*m2^4*t^3*eps^3+3*s^3*t^4*eps
-2*s^3*t^4*eps^2+8*m2*t^3*s^3+2*m2^2*t*s^4-15*m2^2*t^2*s^3+18*m2^3*t*s^3-2*s^2
*t^4*m2+88*eps*m2^4*s^3+18*eps*m2^3*s^4+68*m2^2*t^3*eps^2*s^2-110*m2^3*t^3*eps
*s+154*m2^3*t^3*eps^2*s+186*m2^3*t^2*eps*s^2-390*m2^3*t^2*eps^2*s^2+196*m2^4*t
^2*eps*s-392*m2^4*t^2*eps^2*s+76*m2*t^3*eps^2*s^3-60*m2*t^3*s^3*eps^3-24*m2^2*
t^3*s^2*eps^3+4*m2^2*t^4*eps*s+6*m2^2*t^4*s*eps^2-96*m2^3*t^3*s*eps^3+97*m2^2*
t^2*eps*s^3-212*m2^4*t*eps*s^2+532*m2^4*t*eps^2*s^2-136*m2^5*t*eps*s+344*m2^5*
t*eps^2*s-468*m2^4*t*s^2*eps^3-242*m2^2*t^2*eps^2*s^3+216*m2^2*t^2*s^3*eps^3-\
312*m2^5*t*s*eps^3-30*s^2*t^4*m2*eps^3-40*m2*t^3*eps*s^3+330*m2^3*t^2*s^2*eps^
3+324*m2^4*t^2*s*eps^3-8*m2^2*t*eps*s^4+10*m2^2*t*eps^2*s^4-124*m2^3*t*eps*s^3
+302*m2^3*t*s^3*eps^2-252*m2^3*t*s^3*eps^3-12*m2^2*t^4*s*eps^3-74*m2^2*t^3*eps
*s^2)/m2/t/(-t+m2)^2/(m2+s)^2/(4*m2^2+4*m2*s-s*t)^2,0,-eps^2*R4(s,t,m2)*(-1+2*
eps)*(-2*m2*eps*s^2*t^2-30*m2^2*t*eps*s^2-40*m2^3*t*eps*s+eps*s^3*t^2-14*m2*t*
eps*s^3-4*m2^2*s^3-8*m2^3*s^2-4*m2^4*s+24*m2^3*s*t-2*m2^2*s*t^2+18*m2^2*t*s^2-\
2*m2*t^2*s^2-t^2*s^3+6*t*s^3*m2-24*eps*m2^4*t+16*eps*m2^2*s^3+32*eps*m2^3*s^2+
16*eps*m2^4*s+12*m2^4*t)/m2/t/(m2+s)^2/(4*m2^2+4*m2*s-s*t)^2,eps^2*R4(s,t,m2)*
(192*m2^8+256*m2^8*eps^2-128*m2^6*s^2+64*m2^7*s-204*m2^5*t^3+448*m2^6*t^2-448*
m2^7*t+8*m2^3*t^5+4*m2^4*t^4-512*eps*m2^8-4*eps^3*s*t^7+1024*m2^7*s*eps^3-2*t^
6*s^2*eps^3+8*eps^2*s*t^7+24*m2^2*t^6*eps^2-32*m2^2*t^6*eps^3-384*m2^3*t^5*eps
^2+448*m2^3*t^5*eps^3+2344*m2^4*t^4*eps^2-2336*m2^4*t^4*eps^3-6304*m2^5*t^3*
eps^2+5504*m2^5*t^3*eps^3+6816*m2^6*t^2*eps^2-5632*m2^6*t^2*eps^3-2752*m2^7*t*
eps^2+2048*m2^7*t*eps^3-2944*m2^6*s^2*eps^2+2560*m2^6*s^2*eps^3-2048*m2^7*s*
eps^2-2*eps*s^2*t^6-4*eps*s*t^7+4*t^6*s^2*eps^2+30*m2^2*s*t^5+576*m2^5*t*s^2-\
616*m2^4*t^2*s^2-4*m2*t^6*s-56*m2^3*s*t^4+4*s^2*t^5*m2-12*m2^5*t^2*s+272*t^3*s
^2*m2^3-54*t^4*s^2*m2^2+32*m2^6*s*t-52*eps*m2^3*t^5-180*eps*m2^4*t^4+1440*eps*
m2^5*t^3-2144*eps*m2^6*t^2+1440*eps*m2^7*t+1088*eps*m2^6*s^2+512*eps*m2^7*s+8*
eps*m2^2*t^6-2304*m2^6*t*eps^3*s-3648*m2^5*t^2*eps^2*s+1600*m2^5*t^2*s*eps^3+
7936*m2^5*t*eps^2*s^2-5760*m2^5*t*s^2*eps^3+4736*m2^6*t*eps^2*s+66*m2*t^6*eps*
s-110*m2*t^6*s*eps^2+48*m2*t^6*eps^3*s-13*m2*t^5*eps^2*s^2+6*m2*t^5*s^2*eps^3-\
356*m2^2*t^5*eps*s+534*m2^2*t^5*eps^2*s-196*m2^2*t^5*s*eps^3+190*m2^2*t^4*eps*
s^2-304*m2^2*t^4*eps^2*s^2+180*m2^2*t^4*s^2*eps^3+780*m2^3*t^4*eps*s-1144*m2^3
*t^4*eps^2*s+328*m2^3*t^4*s*eps^3+2436*m2^3*t^3*eps^2*s^2-1496*m2^3*t^3*s^2*
eps^3-920*m2^4*t^3*eps*s+1672*m2^4*t^3*eps^2*s-496*m2^4*t^3*s*eps^3-6872*m2^4*
t^2*eps^2*s^2+4512*m2^4*t^2*s^2*eps^3+3*eps*m2*s^2*t^5+3540*m2^4*t^2*eps*s^2+
1616*m2^5*t^2*eps*s-3712*eps*m2^5*t*s^2-1856*eps*m2^6*t*s-1350*eps*m2^3*s^2*t^
3)/m2^2/t/(4*m2-t)^2/(-t+m2)^2/(4*m2^2+4*m2*s-s*t)^2,6*eps^2*R4(s,t,m2)*(64*m2
^7-m2*t^4*eps^2*s^2+2*m2*t^4*eps*s^2+t^5*s^2*eps^3+eps*s^2*t^5+128*m2^7*eps^2+
64*m2^6*s-4*m2^3*t^4-28*m2^4*t^3+96*m2^5*t^2-128*m2^6*t-192*eps*m2^7+912*m2^5*
t^2*eps^2-512*m2^6*t*eps^2-288*m2^5*s^2*eps^2-128*m2^6*s*eps^2-668*m2^4*t^3*
eps^2+152*m2^3*t^4*eps^2+2*s*t^6*eps-12*m2^2*t^5*eps^2-4*t^6*s*eps^2+20*m2^2*s
^2*t^3+84*m2^4*s*t^2-64*m2^3*t^2*s^2+64*m2^4*t*s^2-4*m2^2*s*t^4-32*m2^3*s*t^3+
2*m2*s*t^5-96*m2^5*s*t+12*eps*m2^3*t^4+168*eps*m2^4*t^3-368*eps*m2^5*t^2+384*
eps*m2^6*t+64*eps*m2^5*s^2-128*eps*m2^6*s-4*eps*m2^2*t^5+128*m2^6*s*eps^3+256*
m2^6*t*eps^3+320*m2^5*s^2*eps^3-640*m2^5*t^2*eps^3+528*m2^4*t^3*eps^3-2*s^2*t^
4*m2+2*t^6*eps^3*s-2*t^5*eps^2*s^2+16*m2^2*t^5*eps^3-160*m2^3*t^4*eps^3+150*m2
^2*t^3*eps^2*s^2+36*m2^3*t^3*eps*s+24*m2^3*t^3*eps^2*s+356*m2^3*t^2*eps*s^2-\
658*m2^3*t^2*eps^2*s^2-136*m2^4*t^2*eps*s-88*m2^4*t^2*eps^2*s-86*m2^2*t^3*s^2*
eps^3-26*m2*t^5*eps*s+40*m2*t^5*s*eps^2+70*m2^2*t^4*eps*s-100*m2^2*t^4*s*eps^2
-28*m2^3*t^3*s*eps^3-416*m2^4*t*eps*s^2+880*m2^4*t*eps^2*s^2+128*m2^5*t*eps*s+
256*m2^5*t*eps^2*s-640*m2^4*t*s^2*eps^3-256*m2^5*t*s*eps^3+s^2*t^4*m2*eps^3+
404*m2^3*t^2*s^2*eps^3+136*m2^4*t^2*s*eps^3+34*m2^2*t^4*s*eps^3-88*m2^2*t^3*
eps*s^2-16*m2*t^5*eps^3*s)/m2^2/t/(4*m2-t)^2/(-t+m2)^2/(4*m2^2+4*m2*s-s*t)^2,0
,0,eps^2*R4(s,t,m2)*(t^2*s^4*eps^2-eps*s^4*t^2+8*m2^3*s^3+16*m2^4*s^2+8*m2^5*s
-8*m2^5*t-32*m2^5*t*eps^2+40*m2^5*t*eps+72*eps^2*m2^5*s-4*t*s^3*m2^2-4*t*s^2*
m2^3-2*t^2*s^2*m2^2-8*m2^4*t*s+156*m2^4*s^2*eps^2+12*m2^2*s^4*eps^2+96*m2^3*s^
3*eps^2-64*eps*m2^3*s^3-110*eps*m2^4*s^2-52*eps*m2^5*s-6*eps*m2^2*s^4+12*t^2*s
^2*eps*m2^2-10*t^2*s^2*m2^2*eps^2-10*m2*t*eps^2*s^4+6*m2*t*eps*s^4+42*m2^2*t*
eps*s^3-62*m2^2*t*s^3*eps^2+44*m2^3*t*eps*s^2-60*m2^3*t*s^2*eps^2-2*t^2*s^3*
eps*m2+4*t^2*s^3*eps^2*m2-40*m2^4*t*s*eps^2+4*m2^3*t^2*eps*s-4*m2^3*t^2*s*eps^
2+48*m2^4*t*eps*s)/m2/t/(m2+s)^2/(4*m2^2+4*m2*s-s*t)^2,2*eps^2*R4(s,t,m2)*(3*
eps-2)*(16*eps*m2^3*s-16*eps*m2^3*t-20*m2^2*t*eps*s+32*eps*m2^2*s^2-14*m2*t*
eps*s^2+16*eps*m2*s^3-10*eps*s^3*t-5*eps*s^2*t^2+2*t*s^3-8*m2^2*s^2-4*m2^3*s+4
*m2^3*t+4*m2^2*t*s+t^2*s^2+2*m2*s^2*t-4*m2*s^3-2*eps*m2*s*t^2)/t/(m2+s)^2/(4*
m2^2+4*m2*s-s*t)^2,-2*eps^3*R4(s,t,m2)*s*(-m2*s-2*eps*m2*s+2*t*eps*s-2*m2^2+4*
eps*m2^2)/t/(4*m2^2+4*m2*s-s*t)^2,2*eps^3*R4(s,t,m2)*(-8*eps*m2*s*t^2+8*m2*t*
eps*s^2+4*m2*s*t^2-2*m2*s^2*t-s*t^3-t^2*s^2*eps^2+2*m2^2*t^2+4*m2^2*s^2+4*m2^3
*s+4*eps*m2^2*t^2-12*eps*m2^3*t-4*m2^2*t*s-16*eps*m2^3*s+3*eps*s*t^3-2*t^3*s*
eps^2-16*m2^2*t^2*eps^2+16*m2^3*t*eps^2-18*eps*m2^2*s^2+8*m2^3*s*eps^2+eps*s^2
*t^2+20*m2^2*s^2*eps^2+12*m2^2*t*eps*s-2*m2*t^2*s*eps^2-4*m2^2*t*eps^2*s-10*m2
*t*eps^2*s^2)/m2/t/(4*m2^2+4*m2*s-s*t)^2,0,0,-eps^2*R4(s,t,m2)*(-28*m2^2*t*eps
^2*s^2-8*m2*eps*s^2*t^2+16*m2^2*t*eps*s^2+24*m2^3*s^2*eps^2+4*m2^3*t*eps*s-16*
m2^3*t*s*eps^2-4*m2^2*t^2*eps*s+16*m2^2*t^2*s*eps^2-t^3*s^2*eps^2+14*m2*t^2*s^
2*eps^2-4*m2^4*s+16*eps*m2^4*t-12*eps*m2^3*s^2+16*eps*m2^4*s+eps*s^2*t^3-4*m2^
4*t)/t/(4*m2^2+4*m2*s-s*t)^2/m2,-2*eps^2*R4(s,t,m2)*(3*eps-1)*s*(-3*t*eps*s+6*
eps*m2*s-3*m2*s+s*t-2*m2^2)/t/(4*m2^2+4*m2*s-s*t)^2,2*eps^2*R4(s,t,m2)*s*(-t+
m2)*(-1+eps)*(-m2*s+2*eps*m2*s+t*eps*s-2*m2^2+8*eps*m2^2)/t/(4*m2^2+4*m2*s-s*t
)^2/m2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*t,0,0,0,0,
0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*(s+t),0,0,0,0,0,0,0],[-2*
eps^2*R4(s,t,m2)*(-4*m2^2*t^7-896*m2^6*s^3-384*m2^7*s^2-128*m2^4*s^5-640*m2^5*
s^4-128*m2^4*t^5+128*m2^5*t^4-4*t^5*s^4-4*t^4*s^5-10*s^3*t^6+40*m2^3*t^6+576*t
*m2^7*s-864*t^2*m2^6*s+3776*eps*m2^6*s^3+1472*eps*m2^7*s^2+832*eps*m2^4*s^5+
3136*eps*m2^5*s^4-768*eps*m2^5*t^4-5184*m2^6*s^3*eps^2+2304*m2^6*s^3*eps^3-\
1856*m2^7*s^2*eps^2+768*m2^7*s^2*eps^3-1472*m2^4*s^5*eps^2+768*m2^4*s^5*eps^3-\
4800*m2^5*s^4*eps^2+2304*m2^5*s^4*eps^3-384*t^4*m2^5*eps^3+896*eps*m2^4*t^5+
1120*t^4*m2^5*eps^2-1376*t^5*m2^4*eps^2+480*t^5*m2^4*eps^3+30*t^4*eps*s^5-56*t
^4*s^5*eps^2+30*t^4*s^5*eps^3+46*t^5*eps*s^4-96*t^5*eps^2*s^4+54*t^5*s^4*eps^3
+47*t^6*eps*s^3-72*t^6*eps^2*s^3+35*t^6*s^3*eps^3-304*t^6*eps*m2^3+478*t^6*eps
^2*m2^3-168*t^6*m2^3*eps^3+18*m2^2*t^7*eps^3-51*m2^2*t^7*eps^2+32*m2^2*t^7*eps
+102*m2*s^3*t^5+2112*m2^5*t*s^3-2592*m2^5*t^2*s^2-432*t^4*s^3*m2^2+40*t^4*s^4*
m2+1728*t^3*m2^4*s^2+256*t*m2^3*s^5+1080*t^3*m2^3*s^3-60*t^3*m2^2*s^4-168*t^2*
m2^2*s^5-360*t^2*m2^3*s^4+1024*t*m2^4*s^4-1920*t^2*m2^4*s^3-18*m2*s^2*t^6+186*
s^2*t^5*m2^2+44*m2*t^3*s^5-128*m2^4*t^4*s-732*m2^3*s^2*t^4-48*m2^3*s*t^5+32*m2
^2*s*t^6+544*m2^5*s*t^3-4*m2*t^7*s+1920*m2^6*t*s^2-7520*m2^5*s^3*t*eps+8512*m2
^5*s^3*t*eps^2-3104*m2^5*s^3*t*eps^3-6528*m2^6*s^2*t*eps+7008*m2^6*s^2*t*eps^2
-2400*m2^6*s^2*t*eps^3-1824*m2^7*s*t*eps+1888*m2^7*s*t*eps^2-640*m2^7*s*t*eps^
3+4928*m2^4*s^3*t^2*eps-3072*m2^4*s^3*t^2*eps^2+160*m2^4*s^3*t^2*eps^3+7728*m2
^5*s^2*t^2*eps-7360*m2^5*s^2*t^2*eps^2+2320*m2^5*s^2*t^2*eps^3+2064*m2^6*s*t^2
*eps-1600*m2^6*s*t^2*eps^2+400*m2^6*s*t^2*eps^3-1728*m2^3*s^5*t*eps+3104*m2^3*
s^5*t*eps^2-1632*m2^3*s^5*t*eps^3-4544*m2^4*s^4*t*eps+6496*m2^4*s^4*t*eps^2-\
2976*m2^4*s^4*t*eps^3+1286*t^4*eps*m2^2*s^3-1367*t^4*m2^2*s^3*eps^2+551*t^4*m2
^2*s^3*eps^3+3074*t^4*eps*m2^3*s^2-4296*t^4*m2^3*s^2*eps^2+1776*t^4*m2^3*s^2*
eps^3+352*t^4*eps*m2^4*s-400*t^4*eps^2*m2^4*s+16*t^4*m2^4*s*eps^3-322*m2*t^3*s
^5*eps+596*m2*t^3*s^5*eps^2-318*m2*t^3*s^5*eps^3+1218*m2^2*t^3*s^4*eps-2760*m2
^2*t^3*s^4*eps^2+1602*m2^2*t^3*s^4*eps^3-2284*m2^3*t^3*s^3*eps+836*m2^3*t^3*s^
3*eps^2+256*m2^3*t^3*s^3*eps^3-5360*m2^4*t^3*s^2*eps+5800*m2^4*t^3*s^2*eps^2-\
2104*m2^4*t^3*s^2*eps^3-1200*m2^5*t^3*s*eps+896*m2^5*t^3*s*eps^2-48*m2^5*t^3*s
*eps^3+1188*m2^2*s^5*t^2*eps-2172*m2^2*s^5*t^2*eps^2+1152*m2^2*s^5*t^2*eps^3+
612*m2^3*s^4*t^2*eps+180*m2^3*s^4*t^2*eps^2-432*m2^3*s^4*t^2*eps^3+76*t^6*m2*s
^2*eps^3-208*t^6*eps*m2^2*s+312*t^6*eps^2*m2^2*s-108*t^6*m2^2*s*eps^3+590*t^5*
m2*s^3*eps^2-283*t^5*m2*s^3*eps^3-1003*t^5*eps*m2^2*s^2+1540*t^5*m2^2*s^2*eps^
2-652*t^5*m2^2*s^2*eps^3+320*t^5*eps*m2^3*s-468*t^5*m2^3*s*eps^2+176*t^5*m2^3*
s*eps^3-468*t^4*eps*m2*s^4+980*t^4*m2*eps^2*s^4-552*t^4*m2*s^4*eps^3+15*m2*t^7
*eps^3*s-43*m2*t^7*s*eps^2+28*m2*t^7*eps*s+113*t^6*eps*m2*s^2-179*t^6*m2*eps^2
*s^2-413*eps*m2*s^3*t^5)/m2^2/t/s/(-t+m2)/(4*m2-t)^2/(m2+s)/(4*m2^2+4*m2*s-s*t
)^2/(-5*eps*t+6*eps*s-4*s+6*t),eps^2*R4(s,t,m2)*(-12*t^4*s^3+63*m2*t^4*eps^2*s
^2-40*m2*t^4*eps*s^2-553*m2*t^2*eps^2*s^4+332*m2*t^2*eps*s^4-8*m2^3*t^4+16*m2^
4*t^3-40*m2^4*s^3-40*m2^3*s^4+8*t^3*s^4+20*s^3*t^4*eps^3+264*m2^3*s^4*eps^3-60
*m2*t^2*s^4+52*t^3*eps^2*s^4-24*t^3*s^4*eps^3-36*eps*s^4*t^3+140*m2^4*t^3*eps^
2-102*m2^3*t^4*eps^2+92*m2^2*s^2*t^3-24*m2^4*s*t^2-144*m2^3*t^2*s^2+80*m2^4*t*
s^2+12*m2^2*s*t^4+36*m2^3*s*t^3+64*eps*m2^3*t^4-96*eps*m2^4*t^3-482*m2^3*s^4*
eps^2-482*m2^4*s^3*eps^2+264*m2^4*s^3*eps^3-48*m2^4*t^3*eps^3+46*s^3*t^4*eps-\
54*s^3*t^4*eps^2+76*m2*t^3*s^3+92*m2^2*t*s^4-188*m2^2*t^2*s^3+172*m2^3*t*s^3-4
*s^2*t^4*m2+264*eps*m2^4*s^3+264*eps*m2^3*s^4+36*m2^3*t^4*eps^3-7*m2^2*t^3*eps
^2*s^2+40*m2^3*t^3*eps*s-113*m2^3*t^3*eps^2*s+428*m2^3*t^2*eps*s^2-262*m2^3*t^
2*eps^2*s^2-48*m2^4*t^2*eps*s+126*m2^4*t^2*eps^2*s+252*m2*t^3*eps^2*s^3-38*m2*
t^3*s^3*eps^3+55*m2^2*t^3*s^2*eps^3-96*m2^2*t^4*eps*s+117*m2^2*t^4*s*eps^2+18*
m2^3*t^3*s*eps^3+856*m2^2*t^2*eps*s^3-344*m2^4*t*eps*s^2+352*m2^4*t*eps^2*s^2-\
64*m2^4*t*s^2*eps^3-1049*m2^2*t^2*eps^2*s^3+358*m2^2*t^2*s^3*eps^3-15*s^2*t^4*
m2*eps^3-282*m2*t^3*eps*s^3-24*m2^3*t^2*s^2*eps^3-24*m2^4*t^2*s*eps^3-560*m2^2
*t*eps*s^4+983*m2^2*t*eps^2*s^4-924*m2^3*t*eps*s^3+1387*m2^3*t*s^3*eps^2-622*
m2^3*t*s^3*eps^3-36*m2^2*t^4*s*eps^3-156*m2^2*t^3*eps*s^2+285*m2*s^4*t^2*eps^3
-525*m2^2*t*s^4*eps^3)/m2/t/s/(-t+m2)/(m2+s)/(4*m2^2+4*m2*s-s*t)^2/(-5*eps*t+6
*eps*s-4*s+6*t),-eps^2*R4(s,t,m2)*(3*eps-2)*(-336*m2^2*t*eps*s^2+96*m2^2*t*s^2
+28*eps*s^3*t^2+75*t^3*s^2*eps^2-95*eps*s^2*t^3-8*t^2*s^3-96*m2^3*t^2+20*m2^2*
s^3+22*s^2*t^3+20*m2*s^4-10*t*s^4+88*m2*eps^2*s^4-55*t*eps^2*s^4+61*eps*s^4*t-\
24*t^2*s^3*eps^2-102*eps*m2*s^4+88*m2^2*s^3*eps^2-160*m2^3*t^2*eps^2+34*m2*t^3
*s+64*m2^3*s*t-164*m2^2*s*t^2+272*eps*m2^3*t^2-84*m2*t^2*s^2+22*t*s^3*m2-102*
eps*m2^2*s^3-224*m2^3*t*eps*s+192*m2^3*t*s*eps^2-139*m2*t^3*eps*s+106*m2*t^3*s
*eps^2+510*m2^2*t^2*eps*s-328*m2^2*t^2*s*eps^2+294*m2*eps*s^2*t^2-41*m2*t*eps*
s^3+288*m2^2*t*eps^2*s^2-216*m2*t^2*s^2*eps^2+30*m2*t*eps^2*s^3)/s/(m2+s)/t/(4
*m2^2+4*m2*s-s*t)^2/(-5*eps*t+6*eps*s-4*s+6*t),0,2*eps^2*R4(s,t,m2)*(4*t^9*m2+
4*t^9*s-48*t^8*m2^2-768*m2^5*s^5-768*m2^6*s^4+256*m2^6*t^4-304*m2^4*t^6+16*s^4
*t^6+68*s^3*t^7+8*t^5*s^5+24*t^8*s^2+200*m2^3*t^7+192*t^5*m2^5*eps^3-512*t^5*
m2^5*eps^2+2240*m2^6*t^4*eps^2-768*m2^6*t^4*eps^3+51*t^9*m2*eps^2+43*t^9*s*eps
^2-32*t^9*eps*m2-7092*eps*m2^3*s*t^6-3020*eps*m2^2*s^2*t^6-24544*m2^5*t^3*s^2*
eps^3-1056*m2^6*t^3*s*eps^3-17088*m2^4*t^2*s^4*eps^3-10944*m2^5*t^2*s^3*eps^3+
6464*m2^6*t^2*s^2*eps^3-640*m2^7*t^2*s*eps^3+8448*m2^5*t*s^4*eps^3+9216*m2^6*t
*s^3*eps^3+768*m2^7*t*s^2*eps^3-3012*m2^2*t^4*s^4*eps^3+18584*m2^3*t^4*s^3*eps
^3+23072*m2^4*t^4*s^2*eps^3+13944*m2^5*t^4*eps^2*s-2320*m2^5*t^4*s*eps^3+11376
*m2^3*t^3*s^4*eps^3-9344*m2^4*t^3*s^3*eps^3+2141*t^6*m2*s^3*eps^3+5303*t^6*m2^
2*s^2*eps^2-1895*t^6*m2^2*s^2*eps^3+11587*t^6*m2^3*s*eps^2-3702*t^6*m2^3*s*eps
^3+276*t^5*m2*s^4*eps^3-9723*t^5*m2^2*s^3*eps^3+16093*t^5*m2^3*s^2*eps^2-5350*
t^5*m2^3*s^2*eps^3+14588*t^5*eps*m2^4*s-23318*t^5*eps^2*m2^4*s+6568*t^5*m2^4*s
*eps^3+136*t^8*eps*m2*s-194*t^8*eps^2*m2*s+66*t^8*s*m2*eps^3+1658*t^7*eps*m2*s
^2-2635*t^7*m2*eps^2*s^2+937*t^7*m2*s^2*eps^3+912*t^7*eps*m2^2*s-1571*t^7*eps^
2*m2^2*s+532*t^7*m2^2*s*eps^3+4812*t^6*eps*m2*s^3-6814*t^6*m2*s^3*eps^2-2016*
m2^7*t^2*eps*s+12672*m2^5*t*eps*s^4+24896*m2^6*t*eps*s^3+1600*m2^7*t*eps*s^2-\
52128*m2^5*t^3*eps*s^2+1408*m2^6*t^3*eps*s-42328*m2^4*t^2*eps*s^4-37376*m2^5*t
^2*eps*s^3+14560*m2^6*t^2*eps*s^2+35700*m2^3*t^4*eps*s^3+47788*m2^4*t^4*eps*s^
2-9312*m2^5*t^4*eps*s+37036*m2^3*t^3*eps*s^4-7328*m2^4*t^3*eps*s^3+2272*eps*m2
*s^4*t^5-20844*eps*m2^2*s^3*t^5-11790*eps*m2^3*s^2*t^5-13740*m2^2*t^4*eps*s^4-\
10176*m2^3*t^2*eps^2*s^5-22720*m2^6*t^2*eps^2*s^2+2048*m2^7*t^2*eps^2*s+11328*
m2^4*t*eps^2*s^5-10240*m2^4*t*eps*s^5-19456*m2^5*t*eps^2*s^4-33408*m2^6*t*eps^
2*s^3-2048*m2^7*t*eps^2*s^2+17938*m2^2*t^4*eps^2*s^4+712*m2*t^4*eps*s^5-816*m2
*t^4*eps^2*s^5-784*m2^6*t^3*eps^2*s+78176*m2^5*t^3*eps^2*s^2+15016*m2^4*t^3*
eps^2*s^3-49584*m2^3*t^3*eps^2*s^4+4212*m2^2*t^3*eps^2*s^5-3708*m2^2*t^3*eps*s
^5+48320*m2^5*t^2*eps^2*s^3+58432*m2^4*t^2*eps^2*s^4+9064*m2^3*t^2*eps*s^5+
30040*eps^2*m2^2*s^3*t^5-2890*eps^2*m2*s^4*t^5-70478*m2^4*t^4*eps^2*s^2-52982*
m2^3*t^4*eps^2*s^3-28*t^9*eps*s-180*t^8*eps*s^2+280*t^8*eps^2*s^2-100*t^8*s^2*
eps^3+368*t^8*eps*m2^2-580*t^8*m2^2*eps^2+204*t^8*m2^2*eps^3-400*t^7*eps*s^3+
557*t^7*eps^2*s^3-173*t^7*s^3*eps^3-1440*t^7*eps*m2^3+2230*t^7*eps^2*m2^3-780*
t^7*m2^3*eps^3+168*t^6*eps^2*s^4-2916*t^6*m2^4*eps^2+1008*t^6*m2^4*eps^3+60*t^
5*s^5*eps^2-52*t^5*eps*s^5-15*t^9*eps^3*s-18*t^9*m2*eps^3-4608*eps^2*m2^5*s^5-\
4608*eps^2*m2^6*s^4+7744*t^3*m2^5*s^2+1568*t^3*m2^4*s^3-7344*t^4*m2^4*s^2+1792
*t*m2^4*s^5-6144*t^4*m2^3*s^3-4480*t*m2^6*s^3-6024*t^3*m2^3*s^4-2304*t*m2^5*s^
4+2080*t^4*m2^2*s^4+7312*t^2*m2^4*s^4-384*t*m2^7*s^2-1520*t^2*m2^3*s^5+6400*t^
2*m2^5*s^3+576*t^2*m2^7*s-1856*t^2*m2^6*s^2-448*t^3*m2^6*s-312*m2*t^5*s^4-808*
s^3*t^6*m2+600*t^3*m2^2*s^5-112*t^4*m2*s^5-84*m2^2*t^7*s-216*m2*t^7*s^2+1248*
m2^5*t^4*s+2048*m2^3*s^2*t^5+828*m2^3*t^6*s-1776*m2^4*t^5*s+308*m2^2*s^2*t^6-\
24*m2*t^8*s+4224*eps*m2^5*s^5+4224*eps*m2^6*s^4+256*eps*m2^5*t^5-1536*eps*m2^6
*t^4+1952*eps*m2^4*t^6-136*eps*s^4*t^6+3504*m2^2*s^3*t^5)/m2/s/t^2/(-t+m2)/(4*
m2-t)^2/(m2+s)/(4*m2^2+4*m2*s-s*t)^2/(-5*eps*t+6*eps*s-4*s+6*t),6*eps^2*R4(s,t
,m2)*(36*m2^2*t^7-256*m2^4*s^5-256*m2^5*s^4+128*m2^5*t^4-16*t^5*s^4-8*t^4*s^5-\
68*s^3*t^6-88*m2^3*t^6-4*t^8*s-4*t^8*m2-24*t^7*s^2+384*t^2*m2^6*s+1408*eps*m2^
4*s^5+1408*eps*m2^5*s^4-768*eps*m2^5*t^4-1536*m2^4*s^5*eps^2-1536*m2^5*s^4*eps
^2-384*t^4*m2^5*eps^3+128*eps*m2^4*t^5+1120*t^4*m2^5*eps^2-256*t^5*m2^4*eps^2+
96*t^5*m2^4*eps^3+52*t^4*eps*s^5-60*t^4*s^5*eps^2+136*t^5*eps*s^4-168*t^5*eps^
2*s^4+400*t^6*eps*s^3-557*t^6*eps^2*s^3+173*t^6*s^3*eps^3+592*t^6*eps*m2^3-898
*t^6*eps^2*m2^3+312*t^6*m2^3*eps^3-150*m2^2*t^7*eps^3+427*m2^2*t^7*eps^2-272*
m2^2*t^7*eps+564*m2*s^3*t^5-1792*m2^5*t*s^3-1416*t^4*s^3*m2^2+296*t^4*s^4*m2+
1664*t^3*m2^4*s^2+512*t*m2^3*s^5+352*t^3*m2^3*s^3-1480*t^3*m2^2*s^4-336*t^2*m2
^2*s^5+2480*t^2*m2^3*s^4-1024*t*m2^4*s^4+2432*t^2*m2^4*s^3+132*m2*s^2*t^6+164*
s^2*t^5*m2^2+88*m2*t^3*s^5+384*m2^4*t^4*s-1464*m2^3*s^2*t^4-416*m2^3*s*t^5+112
*m2^2*s*t^6-256*m2^5*s*t^3+12*m2*t^7*s-256*m2^6*t*s^2+9856*m2^5*s^3*t*eps-\
13824*m2^5*s^3*t*eps^2+4608*m2^5*s^3*t*eps^3+1152*m2^6*s^2*t*eps-1664*m2^6*s^2
*t*eps^2+768*m2^6*s^2*t*eps^3-13696*m2^4*s^3*t^2*eps+18656*m2^4*s^3*t^2*eps^2-\
5760*m2^4*s^3*t^2*eps^3+2112*m2^5*s^2*t^2*eps-4064*m2^5*s^2*t^2*eps^2+896*m2^5
*s^2*t^2*eps^3-1472*m2^6*s*t^2*eps+1728*m2^6*s*t^2*eps^2-640*m2^6*s*t^2*eps^3-\
2944*m2^3*s^5*t*eps+3264*m2^3*s^5*t*eps^2+5632*m2^4*s^4*t*eps-8704*m2^4*s^4*t*
eps^2+3840*m2^4*s^4*t*eps^3+8752*t^4*eps*m2^2*s^3-13158*t^4*m2^2*s^3*eps^2+
4560*t^4*m2^2*s^3*eps^3+10144*t^4*eps*m2^3*s^2-15234*t^4*m2^3*s^2*eps^2+5184*t
^4*m2^3*s^2*eps^3-2688*t^4*eps*m2^4*s+4320*t^4*eps^2*m2^4*s-1088*t^4*m2^4*s*
eps^3-556*m2*t^3*s^5*eps+636*m2*t^3*s^5*eps^2+9292*m2^2*t^3*s^4*eps-13008*m2^2
*t^3*s^4*eps^2+3600*m2^2*t^3*s^4*eps^3-2240*m2^3*t^3*s^3*eps+4424*m2^3*t^3*s^3
*eps^2-2144*m2^3*t^3*s^3*eps^3-12864*m2^4*t^3*s^2*eps+20224*m2^4*t^3*s^2*eps^2
-6560*m2^4*t^3*s^2*eps^3+768*m2^5*t^3*s*eps-832*m2^5*t^3*s*eps^2+128*m2^5*t^3*
s*eps^3+2040*m2^2*s^5*t^2*eps-2304*m2^2*s^5*t^2*eps^2-14408*m2^3*s^4*t^2*eps+
20640*m2^3*s^4*t^2*eps^2-6912*m2^3*s^4*t^2*eps^3-582*t^6*m2*s^2*eps^3-1000*t^6
*eps*m2^2*s+1656*t^6*eps^2*m2^2*s-556*t^6*m2^2*s*eps^3+4945*t^5*m2*s^3*eps^2-\
1599*t^5*m2*s^3*eps^3-704*t^5*eps*m2^2*s^2+683*t^5*m2^2*s^2*eps^2-238*t^5*m2^2
*s^2*eps^3+3480*t^5*eps*m2^3*s-5724*t^5*m2^3*s*eps^2+1784*t^5*m2^3*s*eps^3-\
2060*t^4*eps*m2*s^4+2776*t^4*m2*eps^2*s^4-528*t^4*m2*s^4*eps^3-21*m2*t^7*eps^3
*s+65*m2*t^7*s*eps^2-52*m2*t^7*eps*s-1028*t^6*eps*m2*s^2+1649*t^6*m2*eps^2*s^2
-3432*eps*m2*s^3*t^5+32*t^8*eps*m2-51*t^8*eps^2*m2+18*t^8*m2*eps^3+28*t^8*eps*
s-43*t^8*eps^2*s+15*t^8*s*eps^3+180*t^7*eps*s^2-280*t^7*eps^2*s^2+100*t^7*s^2*
eps^3)/m2/s/t^2/(-t+m2)/(4*m2-t)^2/(m2+s)/(4*m2^2+4*m2*s-s*t)^2/(-5*eps*t+6*
eps*s-4*s+6*t),eps^2*R4(s,t,m2)*(-940*m2^2*t*eps*s^2+164*m2^2*t*s^2+340*eps*s^
3*t^2-137*t^3*s^2*eps^2+70*eps*s^2*t^3-48*t^2*s^3+12*m2^2*t^3-72*m2^3*t^2-32*
m2^2*s^3-56*m2^3*s^2-8*s^2*t^3+24*m2*s^4-20*t*s^4+322*m2*eps^2*s^4-349*t*eps^2
*s^4+168*eps*s^4*t-654*t^2*s^3*eps^2-176*eps*m2*s^4-392*m2^2*s^3*eps^2-498*m2^
3*t^2*eps^2+205*m2^2*t^3*eps^2+16*m2*t^3*s+32*m2^3*s*t-32*m2^2*s*t^2-104*eps*
m2^2*t^3+344*eps*m2^3*t^2+368*eps*m2^3*s^2-16*m2*t^2*s^2+112*t*s^3*m2+192*eps*
m2^2*s^3-714*m2^3*s^2*eps^2-104*m2^3*t*eps*s+132*m2^3*t*s*eps^2-72*m2*t^3*eps*
s+106*m2*t^3*s*eps^2-12*m2^2*t^2*eps*s+218*m2^2*t^2*s*eps^2+88*m2*eps*s^2*t^2-\
628*m2*t*eps*s^3+1637*m2^2*t*eps^2*s^2-180*m2*t^2*s^2*eps^2+1044*m2*t*eps^2*s^
3-499*s^3*t*m2*eps^3-7*s*t^3*m2*eps^3-128*s*t*m2^3*eps^3+190*t^2*m2*s^2*eps^3-\
156*t^2*m2^2*s*eps^3-910*s^2*t*m2^2*eps^3+224*m2^2*s^3*eps^3+392*m2^3*s^2*eps^
3-168*m2*s^4*eps^3+85*t^3*s^2*eps^3+386*t^2*s^3*eps^3-78*m2^2*t^3*eps^3+184*m2
^3*t^2*eps^3+213*s^4*t*eps^3)/(m2+s)/t/(4*m2^2+4*m2*s-s*t)^2/(-5*eps*t+6*eps*s
-4*s+6*t),0,0,0,0,1/2*eps^2*R4(s,t,m2)*(-20*m2^2*t*eps*s^2-8*m2^2*t*s^2-172*
eps*s^3*t^2+3*t^3*s^2*eps^2+2*eps*s^2*t^3+24*t^2*s^3-16*m2^2*t^3+56*m2^3*t^2-\
32*m2^2*s^3-32*m2*s^4+24*t*s^4-480*m2*eps^2*s^4+444*t*eps^2*s^4-204*eps*s^4*t+
364*t^2*s^3*eps^2+240*eps*m2*s^4-520*m2^2*s^3*eps^2+432*m2^3*t^2*eps^2-204*m2^
2*t^3*eps^2-16*m2*t^3*s+56*m2^3*s*t+8*m2^2*s*t^2+128*eps*m2^2*t^3-308*eps*m2^3
*t^2+16*eps*m2^3*s^2-24*m2*t^2*s^2-40*t*s^3*m2+256*eps*m2^2*s^3-40*m2^3*s^2*
eps^2-412*m2^3*t*eps*s+724*m2^3*t*s*eps^2+90*m2*t^3*eps*s-109*m2*t^3*s*eps^2+
92*m2^2*t^2*eps*s-356*m2^2*t^2*s*eps^2+172*m2*eps*s^2*t^2+172*m2*t*eps*s^3-8*
m2^2*t*eps^2*s^2-284*m2*t^2*s^2*eps^2-240*m2*t*eps^2*s^3+76*s^3*t*m2*eps^3+9*s
*t^3*m2*eps^3-312*s*t*m2^3*eps^3+72*t^2*m2*s^2*eps^3+240*t^2*m2^2*s*eps^3+80*s
^2*t*m2^2*eps^3+352*m2^2*s^3*eps^3+64*m2^3*s^2*eps^3+288*m2*s^4*eps^3-15*t^3*s
^2*eps^3-248*t^2*s^3*eps^3+72*m2^2*t^3*eps^3-156*m2^3*t^2*eps^3-288*s^4*t*eps^
3)/s/(m2+s)/(4*m2^2+4*m2*s-s*t)^2/(-5*eps*t+6*eps*s-4*s+6*t),0,0,0,0,0,0,-eps^
2*R4(s,t,m2)*(112*t^2*s^4*eps^2-60*eps*s^4*t^2-16*m2^4*s^2+16*m2^2*s^4-16*m2^4
*t^2-8*m2^2*t^4+48*m2^3*t^3+16*t^3*s^3+8*s^2*t^4+8*t^2*s^4+48*t*s^3*m2^2+48*t*
s^2*m2^3+40*t^2*s^2*m2^2-32*m2^4*t*s-232*m2^4*s^2*eps^2+208*m2^2*s^4*eps^2-24*
m2^3*s^3*eps^2-16*eps*m2^3*s^3+104*eps*m2^4*s^2-120*eps*m2^2*s^4-240*t^2*s^2*
eps*m2^2+458*t^2*s^2*m2^2*eps^2-464*m2*t*eps^2*s^4+240*m2*t*eps*s^4-216*m2^2*t
*eps*s^3+208*m2^2*t*s^3*eps^2-192*m2^3*t*eps*s^2+100*m2^3*t*s^2*eps^2+412*t^2*
s^3*eps*m2-694*t^2*s^3*eps^2*m2-620*m2^4*t*s*eps^2-676*m2^3*t^2*eps*s+1278*m2^
3*t^2*s*eps^2+280*m2^4*t*eps*s+114*t^3*m2^2*s*eps^3+338*t^2*m2*s^3*eps^3-178*t
^2*m2^2*s^2*eps^3-612*t^2*m2^3*s*eps^3+264*m2*t*s^4*eps^3+44*m2^2*t*s^3*eps^3+
104*m2^3*t*s^2*eps^3+352*m2^4*t*s*eps^3-62*t^4*s*m2*eps^3-362*t^3*m2*eps^2*s^2
+166*t^3*m2*s^2*eps^3+212*eps*m2*s^2*t^3-202*m2^2*t^3*s*eps^2-30*m2*t^4*eps*s-\
32*m2*s^2*t^3-108*t^3*s^3*eps^3+210*t^3*eps^2*s^3-116*t^3*eps*s^3-70*s^2*t^4*
eps^3-244*m2^3*t^3*eps^3+48*m2^4*t^2*eps^3+129*t^4*eps^2*s^2+36*m2^2*t^4*eps^3
-66*eps*s^2*t^4+96*m2^4*t^2*eps+534*m2^3*t^3*eps^2-300*m2^3*t^3*eps-102*m2^2*t
^4*eps^2+64*m2^2*t^4*eps-140*m2^4*t^2*eps^2-96*m2^2*s^4*eps^3-64*t^2*s^3*m2-32
*m2*t*s^4+96*m2^3*t^2*s-60*t^2*s^4*eps^3+128*m2^4*s^2*eps^3+32*m2^3*s^3*eps^3+
85*m2*t^4*s*eps^2+100*m2^2*t^3*eps*s)/(m2+s)/t/(4*m2^2+4*m2*s-s*t)^2/(-5*eps*t
+6*eps*s-4*s+6*t),-1/2*eps^2*R4(s,t,m2)*(s+t)*(604*m2^2*t*eps*s^2-104*m2^2*t*s
^2-268*eps*s^3*t^2+587*t^3*s^2*eps^2-358*eps*s^2*t^3+40*t^2*s^3+24*m2^3*t^2-96
*m2^2*s^3-96*m2^3*s^2+48*s^2*t^3-8*t*s^4+288*m2*eps^2*s^4-324*t*eps^2*s^4+100*
eps*s^4*t+304*t^2*s^3*eps^2-64*eps*m2*s^4-776*m2^2*s^3*eps^2+152*m2^3*t^2*eps^
2+48*m2*t^3*s-72*m2^3*s*t-8*m2^2*s*t^2-116*eps*m2^3*t^2+608*eps*m2^3*s^2+8*m2*
t^2*s^2-40*t*s^3*m2+544*eps*m2^2*s^3-1064*m2^3*s^2*eps^2+532*m2^3*t*eps*s-1076
*m2^3*t*s*eps^2-406*m2*t^3*eps*s+675*m2*t^3*s*eps^2-20*m2^2*t^2*eps*s+248*m2^2
*t^2*s*eps^2-172*m2*eps*s^2*t^2+220*m2*t*eps*s^3-856*m2^2*t*eps^2*s^2+344*m2*t
^2*s^2*eps^2-248*m2*t*eps^2*s^3+44*s^3*t*m2*eps^3-267*s*t^3*m2*eps^3+584*s*t*
m2^3*eps^3-100*t^2*m2*s^2*eps^3-248*t^2*m2^2*s*eps^3+240*s^2*t*m2^2*eps^3+224*
m2^2*s^3*eps^3+512*m2^3*s^2*eps^3-288*m2*s^4*eps^3-235*t^3*s^2*eps^3+20*t^2*s^
3*eps^3-60*m2^3*t^2*eps^3+288*s^4*t*eps^3)/s/(m2+s)/t/(4*m2^2+4*m2*s-s*t)^2/(-\
5*eps*t+6*eps*s-4*s+6*t),1/2*eps^2*R4(s,t,m2)*(-20*m2^2*t*eps*s^2-8*m2^2*t*s^2
-172*eps*s^3*t^2+3*t^3*s^2*eps^2+2*eps*s^2*t^3+24*t^2*s^3-16*m2^2*t^3+56*m2^3*
t^2-32*m2^2*s^3-32*m2*s^4+24*t*s^4-480*m2*eps^2*s^4+444*t*eps^2*s^4-204*eps*s^
4*t+364*t^2*s^3*eps^2+240*eps*m2*s^4-520*m2^2*s^3*eps^2+432*m2^3*t^2*eps^2-204
*m2^2*t^3*eps^2-16*m2*t^3*s+56*m2^3*s*t+8*m2^2*s*t^2+128*eps*m2^2*t^3-308*eps*
m2^3*t^2+16*eps*m2^3*s^2-24*m2*t^2*s^2-40*t*s^3*m2+256*eps*m2^2*s^3-40*m2^3*s^
2*eps^2-412*m2^3*t*eps*s+724*m2^3*t*s*eps^2+90*m2*t^3*eps*s-109*m2*t^3*s*eps^2
+92*m2^2*t^2*eps*s-356*m2^2*t^2*s*eps^2+172*m2*eps*s^2*t^2+172*m2*t*eps*s^3-8*
m2^2*t*eps^2*s^2-284*m2*t^2*s^2*eps^2-240*m2*t*eps^2*s^3+76*s^3*t*m2*eps^3+9*s
*t^3*m2*eps^3-312*s*t*m2^3*eps^3+72*t^2*m2*s^2*eps^3+240*t^2*m2^2*s*eps^3+80*s
^2*t*m2^2*eps^3+352*m2^2*s^3*eps^3+64*m2^3*s^2*eps^3+288*m2*s^4*eps^3-15*t^3*s
^2*eps^3-248*t^2*s^3*eps^3+72*m2^2*t^3*eps^3-156*m2^3*t^2*eps^3-288*s^4*t*eps^
3)/(m2+s)/t/(4*m2^2+4*m2*s-s*t)^2/(-5*eps*t+6*eps*s-4*s+6*t),-4*eps^2*R4(s,t,
m2)*(s+t)^3*(3*eps-2)*(-2+eps)*(-5*t*eps*s-6*m2*t*eps+8*eps*m2*s+8*eps*m2^2+s*
t-2*m2*s+m2*t-2*m2^2)/s/(m2+s)/t/(4*m2^2+4*m2*s-s*t)^2/(-5*eps*t+6*eps*s-4*s+6
*t),0,0,0,0],[-eps^2*(-384*m2^5*s^3-192*m2^4*s^4-4*t^4*s^4+6*s^3*t^5-192*m2^6*
s^2+16*m2^2*t^6*eps^2-6*m2^2*t^6*eps^3-128*m2^3*t^5*eps^2+48*m2^3*t^5*eps^3+
256*m2^4*t^4*eps^2-96*m2^4*t^4*eps^3-928*m2^6*s^2*eps^2+384*m2^6*s^2*eps^3+832
*m2^5*t*s^2-920*m2^4*t^2*s^2-24*m2^3*s*t^4+6*s^2*t^5*m2-384*m2^5*t^2*s+352*t^3
*s^2*m2^3-78*t^4*s^2*m2^2+288*m2^6*s*t+64*eps*m2^3*t^5-128*eps*m2^4*t^4+736*
eps*m2^6*s^2-8*eps*m2^2*t^6-320*m2^6*t*eps^3*s-936*m2^5*t^2*eps^2*s+280*m2^5*t
^2*s*eps^3+3008*m2^5*t*eps^2*s^2-1056*m2^5*t*s^2*eps^3+944*m2^6*t*eps^2*s-4*m2
*t^6*eps*s+8*m2*t^6*s*eps^2-3*m2*t^6*eps^3*s+63*m2*t^5*eps^2*s^2-28*m2*t^5*s^2
*eps^3+16*m2^2*t^5*eps*s-32*m2^2*t^5*eps^2*s+12*m2^2*t^5*s*eps^3+367*m2^2*t^4*
eps*s^2-533*m2^2*t^4*eps^2*s^2+230*m2^2*t^4*s^2*eps^3+108*m2^3*t^4*eps*s-148*
m2^3*t^4*eps^2*s+48*m2^3*t^4*s*eps^3+1462*m2^3*t^3*eps^2*s^2-586*m2^3*t^3*s^2*
eps^3-428*m2^4*t^3*eps*s+524*m2^4*t^3*eps^2*s-152*m2^4*t^3*s*eps^3-2784*m2^4*t
^2*eps^2*s^2+948*m2^4*t^2*s^2*eps^3-39*eps*m2*s^2*t^5+2788*m2^4*t^2*eps*s^2+
1040*m2^5*t^2*eps*s-2784*eps*m2^5*t*s^2-912*eps*m2^6*t*s-1212*eps*m2^3*s^2*t^3
+4*t^4*eps^2*s^4-6*t^4*s^4*eps^3+26*t^5*s^3*eps^2-11*t^5*s^3*eps^3+6*t^4*eps*s
^4-4*t^3*s^5*eps+10*t^3*s^5*eps^2-6*t^3*s^5*eps^3-160*m2^3*s^5*eps^2+96*m2^3*s
^5*eps^3-1248*m2^4*s^4*eps^2+576*m2^4*s^4*eps^3-2016*m2^5*s^3*eps^2+864*m2^5*s
^3*eps^3+304*m2^3*t*s^4-144*m2^2*t^2*s^4-680*m2^3*t^2*s^3+848*m2^4*t*s^3+36*t^
3*s^4*m2+268*m2^2*t^3*s^3+120*t^3*s*m2^4-58*t^4*s^3*m2+1536*eps*m2^5*s^3+64*
eps*m2^3*s^5+864*eps*m2^4*s^4-21*eps*s^3*t^5-1212*eps^2*m2^3*s^3*t^2-166*eps^2
*m2^2*s^4*t^2-90*eps^2*m2*s^5*t^2+36*eps*m2*s^5*t^2+240*m2^2*t*eps^2*s^5-96*m2
^2*t*eps*s^5+1456*m2^3*t*eps^2*s^4+2944*m2^4*t*eps^2*s^3-179*s^3*t^4*eps^2*m2+
169*s^3*t^4*eps*m2+509*eps^2*s^3*t^3*m2^2-46*eps^2*s^4*t^3*m2-600*m2^3*s^4*t*
eps^3+69*t^4*m2*s^3*eps^3+60*m2*t^3*s^4*eps^3-125*m2^2*t^3*s^3*eps^3-30*m2^2*s
^4*t^2*eps^3+192*m2^3*s^3*t^2*eps^3-1016*m2^4*s^3*t*eps^3+340*m2^2*t^2*eps*s^4
+1716*m2^3*t^2*eps*s^3-1160*eps*m2^3*t*s^4-2776*eps*m2^4*t*s^3-50*eps*m2*s^4*t
^3-660*eps*m2^2*s^3*t^3-144*m2^2*s^5*t*eps^3+54*m2*t^2*s^5*eps^3)/m2^2/s/(-t+
m2)/(4*m2-t)^2/(m2+s)/(4*m2^2+4*m2*s-s*t)/(-5*eps*t+6*eps*s-4*s+6*t),1/2*eps^3
*(s+t)*(s+2*m2)*(-8*m2*t^2-28*m2*t*s+48*t*eps*m2*s-17*t*eps^2*m2*s-6*eps^2*m2*
t^2+16*eps*m2*t^2+33*m2*eps^2*s^2-52*eps*m2*s^2+20*m2*s^2-32*eps*s*t^2+20*s*t^
2-20*t*s^2+11*t^2*s*eps^2+52*eps*s^2*t-33*t*eps^2*s^2)/s/(-t+m2)/(m2+s)/(4*m2^
2+4*m2*s-s*t)/(-5*eps*t+6*eps*s-4*s+6*t),-1/2*eps^3*(s+t)*(3*eps-2)*(11*eps-10
)*(s-t)*(s+2*m2)/(m2+s)/(4*m2^2+4*m2*s-s*t)/(-5*eps*t+6*eps*s-4*s+6*t),0,eps^2
*(16*t^5*s^4-24*s^3*t^6+288*t^2*m2^6*s+384*eps*m2^4*s^5+768*eps*m2^5*s^4-256*
eps*m2^5*t^4-576*m2^4*s^5*eps^2-1152*m2^5*s^4*eps^2-192*t^4*m2^5*eps^3-128*eps
*m2^4*t^5+512*t^4*m2^5*eps^2+256*t^5*m2^4*eps^2-96*t^5*m2^4*eps^3+8*t^4*eps*s^
5-12*t^4*s^5*eps^2-48*t^5*eps*s^4+68*t^5*eps^2*s^4-48*t^5*s^4*eps^3+140*t^6*
eps*s^3-194*t^6*eps^2*s^3+65*t^6*s^3*eps^3+240*t^6*eps*m2^3-480*t^6*eps^2*m2^3
+180*t^6*m2^3*eps^3-60*m2^2*t^7*eps^3+160*m2^2*t^7*eps^2-80*m2^2*t^7*eps+196*
m2*s^3*t^5-384*m2^5*t*s^3+608*m2^5*t^2*s^2-508*t^4*s^3*m2^2-120*t^4*s^4*m2+56*
t^3*m2^4*s^2+320*t^3*m2^3*s^3+216*t^3*m2^2*s^4+80*t^2*m2^3*s^4-192*t*m2^4*s^4+
400*t^2*m2^4*s^3-24*m2*s^2*t^6+276*s^2*t^5*m2^2-336*m2^4*t^4*s-724*m2^3*s^2*t^
4+96*m2^3*s*t^5-48*m2^5*s*t^3-192*m2^6*t*s^2+4864*m2^5*s^3*t*eps-7712*m2^5*s^3
*t*eps^2+1920*m2^5*s^3*t*eps^3+800*m2^6*s^2*t*eps-1024*m2^6*s^2*t*eps^2+384*m2
^6*s^2*t*eps^3-5320*m2^4*s^3*t^2*eps+7784*m2^4*s^3*t^2*eps^2-1136*m2^4*s^3*t^2
*eps^3+1456*m2^5*s^2*t^2*eps-4704*m2^5*s^2*t^2*eps^2+1408*m2^5*s^2*t^2*eps^3-\
1008*m2^6*s*t^2*eps+1024*m2^6*s*t^2*eps^2-320*m2^6*s*t^2*eps^3-704*m2^3*s^5*t*
eps+1056*m2^3*s^5*t*eps^2+800*m2^4*s^4*t*eps-1152*m2^4*s^4*t*eps^2+576*m2^4*s^
4*t*eps^3+3728*t^4*eps*m2^2*s^3-5883*t^4*m2^2*s^3*eps^2+2223*t^4*m2^2*s^3*eps^
3+5322*t^4*eps*m2^3*s^2-8170*t^4*m2^3*s^2*eps^2+2594*t^4*m2^3*s^2*eps^3-1360*t
^4*eps*m2^4*s+3756*t^4*eps^2*m2^4*s-1152*t^4*m2^4*s*eps^3-96*m2*t^3*s^5*eps+
144*m2*t^3*s^5*eps^2+128*m2^2*t^3*s^4*eps-126*m2^2*t^3*s^4*eps^2-828*m2^2*t^3*
s^4*eps^3-2240*m2^3*t^3*s^3*eps+4344*m2^3*t^3*s^3*eps^2-2504*m2^3*t^3*s^3*eps^
3-7148*m2^4*t^3*s^2*eps+13900*m2^4*t^3*s^2*eps^2-4528*m2^4*t^3*s^2*eps^3+728*
m2^5*t^3*s*eps-1160*m2^5*t^3*s*eps^2+176*m2^5*t^3*s*eps^3+408*m2^2*s^5*t^2*eps
-612*m2^2*s^5*t^2*eps^2-1912*m2^3*s^4*t^2*eps+2752*m2^3*s^4*t^2*eps^2-96*m2^3*
s^4*t^2*eps^3-209*t^6*m2*s^2*eps^3-400*t^6*eps*m2^2*s+808*t^6*eps^2*m2^2*s-296
*t^6*m2^2*s*eps^3+1877*t^5*m2*s^3*eps^2-649*t^5*m2*s^3*eps^3-692*t^5*eps*m2^2*
s^2+447*t^5*m2^2*s^2*eps^2-t^5*m2^2*s^2*eps^3+1488*t^5*eps*m2^3*s-3324*t^5*m2^
3*s*eps^2+1178*t^5*m2^3*s*eps^3+264*t^4*eps*m2*s^4-390*t^4*m2*eps^2*s^4+396*t^
4*m2*s^4*eps^3+6*m2*t^7*eps^3*s-16*m2*t^7*s*eps^2+8*m2*t^7*eps*s-206*t^6*eps*
m2*s^2+485*t^6*m2*eps^2*s^2-1280*eps*m2*s^3*t^5+8*t^8*eps*m2-16*t^8*eps^2*m2+6
*t^8*m2*eps^3+4*t^8*eps*s-8*t^8*eps^2*s+3*t^8*s*eps^3+36*t^7*eps*s^2-70*t^7*
eps^2*s^2+28*t^7*s^2*eps^3)/m2/t/s/(-t+m2)/(4*m2-t)^2/(m2+s)/(4*m2^2+4*m2*s-s*
t)/(-5*eps*t+6*eps*s-4*s+6*t),3*eps^2*(-16*t^4*s^4+24*s^3*t^5-3*eps^3*s*t^7-28
*t^6*s^2*eps^3+8*eps^2*s*t^7-112*m2^2*t^6*eps^2+42*m2^2*t^6*eps^3+128*m2^3*t^5
*eps^2-48*m2^3*t^5*eps^3+256*m2^4*t^4*eps^2-96*m2^4*t^4*eps^3-36*eps*s^2*t^6-4
*eps*s*t^7+70*t^6*s^2*eps^2-128*m2^5*t*s^2+448*m2^4*t^2*s^2-96*m2^3*s*t^4+24*s
^2*t^5*m2+192*m2^5*t^2*s-176*t^3*s^2*m2^3-168*t^4*s^2*m2^2-64*eps*m2^3*t^5-128
*eps*m2^4*t^4+56*eps*m2^2*t^6+864*m2^5*t^2*eps^2*s-320*m2^5*t^2*s*eps^3-832*m2
^5*t*eps^2*s^2+384*m2^5*t*s^2*eps^3-20*m2*t^6*eps*s+40*m2*t^6*s*eps^2-15*m2*t^
6*eps^3*s-234*m2*t^5*eps^2*s^2+106*m2*t^5*s^2*eps^3+320*m2^2*t^5*eps*s-648*m2^
2*t^5*eps^2*s+236*m2^2*t^5*s*eps^3+908*m2^2*t^4*eps*s^2-1244*m2^2*t^4*eps^2*s^
2+386*m2^2*t^4*s^2*eps^3-352*m2^3*t^4*eps*s+1048*m2^3*t^4*eps^2*s-360*m2^3*t^4
*s*eps^3+2816*m2^3*t^3*eps^2*s^2-936*m2^3*t^3*s^2*eps^3+432*m2^4*t^3*eps*s-592
*m2^4*t^3*eps^2*s+192*m2^4*t^3*s*eps^3-128*m2^4*t^2*s^2*eps^3+80*eps*m2*s^2*t^
5-672*m2^4*t^2*eps*s^2-736*m2^5*t^2*eps*s+576*eps*m2^5*t*s^2-1144*eps*m2^3*s^2
*t^3-68*t^4*eps^2*s^4+48*t^4*s^4*eps^3+194*t^5*s^3*eps^2-65*t^5*s^3*eps^3+48*t
^4*eps*s^4-8*t^3*s^5*eps+12*t^3*s^5*eps^2-192*m2^3*s^5*eps^2-384*m2^4*s^4*eps^
2-128*m2^3*t*s^4+96*m2^2*t^2*s^4+352*m2^3*t^2*s^3-256*m2^4*t*s^3+48*t^3*s^4*m2
-32*m2^2*t^3*s^3-96*t^3*s*m2^4-88*t^4*s^3*m2+128*eps*m2^3*s^5+256*eps*m2^4*s^4
-140*eps*s^3*t^5-6*m2*t^7*eps^3+16*m2*t^7*eps^2-8*m2*t^7*eps+3904*eps^2*m2^3*s
^3*t^2+1672*eps^2*m2^2*s^4*t^2-108*eps^2*m2*s^5*t^2+72*eps*m2*s^5*t^2+288*m2^2
*t*eps^2*s^5-192*m2^2*t*eps*s^5-1152*m2^3*t*eps^2*s^4-3776*m2^4*t*eps^2*s^3-\
1066*s^3*t^4*eps^2*m2+692*s^3*t^4*eps*m2+888*eps^2*s^3*t^3*m2^2-68*eps^2*s^4*t
^3*m2+576*m2^3*s^4*t*eps^3+371*t^4*m2*s^3*eps^3-96*m2*t^3*s^4*eps^3-424*m2^2*t
^3*s^3*eps^3-528*m2^2*s^4*t^2*eps^3-1280*m2^3*s^3*t^2*eps^3+1344*m2^4*s^3*t*
eps^3-1024*m2^2*t^2*eps*s^4-2576*m2^3*t^2*eps*s^3+704*eps*m2^3*t*s^4+2304*eps*
m2^4*t*s^3+16*eps*m2*s^4*t^3-352*eps*m2^2*s^3*t^3)/m2/t/s/(-t+m2)/(4*m2-t)^2/(
m2+s)/(4*m2^2+4*m2*s-s*t)/(-5*eps*t+6*eps*s-4*s+6*t),1/2*eps^3*(s+t)*(s+2*m2)*
(-32*m2*t*eps+13*m2*t*eps^2+12*m2*t-32*eps*m2*s+13*eps^2*m2*s+12*m2*s-8*s*t-13
*t*eps^2*s-28*s^2+18*t*eps*s-57*eps^2*s^2+80*eps*s^2)/(m2+s)/(4*m2^2+4*m2*s-s*
t)/(-5*eps*t+6*eps*s-4*s+6*t),0,0,0,0,-1/2*eps^3*(s+t)*t*(6*t*s^2-15*eps*s^2*t
+7*t*eps^2*s^2+2*m2*t*s-t*eps*m2*s-5*t*eps^2*m2*s+12*eps^2*m2^2*t-32*eps*m2^2*
t+16*m2^2*t-36*eps^2*s^3+48*eps*s^3-16*s^3-16*m2*s^2+44*eps*m2*s^2-34*m2*eps^2
*s^2+8*m2^2*s-28*eps*m2^2*s+16*eps^2*m2^2*s)/s/(m2+s)/(4*m2^2+4*m2*s-s*t)/(-5*
eps*t+6*eps*s-4*s+6*t),0,0,0,0,0,0,-eps^3*(s+t)*(-29*eps*m2*s*t^2+29*m2*t*eps*
s^2+10*m2*s*t^2-2*m2*s^2*t+4*t^2*s^2+11*t^2*s^2*eps^2-8*m2^2*t^2+8*m2^3*t+4*t*
s^3-12*m2^2*s^2+8*m2^3*s-12*m2*s^3+16*eps*m2^2*t^2-16*eps*m2^3*t-20*m2^2*t*s-\
36*eps*m2^3*s-6*m2^2*t^2*eps^2+6*m2^3*t*eps^2+6*eps*m2^2*s^2+28*m2^3*s*eps^2-\
16*eps*s^2*t^2+18*eps*m2*s^3-6*eps*s^3*t+14*m2^2*s^2*eps^2+72*m2^2*t*eps*s+19*
m2*t^2*s*eps^2-47*m2^2*t*eps^2*s-25*m2*t*eps^2*s^2)/(m2+s)/(4*m2^2+4*m2*s-s*t)
/(-5*eps*t+6*eps*s-4*s+6*t),-1/2*eps^3*(s+t)^2*(-8*s^2-36*eps^2*s^2+36*eps*s^2
-22*eps^2*m2*s-67*t*eps*s+31*t*eps^2*s+30*s*t+8*m2*s-111*m2*t*eps+40*m2^2+54*
m2*t+47*m2*t*eps^2-108*eps*m2^2+64*m2^2*eps^2)/(m2+s)/(4*m2^2+4*m2*s-s*t)/(-5*
eps*t+6*eps*s-4*s+6*t),-1/2*eps^3*(s+t)*(6*t*s^2-15*eps*s^2*t+7*t*eps^2*s^2+2*
m2*t*s-t*eps*m2*s-5*t*eps^2*m2*s+12*eps^2*m2^2*t-32*eps*m2^2*t+16*m2^2*t-36*
eps^2*s^3+48*eps*s^3-16*s^3-16*m2*s^2+44*eps*m2*s^2-34*m2*eps^2*s^2+8*m2^2*s-\
28*eps*m2^2*s+16*eps^2*m2^2*s)/(m2+s)/(4*m2^2+4*m2*s-s*t)/(-5*eps*t+6*eps*s-4*
s+6*t),-2*eps^3*(s+t)^3*(3*eps-2)*(-2+eps)*(s+2*m2)/s/(m2+s)/(4*m2^2+4*m2*s-s*
t)/(-5*eps*t+6*eps*s-4*s+6*t),0,0,0,0],[-(6*t^2*s^4*eps^2-10*eps*s^4*t^2+32*m2
^3*s^3+16*m2^4*s^2+16*m2^2*s^4-16*m2^2*t^4+4*t^3*s^3+10*s^2*t^4+4*t^2*s^4-20*t
*s^3*m2^2-64*t*s^2*m2^3+78*t^2*s^2*m2^2-24*m2^4*t*s+24*m2^4*s^2*eps^2+24*m2^2*
s^4*eps^2+48*m2^3*s^3*eps^2-80*eps*m2^3*s^3-40*eps*m2^4*s^2-40*eps*m2^2*s^4-\
151*t^2*s^2*eps*m2^2+77*t^2*s^2*m2^2*eps^2-30*m2*t*eps^2*s^4+50*m2*t*eps*s^4+
50*m2^2*t*eps*s^3-30*m2^2*t*s^3*eps^2+128*m2^3*t*eps*s^2-64*m2^3*t*s^2*eps^2+
40*t^2*s^3*eps*m2-24*t^2*s^3*eps^2*m2-20*m2^4*t*s*eps^2-44*m2^3*t^2*eps*s+20*
m2^3*t^2*s*eps^2+44*m2^4*t*eps*s-57*t^3*m2*eps^2*s^2+108*eps*m2*s^2*t^3-24*m2^
2*t^3*s*eps^2-16*m2*t^4*eps*s-52*m2*s^2*t^3+6*t^3*eps^2*s^3-10*t^3*eps*s^3+11*
t^4*eps^2*s^2-21*eps*s^2*t^4-12*m2^2*t^4*eps^2+32*m2^2*t^4*eps-16*t^2*s^3*m2-\
20*m2*t*s^4+24*m2^3*t^2*s-8*eps*m2*t^5+3*eps^2*m2*t^5-32*m2^2*t^3*s+8*m2*s*t^4
+6*m2*t^4*s*eps^2+64*m2^2*t^3*eps*s+4*m2*t^5)*eps^3/(-5*eps*t+6*eps*s-4*s+6*t)
/(4*m2^2+4*m2*s-s*t)/(m2+s)/(4*m2-t)/(-t+m2)/m2^2,1/2*eps^2*(-664*m2^2*t*eps*s
^2+160*m2^2*t*s^2+72*eps*s^3*t^2+108*t^3*s^2*eps^2-92*eps*s^2*t^3-16*t^2*s^3-\
64*m2^2*s^3-64*m2^3*s^2+24*s^2*t^3-104*t^2*s^3*eps^2-468*m2^2*s^3*eps^2+16*m2^
2*t^3*eps^2+96*m2^3*s*t-96*m2^2*s*t^2-8*eps*m2^2*t^3+288*eps*m2^3*s^2-120*m2*t
^2*s^2+80*t*s^3*m2+308*eps*m2^2*s^3-416*m2^3*s^2*eps^2-368*m2^3*t*eps*s+432*m2
^3*t*s*eps^2+20*m2*t^3*eps*s-32*m2*t^3*s*eps^2+332*m2^2*t^2*eps*s-368*m2^2*t^2
*s*eps^2+460*m2*eps*s^2*t^2-380*m2*t*eps*s^3+844*m2^2*t*eps^2*s^2-520*m2*t^2*s
^2*eps^2+572*m2*t*eps^2*s^3-273*s^3*t*m2*eps^3+11*s*t^3*m2*eps^3-160*s*t*m2^3*
eps^3+178*t^2*m2*s^2*eps^3+137*t^2*m2^2*s*eps^3-336*s^2*t*m2^2*eps^3+225*m2^2*
s^3*eps^3+192*m2^3*s^2*eps^3-40*t^3*s^2*eps^3+48*t^2*s^3*eps^3-6*m2^2*t^3*eps^
3)/(-5*eps*t+6*eps*s-4*s+6*t)/(4*m2^2+4*m2*s-s*t)/(m2+s)/(-t+m2)/m2,1/2*eps^2*
(272*eps*m2^2*t+192*eps^2*m2^2*s-160*eps^2*m2^2*t-224*eps*m2^2*s+64*m2^2*s-96*
m2^2*t+272*t*eps*m2*s-160*t*eps^2*m2*s-96*m2*t*s+192*m2*eps^2*s^2-224*eps*m2*s
^2+64*m2*s^2+24*s*t^2+51*t^2*s*eps^2+10*eps*s^3-11*eps^2*s^3-48*t*eps^2*s^2-78
*eps*s*t^2+56*eps*s^2*t-16*t*s^2)*(3*eps-2)/(-5*eps*t+6*eps*s-4*s+6*t)/(4*m2^2
+4*m2*s-s*t)/(m2+s),0,(96*m2^4*s^4+8*s^3*t^5-24*m2^3*t^5-32*m2^4*t^4+18*m2^2*t
^6*eps^2-18*m2^3*t^5*eps^2-24*m2^4*t^4*eps^2+22*eps*s^2*t^6-10*t^6*s^2*eps^2+
188*m2^2*s*t^5+112*m2^5*t*s^2-16*m2^4*t^2*s^2-24*m2*t^6*s-460*m2^3*s*t^4+70*s^
2*t^5*m2-168*m2^5*t^2*s-130*t^3*s^2*m2^3-60*t^4*s^2*m2^2+48*eps*m2^3*t^5+64*
eps*m2^4*t^4-48*eps*m2^2*t^6-160*m2^5*t^2*eps^2*s+192*m2^5*t*eps^2*s^2+48*m2*t
^6*eps*s-18*m2*t^6*s*eps^2+73*m2*t^5*eps^2*s^2-376*m2^2*t^5*eps*s+141*m2^2*t^5
*eps^2*s+132*m2^2*t^4*eps*s^2-175*m2^2*t^4*eps^2*s^2+912*m2^3*t^4*eps*s-349*m2
^3*t^4*eps^2*s+249*m2^3*t^3*eps^2*s^2-772*m2^4*t^3*eps*s+332*m2^4*t^3*eps^2*s-\
356*m2^4*t^2*eps^2*s^2-131*eps*m2*s^2*t^5+208*m2^4*t^2*eps*s^2+332*m2^5*t^2*
eps*s-296*eps*m2^5*t*s^2+137*eps*m2^3*s^2*t^3+12*t^5*s^3*eps^2-152*m2^3*t*s^4+
64*m2^2*t^2*s^4-996*m2^3*t^2*s^3+576*m2^4*t*s^3-8*t^3*s^4*m2+520*m2^2*t^3*s^3+
392*t^3*s*m2^4-108*t^4*s^3*m2-144*eps*m2^4*s^4-20*eps*s^3*t^5-3*m2*t^7*eps^2+8
*m2*t^7*eps-828*eps^2*m2^3*s^3*t^2+432*m2^4*t*eps^2*s^3-132*s^3*t^4*eps^2*m2+
250*s^3*t^4*eps*m2+516*eps^2*s^3*t^3*m2^2-96*m2^2*t^2*eps*s^4+2046*m2^3*t^2*
eps*s^3+228*eps*m2^3*t*s^4-1152*eps*m2^4*t*s^3+12*eps*m2*s^4*t^3-1124*eps*m2^2
*s^3*t^3-12*t^6*s^2+24*t^6*m2^2-4*m2*t^7)*eps^3/(-5*eps*t+6*eps*s-4*s+6*t)/(4*
m2^2+4*m2*s-s*t)/(m2+s)/(4*m2-t)/(-t+m2)/m2^2/t,3*(-8*t^4*s^3-33*m2*t^4*eps^2*
s^2+48*m2*t^4*eps*s^2-12*m2*t^2*eps*s^4-22*eps*s^2*t^5-16*m2^3*t^4-12*m2^2*t^5
+32*m2^3*s^4+8*m2*t^2*s^4-12*m2^3*t^4*eps^2-9*m2^2*t^5*eps^2-56*m2^2*s^2*t^3-\
48*m2^4*s*t^2+16*m2^3*t^2*s^2+32*m2^4*t*s^2-104*m2^2*s*t^4+80*m2^3*s*t^3+24*m2
*s*t^5+32*eps*m2^3*t^4+24*eps*m2^2*t^5+20*s^3*t^4*eps-12*s^3*t^4*eps^2+80*m2*t
^3*s^3-40*m2^2*t*s^4-264*m2^2*t^2*s^3+192*m2^3*t*s^3-28*s^2*t^4*m2-48*eps*m2^3
*s^4+10*t^5*eps^2*s^2+m2^2*t^3*eps^2*s^2-152*m2^3*t^3*eps*s+64*m2^3*t^3*eps^2*
s-16*m2^3*t^2*eps*s^2-44*m2^3*t^2*eps^2*s^2+88*m2^4*t^2*eps*s-40*m2^4*t^2*eps^
2*s+84*m2*t^3*eps^2*s^3-48*m2*t^5*eps*s+18*m2*t^5*s*eps^2+208*m2^2*t^4*eps*s-\
78*m2^2*t^4*s*eps^2+540*m2^2*t^2*eps*s^3-80*m2^4*t*eps*s^2+48*m2^4*t*eps^2*s^2
-216*m2^2*t^2*eps^2*s^3-176*m2*t^3*eps*s^3+60*m2^2*t*eps*s^4-384*m2^3*t*eps*s^
3+144*m2^3*t*s^3*eps^2+118*m2^2*t^3*eps*s^2+3*t^6*m2*eps^2-8*eps*m2*t^6+12*s^2
*t^5+4*m2*t^6)*eps^3/(-5*eps*t+6*eps*s-4*s+6*t)/(4*m2^2+4*m2*s-s*t)/(m2+s)/(4*
m2-t)/(-t+m2)/m2^2/t,1/2*eps^2*s*(-124*eps*s^2*t+108*eps*s*t^2-24*s*t^2+80*eps
^2*s^3-28*eps*s^3-64*m2*s^2+16*t*s^2+96*m2^2*t-64*m2^2*s-32*eps^2*m2*t^2+704*
eps^2*m2^2*t+12*eps*m2*t^2-464*eps*m2^2*t+96*m2*t*s+364*eps*m2*s^2+352*eps*m2^
2*s-440*t*eps*m2*s-672*m2*eps^2*s^2-158*t^2*s*eps^2+258*t*eps^2*s^2-640*eps^2*
m2^2*s+384*m2^2*s*eps^3+397*m2*s^2*eps^3-166*t*s^2*eps^3+67*t^2*s*eps^3+640*t*
eps^2*m2*s-294*m2*t*s*eps^3-57*s^3*eps^3-320*m2^2*t*eps^3+13*m2*t^2*eps^3)/(-5
*eps*t+6*eps*s-4*s+6*t)/(4*m2^2+4*m2*s-s*t)/(m2+s),0,0,0,0,-1/2*eps^3*(-4*eps*
m2*s*t^2+159*m2*t*eps*s^2-54*m2*s^2*t+12*t^2*s^2+20*t^2*s^2*eps^2+8*m2^2*t^2-\
12*m2^3*t-8*t*s^3+32*m2^2*s^2+8*m2^3*s+16*m2*s^3-16*eps*m2^2*t^2+46*eps*m2^3*t
-30*m2^2*t*s-36*eps*m2^3*s+6*m2^2*t^2*eps^2-30*m2^3*t*eps^2-124*eps*m2^2*s^2+
36*m2^3*s*eps^2-34*eps*s^2*t^2-64*eps*m2*s^3+28*eps*s^3*t+110*m2^2*s^2*eps^2+
107*m2^2*t*eps*s+2*m2*t^2*s*eps^2-71*m2^2*t*eps^2*s-103*m2*t*eps^2*s^2+60*m2*s
^3*eps^2-24*t*eps^2*s^3)*t/(-5*eps*t+6*eps*s-4*s+6*t)/(4*m2^2+4*m2*s-s*t)/m2/(
m2+s),0,0,0,0,0,0,eps^3*s*(-80*eps*m2*s*t^2+33*m2*t*eps*s^2+40*m2*s*t^2-2*m2*s
^2*t-10*s*t^3-4*t^2*s^2-t^2*s^2*eps^2+4*m2*t^3+8*m2^2*t^2-24*m2^3*t-4*t*s^3+20
*m2^2*s^2+16*m2^3*s+12*m2*s^3-8*eps*m2*t^3-2*eps*m2^2*t^2+68*eps*m2^3*t-52*m2^
2*t*s-56*eps*m2^3*s+21*eps*s*t^3-11*t^3*s*eps^2+3*t^3*m2*eps^2-3*m2^2*t^2*eps^
2-40*m2^3*t*eps^2-82*eps*m2^2*s^2+48*m2^3*s*eps^2+4*eps*s^2*t^2-50*eps*m2*s^3+
14*eps*s^3*t+82*m2^2*s^2*eps^2+164*m2^2*t*eps*s+38*m2*t^2*s*eps^2-97*m2^2*t*
eps^2*s-27*m2*t*eps^2*s^2+48*m2*s^3*eps^2-12*t*eps^2*s^3)/(-5*eps*t+6*eps*s-4*
s+6*t)/(4*m2^2+4*m2*s-s*t)/(m2+s),1/2*eps^3*(-12*m2^2*t-30*eps^2*m2^2*t+8*m2^2
*s+36*eps^2*m2^2*s-36*eps*m2^2*s+46*eps*m2^2*t+123*t*eps*m2*s-77*t*eps^2*m2*s+
22*m2*eps^2*s^2-38*m2*t*s-8*m2*s^2-26*t*s^2-16*t^2*s*eps^2-24*s*t^2+36*eps^2*s
^3+44*eps*s*t^2-36*eps*s^3-13*t*eps^2*s^2+49*eps*s^2*t+8*s^3)*(s+t)/(-5*eps*t+
6*eps*s-4*s+6*t)/(4*m2^2+4*m2*s-s*t)/(m2+s),1/2*eps^3*s*(90*eps*m2^2*t-50*eps^
2*m2^2*t+24*m2^2*s-76*eps*m2^2*s+60*eps^2*m2^2*s-36*m2^2*t+32*m2*s^2-6*eps^2*
m2*t^2-8*m2*t^2+165*t*eps*m2*s-89*t*eps^2*m2*s-66*m2*t*s+82*m2*eps^2*s^2+16*
eps*m2*t^2-100*eps*m2*s^2+36*eps^2*s^3-48*eps*s^3-2*t*s^2+18*t^2*s*eps^2-t*eps
^2*s^2+5*eps*s^2*t+12*s*t^2-30*eps*s*t^2+16*s^3)/(-5*eps*t+6*eps*s-4*s+6*t)/(4
*m2^2+4*m2*s-s*t)/(m2+s),-2*eps^3*(s+t)^3*(3*eps-2)*(-2+eps)/(-5*eps*t+6*eps*s
-4*s+6*t)/(4*m2^2+4*m2*s-s*t)/(m2+s),0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,eps^4*s^2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-
R4(s,t,m2)*eps^4*s,0,0],[(s+2*m2)/(-t+m2)^2*(-18*t^4*s^3-52*m2*t^4*eps^2*s^2+
110*m2*t^4*eps*s^2+7*m2*t^2*eps^2*s^4-9*m2*t^2*eps*s^4-16*m2^2*t^5-20*t^3*s^4+
2*m2*t^2*s^4-30*t^3*eps^2*s^4+50*eps*s^4*t^3-12*m2^2*t^5*eps^2+12*m2^2*s^2*t^3
-32*m2^2*s*t^4-12*m2*s*t^5+32*eps*m2^2*t^5+12*m2^3*s^4*eps^2+41*s^3*t^4*eps-23
*s^3*t^4*eps^2-24*m2*t^3*s^3+16*m2^2*t*s^4+24*m2^2*t^2*s^3-52*s^2*t^4*m2-8*eps
*m2^3*s^4+22*m2^2*t^3*eps^2*s^2-27*m2*t^3*eps^2*s^3+24*m2*t^5*eps*s-9*m2*t^5*s
*eps^2+64*m2^2*t^4*eps*s-24*m2^2*t^4*s*eps^2-60*m2^2*t^2*eps*s^3+36*m2^2*t^2*
eps^2*s^3+54*m2*t^3*eps*s^3-28*m2^2*t*eps*s^4+14*m2^2*t*eps^2*s^4+12*m2^3*t*
eps*s^3-10*m2^3*t*s^3*eps^2-30*m2^2*t^3*eps*s^2+24*t*eps^2*m2*s^5-40*t*eps*m2*
s^5-12*t^2*s^5+12*m2^2*eps^2*s^5+30*eps*s^5*t^2-18*t^2*s^5*eps^2+16*t*m2*s^5-8
*eps*m2^2*s^5)*eps^3/t/(-5*eps*t+6*eps*s-4*s+6*t)/(4*m2^2+4*m2*s-s*t)/(m2+s)/
m2^2/s,-1/2*(s+2*m2)/(-t+m2)^2*eps^3*(239*t^2*s^4*eps^2-18*eps*s^4*t^2-32*m2^2
*t^4-44*t^3*s^3+36*s^2*t^4-32*t^2*s^4+48*t*s^3*m2^2+16*t^2*s^2*m2^2+24*m2^2*s^
4*eps^2-16*eps*m2^2*s^4-200*t^2*s^2*eps*m2^2+328*t^2*s^2*m2^2*eps^2-257*m2*t*
eps^2*s^4+44*m2*t*eps*s^4-40*m2^2*t*eps*s^3-128*m2^2*t*s^3*eps^2-76*t^2*s^3*
eps*m2+316*t^2*s^3*eps^2*m2-180*t^2*m2*s^3*eps^3-120*t^2*m2^2*s^2*eps^3+216*m2
*t*s^4*eps^3+144*m2^2*t*s^3*eps^3-177*t^3*m2*eps^2*s^2+316*eps*m2*s^2*t^3-92*
m2^2*t^3*s*eps^2-80*m2*t^4*eps*s-132*m2*s^2*t^3+36*t^3*s^3*eps^3-236*t^3*eps^2
*s^3+210*t^3*eps*s^3+120*s^2*t^4*eps^3-211*t^4*eps^2*s^2+44*eps*s^2*t^4-24*m2^
2*t^4*eps^2+64*m2^2*t^4*eps-40*t^2*s^3*m2+28*m2*t*s^4-216*t^2*s^4*eps^3-144*m2
^2*t^3*s+56*m2*s*t^4+26*m2*t^4*s*eps^2+256*m2^2*t^3*eps*s+8*t*s^5+24*m2*eps^2*
s^5-20*s^5*t*eps+12*s^5*t*eps^2-16*eps*m2*s^5)/t/(m2+s)/(4*m2^2+4*m2*s-s*t)/(-\
5*eps*t+6*eps*s-4*s+6*t)/s,1/2*(s+2*m2)/(-t+m2)*eps^3*(3*eps-2)*(s-t)*(s+t)*(3
*s+4*m2)*(11*eps-10)/(m2+s)/(4*m2^2+4*m2*s-s*t)/(-5*eps*t+6*eps*s-4*s+6*t),-(s
+2*m2)/(-t+m2)*eps^3*s*(-1+2*eps)*(2*m2+2*t+3*s)/(m2+s)/(4*m2^2+4*m2*s-s*t),-(
s+2*m2)/(-t+m2)^2*(96*m2^4*s^4-12*t^4*s^4+36*s^3*t^5-32*m2^3*t^5-32*m2^4*t^4+
12*m2^2*t^6*eps^2-24*m2^3*t^5*eps^2-24*m2^4*t^4*eps^2+72*m2^2*s*t^5+356*m2^4*t
^2*s^2+12*m2*t^6*s-392*m2^3*s*t^4+120*s^2*t^5*m2-256*t^3*s^2*m2^3-340*t^4*s^2*
m2^2+64*eps*m2^3*t^5+64*eps*m2^4*t^4-32*eps*m2^2*t^6-24*m2*t^6*eps*s+9*m2*t^6*
s*eps^2+138*m2*t^5*eps^2*s^2-20*m2*t^5*s^2*eps^3-144*m2^2*t^5*eps*s+54*m2^2*t^
5*eps^2*s+812*m2^2*t^4*eps*s^2-573*m2^2*t^4*eps^2*s^2+120*m2^2*t^4*s^2*eps^3+
784*m2^3*t^4*eps*s-294*m2^3*t^4*eps^2*s+417*m2^3*t^3*eps^2*s^2-180*m2^3*t^3*s^
2*eps^3-352*m2^4*t^3*eps*s+132*m2^4*t^3*eps^2*s-72*m2^4*t^2*eps^2*s^2+80*m2^4*
t^2*s^2*eps^3-256*eps*m2*s^2*t^5-526*m2^4*t^2*eps*s^2+210*eps*m2^3*s^2*t^3-44*
t^4*eps^2*s^4+14*t^4*s^4*eps^3+74*t^5*s^3*eps^2-20*t^5*s^3*eps^3+42*t^4*eps*s^
4+28*t^3*s^5*eps-32*t^3*s^5*eps^2+12*t^3*s^5*eps^3-88*m2^3*s^5*eps^2+96*m2^3*s
^5*eps^3-88*m2^4*s^4*eps^2+96*m2^4*s^4*eps^3+172*m2^3*t*s^4-424*m2^2*t^2*s^4-\
386*m2^3*t^2*s^3+424*m2^4*t*s^3+162*t^3*s^4*m2-66*m2^2*t^3*s^3+176*t^3*s*m2^4-\
62*t^4*s^3*m2-92*eps*m2^3*s^5-128*eps*m2^4*s^4-90*eps*s^3*t^5-955*eps^2*m2^3*s
^3*t^2-638*eps^2*m2^2*s^4*t^2+102*eps^2*m2*s^5*t^2-130*eps*m2*s^5*t^2+72*m2^2*
t*eps^2*s^5+140*m2^2*t*eps*s^5+456*m2^3*t*eps^2*s^4+444*m2^4*t*eps^2*s^3-389*s
^3*t^4*eps^2*m2+279*s^3*t^4*eps*m2+754*eps^2*s^3*t^3*m2^2+323*eps^2*s^4*t^3*m2
-248*m2^3*s^4*t*eps^3+134*t^4*m2*s^3*eps^3-102*m2*t^3*s^4*eps^3-294*m2^2*t^3*s
^3*eps^3+240*m2^2*s^4*t^2*eps^3+356*m2^3*s^3*t^2*eps^3-176*m2^4*s^3*t*eps^3+
952*m2^2*t^2*eps*s^4+1057*m2^3*t^2*eps*s^3-434*eps*m2^3*t*s^4-836*eps*m2^4*t*s
^3-417*eps*m2*s^4*t^3-269*eps*m2^2*s^3*t^3-72*m2^2*s^5*t*eps^3-36*m2*t^2*s^5*
eps^3+16*t^6*m2^2+72*m2^3*s^5-8*t^3*s^5-104*m2^2*t*s^5+52*m2*t^2*s^5)*eps^3/t/
(-5*eps*t+6*eps*s-4*s+6*t)/(4*m2^2+4*m2*s-s*t)/(m2+s)/m2^2/s,-3*(s+2*m2)/(-t+
m2)^2*(-36*t^4*s^3-138*m2*t^4*eps^2*s^2+256*m2*t^4*eps*s^2-154*m2*t^2*eps^2*s^
4+264*m2*t^2*eps*s^4-16*m2^3*t^4-16*m2^2*t^5+32*m2^3*s^4+12*t^3*s^4+20*s^3*t^4
*eps^3+24*m2^3*s^4*eps^3-120*m2*t^2*s^4+44*t^3*eps^2*s^4-14*t^3*s^4*eps^3-42*
eps*s^4*t^3-12*m2^3*t^4*eps^2-12*m2^2*t^5*eps^2-80*m2^2*s^2*t^3+120*m2^3*t^2*s
^2-108*m2^2*s*t^4+32*m2^3*s*t^3-12*m2*s*t^5+32*eps*m2^3*t^4+32*eps*m2^2*t^5-16
*m2^3*s^4*eps^2+90*s^3*t^4*eps-74*s^3*t^4*eps^2-64*m2*t^3*s^3+72*m2^2*t*s^4-80
*m2^2*t^2*s^3+144*m2^3*t*s^3-120*s^2*t^4*m2-48*eps*m2^3*s^4+58*m2^2*t^3*eps^2*
s^2-64*m2^3*t^3*eps*s+24*m2^3*t^3*eps^2*s-204*m2^3*t^2*eps*s^2+20*m2^3*t^2*eps
^2*s^2+103*m2*t^3*eps^2*s^3-54*m2*t^3*s^3*eps^3-40*m2^2*t^3*s^2*eps^3+24*m2*t^
5*eps*s-9*m2*t^5*s*eps^2+216*m2^2*t^4*eps*s-81*m2^2*t^4*s*eps^2+230*m2^2*t^2*
eps*s^3-213*m2^2*t^2*eps^2*s^3+78*m2^2*t^2*s^3*eps^3+20*s^2*t^4*m2*eps^3+54*m2
*t^3*eps*s^3+20*m2^3*t^2*s^2*eps^3-164*m2^2*t*eps*s^4+132*m2^2*t*eps^2*s^4-280
*m2^3*t*eps*s^3+136*m2^3*t*s^3*eps^2-44*m2^3*t*s^3*eps^3+108*m2^2*t^3*eps*s^2+
46*m2*s^4*t^2*eps^3-56*m2^2*t*s^4*eps^3+20*t*eps^2*m2*s^5+28*t*eps*m2*s^5+8*t^
2*s^5+24*m2^2*s^5-16*m2^2*eps^2*s^5-28*eps*s^5*t^2+32*t^2*s^5*eps^2-24*t*m2*s^
5-36*eps*m2^2*s^5+24*m2^2*s^5*eps^3-12*t^2*s^5*eps^3-12*m2*s^5*t*eps^3)*eps^3/
t/(-5*eps*t+6*eps*s-4*s+6*t)/(4*m2^2+4*m2*s-s*t)/(m2+s)/m2^2/s,-1/2*(s+2*m2)/(
-t+m2)*eps^3*(s+t)*(3*s+4*m2)*(-32*m2*t*eps+13*m2*t*eps^2+12*m2*t-32*eps*m2*s+
13*eps^2*m2*s+12*m2*s-8*s*t-13*t*eps^2*s-28*s^2+18*t*eps*s-57*eps^2*s^2+80*eps
*s^2)/(m2+s)/(4*m2^2+4*m2*s-s*t)/(-5*eps*t+6*eps*s-4*s+6*t),0,(s+2*m2)/(-t+m2)
*eps^3*s*(-eps*s^2*t^2+m2*s*t^2-3*eps*m2*s*t^2-4*m2^2*t^2+4*eps*m2^2*t^2+5*m2*
t*eps*s^2+24*m2^2*t*eps*s-14*m2^2*t*s-8*m2^3*t+16*eps*m2^3*t+2*eps*m2^2*s^2+2*
eps*m2^3*s-4*m2*s^2*t+t^2*s^2)/m2/t/(m2+s)/(4*m2^2+4*m2*s-s*t),2*(s+2*m2)/(-t+
m2)*eps^3*s*(3*eps-2)*(2*m2+2*t+3*s)/(m2+s)/(4*m2^2+4*m2*s-s*t),-2*(s+2*m2)*
eps^4*s^2/t/(4*m2^2+4*m2*s-s*t),-1/2*(s+2*m2)/(-t+m2)*eps^3*(-36*t^4*s^3-124*
m2*t^4*eps^2*s^2+126*m2*t^4*eps*s^2-280*m2*t^2*eps^2*s^4+200*m2*t^2*eps*s^4-32
*m2^3*t^4+24*t^3*s^4+40*s^3*t^4*eps^3+48*m2^3*s^4*eps^3-48*m2*t^2*s^4+84*t^3*
eps^2*s^4-28*t^3*s^4*eps^3-76*eps*s^4*t^3-24*m2^3*t^4*eps^2+250*m2^2*s^2*t^3-\
88*m2^3*t^2*s^2-12*m2^2*s*t^4+60*m2^3*s*t^3+64*eps*m2^3*t^4-32*m2^3*s^4*eps^2+
126*s^3*t^4*eps-128*s^3*t^4*eps^2+186*m2*t^3*s^3-128*m2^2*t^2*s^3-36*s^2*t^4*
m2+625*m2^2*t^3*eps^2*s^2-198*m2^3*t^3*eps*s+134*m2^3*t^3*eps^2*s+364*m2^3*t^2
*eps*s^2-348*m2^3*t^2*eps^2*s^2+537*m2*t^3*eps^2*s^3-108*m2*t^3*s^3*eps^3-80*
m2^2*t^3*s^2*eps^3+18*m2^2*t^4*eps*s+4*m2^2*t^4*s*eps^2+556*m2^2*t^2*eps*s^3-\
654*m2^2*t^2*eps^2*s^3+156*m2^2*t^2*s^3*eps^3+40*s^2*t^4*m2*eps^3-617*m2*t^3*
eps*s^3+40*m2^3*t^2*s^2*eps^3-16*m2^2*t*eps*s^4+120*m2^2*t*eps^2*s^4-32*m2^3*t
*eps*s^3+128*m2^3*t*s^3*eps^2-88*m2^3*t*s^3*eps^3-809*m2^2*t^3*eps*s^2+92*m2*s
^4*t^2*eps^3-112*m2^2*t*s^4*eps^3-8*t*eps^2*m2*s^5+16*t*eps*m2*s^5-32*m2^2*eps
^2*s^5-16*eps*s^5*t^2+40*t^2*s^5*eps^2+48*m2^2*s^5*eps^3-24*t^2*s^5*eps^3-24*
m2*s^5*t*eps^3)/m2/t/(4*m2^2+4*m2*s-s*t)/(-5*eps*t+6*eps*s-4*s+6*t)/(m2+s)/s,0
,(s+2*m2)/(-t+m2)*eps^4*s,(s+2*m2)*eps^3*s*(-s*t^2+eps*s*t^2+2*m2^2*t-8*eps*m2
^2*t+5*m2*t*s-8*t*eps*m2*s-4*m2^2*s+4*eps*m2^2*s)/m2/t/(4*m2^2+4*m2*s-s*t),2*(
s+2*m2)*eps^3*s^2*(3*eps-1)/t/(4*m2^2+4*m2*s-s*t),2*(s+2*m2)*(-t+m2)*eps^3*s^2
*(-1+eps)/m2/t/(4*m2^2+4*m2*s-s*t),(s+2*m2)/(-t+m2)*eps^4*t,-(s+2*m2)/(-t+m2)*
eps^3*(24*m2^2*t*eps*s^2+12*m2^2*t*s^2+46*eps*s^3*t^2-28*t^3*s^2*eps^2+47*eps*
s^2*t^3-20*t^2*s^3+16*m2^2*t^3-16*m2^3*t^2+44*m2^2*s^3-18*s^2*t^3+36*m2*s^4-12
*t*s^4+72*m2*eps^2*s^4-18*t*eps^2*s^4+30*eps*s^4*t-24*t^2*s^3*eps^2-102*eps*m2
*s^4+102*m2^2*s^3*eps^2-32*m2^3*t^2*eps^2+12*m2^2*t^3*eps^2-16*m2*t^3*s-56*m2^
3*s*t+64*m2^2*s*t^2-32*eps*m2^2*t^3+56*eps*m2^3*t^2+24*m2*t^2*s^2+26*t*s^3*m2-\
126*eps*m2^2*s^3+16*m2^3*s^2*eps^2+180*m2^3*t*eps*s-104*m2^3*t*s*eps^2+44*m2*t
^3*eps*s-30*m2*t^3*s*eps^2-130*m2^2*t^2*eps*s+63*m2^2*t^2*s*eps^2-58*m2*eps*s^
2*t^2-49*m2*t*eps*s^3-23*m2^2*t*eps^2*s^2+29*m2*t^2*s^2*eps^2+21*m2*t*eps^2*s^
3)/(m2+s)/(4*m2^2+4*m2*s-s*t)/(-5*eps*t+6*eps*s-4*s+6*t),1/2*(s+2*m2)/(-t+m2)*
(s+t)*eps^3*(24*m2*s^2-24*s^3+127*t*eps^2*m2*s+78*t^2*s*eps^2-108*eps^2*s^3+
158*eps^2*m2^2*t+94*eps^2*m2*t^2-345*t*eps*m2*s+92*eps^2*m2^2*s+3*t*eps^2*s^2-\
66*m2*eps^2*s^2+72*m2^2*s+92*m2^2*t+84*s*t^2+162*m2*t*s+70*t*s^2+108*m2*t^2-\
222*eps*m2*t^2-262*eps*m2^2*t-180*eps*m2^2*s+108*eps*s^3-111*eps*s^2*t-178*eps
*s*t^2)/(m2+s)/(4*m2^2+4*m2*s-s*t)/(-5*eps*t+6*eps*s-4*s+6*t),-1/2*(s+2*m2)/(-
t+m2)*eps^3*(18*eps*m2*s*t^2+79*m2*t*eps*s^2-12*m2*s*t^2-38*m2*s^2*t+4*t^2*s^2
*eps^2+48*s^4-32*m2^2*t^2+18*t*s^3+8*m2^2*s^2+64*m2*s^3+64*eps*m2^2*t^2-84*m2^
2*t*s-24*m2^2*t^2*eps^2-20*eps*m2^2*s^2-188*eps*m2*s^3-61*eps*s^3*t+28*m2^2*s^
2*eps^2+210*m2^2*t*eps*s+4*m2*t^2*s*eps^2-106*m2^2*t*eps^2*s-11*m2*t*eps^2*s^2
+108*eps^2*s^4-144*eps*s^4+150*m2*s^3*eps^2+57*t*eps^2*s^3)/(m2+s)/(4*m2^2+4*
m2*s-s*t)/(-5*eps*t+6*eps*s-4*s+6*t),2*(s+2*m2)/(-t+m2)*eps^3*(s+t)^3*(3*eps-2
)*(-2+eps)*(3*s+4*m2)/(-5*eps*t+6*eps*s-4*s+6*t)/(4*m2^2+4*m2*s-s*t)/(m2+s)/s,
0,eps^4*s^2*(-t+2*m2),eps^4*s^2,0],[1/2*eps^2*(16*s^4*t^7+50*s^5*t^6-128*m2^5*
t^6+46*s^6*t^5+16*t^4*s^7+64*m2^4*t^7+4*t^3*s^8-76*s^7*m2^4*eps^3+6*t^3*s^8*
eps^3-6*t^3*s^8*eps+24*eps^4*m2^4*s^7+264*eps^4*m2^5*s^6+240*eps^4*m2^6*s^5+
280*t^7*s^4*eps^4+638*t^6*s^5*eps^4+490*t^5*s^6*eps^4+1250*t^5*s^6*eps^2-1329*
t^5*s^6*eps^3-457*t^5*s^6*eps+132*s^7*t^4*eps^4+312*s^7*t^4*eps^2-340*s^7*t^4*
eps^3-120*s^7*t^4*eps-4*t^3*s^8*eps^2+24*s^8*m2^3*eps^3-220*m2^3*s^3*t^5+80*m2
*s^4*t^6+32*m2^3*s*t^7-56*m2^2*t^3*s^6-104*m2*t^4*s^6+216*t*s^6*m2^4+144*t*s^5
*m2^5+332*m2^4*t^2*s^5-744*m2^4*t^5*s^2-416*m2^5*t^5*s-992*m2^4*t^4*s^3-160*m2
^5*t^4*s^2+376*m2^5*t^3*s^3+264*t^6*s^2*m2^3-580*m2^3*t^3*s^5-60*m2*s^5*t^5-38
*m2^2*t^4*s^5+112*m2^2*s^3*t^6+16*s^2*t^7*m2^2+64*m2^4*t^6*s-126*m2^3*t^2*s^6-\
252*t^3*m2^4*s^4-12*t^5*m2^2*s^4+432*t^2*m2^5*s^4-688*t^4*m2^3*s^4+60*t^7*m2*s
^3-66*m2^2*t^2*s^7-38*m2*t^3*s^7+88*m2^3*t*s^7+16*t^8*m2^2*s+16*m2*t^8*s^2-20*
s^8*m2*t^2+16*m2^2*t*s^8-80*eps*m2^6*s^5-120*eps*m2^5*s^6+16*eps*m2^3*s^8-24*
eps*m2^4*s^7-192*eps*m2^4*t^7+320*eps*m2^5*t^6+476*s^6*m2^5*eps^2-40*s^8*eps^2
*m2^3+360*m2^6*s^5*eps^2-520*m2^6*s^5*eps^3-224*m2^5*t^6*eps^2+48*m2^5*t^6*eps
^3+176*m2^4*t^7*eps^2-48*m2^4*t^7*eps^3-264*t^7*eps*s^4+760*t^7*eps^2*s^4-792*
t^7*s^4*eps^3-607*t^6*eps*s^5+1694*t^6*s^5*eps^2-1775*t^6*s^5*eps^3+76*s^7*m2^
4*eps^2-620*m2^5*s^6*eps^3+32*eps*m2^2*s^2*t^7+6013*m2*t^5*s^5*eps^3-6393*m2^2
*t^4*s^5*eps^3+1019*m2^3*t^3*s^5*eps^3+1038*t^2*s^5*m2^4*eps^3+618*m2^5*t*s^5*
eps^3-210*eps*m2*s^4*t^6+120*m2*t^8*s^2*eps^4+144*m2^2*t^8*s*eps^4+686*t^7*m2*
s^3*eps^4-36*t^7*m2^2*s^2*eps^4-480*t^7*m2^3*s*eps^4-608*t^6*m2^3*s^2*eps^4-\
1918*m2^2*t^2*s^7*eps^3+684*m2^2*t^2*s^7*eps^4+1195*m2^3*t^2*s^6*eps-2939*m2^3
*t^2*s^6*eps^2+2606*m2^3*t^2*s^6*eps^3-736*m2^3*t^2*s^6*eps^4-256*m2^4*t^2*s^5
*eps^4+1296*m2^5*t^2*s^4*eps^4+1086*m2^4*t*s^6*eps^3+34*m2^2*t*s^8*eps^2+1002*
m2^3*t*s^7*eps^3-874*m2^3*t*s^7*eps^2-434*m2^4*t*s^6*eps^2-6*m2^2*t*s^8*eps^3+
96*m2^3*t*s^7*eps-368*m2^4*t*s^6*eps-44*m2^2*t*s^8*eps-312*m2^3*t*s^7*eps^4-\
500*m2^4*t*s^6*eps^4-388*m2^5*t*s^5*eps^4-200*m2^6*t*s^4*eps^4+528*t^6*m2^4*s*
eps^4-198*t^6*m2*s^4*eps^4-2164*t^6*m2^2*s^3*eps^4+2462*t^5*s^3*m2^3*eps^4+844
*t^5*s^2*m2^4*eps^4-2204*t^5*s^5*m2*eps^4-1964*t^5*s^4*m2^2*eps^4-192*t^5*s*m2
^5*eps^4-4689*s^6*t^4*m2*eps^2+5157*s^6*t^4*m2*eps^3+1558*s^6*t^4*eps*m2+4298*
s^4*t^4*m2^3*eps^4-1176*s^3*t^4*m2^4*eps^4-1924*s^6*t^4*m2*eps^4+2182*s^5*t^4*
m2^2*eps^4-320*s^2*t^4*m2^5*eps^4+6318*t^3*s^6*m2^2*eps^2-6900*t^3*s^6*m2^2*
eps^3-1161*t^3*s^7*m2*eps^2+1332*t^3*s^7*m2*eps^3+395*t^3*s^7*eps*m2-1760*t^3*
s^6*eps*m2^2-212*t^3*s^5*m2^3*eps^4-3512*t^3*s^4*m2^4*eps^4-528*t^3*s^7*m2*eps
^4+2406*t^3*s^6*m2^2*eps^4+192*t^3*s^3*m2^5*eps^4+34*m2*t^2*s^8*eps+10*m2*t^2*
s^8*eps^2-24*m2*t^2*s^8*eps^3-347*m2^2*t^2*s^7*eps+1647*m2^2*t^2*s^7*eps^2+560
*eps*m2^3*s*t^7+1200*m2^5*t^4*s^2*eps^3+10188*m2^4*t^3*s^4*eps^3-724*m2^5*t^3*
s^3*eps^3-3868*m2^5*t^2*s^4*eps^3+5723*m2^2*t^5*s^4*eps^3-7191*m2^3*t^5*s^3*
eps^3-2822*m2^4*t^5*s^2*eps^3-1656*m2^5*t^5*eps^2*s+920*m2^5*t^5*s*eps^3-12070
*m2^3*t^4*s^4*eps^3+3640*m2^4*t^4*s^3*eps^3-2235*t^7*m2*s^3*eps^3-164*t^7*m2^2
*s^2*eps^2+144*t^7*m2^2*s^2*eps^3-1864*t^7*m2^3*s*eps^2+1748*t^7*m2^3*s*eps^3+
279*t^6*m2*s^4*eps^3+6510*t^6*m2^2*s^3*eps^3-1410*t^6*m2^3*s^2*eps^2+1930*t^6*
m2^3*s^2*eps^3-1088*t^6*eps*m2^4*s+2672*t^6*eps^2*m2^4*s-2128*t^6*m2^4*s*eps^3
-208*t^8*eps*m2*s^2+524*t^8*m2*eps^2*s^2-452*t^8*m2*s^2*eps^3-240*t^8*eps*m2^2
*s+620*t^8*eps^2*m2^2*s-540*t^8*m2^2*s*eps^3-884*t^7*eps*m2*s^3+2369*t^7*m2*s^
3*eps^2-2208*m2^5*t^2*eps*s^4+768*m2^5*t^4*eps*s^2+3430*m2^4*t^3*eps*s^4-1284*
m2^5*t^3*eps*s^3-1724*m2^3*t^5*eps*s^3+760*m2^4*t^5*eps*s^2+1376*m2^5*t^5*eps*
s-1668*m2^3*t^4*eps*s^4+3520*m2^4*t^4*eps*s^3+1700*eps*m2^2*s^3*t^6-136*eps*m2
^3*s^2*t^6+1648*m2^2*t^5*eps*s^4+14*t*eps^2*m2^5*s^5-460*t*eps^2*m2^6*s^4-2071
*m2^3*t^3*eps^2*s^5-664*m2^4*t^2*eps^2*s^5-450*m2^4*t^2*eps*s^5+4348*m2^5*t^2*
eps^2*s^4-5375*m2^2*t^5*eps^2*s^4+1744*m2*t^5*eps*s^5-5499*m2*t^5*eps^2*s^5-\
1464*m2^5*t^4*eps^2*s^2-4920*m2^4*t^4*eps^2*s^3+10198*m2^3*t^4*eps^2*s^4+6052*
m2^2*t^4*eps^2*s^5-1783*m2^2*t^4*eps*s^5+1448*m2^5*t^3*eps^2*s^3-9830*m2^4*t^3
*eps^2*s^4+1868*m2^3*t^3*eps*s^5-6158*eps^2*m2^2*s^3*t^6+41*eps^2*m2*s^4*t^6+
2058*m2^4*t^5*eps^2*s^2+6763*m2^3*t^5*eps^2*s^3-388*t*eps*m2^5*s^5+120*t*eps*
m2^6*s^4+540*m2^6*t*s^4*eps^3)/s^2/m2^2/(2*t+s)/(-t+m2)^4/(m2+s)/(4*m2^2+4*m2*
s-s*t)/(-1+eps)/(-5*eps*t+6*eps*s-4*s+6*t),1/4*eps^2*(-128*m2^7*s^5+320*m2^5*s
^7+144*m2^4*s^8+32*m2^3*s^9+72*s^5*t^7+256*t^5*m2^7-24*t^6*s^6-128*m2^6*t^6-4*
t^5*s^7-8*s^8*t^4+80*m2^6*s^6-7704*m2^7*eps^2*s^5-3404*m2^6*eps^2*s^6+5632*m2^
5*eps^2*s^7+272*eps^2*s^5*t^7-88*eps^2*s^6*t^6-76*eps^2*s^7*t^5-300*eps*s^5*t^
7+30*eps*s^7*t^5+116*eps*s^6*t^6+804*m2^2*s^4*t^6+1472*m2^7*t^4*s+1120*m2^3*t^
6*s^3+248*m2*s^6*t^5-112*m2*t^7*s^4+3920*m2^6*t^4*s^2+3688*m2^3*t^3*s^6-1540*
m2^2*t^4*s^6-2328*m2^4*t^2*s^6+296*m2^3*t^2*s^7+156*m2^2*t^3*s^7-688*m2^4*t*s^
7+1560*m2^2*t^5*s^5+8*t^7*m2^2*s^3+7624*m2^4*t^3*s^5-4088*m2^3*s^5*t^4-3988*m2
^5*t^2*s^5+680*m2^6*t*s^5+228*m2^5*t*s^6-580*m2*s^5*t^6+5180*m2^5*t^3*s^4+1400
*m2^6*t^3*s^3-1984*m2^6*t^2*s^4-2548*m2^3*t^5*s^4-5184*m2^4*t^5*s^3-16*m2^7*t*
s^4+852*m2^4*t^4*s^4-32*m2^4*s*t^7+5552*m2^5*t^4*s^3-832*m2^6*t^5*s+592*m2^4*t
^6*s^2-32*m2*t^4*s^7+128*m2^5*t^6*s+16*m2^3*t^7*s^2-3216*m2^5*t^5*s^2-352*m2^7
*t^2*s^3+512*m2^7*t^3*s^2-196*m2^3*t*s^8+20*m2^2*t^2*s^8+40*m2*t^3*s^8+1808*
eps*m2^7*s^5+416*eps*m2^6*s^6-800*eps*m2^4*s^8-2048*eps*m2^5*s^7+384*eps*m2^6*
t^6-640*eps*m2^7*t^5-144*eps*m2^3*s^9+240*t^7*s^5*eps^5+324*t^7*s^5*eps^3-608*
t^7*s^5*eps^4-96*t^5*m2^7*eps^3-28*t^5*eps^4*s^7+78*t^5*s^7*eps^3+448*t^5*m2^7
*eps^2+616*t^6*eps^4*s^6-332*t^6*s^6*eps^3-288*t^6*s^6*eps^5+96*t^6*m2^6*eps^3
-352*t^6*eps^2*m2^6+8*m2*t^2*s^9-24*s^8*t^4*eps^4+76*s^8*t^4*eps^3-88*s^8*t^4*
eps^2+44*s^8*t^4*eps-40*t*s^9*m2^2+336*m2^4*s^8*eps^4-1220*m2^4*s^8*eps^3+1540
*m2^4*s^8*eps^2+208*m2^3*s^9*eps^2-96*m2^3*s^9*eps^3+4032*m2^7*s^5*eps^5-12408
*m2^7*s^5*eps^4+14400*m2^7*s^5*eps^3+1152*m2^6*s^6*eps^5-4896*m2^6*s^6*eps^4+
6652*m2^6*s^6*eps^3-2880*m2^5*s^7*eps^5+7848*m2^5*s^7*eps^4-8872*m2^5*s^7*eps^
3+47503*m2^2*eps^2*s^4*t^6-5039*m2*eps^2*s^5*t^6+30138*m2^3*eps^2*s^3*t^6-7612
*m2*eps^2*s^4*t^7+6448*m2^2*eps^2*s^5*t^5-117918*m2^4*eps^2*s^3*t^5-129051*m2^
3*eps^2*s^4*t^5+803*m2*t^4*eps^2*s^7+165738*m2^5*t^4*eps^2*s^3+2133*m2*eps^2*s
^6*t^5-12141*m2^3*t^4*eps^2*s^5-778*m2^2*t^3*eps^2*s^7-87898*m2^6*t^3*eps^2*s^
3-23865*m2^2*t^4*eps^2*s^6+163693*m2^4*t^4*eps^2*s^4+60326*m2^4*t^3*eps^2*s^5+
74790*m2^3*t^3*eps^2*s^6-81561*m2^5*t^3*eps^2*s^4+12856*m2^7*t^2*eps^2*s^3+
1105*m2^3*t^2*eps^2*s^7-91460*m2^5*t^2*eps^2*s^5-93253*m2^4*t^2*eps^2*s^6+5652
*m2^6*t^2*eps^2*s^4-6650*m2^4*t*eps^2*s^7+1312*m2*eps*s^4*t^7+43951*m2^5*t*eps
^2*s^6+50162*m2^6*t*eps^2*s^5+3008*m2^7*t*eps^2*s^4+2812*m2*eps*s^5*t^6-4532*
m2^3*eps*s^3*t^6+29052*m2^3*eps*s^4*t^5+28860*m2^4*eps*s^3*t^5-5236*m2^2*eps*s
^5*t^5+114*m2*eps*t^4*s^7-950*m2*eps*s^6*t^5+11158*m2^3*eps*t^4*s^5+8232*m2^2*
eps*t^4*s^6-36280*m2^4*eps*t^4*s^4+16464*m2^6*eps*t^3*s^3-43980*m2^5*eps*t^4*s
^3-30936*m2^4*eps*t^3*s^5-24960*m2^3*eps*t^3*s^6+27118*m2^4*eps*t^2*s^6+30790*
m2^5*eps*t^2*s^5+5624*m2^6*eps*t^2*s^4+1002*m2^3*eps*t^2*s^7-1286*m2^2*eps*t^3
*s^7+5800*m2^5*eps*t^3*s^4-12400*m2^6*eps*t*s^5-808*m2^7*eps*t*s^4-1344*m2^7*
eps*t^2*s^3-10676*m2^5*eps*t*s^6+2092*m2^4*eps*t*s^7-9052*eps*m2^2*s^4*t^6-260
*t*s^9*m2^2*eps^2-25384*t*s^7*m2^4*eps^4-552*t*s^8*m2^3*eps^4+70244*t*s^5*m2^6
*eps^4+50140*t*s^6*m2^5*eps^4-3032*t*s^4*m2^7*eps^3+10656*t*s^7*m2^4*eps^5+672
*t*s^4*m2^7*eps^5-22272*t*s^5*m2^6*eps^5-14016*t*s^6*m2^5*eps^5+120*t*s^9*m2^2
*eps^3-86446*t*s^5*m2^6*eps^3-69739*t*s^6*m2^5*eps^3+684*t*s^8*m2^3*eps+180*t*
s^9*m2^2*eps+168*t*s^4*m2^7*eps^4+979*t*s^8*m2^3*eps^3-987*t*s^8*m2^3*eps^2+
19814*t*s^7*m2^4*eps^3-24*m2*t^2*s^9*eps^3-1302*m2^2*t^2*s^8*eps^2+422*m2^2*t^
2*s^8*eps-36*m2*t^2*s^9*eps+878*m2^2*t^2*s^8*eps^3+42072*m2^6*t^2*s^4*eps^4+
31684*m2^3*t^2*s^7*eps^4+72*m2^2*t^2*s^8*eps^4-115230*m2^5*t^2*s^5*eps^4-\
121146*m2^4*t^2*s^6*eps^4+52*m2*t^2*s^9*eps^2-9120*m2^7*t^2*s^3*eps^5+26624*m2
^7*t^2*s^3*eps^4-17376*m2^6*t^2*s^4*eps^5+37008*m2^5*t^2*s^5*eps^5+38640*m2^4*
t^2*s^6*eps^5-14688*m2^3*t^2*s^7*eps^5-11064*t^6*m2^4*s^2*eps^3-79418*t^6*m2^3
*s^3*eps^3-336*t^6*eps*m2^4*s^2-1568*t^6*eps*m2^5*s+960*t^6*s*m2^5*eps^4+96646
*t^6*s^4*m2^2*eps^4+2886*t^6*s^5*m2*eps^4+13144*t^6*s^2*m2^4*eps^4+79968*t^6*s
^3*m2^3*eps^4-3576*t^6*m2^5*s*eps^3-31968*t^6*m2^2*s^4*eps^5-2448*t^6*m2*s^5*
eps^5-4800*t^6*m2^4*s^2*eps^5-27120*t^6*m2^3*s^3*eps^5+3984*t^5*m2^2*s^5*eps^3
+4512*t^5*m2^6*s*eps^3+247482*t^5*m2^4*s^3*eps^3+41432*t^5*m2^5*s^2*eps^3-\
18036*t^5*m2^5*s^2*eps^2-6448*t^5*m2^6*s*eps^2+260945*t^5*m2^3*s^4*eps^3+7472*
t^5*eps*m2^5*s^2+3712*t^5*eps*m2^6*s-4353*t^5*s^6*m2*eps^3-42224*t^5*s^2*m2^5*
eps^4-18032*t^5*s^5*m2^2*eps^4+5466*t^5*s^6*m2*eps^4-227732*t^5*s^3*m2^4*eps^4
-238842*t^5*s^4*m2^3*eps^4-1056*t^5*m2^6*s*eps^4+14400*t^5*m2^5*s^2*eps^5+
74640*t^5*m2^4*s^3*eps^5+81024*t^5*m2^3*s^4*eps^5+11520*t^5*m2^2*s^5*eps^5-\
2640*t^5*m2*s^6*eps^5+45717*s^6*t^4*m2^2*eps^3-48956*s^2*t^4*m2^6*eps^3-318909
*s^4*t^4*m2^4*eps^3-312402*s^3*t^4*m2^5*eps^3+4176*s*t^4*m2^7*eps^2+25524*s^2*
t^4*m2^6*eps^2-79*s^5*t^4*m2^3*eps^3-11392*s^2*t^4*eps*m2^6-4096*s*t^4*eps*m2^
7-3447*s^7*t^4*m2*eps^3+272104*s^3*t^4*m2^5*eps^4-48334*s^6*t^4*m2^2*eps^4+
4516*s^7*t^4*m2*eps^4+292746*s^4*t^4*m2^4*eps^4+17872*s^5*t^4*m2^3*eps^4-14400
*s^2*t^4*m2^6*eps^5+45016*s^2*t^4*m2^6*eps^4-87600*s^3*t^4*m2^5*eps^5-102336*s
^4*t^4*m2^4*eps^5-12096*s^5*t^4*m2^3*eps^5+20208*s^6*t^4*m2^2*eps^5-2016*s^7*t
^4*m2*eps^5+384*s*t^4*m2^7*eps^4-2016*s*t^4*m2^7*eps^3-128424*m2^3*t^3*s^6*eps
^3+18712*m2^7*t^3*s^2*eps^3+182053*m2^5*t^3*s^4*eps^3+166662*m2^6*t^3*s^3*eps^
3-9048*m2^7*t^3*s^2*eps^2-76934*m2^4*t^3*s^5*eps^3+880*m2^7*t^3*s^2*eps-350*m2
*t^3*s^8*eps+11908*m2^2*t^3*s^7*eps^3-143484*m2^6*t^3*s^3*eps^4+118154*m2^3*t^
3*s^6*eps^4-18636*m2^2*t^3*s^7*eps^4-177142*m2^5*t^3*s^4*eps^4+55276*m2^4*t^3*
s^5*eps^4+837*m2*t^3*s^8*eps^2+4800*m2^7*t^3*s^2*eps^5-15936*m2^7*t^3*s^2*eps^
4+46560*m2^6*t^3*s^3*eps^5+64944*m2^5*t^3*s^4*eps^5-15984*m2^4*t^3*s^5*eps^5-\
43056*m2^3*t^3*s^6*eps^5+8928*m2^2*t^3*s^7*eps^5-713*m2*t^3*s^8*eps^3+168*m2*t
^3*s^8*eps^4-19481*m2^3*t^2*s^7*eps^3-28704*m2^7*t^2*s^3*eps^3+142450*m2^5*t^2
*s^5*eps^3-34140*m2^6*t^2*s^4*eps^3+150479*m2^4*t^2*s^6*eps^3+2548*t^6*m2^4*s^
2*eps^2-124*t^7*s^2*m2^3*eps^3+6380*t^7*s^3*m2^2*eps^3+17004*t^7*s^4*m2*eps^3+
1080*t^7*s*m2^4*eps^3-1008*t^7*s^3*m2^2*eps^2+380*t^7*s^2*m2^3*eps^2-1240*t^7*
s*m2^4*eps^2-556*t^7*s^3*eps*m2^2-272*t^7*s^2*eps*m2^3+480*t^7*s*eps*m2^4+2640
*t^7*s^3*eps^5*m2^2+5040*t^7*s^4*m2*eps^5-15648*t^7*s^4*m2*eps^4-7480*t^7*s^3*
m2^2*eps^4-288*t^7*s*m2^4*eps^4+2301*t^6*m2*s^5*eps^3+4064*t^6*eps^2*m2^5*s-\
103921*t^6*m2^2*s^4*eps^3)/s^2/m2/(2*t+s)/(-t+m2)^4/(m2+s)^2/(4*m2^2+4*m2*s-s*
t)/(-1+eps)/(-5*eps*t+6*eps*s-4*s+6*t),-1/4*(3*eps-2)*eps/s*(t^2*s^6*eps^2+64*
s^3*t^5+1152*m2^5*t^3-384*m2^6*t^2+384*m2^3*t^5-1152*m2^4*t^4+2720*t^6*s^2*eps
^3+10448*m2^3*t^5*eps^2-11920*m2^3*t^5*eps^3-31456*m2^4*t^4*eps^2+35024*m2^4*t
^4*eps^3+31040*m2^5*t^3*eps^2-33792*m2^5*t^3*eps^3-9856*m2^6*t^2*eps^2+10688*
m2^6*t^2*eps^3+2816*m2^6*s^2*eps^2-4608*m2^6*s^2*eps^3+672*eps*s^2*t^6-2168*t^
6*s^2*eps^2+1056*m2^2*s*t^5+512*m2^5*t*s^2-1984*m2^4*t^2*s^2-96*m2*t^6*s-2848*
m2^3*s*t^4+736*s^2*t^5*m2-1536*m2^5*t^2*s+2976*t^3*s^2*m2^3-2144*t^4*s^2*m2^2+
256*m2^6*s*t-3424*eps*m2^3*t^5+10432*eps*m2^4*t^4-10560*eps*m2^5*t^3+3392*eps*
m2^6*t^2-512*eps*m2^6*s^2-5504*m2^6*t*eps^3*s-28384*m2^5*t^2*eps^2*s+33504*m2^
5*t^2*s*eps^3-1824*m2^5*t*eps^2*s^2+6048*m2^5*t*s^2*eps^3+4224*m2^6*t*eps^2*s+
936*m2*t^6*eps*s-3260*m2*t^6*s*eps^2+4076*m2*t^6*eps^3*s+14028*m2*t^5*eps^2*s^
2-16432*m2*t^5*s^2*eps^3-8720*m2^2*t^5*eps*s+26984*m2^2*t^5*eps^2*s-31556*m2^2
*t^5*s*eps^3+14044*m2^2*t^4*eps*s^2-36870*m2^2*t^4*eps^2*s^2+41738*m2^2*t^4*s^
2*eps^3+22512*m2^3*t^4*eps*s-65824*m2^3*t^4*eps^2*s+74448*m2^3*t^4*s*eps^3+
43898*m2^3*t^3*eps^2*s^2-47994*m2^3*t^3*s^2*eps^3-24192*m2^4*t^3*eps*s+66744*
m2^4*t^3*eps^2*s-74968*m2^4*t^3*s*eps^3-19528*m2^4*t^2*eps^2*s^2+18528*m2^4*t^
2*s^2*eps^3-4888*eps*m2*s^2*t^5+10640*m2^4*t^2*eps*s^2+10688*m2^5*t^2*eps*s-\
1472*eps*m2^5*t*s^2-1664*eps*m2^6*t*s-18804*eps*m2^3*s^2*t^3+881*t^4*eps^2*s^4
-1645*t^4*s^4*eps^3+569*t^5*s^3*eps^2-421*t^5*s^3*eps^3-90*t^4*eps*s^4-22*t^3*
s^5*eps+263*t^3*s^5*eps^2-519*t^3*s^5*eps^3-636*m2^3*s^5*eps^2+844*m2^3*s^5*
eps^3+536*m2^4*s^4*eps^2-1312*m2^4*s^4*eps^3+3904*m2^5*s^3*eps^2-6720*m2^5*s^3
*eps^3-832*m2^3*t^2*s^3+256*m2^4*t*s^3+960*m2^2*t^3*s^3+3168*t^3*s*m2^4-448*t^
4*s^3*m2-640*eps*m2^5*s^3+152*eps*m2^3*s^5-16*eps*m2^4*s^4-362*eps*s^3*t^5+
8740*eps^2*m2^3*s^3*t^2+7208*eps^2*m2^2*s^4*t^2-658*eps^2*m2*s^5*t^2-12*eps*m2
*s^5*t^2+745*m2^2*t*eps^2*s^5+142*m2^2*t*eps*s^5-5066*m2^3*t*eps^2*s^4-12400*
m2^4*t*eps^2*s^3-3742*s^3*t^4*eps^2*m2+2492*s^3*t^4*eps*m2+2731*eps^2*s^3*t^3*
m2^2-4021*eps^2*s^4*t^3*m2+7898*m2^3*s^4*t*eps^3+2562*t^4*m2*s^3*eps^3+7587*m2
*t^3*s^4*eps^3+3799*m2^2*t^3*s^3*eps^3-12528*m2^2*s^4*t^2*eps^3-21348*m2^3*s^3
*t^2*eps^3+22128*m2^4*s^3*t*eps^3-1024*m2^2*t^2*eps*s^4+1976*m2^3*t^2*eps*s^3+
1124*eps*m2^3*t*s^4+1312*eps*m2^4*t*s^3+426*eps*m2*s^4*t^3-4598*eps*m2^2*s^3*t
^3-1887*m2^2*s^5*t*eps^3+1562*m2*t^2*s^5*eps^3-96*t^6*s^2-1120*t^6*s^2*eps^4+
11*t^2*s^6*eps^3-10*t^2*s^6*eps+170*t^5*s^3*eps^4+874*s^4*t^4*eps^4+288*t^3*s^
5*eps^4+4480*t^5*m2^3*eps^4-12800*t^4*m2^4*eps^4+12160*t^3*m2^5*eps^4+40*eps*
m2^2*s^6+44*s^6*m2^2*eps^3-84*s^6*m2^2*eps^2-360*s^5*m2^3*eps^4+792*s^4*m2^4*
eps^4+3456*s^3*m2^5*eps^4+2304*m2^6*s^2*eps^4-3840*m2^6*t^2*eps^4-1648*t^6*m2*
s*eps^4+6532*t^5*m2*s^2*eps^4+12160*t^5*m2^2*s*eps^4-28272*t^4*m2^3*s*eps^4-\
948*t^4*m2*s^3*eps^4-16904*t^4*m2^2*s^2*eps^4-2974*t^3*s^3*m2^2*eps^4-4080*t^3
*s^4*m2*eps^4+29344*t^3*s*m2^4*eps^4+20036*t^3*s^2*m2^3*eps^4-14272*s*t^2*m2^5
*eps^4+6330*s^4*t^2*m2^2*eps^4-936*s^5*t^2*m2*eps^4-7584*s^2*t^2*m2^4*eps^4+
11568*s^3*t^2*m2^3*eps^4+17*m2*s^6*t*eps^2-55*m2*s^6*t*eps^3+30*m2*s^6*t*eps-\
11272*m2^4*s^3*t*eps^4-3264*m2^5*s^2*t*eps^4+1008*m2^2*s^5*t*eps^4-3916*m2^3*s
^4*t*eps^4+2688*m2^6*s*t*eps^4)/(2*t+s)/(-t+m2)^3/(m2+s)/(4*m2^2+4*m2*s-s*t)/(
-1+eps)/(-5*eps*t+6*eps*s-4*s+6*t),1/2*(-1+2*eps)*eps^2*(56*m2^5*s^3+10*t^4*s^
4+14*s^3*t^5+48*m2^6*s^2+48*m2^5*t^3-48*m2^6*t^2-16*m2^4*t^4-96*m2^4*t^4*eps^2
+192*m2^5*t^3*eps^2-96*m2^6*t^2*eps^2+80*m2^6*s^2*eps^2+8*m2^2*s*t^5-160*m2^5*
t*s^2-236*m2^4*t^2*s^2-156*m2^3*s*t^4+34*s^2*t^5*m2-360*m2^5*t^2*s+484*t^3*s^2
*m2^3-262*t^4*s^2*m2^2+44*m2^6*s*t+96*eps*m2^4*t^4-240*eps*m2^5*t^3+144*eps*m2
^6*t^2-128*eps*m2^6*s^2-592*m2^5*t^2*eps^2*s-272*m2^5*t*eps^2*s^2+88*m2^6*t*
eps^2*s+104*m2*t^5*eps^2*s^2-52*m2^2*t^5*eps*s+48*m2^2*t^5*eps^2*s+842*m2^2*t^
4*eps*s^2-588*m2^2*t^4*eps^2*s^2+636*m2^3*t^4*eps*s-512*m2^3*t^4*eps^2*s+752*
m2^3*t^3*eps^2*s^2-1404*m2^4*t^3*eps*s+968*m2^4*t^3*eps^2*s-76*m2^4*t^2*eps^2*
s^2-134*eps*m2*s^2*t^5+288*m2^4*t^2*eps*s^2+952*m2^5*t^2*eps*s+432*eps*m2^5*t*
s^2-132*eps*m2^6*t*s-1300*eps*m2^3*s^2*t^3+12*t^4*eps^2*s^4+20*t^5*s^3*eps^2-\
22*t^4*eps*s^4-3*t^3*s^5*eps+2*t^3*s^5*eps^2-8*m2^3*s^5*eps^2-32*m2^4*s^4*eps^
2+56*m2^5*s^3*eps^2-95*m2^3*t*s^4+115*m2^2*t^2*s^4+232*m2^3*t^2*s^3-313*m2^4*t
*s^3-62*t^3*s^4*m2+5*m2^2*t^3*s^3+404*t^3*s*m2^4-68*t^4*s^3*m2-112*eps*m2^5*s^
3+16*eps*m2^3*s^5+32*eps*m2^4*s^4-34*eps*s^3*t^5+568*eps^2*m2^3*s^3*t^2+28*eps
^2*m2^2*s^4*t^2-12*eps^2*m2*s^5*t^2+19*eps*m2*s^5*t^2+18*m2^2*t*eps^2*s^5-32*
m2^2*t*eps*s^5+40*m2^3*t*eps^2*s^4-362*m2^4*t*eps^2*s^3-28*s^3*t^4*eps^2*m2+
104*s^3*t^4*eps*m2-254*eps^2*s^3*t^3*m2^2-48*eps^2*s^4*t^3*m2-165*m2^2*t^2*eps
*s^4-848*m2^3*t^2*eps*s^3+39*eps*m2^3*t*s^4+667*eps*m2^4*t*s^3+116*eps*m2*s^4*
t^3+223*eps*m2^2*s^3*t^3-8*m2^3*s^5+t^3*s^5+6*m2^2*t*s^5-5*m2*t^2*s^5)/(2*t+s)
/m2/(-t+m2)^3/(m2+s)^2/(4*m2^2+4*m2*s-s*t)/(-1+eps),-1/2*eps^2*(288*m2^6*s^7+
96*m2^5*s^8+20*s^7*t^6+8*t^5*s^8-24*s^6*t^7-128*m2^6*t^7-36*t^8*s^5-256*m2^7*t
^6+256*m2^5*t^8-64*t^9*m2^4-864*s^7*m2^6*eps^3-864*s^6*m2^7*eps^3-3764*m2^3*s^
4*t^6-3992*m2^6*t^3*s^4-2460*m2^5*t^2*s^6-480*m2^2*s^6*t^5+1298*m2^3*t^4*s^6-\
1246*m2^4*t^3*s^6+152*m2*t^6*s^6-3232*m2^5*t^6*s^2+4312*m2^6*t^2*s^5+7962*m2^4
*t^4*s^5-11202*m2^5*t^3*s^5+6080*m2^7*t^2*s^4-8984*m2^6*t^4*s^3-5136*m2^6*t^5*
s^2+1088*m2^7*t^5*s+3680*m2^7*t^4*s^2+7016*m2^7*t^3*s^3+1802*m2^2*t^6*s^5-5272
*m2^4*t^6*s^3-4168*m2^5*t^4*s^4-5140*m2^3*t^5*s^5+2040*m2^5*t^5*s^3+2424*m2^4*
t^5*s^4-492*t^8*s^4*m2-178*m2*s^7*t^5+418*m2^2*t^4*s^7-24*m2^4*t*s^8+236*m2^2*
t^3*s^8-240*m2^3*t^2*s^8-76*m2*s^8*t^4+1952*m2^7*t*s^5-4096*m2^6*t^6*s+3176*m2
^4*t^7*s^2+2336*m2^5*t^7*s+3572*m2^3*t^7*s^3-256*m2^2*t^8*s^3-248*m2^3*t^8*s^2
-224*m2^4*t^8*s-108*m2*s^3*t^9-48*m2^2*s^2*t^9+2496*m2^6*t*s^6+568*m2^5*t*s^7+
184*m2^3*t^3*s^7-1300*m2^4*t^2*s^7+2640*s^4*t^7*m2^2-106*m2*t^7*s^5-16*s*t^10*
m2^2-16*s^2*t^10*m2-1056*eps*m2^7*s^6-240*eps*m2^5*s^8-1296*eps*m2^6*s^7+144*
eps^2*m2^5*s^8+37622*m2^2*eps^2*s^4*t^7-4218*m2*eps^2*s^5*t^7-125118*m2^4*eps^
2*s^3*t^6+45941*m2^2*eps^2*s^5*t^6-71381*m2^3*eps^2*s^4*t^6-5560*eps*m2^3*s^2*
t^8-3885*m2*eps^2*s^6*t^6-2721*m2*eps^2*s^7*t^5-139873*m2^3*eps^2*s^5*t^5+
188216*m2^5*eps^2*s^3*t^5-11897*m2^4*eps^2*s^4*t^5+14223*m2^2*eps^2*s^6*t^5-\
120562*m2^6*t^4*eps^2*s^3+5093*m2^2*t^4*eps^2*s^7+185583*m2^4*t^4*eps^2*s^5+
151995*m2^5*t^4*eps^2*s^4-34079*m2^3*t^4*eps^2*s^6+29060*m2^7*t^3*eps^2*s^3-\
924*m2^3*t^3*eps^2*s^7-93515*m2^5*t^3*eps^2*s^5-151390*m2^6*t^3*eps^2*s^4+
58407*m2^4*t^3*eps^2*s^6-1416*m2^4*t^2*eps^2*s^7-10940*m2^6*t^2*eps^2*s^5+
47716*m2^7*t^2*eps^2*s^4-50496*m2^5*t^2*eps^2*s^6-2300*m2^5*t*eps^2*s^7+17160*
m2^7*t*eps^2*s^5+13656*m2^6*t*eps^2*s^6+35760*m2^3*eps*s^4*t^6-19404*m2^2*eps*
s^4*t^7-18289*m2^2*eps*s^5*t^6+52544*m2^4*eps*s^3*t^6+1411*m2*eps*s^5*t^7+758*
m2*eps*s^6*t^6+55680*m2^3*eps*s^5*t^5-70980*m2^5*eps*s^3*t^5+1157*m2*eps*s^7*t
^5-7650*m2^4*eps*s^4*t^5-3966*m2^2*eps*s^6*t^5-2469*m2^2*eps*t^4*s^7-39978*m2^
5*eps*t^4*s^4+10899*m2^3*eps*t^4*s^6-75981*m2^4*eps*t^4*s^5-21121*m2^4*eps*t^3
*s^6+48913*m2^5*eps*t^3*s^5+61336*m2^6*eps*t^4*s^3-23844*m2^7*eps*t^3*s^3+
58736*m2^6*eps*t^3*s^4+380*m2^3*eps*t^3*s^7+1782*m2^4*eps*t^2*s^7-27432*m2^7*
eps*t^2*s^4-1100*m2^6*eps*t^2*s^5+23698*m2^5*eps*t^2*s^6+596*m2^5*eps*t*s^7-\
9040*m2^6*eps*t*s^6-9984*m2^7*eps*t*s^5+920*m2^3*eps*s^8*t^2+60*m2^4*eps*t*s^8
+390*m2*eps*t^4*s^8-1086*m2^2*eps*t^3*s^8-2104*m2^3*s^8*t^2*eps^2+412*m2^4*t*
eps^2*s^8-790*m2*t^4*s^8*eps^2+2250*m2^2*t^3*s^8*eps^2-5100*t^2*m2^5*s^6*eps^4
+20144*t^2*m2^6*s^5*eps^4-9388*t^2*m2^4*s^7*eps^4-960*t^2*m2^3*s^8*eps^4+17536
*t^2*m2^7*s^4*eps^4-928*t*m2^4*s^8*eps^3+384*t*m2^4*s^8*eps^4-1728*t*m2^5*s^7*
eps^3+3520*t*m2^5*s^7*eps^4-960*t*m2^5*s^7*eps^5-10968*t*m2^6*s^6*eps^3+3728*t
*m2^6*s^6*eps^4-192*t*m2^6*s^6*eps^5-10600*t*m2^7*s^5*eps^3+592*t*m2^7*s^5*eps
^4+768*t*m2^7*s^5*eps^5+3010*t^7*s^3*m2^3*eps^4-2784*t^7*m2^5*s*eps^3+2592*t^7
*m2^2*s^4*eps^5+544*t^7*m2*s^5*eps^5-3360*t^7*m2^4*s^2*eps^5-1416*t^7*m2^3*s^3
*eps^5-44054*t^6*m2^2*s^5*eps^3-784*t^6*m2^6*s*eps^3+107374*t^6*m2^4*s^3*eps^3
-3500*t^6*m2^5*s^2*eps^3+21704*t^6*m2^5*s^2*eps^2-4864*t^6*m2^6*s*eps^2+35879*
t^6*m2^3*s^4*eps^3-4432*t^6*eps*m2^5*s^2+9536*t^6*eps*m2^6*s+4889*t^6*s^6*m2*
eps^3-16728*t^6*s^2*m2^5*eps^4+18672*t^6*s^5*m2^2*eps^4-2160*t^6*s^6*m2*eps^4-\
33856*t^6*s^3*m2^4*eps^4+10164*t^6*s^4*m2^3*eps^4+672*t^6*m2^6*s*eps^4+7200*t^
6*m2^5*s^2*eps^5+4632*t^6*m2^4*s^3*eps^5-7312*t^6*m2^3*s^4*eps^5-4392*t^6*m2^2
*s^5*eps^5+304*t^6*m2*s^6*eps^5-11083*t^5*s^6*m2^2*eps^3-20348*t^5*s^2*m2^6*
eps^3+54087*t^5*s^4*m2^4*eps^3-155420*t^5*s^3*m2^5*eps^3+48*t^5*s*m2^7*eps^2-\
2524*t^5*s^2*m2^6*eps^2+137005*t^5*s^5*m2^3*eps^3+13232*t^5*s^2*eps*m2^6-2048*
t^5*s*eps*m2^7+2742*t^5*s^7*m2*eps^3+41948*t^5*s^3*m2^5*eps^4-462*t^5*s^6*m2^2
*eps^4-1064*t^5*s^7*m2*eps^4-52386*t^5*s^4*m2^4*eps^4-63754*t^5*s^5*m2^3*eps^4
-6240*t^5*s^2*m2^6*eps^5+21448*t^5*s^2*m2^6*eps^4-3600*t^5*s^3*m2^5*eps^5+
17320*t^5*s^4*m2^4*eps^5+15944*t^5*s^5*m2^3*eps^5+1360*t^5*s^6*m2^2*eps^5+96*t
^5*s^7*m2*eps^5-384*t^5*s*m2^7*eps^4+1120*t^5*s*m2^7*eps^3-2624*s^2*t^4*m2^7*
eps^2-3270*s^7*t^4*m2^2*eps^3+19164*s^6*t^4*m2^3*eps^3-174501*s^4*t^4*m2^5*eps
^3-189444*s^5*t^4*m2^4*eps^3-6672*s^2*t^4*m2^7*eps-16516*s^3*t^4*m2^6*eps^4+
7872*s^6*t^4*m2^3*eps^4-976*s^7*t^4*m2^2*eps^4+91506*s^4*t^4*m2^5*eps^4+101428
*s^5*t^4*m2^4*eps^4+83822*s^3*t^4*m2^6*eps^3-4672*s^6*t^4*m2^3*eps^5+960*s^7*t
^4*m2^2*eps^5+48*s^3*t^4*m2^6*eps^5-23568*s^4*t^4*m2^5*eps^5-27328*s^5*t^4*m2^
4*eps^5+11024*s^2*t^4*m2^7*eps^3-7984*s^2*t^4*m2^7*eps^4+724*s^8*t^4*m2*eps^3-\
240*s^8*t^4*m2*eps^4+1920*s^2*t^4*m2^7*eps^5-35048*m2^4*t^3*s^6*eps^3+107732*
m2^5*t^3*s^5*eps^3+145682*m2^6*t^3*s^4*eps^3+792*m2^2*t^3*s^8*eps^4-3856*m2^3*
t^3*s^7*eps^3-2256*m2^2*t^3*s^8*eps^3-14288*m2^7*t^3*s^3*eps^3+15808*m2^6*t^3*
s^4*eps^5+22584*m2^5*t^3*s^5*eps^5+4376*m2^4*t^3*s^6*eps^5-2976*m2^3*t^3*s^7*
eps^5-74934*m2^5*t^3*s^5*eps^4-66548*m2^6*t^3*s^4*eps^4+7656*m2^3*t^3*s^7*eps^
4-4350*m2^4*t^3*s^6*eps^4+688*m2^7*t^3*s^3*eps^4+576*m2^7*t^3*s^3*eps^5-5488*t
^2*m2^6*s^5*eps^3+34618*t^2*m2^5*s^6*eps^3+7446*t^2*m2^4*s^7*eps^3-40260*t^2*
m2^7*s^4*eps^3+2536*t^2*m2^3*s^8*eps^3-1072*t^2*m2^5*s^6*eps^5+2928*t^2*m2^4*s
^7*eps^5-8096*t^2*m2^6*s^5*eps^5-4096*t^2*m2^7*s^4*eps^5-524*m2*s^2*t^10*eps^2
-620*m2^2*s*t^10*eps^2+240*m2^2*s*t^10*eps+208*m2*s^2*t^10*eps+452*m2*s^2*t^10
*eps^3+540*m2^2*s*t^10*eps^3-120*m2*s^2*t^10*eps^4-144*m2^2*s*t^10*eps^4+1732*
t^9*eps*m2*s^3-4621*t^9*m2*s^3*eps^2+4363*t^9*m2*s^3*eps^3-1482*t^9*m2*s^3*eps
^4+120*t^9*m2*s^3*eps^5+512*t^9*eps*m2^2*s^2-1268*t^9*m2^2*s^2*eps^2+1112*t^9*
m2^2*s^2*eps^3-300*t^9*m2^2*s^2*eps^4-1040*t^9*eps*m2^3*s+3104*t^9*m2^3*s*eps^
2-2828*t^9*m2^3*s*eps^3+768*t^9*m2^3*s*eps^4+18242*t^8*m2^2*s^3*eps^2-18334*t^
8*m2^2*s^3*eps^3-15718*t^8*m2^3*s^2*eps^3+4736*t^8*m2^4*s*eps^3-2727*t^8*m2*
eps^2*s^4-747*t^8*m2*s^4*eps^3+17830*t^8*m2^3*s^2*eps^2-5864*t^8*eps^2*m2^4*s+
2248*t^8*eps*m2*s^4-5476*t^8*eps*m2^2*s^3+2496*t^8*eps*m2^4*s+480*t^8*m2^3*s^2
*eps^5-360*t^8*m2^2*s^3*eps^5-864*t^8*m2*s^4*eps^5+3176*t^8*m2^3*s^2*eps^4-\
1200*t^8*m2^4*s*eps^4+2606*t^8*m2*s^4*eps^4+6208*t^8*m2^2*s^3*eps^4+4555*t^7*
m2*s^5*eps^3+7512*t^7*eps^2*m2^5*s-21252*t^7*m2^2*s^4*eps^3-33962*t^7*m2^4*s^2
*eps^2+26978*t^7*m2^4*s^2*eps^3+13289*t^7*m2^3*s^3*eps^2-7517*t^7*m2^3*s^3*eps
^3-11328*t^7*eps*m2^3*s^3+6360*t^7*eps*m2^4*s^2-7360*t^7*eps*m2^5*s+288*t^7*s*
m2^5*eps^4-2274*t^7*s^4*m2^2*eps^4-2132*t^7*s^5*m2*eps^4+508*t^7*s^2*m2^4*eps^
4-448*t^6*m2^7*eps^2-470*t^6*s^7*eps^3+252*t^6*eps^4*s^7+96*t^6*m2^7*eps^3-48*
t^6*s^7*eps^5-76*t^5*s^8*eps^3+24*t^5*s^8*eps^4+1728*s^6*m2^7*eps^2+1872*s^7*
eps^2*m2^6+192*m2^7*s^6-150*eps*t^6*s^7-44*eps*t^5*s^8-28*eps*s^6*t^7+396*t^6*
s^7*eps^2+88*t^5*s^8*eps^2+392*eps^2*s^6*t^7+256*eps*m2^6*t^7+640*eps*m2^7*t^6
+264*t^9*eps*s^4-892*t^9*eps^2*s^4+1112*t^9*s^4*eps^3-604*t^9*s^4*eps^4+120*t^
9*s^4*eps^5+192*t^9*eps*m2^4-176*t^9*m2^4*eps^2+48*t^9*m2^4*eps^3+576*t^8*m2^5
*eps^2-16*t^8*s^5*eps^4-480*t^8*s^5*eps^2+294*t^8*s^5*eps^3-144*t^8*m2^5*eps^3
-704*t^8*eps*m2^5+262*t^8*eps*s^5-24*t^8*s^5*eps^5-96*t^7*eps^2*m2^6-104*t^7*s
^6*eps^5-708*t^7*s^6*eps^3+472*t^7*eps^4*s^6)/s^2/m2^2/t/(2*t+s)/(-t+m2)^4/(m2
+s)/(4*m2^2+4*m2*s-s*t)/(-1+eps)/(-5*eps*t+6*eps*s-4*s+6*t),-3/2*eps^2*(96*m2^
5*s^7+32*m2^4*s^8+36*s^5*t^7+24*t^6*s^6-128*m2^6*t^6-20*t^5*s^7-8*s^8*t^4+64*
m2^6*s^6-64*m2^5*t^7+64*t^8*m2^4+576*m2^6*eps^2*s^6+624*m2^5*eps^2*s^7+480*eps
^2*s^5*t^7-392*eps^2*s^6*t^6-396*eps^2*s^7*t^5-262*eps*s^5*t^7+150*eps*s^7*t^5
+28*eps*s^6*t^6-992*m2^2*s^4*t^6-1524*m2^3*t^6*s^3-68*m2*s^6*t^5+492*m2*t^7*s^
4+1056*m2^6*t^4*s^2-496*m2^3*t^3*s^6+116*m2^2*t^4*s^6-504*m2^4*t^2*s^6-304*m2^
3*t^2*s^7-64*m2^2*t^3*s^7+184*m2^4*t*s^7-1164*m2^2*t^5*s^5+628*t^7*m2^2*s^3-\
2976*m2^4*t^3*s^5+1296*m2^3*s^5*t^4+1632*m2^5*t^2*s^5+640*m2^6*t*s^5+816*m2^5*
t*s^6+232*m2*s^5*t^6-536*m2^5*t^3*s^4+2352*m2^6*t^3*s^3+2016*m2^6*t^2*s^4+92*
m2^3*t^5*s^4-396*m2^4*t^5*s^3-1920*m2^4*t^4*s^4+352*m2^4*s*t^7-2496*m2^5*t^4*s
^3+96*m2^6*t^5*s-1248*m2^4*t^6*s^2+108*m2*t^4*s^7-1120*m2^5*t^6*s+568*m2^3*t^7
*s^2-1704*m2^5*t^5*s^2-8*m2^3*t*s^8-64*m2^2*t^2*s^8+48*m2*t^3*s^8-352*eps*m2^6
*s^6-80*eps*m2^4*s^8-432*eps*m2^5*s^7+320*eps*m2^6*t^6+24*t^7*s^5*eps^5-294*t^
7*s^5*eps^3+16*t^7*s^5*eps^4-252*t^5*eps^4*s^7+470*t^5*s^7*eps^3-472*t^6*eps^4
*s^6+708*t^6*s^6*eps^3+104*t^6*s^6*eps^5+48*t^6*m2^6*eps^3-224*t^6*eps^2*m2^6-\
24*s^8*t^4*eps^4+76*s^8*t^4*eps^3-88*s^8*t^4*eps^2+44*s^8*t^4*eps+48*m2^4*s^8*
eps^2-288*m2^6*s^6*eps^3-288*m2^5*s^7*eps^3-20224*m2^2*eps^2*s^4*t^6+6011*m2*
eps^2*s^5*t^6-26079*m2^3*eps^2*s^3*t^6+5981*m2*eps^2*s^4*t^7-30729*m2^2*eps^2*
s^5*t^5+48867*m2^4*eps^2*s^3*t^5+5039*m2^3*eps^2*s^4*t^5+1270*m2*t^4*eps^2*s^7
-36616*m2^5*t^4*eps^2*s^3+2487*m2*eps^2*s^6*t^5+49547*m2^3*t^4*eps^2*s^5-418*
m2^2*t^3*eps^2*s^7+10256*m2^6*t^3*eps^2*s^3-8028*m2^2*t^4*eps^2*s^6+35482*m2^4
*t^4*eps^2*s^4-27813*m2^4*t^3*eps^2*s^5+16865*m2^3*t^3*eps^2*s^6-43198*m2^5*t^
3*eps^2*s^4-12*m2^3*t^2*eps^2*s^7-3500*m2^5*t^2*eps^2*s^5-15952*m2^4*t^2*eps^2
*s^6+15392*m2^6*t^2*eps^2*s^4-1068*m2^4*t*eps^2*s^7-3172*m2*eps*s^4*t^7+4408*
m2^5*t*eps^2*s^6+5776*m2^6*t*eps^2*s^5-2346*m2*eps*s^5*t^6+11388*m2^3*eps*s^3*
t^6-3480*m2^3*eps*s^4*t^5-16212*m2^4*eps*s^3*t^5+12140*m2^2*eps*s^5*t^5-622*m2
*eps*t^4*s^7-672*m2*eps*s^6*t^5-18782*m2^3*eps*t^4*s^5+2738*m2^2*eps*t^4*s^6-\
7332*m2^4*eps*t^4*s^4-8136*m2^6*eps*t^3*s^3+17872*m2^5*eps*t^4*s^3+14218*m2^4*
eps*t^3*s^5-5610*m2^3*eps*t^3*s^6+6900*m2^4*eps*t^2*s^6-1064*m2^5*eps*t^2*s^5-\
9008*m2^6*eps*t^2*s^4+320*m2^3*eps*t^2*s^7+308*m2^2*eps*t^3*s^7+15600*m2^5*eps
*t^3*s^4-3296*m2^6*eps*t*s^5-2936*m2^5*eps*t*s^6+276*m2^4*eps*t*s^7+9352*eps*
m2^2*s^4*t^6+856*t*s^7*m2^4*eps^4+96*t*s^8*m2^3*eps^4+448*t*s^5*m2^6*eps^4+
1208*t*s^6*m2^5*eps^4-240*t*s^7*m2^4*eps^5+192*t*s^5*m2^6*eps^5-48*t*s^6*m2^5*
eps^5-3792*t*s^5*m2^6*eps^3-3544*t*s^6*m2^5*eps^3+52*t*s^8*m2^3*eps-208*t*s^8*
m2^3*eps^3+36*t*s^8*m2^3*eps^2-104*t*s^7*m2^4*eps^3-460*m2^2*t^2*s^8*eps^2+216
*m2^2*t^2*s^8*eps+564*m2^2*t^2*s^8*eps^3+5016*m2^6*t^2*s^4*eps^4-2136*m2^3*t^2
*s^7*eps^4-216*m2^2*t^2*s^8*eps^4+4612*m2^5*t^2*s^5*eps^4-2036*m2^4*t^2*s^6*
eps^4-1024*m2^6*t^2*s^4*eps^5-1976*m2^5*t^2*s^5*eps^5-280*m2^4*t^2*s^6*eps^5+
672*m2^3*t^2*s^7*eps^5-2620*t^6*m2^4*s^2*eps^3+23275*t^6*m2^3*s^3*eps^3-336*t^
6*eps*m2^4*s^2+2336*t^6*eps*m2^5*s+336*t^6*s*m2^5*eps^4-682*t^6*s^4*m2^2*eps^4
+2208*t^6*s^5*m2*eps^4-2820*t^6*s^2*m2^4*eps^4-7730*t^6*s^3*m2^3*eps^4-824*t^6
*m2^5*s*eps^3-1056*t^6*m2^2*s^4*eps^5-448*t^6*m2*s^5*eps^5+1440*t^6*m2^4*s^2*
eps^5+936*t^6*m2^3*s^3*eps^5+29831*t^5*m2^2*s^5*eps^3+728*t^5*m2^6*s*eps^3-\
43331*t^5*m2^4*s^3*eps^3-4742*t^5*m2^5*s^2*eps^3-1406*t^5*m2^5*s^2*eps^2-760*t
^5*m2^6*s*eps^2+3929*t^5*m2^3*s^4*eps^3+4360*t^5*eps*m2^5*s^2+96*t^5*eps*m2^6*
s-2241*t^5*s^6*m2*eps^3+5052*t^5*s^2*m2^5*eps^4-12536*t^5*s^5*m2^2*eps^4+324*t
^5*s^6*m2*eps^4+12554*t^5*s^3*m2^4*eps^4-8026*t^5*s^4*m2^3*eps^4-192*t^5*m2^6*
s*eps^4-1440*t^5*m2^5*s^2*eps^5-888*t^5*m2^4*s^3*eps^5+3088*t^5*m2^3*s^4*eps^5
+2600*t^5*m2^2*s^5*eps^5+112*t^5*m2*s^6*eps^5+5160*s^6*t^4*m2^2*eps^3+3136*s^2
*t^4*m2^6*eps^3-42110*s^4*t^4*m2^4*eps^3+27136*s^3*t^4*m2^5*eps^3-824*s^2*t^4*
m2^6*eps^2-49805*s^5*t^4*m2^3*eps^3-1888*s^2*t^4*eps*m2^6-964*s^7*t^4*m2*eps^3
-6216*s^3*t^4*m2^5*eps^4+1148*s^6*t^4*m2^2*eps^4+80*s^7*t^4*m2*eps^4+21094*s^4
*t^4*m2^4*eps^4+23892*s^5*t^4*m2^3*eps^4+480*s^2*t^4*m2^6*eps^5-2128*s^2*t^4*
m2^6*eps^4+48*s^3*t^4*m2^5*eps^5-4968*s^4*t^4*m2^4*eps^5-5544*s^5*t^4*m2^3*eps
^5-912*s^6*t^4*m2^2*eps^5+96*s^7*t^4*m2*eps^5-11387*m2^3*t^3*s^6*eps^3+41674*
m2^5*t^3*s^4*eps^3-5520*m2^6*t^3*s^3*eps^3+29827*m2^4*t^3*s^5*eps^3-232*m2*t^3
*s^8*eps-558*m2^2*t^3*s^7*eps^3+688*m2^6*t^3*s^3*eps^4-172*m2^3*t^3*s^6*eps^4+
1452*m2^2*t^3*s^7*eps^4-17756*m2^5*t^3*s^4*eps^4-18640*m2^4*t^3*s^5*eps^4+464*
m2*t^3*s^8*eps^2+144*m2^6*t^3*s^3*eps^5+3696*m2^5*t^3*s^4*eps^5+5152*m2^4*t^3*
s^5*eps^5+1024*m2^3*t^3*s^6*eps^5-576*m2^2*t^3*s^7*eps^5-432*m2*t^3*s^8*eps^3+
144*m2*t^3*s^8*eps^4+1444*m2^3*t^2*s^7*eps^3-56*m2^5*t^2*s^5*eps^3-12520*m2^6*
t^2*s^4*eps^3+11592*m2^4*t^2*s^6*eps^3+5928*t^6*m2^4*s^2*eps^2+7146*t^7*s^2*m2
^3*eps^3+2803*t^7*s^3*m2^2*eps^3-3459*t^7*s^4*m2*eps^3-572*t^7*s*m2^4*eps^3-\
2045*t^7*s^3*m2^2*eps^2-7974*t^7*s^2*m2^3*eps^2+1512*t^7*s*m2^4*eps^2-524*t^7*
s^3*eps*m2^2+1640*t^7*s^2*eps*m2^3-1296*t^7*s*eps*m2^4-120*t^7*s^3*eps^5*m2^2+
384*t^7*s^4*m2*eps^5-250*t^7*s^4*m2*eps^4-778*t^7*s^3*m2^2*eps^4+48*t^7*s*m2^4
*eps^4-5711*t^6*m2*s^5*eps^3-584*t^6*eps^2*m2^5*s+13598*t^6*m2^2*s^4*eps^3+320
*t^8*eps*m2^3*s-336*t^8*m2^3*s*eps^4+1208*t^8*m2^3*s*eps^3-1244*t^8*m2^3*s*eps
^2+620*s*t^9*m2^2*eps^2-240*s*t^9*m2^2*eps-208*s^2*t^9*m2*eps-452*s^2*t^9*m2*
eps^3-540*s*t^9*m2^2*eps^3+120*s^2*t^9*m2*eps^4+144*s*t^9*m2^2*eps^4+524*s^2*t
^9*m2*eps^2+108*m2*t^8*s^3+96*m2^2*t^8*s^2+48*m2^3*t^8*s+16*t^9*m2^2*s+16*t^9*
m2*s^2-192*eps*m2^4*t^8+128*eps*m2^5*t^7-1112*t^8*s^4*eps^3-120*t^8*s^4*eps^5-\
264*t^8*s^4*eps+892*t^8*s^4*eps^2+604*t^8*s^4*eps^4-48*t^8*m2^4*eps^3+176*t^8*
eps^2*m2^4-48*t^7*eps^2*m2^5+48*t^5*s^7*eps^5-1732*t^8*s^3*eps*m2-1136*t^8*s^2
*eps*m2^2+660*t^8*s^2*m2^2*eps^4-2468*t^8*s^2*m2^2*eps^3-120*t^8*s^3*m2*eps^5+
1482*t^8*s^3*m2*eps^4-4363*t^8*s^3*m2*eps^3-480*t^7*s^2*m2^3*eps^5-884*t^7*s^2
*m2^3*eps^4+4621*t^8*s^3*eps^2*m2+2840*t^8*s^2*m2^2*eps^2)/s^2/m2^2/t/(2*t+s)/
(-t+m2)^4/(m2+s)/(4*m2^2+4*m2*s-s*t)/(-1+eps)/(-5*eps*t+6*eps*s-4*s+6*t),1/4*
eps^2*(112*m2^4*s^5+128*m2^5*s^4+192*m2^4*t^5-384*m2^5*t^4-168*t^5*s^4-100*t^4
*s^5-320*s^3*t^6-608*eps*m2^4*s^5-656*eps*m2^5*s^4+1216*eps*m2^5*t^4+1276*m2^4
*s^5*eps^2-1388*m2^4*s^5*eps^3+1336*m2^5*s^4*eps^2-1360*m2^5*s^4*eps^3+208*t^4
*m2^5*eps^3-704*eps*m2^4*t^5-928*t^4*m2^5*eps^2+720*t^5*m2^4*eps^2-208*t^5*m2^
4*eps^3+1880*t^4*eps*s^5-6261*t^4*s^5*eps^2+7555*t^4*s^5*eps^3+2174*t^5*eps*s^
4-6445*t^5*eps^2*s^4+7293*t^5*s^4*eps^3+2176*t^6*eps*s^3-4992*t^6*eps^2*s^3+
4824*t^6*s^3*eps^3+1980*m2*s^3*t^5-560*m2^5*t*s^3-2176*m2^5*t^2*s^2-4376*t^4*s
^3*m2^2+216*t^4*s^4*m2+3592*t^3*m2^4*s^2+860*t*m2^3*s^5+3540*t^3*m2^3*s^3-1260
*t^3*m2^2*s^4+1548*t^2*m2^2*s^5+3276*t^2*m2^3*s^4-296*t*m2^4*s^4+160*t^2*m2^4*
s^3-8*m2*s^2*t^6+1280*s^2*t^5*m2^2-548*m2*t^3*s^5+256*m2^4*t^4*s-3584*m2^3*s^2
*t^4+64*m2^3*s*t^5+48*m2^2*s*t^6-1152*m2^5*s*t^3+3064*m2^5*s^3*t*eps-5784*m2^5
*s^3*t*eps^2+4272*m2^5*s^3*t*eps^3-4448*m2^4*s^3*t^2*eps+14088*m2^4*s^3*t^2*
eps^2-11456*m2^4*s^3*t^2*eps^3+10896*m2^5*s^2*t^2*eps-19704*m2^5*s^2*t^2*eps^2
+15696*m2^5*s^2*t^2*eps^3-2568*m2^3*s^5*t*eps+1215*m2^3*s^5*t*eps^2+2761*m2^3*
s^5*t*eps^3+784*m2^4*s^4*t*eps-370*m2^4*s^4*t*eps^2+214*m2^4*s^4*t*eps^3+23300
*t^4*eps*m2^2*s^3-44584*t^4*m2^2*s^3*eps^2+33736*t^4*m2^2*s^3*eps^3+26492*t^4*
eps*m2^3*s^2-63918*t^4*m2^3*s^2*eps^2+61218*t^4*m2^3*s^2*eps^3-2208*t^4*eps*m2
^4*s+5232*t^4*eps^2*m2^4*s-2912*t^4*m2^4*s*eps^3-1246*m2*t^3*s^5*eps+9806*m2*t
^3*s^5*eps^2-14030*m2*t^3*s^5*eps^3+9118*m2^2*t^3*s^4*eps-18126*m2^2*t^3*s^4*
eps^2+10780*m2^2*t^3*s^4*eps^3-12908*m2^3*t^3*s^3*eps+17103*m2^3*t^3*s^3*eps^2
-8047*m2^3*t^3*s^3*eps^3-25560*m2^4*t^3*s^2*eps+60862*m2^4*t^3*s^2*eps^2-54498
*m2^4*t^3*s^2*eps^3+3920*m2^5*t^3*s*eps-3464*m2^5*t^3*s*eps^2+632*m2^5*t^3*s*
eps^3-2738*m2^2*s^5*t^2*eps-1896*m2^2*s^5*t^2*eps^2+5102*m2^2*s^5*t^2*eps^3-\
11882*m2^3*s^4*t^2*eps+13700*m2^3*s^4*t^2*eps^2-1554*m2^3*s^4*t^2*eps^3+404*t^
6*m2*s^2*eps^3-752*t^6*eps*m2^2*s+2292*t^6*eps^2*m2^2*s-2212*t^6*m2^2*s*eps^3+
26627*t^5*m2*s^3*eps^2-23329*t^5*m2*s^3*eps^3-9368*t^5*eps*m2^2*s^2+22524*t^5*
m2^2*s^2*eps^2-22820*t^5*m2^2*s^2*eps^3+1184*t^5*eps*m2^3*s-4840*t^5*m2^3*s*
eps^2+4492*t^5*m2^3*s*eps^3-4838*t^4*eps*m2*s^4+14733*t^4*m2*eps^2*s^4-15373*t
^4*m2*s^4*eps^3+44*t^6*eps*m2*s^2-48*t^6*m2*eps^2*s^2-12328*eps*m2*s^3*t^5+48*
m2^2*s^7-96*t^3*s^6-44*t^2*s^7+32*m2^3*s^6+87*t^2*s^7*eps^3-1680*t^6*s^3*eps^4
-2826*t^5*s^4*eps^4+2719*t^3*s^6*eps^3-2383*t^3*s^6*eps^2-3038*s^5*t^4*eps^4+
838*t^3*s^6*eps-1056*t^3*s^6*eps^4-193*t^2*s^7*eps^2+156*t^2*s^7*eps+8*m2*t^2*
s^6+928*m2^2*t*s^6+164*s^7*m2*t+32*eps*m2^3*s^6-16*eps*m2^2*s^7+348*m2^2*s^7*
eps^3+120*m2^3*s^6*eps^4+320*m2^3*s^6*eps^3-376*m2^3*s^6*eps^2+552*m2^5*s^4*
eps^4+672*m2^4*s^5*eps^4-316*m2^2*s^7*eps^2-384*t^6*m2*s^2*eps^4+624*t^6*m2^2*
s*eps^4+6998*t^5*m2*s^3*eps^4+8244*t^5*m2^2*s^2*eps^4-960*t^5*m2^3*s*eps^4-\
19880*t^4*m2^3*s^2*eps^4+48*t^4*m2^4*s*eps^4+5058*t^4*m2*s^4*eps^4-8292*t^4*m2
^2*s^3*eps^4+288*t^3*s*m2^5*eps^4-466*t^3*s^4*m2^2*eps^4+5760*t^3*s^5*m2*eps^4
+16564*t^3*s^2*m2^4*eps^4+1374*t^3*s^3*m2^3*eps^4-5691*s^6*t^2*m2*eps^3+4379*s
^6*t^2*m2*eps^2-1082*s^6*t^2*eps*m2-4544*s^2*t^2*m2^5*eps^4-1734*s^5*t^2*m2^2*
eps^4+2232*s^6*t^2*m2*eps^4+2536*s^3*t^2*m2^4*eps^4-2386*s^4*t^2*m2^3*eps^4+
204*m2^2*s^6*t*eps^2+2652*m2^2*s^6*t*eps^3+851*m2*s^7*t*eps^2-435*m2*s^7*t*eps
^3-2264*m2^2*s^6*t*eps-620*m2*s^7*t*eps+68*m2^4*s^4*t*eps^4-936*m2^5*s^3*t*eps
^4-1296*m2^2*s^6*t*eps^4-1660*m2^3*s^5*t*eps^4)/s/(2*t+s)/(-t+m2)^3/(m2+s)/(4*
m2^2+4*m2*s-s*t)/(-1+eps)/(-5*eps*t+6*eps*s-4*s+6*t),-2*(-1+2*eps)*(s+t)*eps^2
/(2*t+s),-1/2*eps^2*(-8*m2^6*s^3-40*m2^7*s^2+8*m2^4*s^5+40*m2^5*s^4+16*m2^5*t^
4+t^4*s^5+16*t*m2^7*s+536*t^2*m2^6*s-14*eps*m2^6*s^3+188*eps*m2^7*s^2-38*eps*
m2^4*s^5-240*eps*m2^5*s^4-208*eps*m2^5*t^4+130*m2^6*s^3*eps^2-108*m2^6*s^3*eps
^3-252*m2^7*s^2*eps^2+104*m2^7*s^2*eps^3+58*m2^4*s^5*eps^2-28*m2^4*s^5*eps^3+
440*m2^5*s^4*eps^2-240*m2^5*s^4*eps^3-352*t^4*m2^5*eps^3+512*t^4*m2^5*eps^2-6*
t^4*eps*s^5+7*t^4*s^5*eps^2-2*t^4*s^5*eps^3-2*t^5*eps*s^4-2*t^5*eps^2*s^4+4*t^
5*s^4*eps^3+492*m2^5*t*s^3+270*m2^5*t^2*s^2-19*t^4*s^3*m2^2+6*t^4*s^4*m2-458*t
^3*m2^4*s^2+70*t*m2^3*s^5+52*t^3*m2^3*s^3-41*t^3*m2^2*s^4-27*t^2*m2^2*s^5+3*t^
2*m2^3*s^4+162*t*m2^4*s^4-203*t^2*m2^4*s^3-36*s^2*t^5*m2^2-2*m2*t^3*s^5+164*m2
^4*t^4*s+212*m2^3*s^2*t^4-12*m2^3*s*t^5-508*m2^5*s*t^3+388*m2^6*t*s^2-1728*m2^
5*s^3*t*eps+1768*m2^5*s^3*t*eps^2-548*m2^5*s^3*t*eps^3-1648*m2^6*s^2*t*eps+
2228*m2^6*s^2*t*eps^2-968*m2^6*s^2*t*eps^3-16*m2^7*s*t*eps+1770*m2^4*s^3*t^2*
eps-3305*m2^4*s^3*t^2*eps^2+1618*m2^4*s^3*t^2*eps^3-244*m2^5*s^2*t^2*eps-846*
m2^5*s^2*t^2*eps^2+772*m2^5*s^2*t^2*eps^3-2256*m2^6*s*t^2*eps+2936*m2^6*s*t^2*
eps^2-1216*m2^6*s*t^2*eps^3-113*m2^3*s^5*t*eps-69*m2^3*s^5*t*eps^2+80*m2^3*s^5
*t*eps^3-93*m2^4*s^4*t*eps-681*m2^4*s^4*t*eps^2+572*m2^4*s^4*t*eps^3+154*t^4*
eps*m2^2*s^3-277*t^4*m2^2*s^3*eps^2+150*t^4*m2^2*s^3*eps^3-1404*t^4*eps*m2^3*s
^2+2524*t^4*m2^3*s^2*eps^2-1380*t^4*m2^3*s^2*eps^3-1280*t^4*eps*m2^4*s+2524*t^
4*eps^2*m2^4*s-1488*t^4*m2^4*s*eps^3+24*m2*t^3*s^5*eps-44*m2*t^3*s^5*eps^2+28*
m2*t^3*s^5*eps^3+137*m2^2*t^3*s^4*eps-198*m2^2*t^3*s^4*eps^2+88*m2^2*t^3*s^4*
eps^3-746*m2^3*t^3*s^3*eps+1714*m2^3*t^3*s^3*eps^2-1136*m2^3*t^3*s^3*eps^3+
2268*m2^4*t^3*s^2*eps-3178*m2^4*t^3*s^2*eps^2+1208*m2^4*t^3*s^2*eps^3+3104*m2^
5*t^3*s*eps-5228*m2^5*t^3*s*eps^2+2568*m2^5*t^3*s*eps^3+39*m2^2*s^5*t^2*eps+48
*m2^2*s^5*t^2*eps^2-78*m2^2*s^5*t^2*eps^3-106*m2^3*s^4*t^2*eps+431*m2^3*s^4*t^
2*eps^2-420*m2^3*s^4*t^2*eps^3-30*t^5*m2*s^3*eps^2+24*t^5*m2*s^3*eps^3+260*t^5
*eps*m2^2*s^2-476*t^5*m2^2*s^2*eps^2+264*t^5*m2^2*s^2*eps^3+116*t^5*eps*m2^3*s
-232*t^5*m2^3*s*eps^2+136*t^5*m2^3*s*eps^3-4*t^4*eps*m2*s^4+10*t^4*m2*eps^2*s^
4-4*t^4*m2*s^4*eps^3+10*eps*m2*s^3*t^5+t^3*s^6-80*m2^6*t^3+112*m2^7*t^2+2*t^3*
s^6*eps^2-3*t^3*s^6*eps-7*m2*t^2*s^6+12*m2^2*t*s^6-1264*m2^6*t^3*eps^2+752*m2^
7*t^2*eps^2+640*eps*m2^6*t^3-512*eps*m2^7*t^2+704*m2^6*t^3*eps^3-352*m2^7*t^2*
eps^3-10*s^6*t^2*m2*eps^2+19*s^6*t^2*eps*m2+8*m2^2*s^6*t*eps^2-28*m2^2*s^6*t*
eps)/(2*t+s)/m2/(-t+m2)^3/(m2+s)^2/(4*m2^2+4*m2*s-s*t)/(-1+eps),-(3*eps-2)*eps
^2*(4*m2^5*s^3-20*m2^4*s^4+20*m2^6*s^2+32*m2^5*t^3-40*m2^6*t^2-8*m2^4*t^4-80*
m2^4*t^4*eps^2+160*m2^5*t^3*eps^2-80*m2^6*t^2*eps^2+56*m2^6*s^2*eps^2+6*m2^2*s
*t^5-144*m2^5*t*s^2-54*m2^4*t^2*s^2-80*m2^3*s*t^4+18*s^2*t^5*m2-208*m2^5*t^2*s
+168*t^3*s^2*m2^3-100*t^4*s^2*m2^2+4*m2^6*s*t+72*eps*m2^4*t^4-192*eps*m2^5*t^3
+120*eps*m2^6*t^2-76*eps*m2^6*s^2-432*m2^5*t^2*eps^2*s-240*m2^5*t*eps^2*s^2+56
*m2^6*t*eps^2*s+84*m2*t^5*eps^2*s^2-46*m2^2*t^5*eps*s+44*m2^2*t^5*eps^2*s+488*
m2^2*t^4*eps*s^2-396*m2^2*t^4*eps^2*s^2+456*m2^3*t^4*eps*s-408*m2^3*t^4*eps^2*
s+412*m2^3*t^3*eps^2*s^2-990*m2^4*t^3*eps*s+740*m2^4*t^3*eps^2*s+84*m2^4*t^2*
eps^2*s^2-98*eps*m2*s^2*t^5-54*m2^4*t^2*eps*s^2+640*m2^5*t^2*eps*s+384*eps*m2^
5*t*s^2-60*eps*m2^6*t*s-644*eps*m2^3*s^2*t^3+4*t^5*s^3*eps^2-40*m2^4*s^4*eps^2
+16*m2^5*s^3*eps^2-9*m2^3*t*s^4-7*m2^2*t^2*s^4+142*m2^3*t^2*s^3-162*m2^4*t*s^3
+4*t^3*s^4*m2-74*m2^2*t^3*s^3+218*t^3*s*m2^4+16*t^4*s^3*m2-20*eps*m2^5*s^3+4*
eps*m2^3*s^5+60*eps*m2^4*s^4-4*eps*s^3*t^5+448*eps^2*m2^3*s^3*t^2-96*eps^2*m2^
2*s^4*t^2+eps*m2*s^5*t^2-5*m2^2*t*eps*s^5+108*m2^3*t*eps^2*s^4-212*m2^4*t*eps^
2*s^3+64*s^3*t^4*eps^2*m2-72*s^3*t^4*eps*m2-320*eps^2*s^3*t^3*m2^2+28*eps^2*s^
4*t^3*m2+81*m2^2*t^2*eps*s^4-638*m2^3*t^2*eps*s^3-115*eps*m2^3*t*s^4+366*eps*
m2^4*t*s^3-26*eps*m2*s^4*t^3+368*eps*m2^2*s^3*t^3-4*m2^3*s^5-3*m2^2*t*s^5+m2*t
^2*s^5)/(2*t+s)/m2/(-t+m2)^3/(m2+s)^2/(4*m2^2+4*m2*s-s*t)/(-1+eps),-eps^3*s^2*
(2*s*t-2*t*eps*s-7*m2*s+2*eps*m2*s-12*m2*t*eps+2*m2*t-10*m2^2+20*eps*m2^2)/m2/
(2*t+s)/(4*m2^2+4*m2*s-s*t),-1/4*eps^2*(36*s^5*t^6+128*m2^5*t^6+12*s^6*t^5-24*
t^4*s^7-256*m2^6*t^5-1568*s^7*m2^4*eps^3+104*t^3*s^8*eps^3+16*t^3*s^8*eps+1232
*eps^4*m2^4*s^7+304*eps^4*m2^5*s^6-736*eps^4*m2^6*s^5+1088*t^7*s^4*eps^4+16*t^
6*s^5*eps^4-812*t^5*s^6*eps^4-436*t^5*s^6*eps^2+990*t^5*s^6*eps^3+38*t^5*s^6*
eps-432*s^7*t^4*eps^4-452*s^7*t^4*eps^2+656*s^7*t^4*eps^3+156*s^7*t^4*eps-72*t
^3*s^8*eps^2-416*s^8*m2^3*eps^3-2452*m2^3*s^3*t^5+132*m2*s^4*t^6+32*m2^3*s*t^7
+838*m2^2*t^3*s^6-222*m2*t^4*s^6+96*t*s^6*m2^4+64*t*s^5*m2^5-1296*m2^4*t^2*s^5
-1632*m2^4*t^5*s^2-128*m2^5*t^5*s+3624*m2^4*t^4*s^3+2864*m2^5*t^4*s^2+440*m2^5
*t^3*s^3+112*t^6*s^2*m2^3+1596*m2^3*t^3*s^5-294*m2*s^5*t^5+86*m2^2*t^4*s^5+348
*m2^2*s^3*t^6+32*s^2*t^7*m2^2-32*m2^4*t^6*s-824*m2^3*t^2*s^6+1942*t^3*m2^4*s^4
-1086*t^5*m2^2*s^4-1296*t^2*m2^5*s^4+1240*t^4*m2^3*s^4-200*m2^2*t^2*s^7+144*m2
*t^3*s^7+32*m2^3*t*s^7-96*eps*m2^6*s^5-256*eps*m2^5*s^6-64*eps*m2^3*s^8-224*
eps*m2^4*s^7-384*eps*m2^5*t^6+992*s^6*m2^5*eps^2+288*s^8*eps^2*m2^3+304*m2^6*s
^5*eps^2+80*m2^6*s^5*eps^3+352*m2^5*t^6*eps^2-96*m2^5*t^6*eps^3-264*t^7*eps*s^
4+1156*t^7*eps^2*s^4-1740*t^7*s^4*eps^3-226*t^6*eps*s^5+526*t^6*s^5*eps^2-400*
t^6*s^5*eps^3+976*s^7*m2^4*eps^2-1072*m2^5*s^6*eps^3-288*eps*m2^2*s^2*t^7+4043
*m2*t^5*s^5*eps^3-5441*m2^2*t^4*s^5*eps^3-10894*m2^3*t^3*s^5*eps^3+24836*t^2*s
^5*m2^4*eps^3-12224*m2^5*t*s^5*eps^3+1342*eps*m2*s^4*t^6+968*t^7*m2*s^3*eps^4-\
24*t^7*m2^2*s^2*eps^4+288*t^7*m2^3*s*eps^4+2856*t^6*m2^3*s^2*eps^4+1612*m2^2*t
^2*s^7*eps^3+1104*m2^2*t^2*s^7*eps^4+5732*m2^3*t^2*s^6*eps-12948*m2^3*t^2*s^6*
eps^2+12816*m2^3*t^2*s^6*eps^3-6752*m2^3*t^2*s^6*eps^4-24328*m2^4*t^2*s^5*eps^
4-19296*m2^5*t^2*s^4*eps^4-5092*m2^4*t*s^6*eps^3-648*m2^2*t*s^8*eps^2+1676*m2^
3*t*s^7*eps^3-396*m2^3*t*s^7*eps^2+4028*m2^4*t*s^6*eps^2+936*m2^2*t*s^8*eps^3-\
24*m2^3*t*s^7*eps-1224*m2^4*t*s^6*eps+144*m2^2*t*s^8*eps-2616*m2^3*t*s^7*eps^4
+2544*m2^4*t*s^6*eps^4+10408*m2^5*t*s^5*eps^4+5680*m2^6*t*s^4*eps^4-960*t^6*m2
^4*s*eps^4-5676*t^6*m2*s^4*eps^4-2804*t^6*m2^2*s^3*eps^4+3384*t^5*s^3*m2^3*eps
^4-9920*t^5*s^2*m2^4*eps^4+450*t^5*s^5*m2*eps^4+13802*t^5*s^4*m2^2*eps^4+1056*
t^5*s*m2^5*eps^4-358*s^6*t^4*m2*eps^2-1349*s^6*t^4*m2*eps^3+833*s^6*t^4*eps*m2
-22864*s^4*t^4*m2^3*eps^4-4932*s^3*t^4*m2^4*eps^4+872*s^6*t^4*m2*eps^4-6668*s^
5*t^4*m2^2*eps^4+11368*s^2*t^4*m2^5*eps^4+7840*t^3*s^6*m2^2*eps^2-6293*t^3*s^6
*m2^2*eps^3+2232*t^3*s^7*m2*eps^2-2376*t^3*s^7*m2*eps^3-904*t^3*s^7*eps*m2-\
4409*t^3*s^6*eps*m2^2+20858*t^3*s^5*m2^3*eps^4+27266*t^3*s^4*m2^4*eps^4+712*t^
3*s^7*m2*eps^4+3844*t^3*s^6*m2^2*eps^4+6088*t^3*s^3*m2^5*eps^4-96*m2*t^2*s^8*
eps+432*m2*t^2*s^8*eps^2-624*m2*t^2*s^8*eps^3+1212*m2^2*t^2*s^7*eps-2576*m2^2*
t^2*s^7*eps^2-480*eps*m2^3*s*t^7-22348*m2^5*t^4*s^2*eps^3-26047*m2^4*t^3*s^4*
eps^3-12236*m2^5*t^3*s^3*eps^3+20252*m2^5*t^2*s^4*eps^3-21295*m2^2*t^5*s^4*eps
^3-9938*m2^3*t^5*s^3*eps^3+15780*m2^4*t^5*s^2*eps^3+4336*m2^5*t^5*eps^2*s-3856
*m2^5*t^5*s*eps^3+24582*m2^3*t^4*s^4*eps^3+9682*m2^4*t^4*s^3*eps^3-1508*t^7*m2
*s^3*eps^3+568*t^7*m2^2*s^2*eps^2-288*t^7*m2^2*s^2*eps^3+1240*t^7*m2^3*s*eps^2
-1080*t^7*m2^3*s*eps^3+10640*t^6*m2*s^4*eps^3+7520*t^6*m2^2*s^3*eps^3+548*t^6*
m2^3*s^2*eps^2-2428*t^6*m2^3*s^2*eps^3+1520*t^6*eps*m2^4*s-4240*t^6*eps^2*m2^4
*s+3704*t^6*m2^4*s*eps^3-232*t^7*eps*m2*s^3+1012*t^7*m2*s^3*eps^2+7056*m2^5*t^
2*eps*s^4-14256*m2^5*t^4*eps*s^2-6969*m2^4*t^3*eps*s^4-1940*m2^5*t^3*eps*s^3+
6814*m2^3*t^5*eps*s^3+7720*m2^4*t^5*eps*s^2-1312*m2^5*t^5*eps*s-3296*m2^3*t^4*
eps*s^4-12056*m2^4*t^4*eps*s^3+330*eps*m2^2*s^3*t^6-144*eps*m2^3*s^2*t^6+1113*
m2^2*t^5*eps*s^4+6872*t*eps^2*m2^5*s^5+3096*t*eps^2*m2^6*s^4+4406*m2^3*t^3*eps
^2*s^5-17692*m2^4*t^2*eps^2*s^5+7928*m2^4*t^2*eps*s^5-14764*m2^5*t^2*eps^2*s^4
+9562*m2^2*t^5*eps^2*s^4+2321*m2*t^5*eps*s^5-5624*m2*t^5*eps^2*s^5+25316*m2^5*
t^4*eps^2*s^2+5638*m2^4*t^4*eps^2*s^3-5734*m2^3*t^4*eps^2*s^4+9948*m2^2*t^4*
eps^2*s^5-3137*m2^2*t^4*eps*s^5+7184*m2^5*t^3*eps^2*s^3+13716*m2^4*t^3*eps^2*s
^4-4750*m2^3*t^3*eps*s^5-5162*eps^2*m2^2*s^3*t^6-7206*eps^2*m2*s^4*t^6-14732*
m2^4*t^5*eps^2*s^2+336*m2^3*t^5*eps^2*s^3-1616*t*eps*m2^5*s^5-560*t*eps*m2^6*s
^4-6392*m2^6*t*s^4*eps^3-240*t^7*s^4*eps^5+48*t^6*s^5*eps^5-448*t^5*eps^2*m2^6
+208*t^5*s^6*eps^5+96*t^5*m2^6*eps^3+96*s^7*t^4*eps^5-48*s^8*t^3*eps^4+192*eps
^4*m2^3*s^8-480*eps^5*m2^4*s^7-96*eps^5*m2^5*s^6+384*eps^5*m2^6*s^5+64*m2^6*t^
4*s-680*m2^6*t^3*s^2-640*m2^6*t^2*s^3+640*eps*m2^6*t^5-240*t^7*s^3*m2*eps^5-\
960*t^6*m2^3*s^2*eps^5+768*t^6*m2*s^4*eps^5-240*t^6*m2^2*s^3*eps^5-2112*t^5*m2
^2*s^4*eps^5+2880*t^5*m2^4*s^2*eps^5-896*t^5*m2*s^5*eps^5+1872*t^5*m2^3*s^3*
eps^5-976*s*t^4*eps^2*m2^6+64*s*t^4*eps*m2^6-384*s*t^4*eps^4*m2^6+1232*s*t^4*
m2^6*eps^3+6176*s^4*t^4*m2^3*eps^5-1776*s^3*t^4*m2^4*eps^5-2880*s^2*t^4*m2^5*
eps^5+224*s^6*t^4*m2*eps^5+5200*s^5*t^4*m2^2*eps^5-10128*s^2*t^3*eps^2*m2^6+
4636*s^2*t^3*eps*m2^6-1824*s^6*t^3*m2^2*eps^5+192*s^7*t^3*m2*eps^5-7472*t^2*s^
3*m2^6*eps^2+960*s^2*t^3*m2^6*eps^5-4280*s^2*t^3*eps^4*m2^6+9284*s^2*t^3*m2^6*
eps^3-11088*s^5*t^3*m2^3*eps^5-9936*s^4*t^3*m2^4*eps^5+96*s^3*t^3*m2^5*eps^5+
6480*t^2*s^3*m2^6*eps^3+288*t^2*s^8*m2*eps^4+3712*t^2*s^3*m2^6*eps+7392*t^2*s^
4*m2^5*eps^5+288*t^2*s^3*m2^6*eps^5-2704*t^2*s^3*m2^6*eps^4-1152*t^2*s^7*m2^2*
eps^5+2048*t^2*s^6*m2^3*eps^5+10304*t^2*s^5*m2^4*eps^5-560*m2^4*t*s^6*eps^5+
1344*m2^3*t*s^7*eps^5-2048*m2^6*t*s^4*eps^5-3952*m2^5*t*s^5*eps^5-432*m2^2*t*s
^8*eps^4)/s^2/m2/(2*t+s)/(-t+m2)^3/(m2+s)/(4*m2^2+4*m2*s-s*t)/(-1+eps)/(-5*eps
*t+6*eps*s-4*s+6*t),2*eps^3*s*(-1+2*eps),1/2*eps^3*(19*m2^2*t*eps*s^2+7*m2^2*t
*s^2+3*eps*s^3*t^2-10*t^3*s^2*eps^2+11*eps*s^2*t^3-t^2*s^3-4*m2^2*t^3+8*m2^3*t
^2-s^2*t^3-2*t^2*s^3*eps^2-2*m2^2*s^3*eps^2+8*t^4*eps*s+16*t^4*m2*eps^2-8*t^4*
s*eps^2+16*m2^3*t^2*eps^2-32*m2^2*t^3*eps^2-4*m2*t^3*s+6*m2^3*s*t+6*m2^2*s*t^2
-12*eps*m2*t^4+36*eps*m2^2*t^3-24*eps*m2^3*t^2-8*eps*m2^3*s^2+3*t*s^3*m2+2*eps
*m2^2*s^3+8*m2^3*s^2*eps^2-26*m2^3*t*eps*s+20*m2^3*t*s*eps^2-24*m2*t^3*eps*s+
36*m2*t^3*s*eps^2+42*m2^2*t^2*eps*s-48*m2^2*t^2*s*eps^2-22*m2*eps*s^2*t^2-5*m2
*t*eps*s^3-26*m2^2*t*eps^2*s^2+28*m2*t^2*s^2*eps^2+4*m2*t*eps^2*s^3)/(-t+m2)^3
/(2*t+s)/(-1+eps),1/2*eps^2*s*(-17*m2^2*t*eps*s^2-9*m2^2*t*s^2-2*eps*s^3*t^2+2
*t^3*s^2*eps^2-5*eps*s^2*t^3+t^2*s^3+4*m2^2*t^3-32*m2^3*t^2+44*m2^4*t+12*m2^2*
s^3+32*m2^3*s^2+32*m2^4*s+s^2*t^3-6*t^4*eps*s+4*t^4*s*eps^2+56*eps^2*m2^4*s+64
*m2^3*t^2*eps^2-64*m2^2*t^3*eps^2+4*m2*t^3*s+16*m2^3*s*t-24*m2^2*s*t^2+8*eps*
m2^2*t^3+64*eps*m2^3*t^2-104*eps*m2^4*t-108*eps*m2^4*s-48*eps*m2^3*s^2-4*m2*t^
2*s^2-7*t*s^3*m2-24*eps*m2^2*s^3-16*m2^3*s^2*eps^2+52*m2^3*t*eps*s-72*m2^3*t*s
*eps^2+36*m2*t^3*eps*s-56*m2*t^3*s*eps^2-30*m2^2*t^2*eps*s+68*m2^2*t^2*s*eps^2
+30*m2*eps*s^2*t^2+14*m2*t*eps*s^3+46*m2^2*t*eps^2*s^2-32*m2*t^2*s^2*eps^2)/m2
/(2*t+s)/(-t+m2)/(4*m2^2+4*m2*s-s*t),eps^2*s^2*(6*eps-1)*(3*eps-1)*(-s-2*t+2*
m2)/(2*t+s)/(4*m2^2+4*m2*s-s*t),eps^2*s*(2*eps*m2*s*t^2-6*m2*s*t^2-t^2*s^2-2*t
^2*s^2*eps^2-8*m2^2*t^2+16*m2^3*t-t*s^3+11*m2^2*s^2+10*m2^3*s+4*m2*s^3+32*eps*
m2^2*t^2-48*eps*m2^3*t+10*m2^2*t*s-38*eps*m2^3*s+6*eps*s*t^3-4*t^3*s*eps^2-32*
m2^2*t^2*eps^2+32*m2^3*t*eps^2-25*eps*m2^2*s^2+28*m2^3*s*eps^2+5*eps*s^2*t^2-8
*eps*m2*s^3+2*eps*s^3*t+10*m2^2*s^2*eps^2+2*m2^2*t*eps*s-4*m2*t^2*s*eps^2-20*
m2^2*t*eps^2*s-8*m2*t*eps^2*s^2)/m2/(2*t+s)/(-t+m2)/(4*m2^2+4*m2*s-s*t),1/2*
eps^3*(-4*m2^2*t^4+8*m2^3*t^3-t^3*s^3-s^2*t^4+7*t^2*s^2*m2^2+2*m2^3*s^3*eps^2-
t^2*s^2*eps*m2^2-6*t^2*s^2*m2^2*eps^2+6*m2^2*t*eps*s^3-6*m2^2*t*s^3*eps^2+6*m2
^3*t*eps*s^2-9*t^2*s^3*eps*m2+6*t^2*s^3*eps^2*m2+6*m2^3*t^2*eps*s-4*m2^3*t^2*s
*eps^2+12*t^3*m2*eps^2*s^2-12*eps*m2*s^2*t^3+4*m2^2*t^3*s*eps^2-2*t^3*eps^2*s^
3+3*t^3*eps*s^3-6*t^4*eps^2*s^2+7*eps*s^2*t^4-4*m2^3*t^3*eps+4*m2^2*t^4*eps+3*
t^2*s^3*m2+6*m2^3*t^2*s+6*m2^2*t^3*s-4*m2*s*t^4+4*m2*t^4*s*eps^2-10*m2^2*t^3*
eps*s-4*t^5*eps^2*s+4*t^5*eps*s)/s/(-t+m2)^3/(2*t+s)/(-1+eps),1/2*eps^2*(16*m2
^5*s^5+32*m2^6*s^4+128*m2^6*t^4+64*m2^4*t^6-50*s^4*t^6-16*s^3*t^7-46*t^5*s^5+
176*t^5*m2^5*eps^3-576*t^5*m2^5*eps^2+480*m2^6*t^4*eps^2-128*m2^6*t^4*eps^3+
1608*eps*m2^3*s*t^6-376*eps*m2^2*s^2*t^6+13978*m2^5*t^3*s^2*eps^3-2344*m2^6*t^
3*s*eps^3+3118*m2^4*t^2*s^4*eps^3+12470*m2^5*t^2*s^3*eps^3-3744*m2^6*t^2*s^2*
eps^3+1488*m2^5*t*s^4*eps^3-2988*m2^6*t*s^3*eps^3+16023*m2^2*t^4*s^4*eps^3+
4778*m2^3*t^4*s^3*eps^3-18796*m2^4*t^4*s^2*eps^3-9208*m2^5*t^4*eps^2*s+7064*m2
^5*t^4*s*eps^3-12813*m2^3*t^3*s^4*eps^3-15497*m2^4*t^3*s^3*eps^3-3226*t^6*m2*s
^3*eps^3+2438*t^6*m2^2*s^2*eps^2-3334*t^6*m2^2*s^2*eps^3-4144*t^6*m2^3*s*eps^2
+3780*t^6*m2^3*s*eps^3-8980*t^5*m2*s^4*eps^3+3593*t^5*m2^2*s^3*eps^3-8974*t^5*
m2^3*s^2*eps^2+11222*t^5*m2^3*s^2*eps^3-4064*t^5*eps*m2^4*s+9232*t^5*eps^2*m2^
4*s-7960*t^5*m2^4*s*eps^3+124*t^7*eps*m2*s^2-510*t^7*m2*eps^2*s^2+674*t^7*m2*s
^2*eps^3-240*t^7*eps*m2^2*s+620*t^7*eps^2*m2^2*s-540*t^7*m2^2*s*eps^3-872*t^6*
eps*m2*s^3+2922*t^6*m2*s^3*eps^2+1604*m2^5*t*eps*s^4-1048*m2^6*t*eps*s^3+5156*
m2^5*t^3*eps*s^2-2784*m2^6*t^3*eps*s+2756*m2^4*t^2*eps*s^4+4276*m2^5*t^2*eps*s
^3-2648*m2^6*t^2*eps*s^2-562*m2^3*t^4*eps*s^3-4904*m2^4*t^4*eps*s^2+4912*m2^5*
t^4*eps*s-5744*m2^3*t^3*eps*s^4-3518*m2^4*t^3*eps*s^3-2796*eps*m2*s^4*t^5+1272
*eps*m2^2*s^3*t^5+1700*eps*m2^3*s^2*t^5+4849*m2^2*t^4*eps*s^4+7392*m2^3*t^2*
eps^2*s^5+4728*m2^6*t^2*eps^2*s^2-3890*m2^4*t*eps^2*s^5+2822*m2^4*t*eps*s^5-\
2644*m2^5*t*eps^2*s^4+2780*m2^6*t*eps^2*s^3-15184*m2^2*t^4*eps^2*s^4-2158*m2*t
^4*eps*s^5+6211*m2*t^4*eps^2*s^5+3944*m2^6*t^3*eps^2*s-14130*m2^5*t^3*eps^2*s^
2+13649*m2^4*t^3*eps^2*s^3+13883*m2^3*t^3*eps^2*s^4-9987*m2^2*t^3*eps^2*s^5+
2996*m2^2*t^3*eps*s^5-12238*m2^5*t^2*eps^2*s^3-4170*m2^4*t^2*eps^2*s^4-2645*m2
^3*t^2*eps*s^5-3679*eps^2*m2^2*s^3*t^5+8416*eps^2*m2*s^4*t^5+17160*m2^4*t^4*
eps^2*s^2-2530*m2^3*t^4*eps^2*s^3+252*t^7*eps*s^3-786*t^7*eps^2*s^3+870*t^7*s^
3*eps^3-1731*t^6*eps^2*s^4+176*t^6*m2^4*eps^2-48*t^6*m2^4*eps^3-1220*t^5*s^5*
eps^2+461*t^5*eps*s^5+480*eps^2*m2^5*s^5+600*eps^2*m2^6*s^4-736*t^3*m2^5*s^2-\
360*t^3*m2^4*s^3-16*t^4*m2^4*s^2-748*t*m2^4*s^5+596*t^4*m2^3*s^3+128*t*m2^6*s^
3+748*t^3*m2^3*s^4-360*t*m2^5*s^4-198*t^4*m2^2*s^4-928*t^2*m2^4*s^4+94*t^2*m2^
3*s^5-560*t^2*m2^5*s^3+496*t^2*m2^6*s^2+608*t^3*m2^6*s+168*m2*t^5*s^4+24*s^3*t
^6*m2-4*t^3*m2^2*s^5+160*t^4*m2*s^5+16*m2^2*t^7*s-1024*m2^5*t^4*s+368*m2^3*s^2
*t^5-144*m2^3*t^6*s+576*m2^4*t^5*s-120*m2^2*s^2*t^6-152*eps*m2^5*s^5-224*eps*
m2^6*s^4+608*eps*m2^5*t^5-512*eps*m2^6*t^4-192*eps*m2^4*t^6+609*eps*s^4*t^6-\
108*m2^2*s^3*t^5-16*m2^3*s^7-192*m2^5*t^5-16*t^4*s^6-4*t^3*s^7-32*m2^4*s^6+
1235*t^5*s^5*eps^3-320*t^7*s^3*eps^4+6*t^3*s^7*eps-6*t^3*s^7*eps^3+4*t^3*s^7*
eps^2-132*s^6*t^4*eps^4+120*s^6*t^4*eps+340*s^6*t^4*eps^3-312*s^6*t^4*eps^2-\
430*t^5*s^5*eps^4-640*t^6*s^4*eps^4+1812*t^6*s^4*eps^3-336*m2^3*t*s^6+82*m2^2*
t^2*s^6+58*m2*t^3*s^6+32*m2*t^2*s^7-60*m2^2*t*s^7+48*eps*m2^4*s^6-24*eps*m2^3*
s^7-520*m2^5*s^5*eps^3+200*m2^3*s^7*eps^2-192*m2^3*s^7*eps^3-64*m2^4*s^6*eps^3
+80*m2^4*s^6*eps^2+240*m2^6*s^4*eps^4+144*m2^5*s^5*eps^4-96*m2^4*s^6*eps^4-648
*m2^6*s^4*eps^3-1188*m2^4*t^2*s^4*eps^4-4260*m2^5*t^2*s^3*eps^4-1332*m2^2*t^2*
s^6*eps^4+1936*m2^3*t^2*s^5*eps^4+1120*m2^6*t^2*s^2*eps^4+246*t*s^7*m2^2*eps-\
378*t*s^7*m2^2*eps^2+216*t*s^7*m2^2*eps^3+576*t*s^6*m2^3*eps+696*t*s^6*m2^3*
eps^2-1768*t*s^6*m2^3*eps^3+744*t*s^6*m2^3*eps^4+2008*t*s^5*m2^4*eps^3-448*t*s
^5*m2^4*eps^4-248*t*s^4*m2^5*eps^4+1112*t*s^3*m2^6*eps^4-2063*s^6*t^3*m2*eps^3
+1756*s^6*t^3*m2*eps^2+10679*s^5*t^3*m2^2*eps^3-583*s^6*t^3*eps*m2-4564*s^2*t^
3*m2^5*eps^4-3534*s^5*t^3*m2^2*eps^4+816*s^6*t^3*m2*eps^4+5450*s^3*t^3*m2^4*
eps^4+4048*s^4*t^3*m2^3*eps^4+512*s*t^3*eps^4*m2^6-6829*m2^3*t^2*s^5*eps^3-\
2742*m2^2*t^2*s^6*eps^2+3555*m2^2*t^2*s^6*eps^3+66*m2*t^2*s^7*eps^2-18*m2*t^2*
s^7*eps^3+529*m2^2*t^2*s^6*eps-84*m2*t^2*s^7*eps-288*t^7*s^2*m2*eps^4+144*t^7*
s*m2^2*eps^4+1144*t^6*m2*s^3*eps^4+1380*t^6*m2^2*s^2*eps^4-1104*t^6*m2^3*s*eps
^4-4220*t^5*m2^3*s^2*eps^4+2288*t^5*m2^4*s*eps^4+3168*t^5*m2*s^4*eps^4-1062*t^
5*m2^2*s^3*eps^4-6573*t^4*m2*s^5*eps^3-1840*t^4*s*m2^5*eps^4-5380*t^4*s^4*m2^2
*eps^4+2332*t^4*s^5*m2*eps^4+6572*t^4*s^2*m2^4*eps^4-2064*t^4*s^3*m2^3*eps^4)/
s/(2*t+s)/(-t+m2)^3/(m2+s)/(4*m2^2+4*m2*s-s*t)/(-1+eps)/(-5*eps*t+6*eps*s-4*s+
6*t),1/4*eps^2/s*(s+t)*(108*t^2*s^6*eps^2+192*m2^5*s^3+288*m2^4*s^4-90*t^4*s^4
-164*s^3*t^5+640*m2^5*t^3-480*m2^3*t^5+640*m2^4*t^4+3376*t^6*s^2*eps^3-1568*m2
^3*t^5*eps^2+496*m2^3*t^5*eps^3+688*m2^4*t^4*eps^2+16*m2^4*t^4*eps^3+1888*m2^5
*t^3*eps^2-512*m2^5*t^3*eps^3+1376*eps*s^2*t^6-3656*t^6*s^2*eps^2-464*m2^2*s*t
^5+960*m2^5*t*s^2+1928*m2^4*t^2*s^2-96*m2*t^6*s+208*m2^3*s*t^4-172*s^2*t^5*m2+
1368*m2^5*t^2*s+1856*t^3*s^2*m2^3-356*t^4*s^2*m2^2+1552*eps*m2^3*t^5-1440*eps*
m2^4*t^4-2048*eps*m2^5*t^3+9376*m2^5*t^2*eps^2*s-6812*m2^5*t^2*s*eps^3+11104*
m2^5*t*eps^2*s^2-9920*m2^5*t*s^2*eps^3+1568*m2*t^6*eps*s-4200*m2*t^6*s*eps^2+
3856*m2*t^6*eps^3*s+2496*m2*t^5*eps^2*s^2-2918*m2*t^5*s^2*eps^3-1520*m2^2*t^5*
eps*s+6948*m2^2*t^5*eps^2*s-6684*m2^2*t^5*s*eps^3-1186*m2^2*t^4*eps*s^2+5548*
m2^2*t^4*eps^2*s^2-4462*m2^2*t^4*s^2*eps^3+1208*m2^3*t^4*eps*s-1704*m2^3*t^4*
eps^2*s-1784*m2^3*t^4*s*eps^3-1500*m2^3*t^3*eps^2*s^2-2764*m2^3*t^3*s^2*eps^3-\
2048*m2^4*t^3*eps*s-7216*m2^4*t^3*eps^2*s+11424*m2^4*t^3*s*eps^3-10356*m2^4*t^
2*eps^2*s^2+16688*m2^4*t^2*s^2*eps^3-462*eps*m2*s^2*t^5-1700*m2^4*t^2*eps*s^2-\
5892*m2^5*t^2*eps*s-5376*eps*m2^5*t*s^2-1624*eps*m2^3*s^2*t^3+176*t^4*eps^2*s^
4-1707*t^4*s^4*eps^3-4416*t^5*s^3*eps^2+3182*t^5*s^3*eps^3+399*t^4*eps*s^4-243
*t^3*s^5*eps+1090*t^3*s^5*eps^2-1573*t^3*s^5*eps^3+248*m2^3*s^5*eps^2+376*m2^3
*s^5*eps^3+2856*m2^4*s^4*eps^2-1944*m2^4*s^4*eps^3+2752*m2^5*s^3*eps^2-2464*m2
^5*s^3*eps^3+136*m2^3*t*s^4+520*m2^2*t^2*s^4+1078*m2^3*t^2*s^3+1120*m2^4*t*s^3
+154*t^3*s^4*m2+824*m2^2*t^3*s^3+1856*t^3*s*m2^4-86*t^4*s^3*m2-1248*eps*m2^5*s
^3-352*eps*m2^3*s^5-1568*eps*m2^4*s^4+1918*eps*s^3*t^5-10906*eps^2*m2^3*s^3*t^
2+2774*eps^2*m2^2*s^4*t^2-2238*eps^2*m2*s^5*t^2+261*eps*m2*s^5*t^2+126*m2^2*t*
eps^2*s^5+760*m2^2*t*eps*s^5-5934*m2^3*t*eps^2*s^4+3180*m2^4*t*eps^2*s^3+7454*
s^3*t^4*eps^2*m2-2731*s^3*t^4*eps*m2+3286*eps^2*s^3*t^3*m2^2-520*eps^2*s^4*t^3
*m2+5362*m2^3*s^4*t*eps^3-5143*t^4*m2*s^3*eps^3+4801*m2*t^3*s^4*eps^3-3894*m2^
2*t^3*s^3*eps^3-6512*m2^2*s^4*t^2*eps^3+8547*m2^3*s^3*t^2*eps^3-228*m2^4*s^3*t
*eps^3-816*m2^2*t^2*eps*s^4+1971*m2^3*t^2*eps*s^3+1736*eps*m2^3*t*s^4-3592*eps
*m2^4*t*s^3-959*eps*m2*s^4*t^3-1960*eps*m2^2*s^3*t^3-2586*m2^2*s^5*t*eps^3+
3783*m2*t^2*s^5*eps^3-96*t^6*s^2+96*m2^3*s^5-6*t^3*s^5+16*t^2*s^6-136*m2^2*t*s
^5+90*m2*t^2*s^5-1000*t^6*s^2*eps^4-36*t^2*s^6*eps^3-80*t^2*s^6*eps-504*t^5*s^
3*eps^4+1254*s^4*t^4*eps^4+756*t^3*s^5*eps^4-32*eps*m2^2*s^6-144*s^6*m2^2*eps^
3+144*s^6*m2^2*eps^2-432*s^5*m2^3*eps^4+336*s^4*m2^4*eps^4+768*s^3*m2^5*eps^4-\
1128*t^6*m2*s*eps^4+1096*t^5*m2*s^2*eps^4+1744*t^5*m2^2*s*eps^4+1824*t^4*m2^3*
s*eps^4+546*t^4*m2*s^3*eps^4+312*t^4*m2^2*s^2*eps^4+1284*t^3*s^3*m2^2*eps^4-\
3504*t^3*s^4*m2*eps^4-4368*t^3*s*m2^4*eps^4+3304*t^3*s^2*m2^3*eps^4+1928*s*t^2
*m2^5*eps^4+3582*s^4*t^2*m2^2*eps^4-1944*s^5*t^2*m2*eps^4-6928*s^2*t^2*m2^4*
eps^4-1422*s^3*t^2*m2^3*eps^4-468*m2*s^6*t*eps^2+180*m2*s^6*t*eps^3+328*m2*s^6
*t*eps-672*m2^4*s^3*t*eps^4+3216*m2^5*s^2*t*eps^4+1620*m2^2*s^5*t*eps^4-1668*
m2^3*s^4*t*eps^4-64*m2*s^6*t)/(2*t+s)/(-t+m2)^3/(m2+s)/(4*m2^2+4*m2*s-s*t)/(-1
+eps)/(-5*eps*t+6*eps*s-4*s+6*t),-1/4*eps^2*(64*m2^4*s^5+128*m2^4*t^5-256*m2^5
*t^4-48*t^5*s^4-66*t^4*s^5-432*eps*m2^4*s^5-32*eps*m2^5*s^4+640*eps*m2^5*t^4+
1048*m2^4*s^5*eps^2-1176*m2^4*s^5*eps^3+112*m2^5*s^4*eps^2-176*m2^5*s^4*eps^3+
96*t^4*m2^5*eps^3-384*eps*m2^4*t^5-448*t^4*m2^5*eps^2+352*t^5*m2^4*eps^2-96*t^
5*m2^4*eps^3+975*t^4*eps*s^5-3266*t^4*s^5*eps^2+4115*t^4*s^5*eps^3+584*t^5*eps
*s^4-1900*t^5*eps^2*s^4+2456*t^5*s^4*eps^3-40*t^6*eps*s^3+132*t^6*eps^2*s^3-92
*t^6*s^3*eps^3+60*m2*s^3*t^5-64*m2^5*t*s^3-776*m2^5*t^2*s^2+20*t^4*s^3*m2^2+
186*t^4*s^4*m2-688*t^3*m2^4*s^2+912*t*m2^3*s^5-384*t^3*m2^3*s^3-596*t^3*m2^2*s
^4-108*t^2*m2^2*s^5+406*t^2*m2^3*s^4+528*t*m2^4*s^4-184*t^2*m2^4*s^3+32*m2*s^2
*t^6-32*s^2*t^5*m2^2+14*m2*t^3*s^5+448*m2^4*t^4*s+384*m2^3*s^2*t^4-32*m2^3*s*t
^5+32*m2^2*s*t^6-1088*m2^5*s*t^3+624*m2^5*s^3*t*eps-1560*m2^5*s^3*t*eps^2+1448
*m2^5*s^3*t*eps^3-1484*m2^4*s^3*t^2*eps+7296*m2^4*s^3*t^2*eps^2-8036*m2^4*s^3*
t^2*eps^3+3788*m2^5*s^2*t^2*eps-6304*m2^5*s^2*t^2*eps^2+4452*m2^5*s^2*t^2*eps^
3-3332*m2^3*s^5*t*eps+3906*m2^3*s^5*t*eps^2-1010*m2^3*s^5*t*eps^3-2512*m2^4*s^
4*t*eps+4716*m2^4*s^4*t*eps^2-3724*m2^4*s^4*t*eps^3+266*t^4*eps*m2^2*s^3+156*t
^4*m2^2*s^3*eps^2-2458*t^4*m2^2*s^3*eps^3+16*t^4*eps*m2^3*s^2-4184*t^4*m2^3*s^
2*eps^2+6336*t^4*m2^3*s^2*eps^3-4288*t^4*eps*m2^4*s+9680*t^4*eps^2*m2^4*s-7728
*t^4*m2^4*s*eps^3-1881*m2*t^3*s^5*eps+7550*m2*t^3*s^5*eps^2-10107*m2*t^3*s^5*
eps^3+3686*m2^2*t^3*s^4*eps-7752*m2^2*t^3*s^4*eps^2+5890*m2^2*t^3*s^4*eps^3+
2092*m2^3*t^3*s^3*eps-6654*m2^3*t^3*s^3*eps^2+9618*m2^3*t^3*s^3*eps^3-1312*m2^
4*t^3*s^2*eps+9028*m2^4*t^3*s^2*eps^2-9628*m2^4*t^3*s^2*eps^3+4384*m2^5*t^3*s*
eps-6176*m2^5*t^3*s*eps^2+3808*m2^5*t^3*s*eps^3+2142*m2^2*s^5*t^2*eps-7090*m2^
2*s^5*t^2*eps^2+8178*m2^2*s^5*t^2*eps^3-1469*m2^3*s^4*t^2*eps+734*m2^3*s^4*t^2
*eps^2+2735*m2^3*s^4*t^2*eps^3-612*t^6*m2*s^2*eps^3-480*t^6*eps*m2^2*s+1240*t^
6*eps^2*m2^2*s-1080*t^6*m2^2*s*eps^3+966*t^5*m2*s^3*eps^2-480*t^5*m2*s^3*eps^3
+312*t^5*eps*m2^2*s^2-260*t^5*m2^2*s^2*eps^2-548*t^5*m2^2*s^2*eps^3+1808*t^5*
eps*m2^3*s-5344*t^5*m2^3*s*eps^2+5000*t^5*m2^3*s*eps^3-2015*t^4*eps*m2*s^4+
6100*t^4*m2*eps^2*s^4-7181*t^4*m2*s^4*eps^3-360*t^6*eps*m2*s^2+844*t^6*m2*eps^
2*s^2-486*eps*m2*s^3*t^5+32*m2^2*s^7-42*t^3*s^6-24*t^2*s^7+96*m2^3*s^6+36*t^2*
s^7*eps^3-1092*t^5*s^4*eps^4+1813*t^3*s^6*eps^3-1490*t^3*s^6*eps^2-1758*s^5*t^
4*eps^4+475*t^3*s^6*eps-756*t^3*s^6*eps^4-96*t^2*s^7*eps^2+84*t^2*s^7*eps-26*
m2*t^2*s^6+424*m2^2*t*s^6+88*s^7*m2*t-448*eps*m2^3*s^6-48*eps*m2^2*s^7+144*m2^
2*s^7*eps^3+432*m2^3*s^6*eps^4-856*m2^3*s^6*eps^3+840*m2^3*s^6*eps^2+96*m2^5*s
^4*eps^4+528*m2^4*s^5*eps^4-96*m2^2*s^7*eps^2+96*t^6*m2*s^2*eps^4+288*t^6*m2^2
*s*eps^4-76*t^5*m2*s^3*eps^4+504*t^5*m2^2*s^2*eps^4-1440*t^5*m2^3*s*eps^4-2408
*t^4*m2^3*s^2*eps^4+2016*t^4*m2^4*s*eps^4+2862*t^4*m2*s^4*eps^4+2016*t^4*m2^2*
s^3*eps^4-864*t^3*s*m2^5*eps^4-1104*t^3*s^4*m2^2*eps^4+4368*t^3*s^5*m2*eps^4+
2920*t^3*s^2*m2^4*eps^4-4236*t^3*s^3*m2^3*eps^4-4455*s^6*t^2*m2*eps^3+3214*s^6
*t^2*m2*eps^2-709*s^6*t^2*eps*m2-1112*s^2*t^2*m2^5*eps^4-2934*s^5*t^2*m2^2*eps
^4+1944*s^6*t^2*m2*eps^4+2728*s^3*t^2*m2^4*eps^4-1914*s^4*t^2*m2^3*eps^4-1502*
m2^2*s^6*t*eps^2+3498*m2^2*s^6*t*eps^3+408*m2*s^7*t*eps^2-180*m2*s^7*t*eps^3-\
680*m2^2*s^6*t*eps-324*m2*s^7*t*eps+1152*m2^4*s^4*t*eps^4-432*m2^5*s^3*t*eps^4
-1620*m2^2*s^6*t*eps^4-204*m2^3*s^5*t*eps^4)/s/(2*t+s)/(-t+m2)^3/(m2+s)/(4*m2^
2+4*m2*s-s*t)/(-1+eps)/(-5*eps*t+6*eps*s-4*s+6*t),eps^2/s^2*(s+t)^2*(-2+eps)*(
3*eps-2)*(-7*t^4*s^3+60*m2*t^4*eps^2*s^2-68*m2*t^4*eps*s^2+72*m2*t^2*eps^2*s^4
-65*m2*t^2*eps*s^4+44*eps*s^2*t^5-16*m2^3*t^4+32*m2^4*t^3+8*m2^4*s^3+12*m2^3*s
^4-4*t^3*s^4+5*m2*t^2*s^4-24*t^3*eps^2*s^4+24*eps*s^4*t^3-18*m2^2*s^2*t^3+72*
m2^4*s*t^2+66*m2^3*t^2*s^2+48*m2^4*t*s^2-8*m2^2*s*t^4-4*m2*s*t^5+16*eps*m2^3*t
^4-16*eps*m2^4*t^3+24*m2^3*s^4*eps^2+24*m2^4*s^3*eps^2+69*s^3*t^4*eps-66*s^3*t
^4*eps^2+6*m2*t^3*s^3+19*m2^2*t*s^4+5*m2^2*t^2*s^3+62*m2^3*t*s^3-32*eps*m2^4*s
^3-36*eps*m2^3*s^4-40*t^5*eps^2*s^2+96*m2^2*t^3*eps^2*s^2+224*m2^3*t^3*eps*s-\
176*m2^3*t^3*eps^2*s+194*m2^3*t^2*eps*s^2-212*m2^3*t^2*eps^2*s^2-120*m2^4*t^2*
eps*s+64*m2^4*t^2*eps^2*s+192*m2*t^3*eps^2*s^3+52*m2*t^5*eps*s-48*m2*t^5*s*eps
^2-156*m2^2*t^4*eps*s+160*m2^2*t^4*s*eps^2+203*m2^2*t^2*eps*s^3-136*m2^4*t*eps
*s^2+96*m2^4*t*eps^2*s^2-162*m2^2*t^2*eps^2*s^3-190*m2*t^3*eps*s^3+77*m2^2*t*
eps*s^4-72*m2^2*t*eps^2*s^4-50*m2^3*t*eps*s^3+12*m2^3*t*s^3*eps^2-34*m2^2*t^3*
eps*s^2+5*t*eps*m2*s^5-4*s^2*t^5-t^2*s^5+4*m2^2*s^5-eps*s^5*t^2+3*t*m2*s^5-4*
eps*m2^2*s^5)/(2*t+s)/(-t+m2)^3/(m2+s)/(4*m2^2+4*m2*s-s*t)/(-1+eps)/(-5*eps*t+
6*eps*s-4*s+6*t),s^2*t*eps^4/(2*t+s),eps^3*s*(eps*s*t^2-m2*t*s+2*m2^2*s-m2*t^2
+2*eps*m2*t^2+2*m2^2*t)/(2*t+s),-1/2*eps^3*s*(2*t*eps*s+4*m2*t*eps+4*eps*m2*s+
s*t-2*m2*t-4*m2*s)/(2*t+s),-1/2*eps^3*(-1+2*eps)*s^2/(2*t+s)]]);
Uinv_B := Matrix(26, 26, [[1/eps^2/(-1+eps)^2*m2^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0],[0,-1/2/eps^2*m2/(-1+2*eps)/(-1+eps),0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,-1/6/eps*s/(3*eps-1)/(-1+2*eps)/(3*eps-2)
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1/2/eps^2*m2/(-1+2*eps)
/(-1+eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-1/2*(eps*t+14*eps*m2-\
4*m2)/(3*eps-1)/(3*eps-2)/eps^2/(-1+2*eps),0,0,0,-1/2/(3*eps-1)/(3*eps-2)/eps/
R1(s,t,m2)/(-1+2*eps)*(4*m2-t)*(2*m2+t),-1/(3*eps-1)/(3*eps-2)/eps^2/(-1+2*eps
)*(-t+m2)*(-2*m2+8*eps*m2+eps*t)/t,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1
/6*(66*eps*m2^2-102*m2^2*eps^2+50*m2^2*eps^3-12*m2^2-4*t*m2*eps^3+3*m2*t-12*m2
*t*eps+13*m2*t*eps^2+2*t^2*eps^2-eps*t^2-t^2*eps^3)/(-1+eps)^2/(-1+2*eps)/eps^
2/(3*eps-1)/(3*eps-2),0,0,0,1/12/(3*eps-1)/(3*eps-2)/eps/R1(s,t,m2)/(-1+2*eps)
/(-1+eps)*(4*m2-t)*(-2*eps*t^2+7*m2*t*eps+4*eps*m2^2+2*t^2-5*m2*t-6*m2^2),1/12
/(3*eps-1)/(3*eps-2)/eps^2/(-1+2*eps)/(-1+eps)*(-3*eps^2*m2*t^2+4*eps^2*t^3-60
*eps^2*m2^2*t+32*eps^2*m2^3-9*eps*m2*t^2-4*eps*t^3+96*eps*m2^2*t-56*eps*m2^3+6
*m2*t^2-24*m2^2*t+12*m2^3)/t,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1/2/
eps^2/(-1+2*eps)^2,1/6/eps/(-1+2*eps)^2/(3*eps-1),0,0,0,1/eps^2/s/(-1+2*eps)^2
*(m2+s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1/4/eps^2/(-1+2*
eps)^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,-1/2/(3*eps-1)/eps^2/(-1+2*eps)
,0,-1/2/(3*eps-1)/eps^2/(-1+2*eps),0,0,0,0,-1/(-1+2*eps)/(3*eps-1)/eps^2/s*(m2
+s),-1/(-1+2*eps)/(3*eps-1)/eps^3/s*(4*eps*m2+eps*s-m2),0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0],[0,-1/4*(-26*m2*eps^2+16*eps*m2-4*m2+18*m2*eps^3-s-2*s*eps^2+3*eps*
s)/(-1+eps)/(-1+2*eps)/eps^2/(3*eps-1)/(3*eps-2),0,1/4*(-13*eps*m2+4*m2+11*m2*
eps^2+2*s*eps^2-3*eps*s+s)/(-1+eps)/(-1+2*eps)/eps^2/(3*eps-1)/(3*eps-2),0,0,0
,0,1/2/(-1+2*eps)/(3*eps-1)/eps^2/s/(3*eps-2)*(m2+s)*(2*eps*s-s-3*m2+5*eps*m2)
,1/2/(-1+2*eps)/(3*eps-1)/eps^3/s/(3*eps-2)*(-eps*s^2+2*eps^2*s^2-4*eps*m2*s+7
*eps^2*m2*s+2*m2^2-12*eps*m2^2+14*m2^2*eps^2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
,[0,0,0,0,0,0,0,0,0,0,-1/eps^3/s/(-1+eps)*m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1
/2/eps^2/(-1+2*eps)^2*(4*eps-1)/(3*eps-1),0,0,0,1/2/eps/(-1+2*eps)^2*(4*m2-t)/
R1(s,t,m2)/(3*eps-1),1/2/eps^2/t/(-1+2*eps)^2*(-5*eps*t+8*eps*m2+t-2*m2)/(3*
eps-1),0,0,0,0,0,-1/eps^3/t/(-1+2*eps)*m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,
0,0,0,0,0,0,0,0,0,-1/eps^3/s/(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,
0,0,0,0,0,0,0,0,-1/eps^4/s,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1/eps^3
/s/(-1+2*eps),1/eps^3/s/(-1+2*eps),0,0,0,-1/(-1+2*eps)/(-t+m2)/s/eps^3*m2,-1/
eps^3/s/(-1+2*eps),0,0,0,0,0,0,0,0,0,0],[1/4*(10*eps^2*m2^2*s-10*eps*m2^2*t+8*
eps^2*m2^2*t-10*eps*m2^2*s+2*m2^2*s+2*m2^2*t-4*m2*t^2-16*eps^2*m2*t^2+20*eps*
m2*t^2+10*t*eps*m2*s-8*t*eps^2*m2*s-2*m2*t*s-10*eps*t^3-5*eps*s*t^2+4*t^2*s*
eps^2+8*eps^2*t^3+2*t^3+s*t^2)/s/(-1+eps)/eps^2/(-t+m2)^2/(3*eps-1)/(-1+2*eps)
^2,-1/4*(-2*eps*m2^2*t+2*eps*m2^2*s+2*m2^2*t+4*eps*m2*t^2-4*m2*t^2+2*t*eps*m2*
s-2*m2*t*s+2*t^3-2*eps*t^3+s*t^2-eps*s*t^2)/s/(-1+eps)/eps^2/(-t+m2)^2/(-1+2*
eps)/(3*eps-1),0,1/4*(2*t+s)/s/(3*eps-1)/eps^2/(-1+2*eps),-1/4*(2*m2*t+6*eps^2
*m2*s-2*m2*t*eps+2*m2*s-6*eps*m2*s-2*t^2+t*eps*s-s*t+2*eps*t^2)*(4*m2-t)/s/R1(
s,t,m2)/(-1+eps)/eps/(-t+m2)/(3*eps-1)/(-1+2*eps)^2,-1/4*(37*eps*m2*s*t^2-6*m2
*s*t^2+s*t^3-2*t^4+8*m2*t^3-10*m2^2*t^2+4*m2^3*t+2*t^4*eps^2-4*m2^3*s-4*eps*m2
*t^3+8*eps*m2^2*t^2-4*eps*m2^3*t+12*m2^2*t*s+28*eps*m2^3*s-6*eps*s*t^3+5*t^3*s
*eps^2-4*t^3*m2*eps^2+2*m2^2*t^2*eps^2-60*m2^3*s*eps^2-74*m2^2*t*eps*s-55*m2*t
^2*s*eps^2+128*m2^2*t*eps^2*s+48*m2^3*s*eps^3-78*m2^2*t*eps^3*s+30*m2*t^2*s*
eps^3)/t/s/(-1+eps)/eps^2/(-t+m2)^2/(3*eps-1)/(-1+2*eps)^2,0,0,1/2*(m2+s+t)/s/
(3*eps-1)/eps^2/(-1+2*eps),-1/2*(4*eps*m2*s+2*m2*t-m2*s-8*m2*t*eps-6*t*eps*s-
eps*s^2+s*t)/s^2/eps^3/(-1+2*eps)/(3*eps-1),-1/2*(-2*m2*t-8*m2*t*eps^2+m2*s-5*
eps*m2*s+6*eps^2*m2*s+10*m2*t*eps-4*t*eps^2*s+5*t*eps*s-s*t)/(-1+eps)/(-1+2*
eps)/(3*eps-1)/s^2/eps^3,-1/t*(-m2*s+3*eps*m2*s+m2*t-t^2)/(-1+2*eps)/(3*eps-1)
/eps^2/s,0,0,1/2/(-1+2*eps)/(3*eps-1)/(-t+m2)/s/eps^3*(4*eps*m2^2-2*m2*t*eps+
eps*t^2-m2^2),1/2/(-1+2*eps)/(3*eps-1)/s^2/eps^3*(4*eps-1)*(-s*t-2*m2*t+m2*s),
-1/2*t/(-1+2*eps)/R4(s,t,m2)/(3*eps-1)/s/eps^2*(4*m2^2+4*m2*s-s*t),0,0,0,0,0,0
,0,0,0],[-1/4*(-10*eps*m2^2*t+2*m2^2*t+10*eps^2*m2^2*s+2*m2^2*s+12*eps^2*m2^2*
t-10*eps*m2^2*s-8*t*eps^2*m2*s+10*t*eps*m2*s-2*m2*t*s+4*t^2*s*eps^2-5*eps*s*t^
2+s*t^2)/s/(-1+eps)/eps^2/(-t+m2)^2/(3*eps-1)/(-1+2*eps)^2,1/4*(6*eps*m2^2*t+2
*eps*m2^2*s-2*m2^2*t-2*m2*t*s+2*t*eps*m2*s-eps*s*t^2+s*t^2)/s/(-1+eps)/eps^2/(
-t+m2)^2/(-1+2*eps)/(3*eps-1),0,-1/4/(3*eps-1)/eps^2/(-1+2*eps),1/4*(4*m2-t)*(
2*m2*s-10*m2*t*eps+12*m2*t*eps^2-6*eps*m2*s+6*eps^2*m2*s+2*m2*t+t*eps*s-s*t)/s
/R1(s,t,m2)/(-1+eps)/eps/(-t+m2)/(3*eps-1)/(-1+2*eps)^2,1/4/t*(37*eps*m2*s*t^2
-6*m2*s*t^2+s*t^3+2*m2^2*t^2+4*m2^3*t-4*m2^3*s+10*eps*m2*t^3-36*eps*m2^2*t^2-4
*eps*m2^3*t+12*m2^2*t*s+28*eps*m2^3*s-6*eps*s*t^3+5*t^3*s*eps^2-50*t^3*m2*eps^
2+142*m2^2*t^2*eps^2-56*m2^3*t*eps^2-60*m2^3*s*eps^2-74*m2^2*t*eps*s-55*m2*t^2
*s*eps^2+128*m2^2*t*eps^2*s+48*m2^3*s*eps^3-156*m2^2*t^2*eps^3+60*t^3*m2*eps^3
+96*m2^3*t*eps^3-78*m2^2*t*eps^3*s+30*m2*t^2*s*eps^3)/s/(-1+eps)/eps^2/(-t+m2)
^2/(3*eps-1)/(-1+2*eps)^2,0,0,-1/2*(2*m2^2*t+eps*m2^2*s-6*eps*m2^2*t-m2^2*s-m2
*s^2+eps*m2*s^2+2*m2*t*s-4*t*eps*m2*s-eps*s^2*t+t*s^2)/(3*eps-1)/eps^2/s^2/(-t
+m2)/(-1+2*eps)/(-1+eps),1/2*(12*eps^2*m2^2*t-3*m2^2*s+8*eps^2*m2^2*s+7*eps*m2
^2*s-4*eps*m2^2*t+10*t*eps^2*m2*s-16*t*eps*m2*s+4*m2*t*s-m2*eps^2*s^2+eps*m2*s
^2-3*t^2*s*eps^2+t*eps^2*s^2-eps*s^2*t+4*eps*s*t^2-s*t^2)/(3*eps-1)/eps^3/s^2/
(-t+m2)/(-1+2*eps)/(-1+eps),-1/2*(2*eps*m2^2-3*m2^2+4*m2*t-4*m2*t*eps+eps*t^2-
t^2)/(-1+2*eps)/(-1+eps)/(-t+m2)/s/eps^3,1/t*m2*(eps*m2*s-m2*t-m2*s+2*m2*t*eps
-t*eps*s-2*eps*t^2+s*t)/eps^2/s/(-t+m2)/(-1+2*eps)/(-1+eps),0,0,1/2/(-1+2*eps)
/(-1+eps)/(-t+m2)^2/s^2/eps^3*m2*(2*t*eps*m2*s-2*eps*s*t^2-3*m2^2*s-2*m2^2*t+
m2*t*s),-1/2/(-1+2*eps)/(-1+eps)/(-t+m2)/s/eps^3*(4*m2*t*eps-eps*t^2-4*m2*t+3*
m2^2+t^2),1/2*t/(-1+2*eps)/(-1+eps)/R4(s,t,m2)/(-t+m2)/s/eps^2*(4*m2^2+4*m2*s-
s*t)*m2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/t,0,0,0
,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/(s+t),0,0,0,0,0,0,0]
,[-1/2*(4*eps-1)*(-eps*t+4*eps*s+t-2*s)/(3*eps-1)/(-1+eps)/(-1+2*eps)^2/(s+t)/
eps^2,1/2*(5*eps-3)*s/(-1+eps)/(-1+2*eps)^2/(s+t)/eps^2,1/6*(5*eps-3)*s/(3*eps
-1)/(-1+eps)/(-1+2*eps)^2/(s+t)/eps,0,-1/2*(-eps*t+4*eps*s+t-2*s)*(4*m2-t)/R1(
s,t,m2)/(3*eps-1)/(-1+eps)/(-1+2*eps)^2/(s+t)/eps,-1/2*(50*t*eps^2*m2*s+6*m2*t
*s-32*t*eps*m2*s+32*m2*s^2*eps^3-8*m2*t^2*eps^3-24*m2*eps^2*s^2-2*eps*m2*t^2-\
16*m2*t*s*eps^3+4*eps*m2*s^2+10*eps^2*m2*t^2+46*t*eps^2*s^2+eps*t^3-16*eps*s^2
*t-6*eps^2*t^3-44*t*s^2*eps^3+31*t^2*s*eps^3-57*t^2*s*eps^2-4*s*t^2+5*t^3*eps^
3+2*t*s^2+28*eps*s*t^2)/t/(3*eps-1)/(-1+eps)/(-1+2*eps)^2/(s+t)^2/eps^3,-(-30*
m2*eps^2+15*eps*m2+17*m2*eps^3-2*m2-17*eps*s+46*s*eps^2-39*s*eps^3+2*s)/(3*eps
-1)/(-1+eps)/(-1+2*eps)^2/(s+t)/eps^3,0,0,0,0,-1/2/eps^3/(s+t)^2/(-1+2*eps)/(-\
1+eps)/(3*eps-1)*(-12*eps^2*s^2-17*t*eps^2*s+16*eps^2*m2*s+6*m2*t*eps^2+10*eps
*s^2+13*t*eps*s-14*eps*m2*s-8*m2*t*eps-2*s^2-2*s*t+2*m2*s+2*m2*t),0,0,0,0,0,0,
1/eps^4/(s+t)^2/(-1+2*eps)/(-1+eps)/(3*eps-1)*s*(10*s*eps^2-12*s*eps^3-2*eps*s
+20*t*eps^3-23*t*eps^2-11*m2*eps^2+6*m2*eps^3+6*eps*m2+8*eps*t-m2-t),-1/2/eps^
2/(s+t)^2/(-1+2*eps)/(-1+eps)/(3*eps-1)/R4(s,t,m2)*(4*m2^2+4*m2*s-s*t)*t*s*(5*
eps-3),1/2/eps^3/(s+t)^2/(-1+2*eps)/(-1+eps)/(3*eps-1)*s*(6*m2-34*eps*m2+40*m2
*eps^2-33*t*eps^2+27*eps*t+12*s*eps^2-10*eps*s-4*t+2*s),1/2/eps^3/(s+t)^2/(-1+
2*eps)/(-1+eps)/(3*eps-1)*(-12*eps^2*s^2-17*t*eps^2*s+16*eps^2*m2*s+6*m2*t*eps
^2+10*eps*s^2+13*t*eps*s-14*eps*m2*s-8*m2*t*eps-2*s^2-2*s*t+2*m2*s+2*m2*t),0,0
,0,0],[(4*eps-1)/(3*eps-1)/(-1+eps)/(-1+2*eps)/eps^2,-1/2*(3*eps-1)/(-1+eps)/
eps^2/(-1+2*eps)^2,-1/6/(-1+eps)/(-1+2*eps)^2/eps,0,(4*m2-t)/(3*eps-1)/R1(s,t,
m2)/(-1+eps)/(-1+2*eps)/eps,1/2/t*(16*eps^2*m2*s+4*m2*t*eps^2-4*eps*m2*s+6*m2*
t*eps-2*m2*t-t^2*eps^2-22*t*eps^2*s-2*s*t-eps*t^2+12*t*eps*s)/(3*eps-1)/eps^3/
(s+t)/(-1+2*eps)/(-1+eps),-(3*m2*eps^2-5*eps*m2+2*m2-9*eps*s+2*s+11*s*eps^2)/s
/(-1+eps)/(-1+2*eps)^2/eps^3,0,0,0,0,1/2*(-4*eps*s+2*eps*m2-5*eps*t+2*s+2*t)/
eps^3/(s+t)/(-1+2*eps)/(-1+eps),0,0,0,0,0,0,1/eps^4/(s+t)/(-1+2*eps)/(-1+eps)*
(4*s*eps^2+2*m2*eps^2-4*t*eps^2-2*eps*s+3*eps*t-3*eps*m2-t+m2),1/2/eps^2/(s+t)
/(-1+2*eps)/(-1+eps)/R4(s,t,m2)*(4*m2^2+4*m2*s-s*t)*t,-1/2/eps^3/(s+t)/(-1+2*
eps)/(-1+eps)*(4*eps*s-5*eps*t+8*eps*m2-2*s-2*m2),1/2/eps^3/(s+t)/(-1+2*eps)/(
-1+eps)/s*(4*eps*s^2+5*t*eps*s+2*m2*t*eps-2*s^2-2*s*t-2*m2*s-2*m2*t),0,0,0,0],
[1/4*(228*m2^2*t*eps*s^2-24*m2^2*t*s^2+2*t^5-28*eps*s^3*t^2+1092*t^3*s^2*eps^2
-336*eps*s^2*t^3+4*t^2*s^3+63*eps^2*t^5-19*eps*t^5+12*m2^2*t^3-10*m2*t^4-2*s*t
^4+36*s^2*t^3+24*t^2*s^3*eps^2-24*m2^2*s^3*eps^2+7*t^4*eps*s-249*t^4*m2*eps^2+
27*t^4*s*eps^2+281*m2^2*t^3*eps^2-34*m2*t^3*s+40*m2^2*s*t^2+83*eps*m2*t^4-96*
eps*m2^2*t^3-12*m2*t^2*s^2-4*t*s^3*m2+289*m2*t^3*eps*s-854*m2*t^3*s*eps^2-328*
m2^2*t^2*eps*s+922*m2^2*t^2*s*eps^2+108*m2*eps*s^2*t^2+28*m2*t*eps*s^3-880*m2^
2*t*eps^2*s^2-212*m2*t^2*s^2*eps^2-216*s^3*t*m2*eps^3+1095*s*t^3*m2*eps^3-40*t
^2*m2*s^2*eps^3-1120*t^2*m2^2*s*eps^3+1612*s^2*t*m2^2*eps^3+80*m2^2*s^3*eps^3-\
1572*t^3*s^2*eps^3+136*t^2*s^3*eps^3-384*m2^2*t^3*eps^3-105*eps^3*s*t^4+101*
eps^4*s*t^4+347*eps^3*m2*t^4-225*eps^4*m2*t^4-28*eps^5*s*t^4+144*eps^5*s^3*t^2
-216*eps^5*s^2*t^3+52*eps^5*m2*t^4-56*eps^5*m2^2*t^3-280*t^2*s^3*eps^4+996*s^2
*t^3*eps^4+245*t^3*m2^2*eps^4-64*m2^2*s^3*eps^4+61*t^5*eps^4-93*t^5*eps^3-14*
eps^5*t^5-168*eps^5*m2*s^2*t^2+122*eps^5*m2*s*t^3-144*eps^5*m2*s^3*t+384*eps^5
*m2^2*s^2*t-112*eps^5*m2^2*s*t^2-612*s*t^3*m2*eps^4-1336*m2^2*t*eps^4*s^2+344*
s^3*t*m2*eps^4+592*m2^2*t^2*s*eps^4+340*m2*t^2*s^2*eps^4)/(-t+m2)/t/(-2+eps)/(
3*eps-2)/(3*eps-1)/(-1+eps)^2/(-1+2*eps)^2/(s+t)^2/eps^2,-1/8*(156*eps*m2*s*t^
2+60*m2*t*eps*s^2-40*m2*s*t^2-28*m2*s^2*t+92*t^2*s^2+407*t^2*s^2*eps^2+8*m2^2*
t^2+20*t*s^3-64*m2^2*s^2-20*m2*s^3-32*eps*m2^2*t^2+48*m2^2*t*s+38*m2^2*t^2*eps
^2+284*eps*m2^2*s^2-344*eps*s^2*t^2+56*eps*m2*s^3-56*eps*s^3*t-408*m2^2*s^2*
eps^2-188*m2^2*t*eps*s-174*m2*t^2*s*eps^2+212*m2^2*t*eps^2*s+m2*t*eps^2*s^2-29
*m2*s^3*eps^2+29*t*eps^2*s^3-12*m2^2*t^2*eps^3+189*m2^2*s^2*eps^3-15*m2*s^3*
eps^3+15*eps^3*s^3*t-147*t^2*s^2*eps^3-65*m2^2*t*eps^3*s+53*m2*t^2*s*eps^3-42*
m2*t*eps^3*s^2)/(-t+m2)/(-2+eps)/(3*eps-2)/(-1+eps)/(-1+2*eps)^2/(s+t)^2/eps^2
,-1/24*(-37*s^2*eps^3+169*s*t*eps^3+123*s*m2*eps^3-31*t*m2*eps^3+24*eps^2*s^2-\
271*eps^2*m2*s-460*t*eps^2*s+99*m2*t*eps^2+15*eps*s^2+192*eps*m2*s+385*t*eps*s
-84*m2*t*eps-10*s^2-102*s*t-44*m2*s+20*m2*t)*s/(-2+eps)/(3*eps-2)/(3*eps-1)/(-\
1+eps)/(-1+2*eps)^2/(s+t)^2/eps,0,1/8*(-314*eps*m2*s*t^2-112*m2*t*eps*s^2+84*
m2*s*t^2+40*m2*s^2*t+6*s*t^3-108*t^2*s^2-6*t^4-588*t^2*s^2*eps^2+25*eps*t^4+4*
m2*t^3-31*t^4*eps^2-28*t*s^3+24*m2*s^3-6*eps*m2*t^3+11*eps*s*t^3-47*t^3*s*eps^
2-2*t^3*m2*eps^2+456*eps*s^2*t^2-80*eps*m2*s^3+100*eps*s^3*t+344*m2*t^2*s*eps^
2+40*m2*t*eps^2*s^2+64*m2*s^3*eps^2-88*t*eps^2*s^3+2*t^3*m2*eps^3+216*t^2*s^2*
eps^3+20*eps^3*s*t^3+10*t^4*eps^3-104*m2*t^2*s*eps^3+48*m2*t*eps^3*s^2)*(4*m2-
t)/R1(s,t,m2)/t/(-2+eps)/(3*eps-2)/(3*eps-1)/(-1+eps)/(-1+2*eps)^2/(s+t)^2/eps
,1/8*(-64*t^4*s^3+1466*m2*t^4*eps^2*s^2+304*m2*t^4*eps*s^2+1148*m2*t^2*eps^2*s
^4-224*m2*t^2*eps*s^4-2609*t^5*s^2*eps^3-824*eps*s^2*t^5-16*t^3*s^4+7200*s^3*t
^4*eps^3-768*m2^3*s^4*eps^3+16*m2*t^2*s^4-636*t^3*eps^2*s^4+1100*t^3*s^4*eps^3
+160*eps*s^4*t^3+44*m2^3*t^4*eps^2-332*m2^2*t^5*eps^2-24*t^6*s*eps^2-144*m2^2*
s^2*t^3+144*m2^3*t^2*s^2+64*m2^2*s*t^4-64*m2^3*s*t^3-8*eps*m2^3*t^4+48*eps*m2^
2*t^5+352*m2^3*s^4*eps^2+728*s^3*t^4*eps-3364*s^3*t^4*eps^2+64*m2^2*t^2*s^3-96
*s^2*t^4*m2-48*eps*m2^3*s^4+192*t^6*eps^3*s+2342*t^5*eps^2*s^2+714*m2^2*t^5*
eps^3-44*m2^3*t^4*eps^3-9908*m2^2*t^3*eps^2*s^2+392*m2^3*t^3*eps*s-572*m2^3*t^
3*eps^2*s-1472*m2^3*t^2*eps*s^2+5932*m2^3*t^2*eps^2*s^2+3252*m2*t^3*eps^2*s^3-\
8616*m2*t^3*s^3*eps^3+20612*m2^2*t^3*s^2*eps^3-80*m2*t^5*eps*s+752*m2*t^5*s*
eps^2-264*m2^2*t^4*eps*s-492*m2^2*t^4*s*eps^2-192*m2^3*t^3*s*eps^3-224*m2^2*t^
2*eps*s^3-784*m2^2*t^2*eps^2*s^3+3160*m2^2*t^2*s^3*eps^3-6737*s^2*t^4*m2*eps^3
-376*m2*t^3*eps*s^3-10864*m2^3*t^2*s^2*eps^3+112*m2^2*t*eps*s^4-864*m2^2*t*eps
^2*s^4-128*m2^3*t*eps*s^3+896*m2^3*t*s^3*eps^2-1744*m2^3*t*s^3*eps^3+2984*m2^2
*t^4*s*eps^3+2016*m2^2*t^3*eps*s^2-2180*m2*t^5*eps^3*s-2284*m2*s^4*t^2*eps^3+
1952*m2^2*t*s^4*eps^3+160*t^6*m2*eps^2-20*eps*m2*t^6+96*s^2*t^5+150*t^5*m2^2*
eps^5-96*eps^5*m2*t^6+347*t^6*m2*eps^4-580*t^5*m2^2*eps^4-318*t^6*s*eps^4+957*
t^5*s^2*eps^4-48*t^5*s^2*eps^5-385*m2*t^6*eps^3+114*eps^5*s*t^6-6860*s^3*t^4*
eps^4-680*t^3*s^4*eps^4-20*t^4*m2^3*eps^4+512*s^4*m2^3*eps^4+2232*t^4*s^3*eps^
5+16*m2^3*t^4*eps^5+38*eps^5*t^7-125*eps^4*t^7+117*t^7*eps^3-40*t^7*eps^2+4*t^
7*eps+2280*eps^4*m2*s*t^5-684*m2*t^5*eps^5*s-192*m2^3*t^3*eps^5*s-336*t^2*s^3*
eps^5*m2^2+384*m2^3*s^3*eps^5*t-2248*t^2*s^3*eps^4*m2^2+1512*t^2*s^4*eps^4*m2+
736*m2^3*t*eps^4*s^3-1344*s^4*t*m2^2*eps^4+8528*m2^3*t^2*s^2*eps^4-17816*m2^2*
t^3*s^2*eps^4+8372*m2*t^3*s^3*eps^4-2112*s^2*t^2*m2^3*eps^5-2280*t^3*m2*s^3*
eps^5+4872*t^3*m2^2*s^2*eps^5+668*m2^3*t^3*eps^4*s+7953*eps^4*m2*s^2*t^4-3386*
eps^4*m2^2*s*t^4-2604*eps^5*m2*s^2*t^4+978*eps^5*m2^2*s*t^4)/t^2/(-t+m2)/(-2+
eps)/(3*eps-2)/(3*eps-1)/(-1+eps)/(-1+2*eps)^2/(s+t)^3/eps^3,1/4*(-532*eps*s^2
*t+16*s^3+540*eps^2*s^3-156*eps*s^3+64*m2*s^2+48*t*s^2-16*m2^2*t-48*m2^2*s-412
*eps^2*m2^2*t+132*eps*m2^2*t-64*m2*t*s-688*eps*m2*s^2+492*eps*m2^2*s+624*t*eps
*m2*s+2816*m2*eps^2*s^2+2164*t*eps^2*s^2-1796*eps^2*m2^2*s+2993*m2^2*s*eps^3-\
5468*m2*s^2*eps^3-4015*t*s^2*eps^3-2128*t*eps^2*m2*s+3284*m2*t*s*eps^3-773*s^3
*eps^3+603*m2^2*t*eps^3+3384*t*eps^4*s^2+5040*m2*eps^4*s^2-1017*eps^5*s^2*t-\
400*eps^4*m2^2*t+93*eps^5*m2^2*t+655*s*eps^5*m2^2-2296*s*eps^4*m2^2-1764*s^2*
eps^5*m2+360*s^3*eps^4+45*eps^5*s^3-2280*m2*t*s*eps^4+548*s*eps^5*m2*t)/(-2+
eps)/(3*eps-2)/(3*eps-1)/(-1+eps)/(-1+2*eps)^2/(s+t)^2/eps^3,0,0,0,0,1/4/eps^3
/(s+t)^3/(-1+2*eps)/(-1+eps)/(3*eps-1)/(3*eps-2)/(-2+eps)*(-204*eps*m2*s*t^2-\
16*m2*t*eps*s^2+32*m2*s*t^2-24*t^2*s^2-587*t^2*s^2*eps^2-8*s^4+8*m2^2*t^2-32*t
*s^3+24*m2^2*s^2-32*m2*s^3-48*eps*m2^2*t^2+32*m2^2*t*s+94*m2^2*t^2*eps^2-220*
eps*m2^2*s^2+214*eps*s^2*t^2+248*eps*m2*s^3+220*eps*s^3*t+620*m2^2*s^2*eps^2-\
204*m2^2*t*eps*s+436*m2*t^2*s*eps^2+438*m2^2*t*eps^2*s-24*m2*t*eps^2*s^2-108*
eps^2*s^4+52*eps*s^4-692*m2*s^3*eps^2-510*t*eps^2*s^3-72*m2^2*t^2*eps^3-680*m2
^2*s^2*eps^3+828*m2*s^3*eps^3+450*eps^3*s^3*t+620*t^2*s^2*eps^3+256*eps^4*m2^2
*s^2-360*eps^4*m2*s^3-108*eps^4*s^3*t-211*eps^4*s^2*t^2+18*m2^2*t^2*eps^4+72*s
^4*eps^3-382*m2^2*t*eps^3*s-369*m2*t^2*s*eps^3+160*m2*t*eps^3*s^2-132*eps^4*m2
*s^2*t+99*eps^4*m2*s*t^2+120*eps^4*m2^2*s*t),0,0,0,0,0,0,-1/eps^4/(s+t)^3/(-1+
2*eps)/(-1+eps)/(3*eps-1)/(3*eps-2)/(-2+eps)*s*(-16*eps*s^2*t+44*eps*s*t^2-4*s
*t^2+26*eps^2*s^3-4*eps*s^3-4*m2^2*s+4*eps^2*m2*t^2-16*m2*t*s-16*eps*m2*s^2+32
*eps*m2^2*s+152*t*eps*m2*s+120*m2*eps^2*s^2-195*t^2*s*eps^2+120*t*eps^2*s^2-95
*eps^2*m2^2*s+130*m2^2*s*eps^3-320*m2*s^2*eps^3-320*t*s^2*eps^3+387*t^2*s*eps^
3-564*t*eps^2*m2*s+998*m2*t*s*eps^3-54*s^3*eps^3-20*m2*t^2*eps^3+360*t*eps^4*s
^2+360*m2*eps^4*s^2-144*eps^5*s^2*t+18*s*eps^5*m2^2-81*s*eps^4*m2^2-144*s^2*
eps^5*m2-337*t^2*s*eps^4+27*m2*t^2*eps^4+101*eps^5*s*t^2-9*eps^5*m2*t^2+36*s^3
*eps^4-828*m2*t*s*eps^4+256*s*eps^5*m2*t),1/4/eps^2/(s+t)^3/(-1+2*eps)/(-1+eps
)/(3*eps-1)/R4(s,t,m2)/(3*eps-2)/(-2+eps)*(4*m2^2+4*m2*s-s*t)*t*s*(-36*s^2*eps
^3+67*s*t*eps^3+68*s*m2*eps^3-9*t*m2*eps^3+54*eps^2*s^2-158*eps^2*m2*s-188*t*
eps^2*s+27*m2*t*eps^2-26*eps*s^2+118*eps*m2*s+159*t*eps*s-20*m2*t*eps+4*s^2-42
*s*t-28*m2*s+4*m2*t),-1/4/eps^3/(s+t)^3/(-1+2*eps)/(-1+eps)/(3*eps-1)/(3*eps-2
)/(-2+eps)*s*(-252*eps*s^2*t+442*eps*s*t^2-48*s*t^2+8*s^3+108*eps^2*s^3-52*eps
*s^3+32*m2*s^2+32*t*s^2-32*m2^2*t+72*m2^2*s+100*eps^2*m2*t^2-598*eps^2*m2^2*t-\
20*eps*m2*t^2+236*eps*m2^2*t-216*eps*m2*s^2-580*eps*m2^2*s+16*t*eps*m2*s+484*
m2*eps^2*s^2-1187*t^2*s*eps^2+718*t*eps^2*s^2+1580*eps^2*m2^2*s-1760*m2^2*s*
eps^3-396*m2*s^2*eps^3-882*t*s^2*eps^3+1212*t^2*s*eps^3-120*t*eps^2*m2*s+232*
m2*t*s*eps^3-72*s^3*eps^3+598*m2^2*t*eps^3-135*m2*t^2*eps^3+396*t*eps^4*s^2+72
*m2*eps^4*s^2-192*eps^4*m2^2*t+688*s*eps^4*m2^2-399*t^2*s*eps^4+45*m2*t^2*eps^
4-148*m2*t*s*eps^4),-1/4/eps^3/(s+t)^3/(-1+2*eps)/(-1+eps)/(3*eps-1)/(3*eps-2)
/(-2+eps)*(-204*eps*m2*s*t^2-16*m2*t*eps*s^2+32*m2*s*t^2-24*t^2*s^2-587*t^2*s^
2*eps^2-8*s^4+8*m2^2*t^2-32*t*s^3+24*m2^2*s^2-32*m2*s^3-48*eps*m2^2*t^2+32*m2^
2*t*s+94*m2^2*t^2*eps^2-220*eps*m2^2*s^2+214*eps*s^2*t^2+248*eps*m2*s^3+220*
eps*s^3*t+620*m2^2*s^2*eps^2-204*m2^2*t*eps*s+436*m2*t^2*s*eps^2+438*m2^2*t*
eps^2*s-24*m2*t*eps^2*s^2-108*eps^2*s^4+52*eps*s^4-692*m2*s^3*eps^2-510*t*eps^
2*s^3-72*m2^2*t^2*eps^3-680*m2^2*s^2*eps^3+828*m2*s^3*eps^3+450*eps^3*s^3*t+
620*t^2*s^2*eps^3+256*eps^4*m2^2*s^2-360*eps^4*m2*s^3-108*eps^4*s^3*t-211*eps^
4*s^2*t^2+18*m2^2*t^2*eps^4+72*s^4*eps^3-382*m2^2*t*eps^3*s-369*m2*t^2*s*eps^3
+160*m2*t*eps^3*s^2-132*eps^4*m2*s^2*t+99*eps^4*m2*s*t^2+120*eps^4*m2^2*s*t),0
,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/eps^4/s^2,0,0,0],[0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/R4(s,t,m2)/eps^4/s,0,0],[0,0,0,0,0
,2/eps^4/s^2*(s+2*m2)/(-t+m2),-2/eps^4/s^2*(s+2*m2)/(-t+m2),0,0,1/eps^4/s^2*(s
+2*m2)/(-t+m2),0,2/eps^4/s^2*(s+2*m2)/(-t+m2),0,1/eps^4/s^2*(s+2*m2)/(-t+m2),-
1/eps^4/s^2*(s+2*m2)/(-t+m2),0,0,1/eps^4/s^2*(s+2*m2)/(-t+m2),-1/eps^4/s^2*(s+
2*m2)/(-t+m2),0,2/eps^4/s^2*(s+2*m2)/(-t+m2),1/eps^4/s^2*(s+2*m2)/(-t+m2),0,1/
R4(s,t,m2)/eps^4/s*(-t+2*m2),1/eps^4/s^2,0],[-1/2/eps^2/s^2/(-1+2*eps)*(s^2+2*
s*t+2*t^2)*(3*m2-t)/(-1+eps)/(-t+m2)^2,1/eps^2/s^2/(-1+2*eps)*(s^2+2*s*t+2*t^2
)*m2/(-1+eps)/(-t+m2)^2,1/6/eps^3/s^2/(-1+2*eps)^2*(-2*eps^2*s^2-20*t*eps^2*s+
16*eps^2*m2*s+32*m2*t*eps^2-36*t^2*eps^2+eps*s^2+18*t*eps*s-16*eps*m2*s+42*eps
*t^2-40*m2*t*eps+8*m2*t-8*t^2)/(-1+eps)/(-t+m2),-1/2/eps^2/s^2/(-1+2*eps)*(s^2
+2*s*t+2*t^2)/(-1+eps)/(-t+m2),1/2/eps/s^2/(-1+2*eps)*(4*m2-t)*(s^2+2*s*t+2*t^
2)/R1(s,t,m2)/(-1+eps)/(-t+m2),1/2*(12*t^4*s^3-132*m2*t^4*eps^2*s^2+148*m2*t^4
*eps*s^2-14*m2*t^2*eps^2*s^4+26*m2*t^2*eps*s^4-20*t^5*s^2*eps^3-48*eps*s^2*t^5
-16*m2^4*t^3+4*t^3*s^4-15*s^3*t^4*eps^3+8*m2^3*s^4*eps^3-12*m2*t^2*s^4+3*t^3*
eps^2*s^4-5*t^3*s^4*eps^3-12*eps*s^4*t^3-32*m2^4*t^3*eps^2+64*m2^3*t^4*eps^2-\
28*s*t^6*eps-32*m2^2*t^5*eps^2+20*t^6*s*eps^2-48*m2^2*s^2*t^3-48*m2^4*s*t^2+24
*m2^3*t^2*s^2-32*m2^4*t*s^2-56*m2^2*s*t^4+40*m2^3*s*t^3+16*m2*s*t^5-80*eps*m2^
3*t^4+48*eps*m2^4*t^3+32*eps*m2^2*t^5-2*m2^3*s^4*eps^2-34*s^3*t^4*eps+8*s^3*t^
4*eps^2-36*m2*t^3*s^3+8*m2^2*t^2*s^3-16*m2^3*t*s^3-8*s^2*t^4*m2-10*t^6*eps^3*s
+22*t^5*eps^2*s^2+142*m2^2*t^3*eps^2*s^2-148*m2^3*t^3*eps*s+84*m2^3*t^3*eps^2*
s-44*m2^3*t^2*eps*s^2+112*m2^4*t^2*eps*s-64*m2^4*t^2*eps^2*s-52*m2*t^3*eps^2*s
^3+54*m2*t^3*s^3*eps^3-84*m2^2*t^3*s^2*eps^3+88*m2*t^5*eps*s-96*m2*t^5*s*eps^2
-24*m2^2*t^4*eps*s+56*m2^2*t^4*s*eps^2+16*m2^3*t^3*s*eps^3-84*m2^2*t^2*eps*s^3
+64*m2^4*t*eps*s^2-32*m2^4*t*eps^2*s^2+62*m2^2*t^2*eps^2*s^3-63*m2^2*t^2*s^3*
eps^3+72*s^2*t^4*m2*eps^3+92*m2*t^3*eps*s^3+32*m2^3*t^2*s^2*eps^3-14*m2^2*t*
eps*s^4+13*m2^2*t*eps^2*s^4+26*m2^3*t*eps*s^3-18*m2^3*t*s^3*eps^2+24*m2^3*t*s^
3*eps^3-42*m2^2*t^4*s*eps^3-120*m2^2*t^3*eps*s^2+36*m2*t^5*eps^3*s+18*m2*s^4*t
^2*eps^3-21*m2^2*t*s^4*eps^3+8*s^2*t^5)/eps^4/s^3/(-1+2*eps)/t/(s+t)/(-1+eps)/
(-t+m2)^3,(80*m2^2*t*eps*s^2-4*m2^2*t*s^2+6*eps*s^3*t^2-20*t^3*s^2*eps^2+28*
eps*s^2*t^3-2*t^2*s^3+8*m2^4*t+8*m2^3*s^2+16*m2^4*s-4*s^2*t^3-2*t^2*s^3*eps^2-\
2*m2^2*s^3*eps^2+32*t^4*eps*s+2*t^4*m2*eps^2-28*t^4*s*eps^2+16*eps^2*m2^4*s+16
*m2^4*t*eps^2-30*m2^3*t^2*eps^2+12*m2^2*t^3*eps^2-8*m2*t^3*s-20*m2^3*s*t+28*m2
^2*s*t^2-6*eps*m2*t^4+30*eps*m2^3*t^2-24*eps*m2^4*t-32*eps*m2^4*s-25*eps*m2^3*
s^2+12*m2*t^2*s^2+6*t*s^3*m2+10*eps*m2^2*s^3+17*m2^3*s^2*eps^2+22*m2^3*t*eps*s
-2*m2^3*t*s*eps^2-94*m2*t^3*eps*s+86*m2*t^3*s*eps^2+72*m2^2*t^2*eps*s-72*m2^2*
t^2*s*eps^2-83*m2*eps*s^2*t^2-16*m2*t*eps*s^3-54*m2^2*t*eps^2*s^2+57*m2*t^2*s^
2*eps^2+4*m2*t*eps^2*s^3)/eps^4/s^3/(-1+2*eps)/(-1+eps)/(-t+m2)^3,-1/eps^3/s^2
/(-1+2*eps)^2*(s+t),-1/eps^3/s^3/(-1+2*eps)*(7*eps*m2^2*s^2-eps*m2*s^3+12*eps*
s^2*t^2-10*eps*m2^2*t^2+10*eps*m2*t^3+eps*s^3*t-19*m2*t*eps*s^2+6*m2^2*t*eps*s
-24*eps*m2*s*t^2+18*eps*s*t^3-7*m2^2*s^2+28*m2*s*t^2+m2*s^3-6*m2*t^3+10*m2^2*t
^2-10*t^2*s^2-6*m2^2*t*s+21*m2*s^2*t-16*s*t^3)/(-1+eps)/(-t+m2)^2,-(51*m2^2*t*
eps*s^2-2*m2^2*t*s^2+3*eps*s^3*t^2-15*t^3*s^2*eps^2+19*eps*s^2*t^3-t^2*s^3+4*
m2^4*t+4*m2^3*s^2+8*m2^4*s-2*s^2*t^3-t^2*s^3*eps^2-m2^2*s^3*eps^2+16*t^4*eps*s
-4*t^4*m2*eps^2-14*t^4*s*eps^2+8*eps^2*m2^4*s+8*m2^4*t*eps^2-20*m2^3*t^2*eps^2
+16*m2^2*t^3*eps^2-4*m2*t^3*s-10*m2^3*s*t+14*m2^2*s*t^2-8*eps*m2^2*t^3+20*eps*
m2^3*t^2-12*eps*m2^4*t-16*eps*m2^4*s-13*eps*m2^3*s^2+6*m2*t^2*s^2+3*t*s^3*m2+7
*eps*m2^2*s^3+9*m2^3*s^2*eps^2+22*m2^3*t*eps*s-12*m2^3*t*s*eps^2-42*m2*t^3*eps
*s+32*m2*t^3*s*eps^2+20*m2^2*t^2*eps*s-14*m2^2*t^2*s*eps^2-57*m2*eps*s^2*t^2-\
10*m2*t*eps*s^3-33*m2^2*t*eps^2*s^2+39*m2*t^2*s^2*eps^2+2*m2*t*eps^2*s^3)/eps^
4/s^3/(-1+2*eps)/(-1+eps)/(-t+m2)^3,1/eps^3/s^2/(-1+2*eps)*(-4*eps*m2*t^2+eps*
m2^2*s-eps*s*t^2+4*eps*m2^2*t+s*t^2-m2^2*s-2*m2*t*s-4*m2^2*t+2*m2*t^2-m2*s^2)/
(-1+eps)/(-t+m2)^2,1/2*(12*t^4*s^3-176*m2*t^4*eps^2*s^2+152*m2*t^4*eps*s^2-34*
m2*t^2*eps^2*s^4+36*m2*t^2*eps*s^4-16*t^5*s^2*eps^3-52*eps*s^2*t^5-16*m2^4*t^3
+4*t^3*s^4-12*s^3*t^4*eps^3+4*m2^3*s^4*eps^3-12*m2*t^2*s^4+10*t^3*eps^2*s^4-4*
t^3*s^4*eps^3-14*eps*s^4*t^3-32*m2^4*t^3*eps^2+64*m2^3*t^4*eps^2-28*s*t^6*eps-\
32*m2^2*t^5*eps^2+26*t^6*s*eps^2-48*m2^2*s^2*t^3-48*m2^4*s*t^2+24*m2^3*t^2*s^2
-32*m2^4*t*s^2-56*m2^2*s*t^4+40*m2^3*s*t^3+16*m2*s*t^5-80*eps*m2^3*t^4+48*eps*
m2^4*t^3+32*eps*m2^2*t^5-14*m2^3*s^4*eps^2-38*s^3*t^4*eps+25*s^3*t^4*eps^2-36*
m2*t^3*s^3+8*m2^2*t^2*s^3-16*m2^3*t*s^3-8*s^2*t^4*m2+2*eps*m2^3*s^4-8*t^6*eps^
3*s+42*t^5*eps^2*s^2+194*m2^2*t^3*eps^2*s^2-164*m2^3*t^3*eps*s+72*m2^3*t^3*eps
^2*s-64*m2^3*t^2*eps*s^2-28*m2^3*t^2*eps^2*s^2+112*m2^4*t^2*eps*s-64*m2^4*t^2*
eps^2*s-98*m2*t^3*eps^2*s^3+36*m2*t^3*s^3*eps^3-48*m2^2*t^3*s^2*eps^3+80*m2*t^
5*eps*s-108*m2*t^5*s*eps^2+74*m2^2*t^4*s*eps^2+8*m2^3*t^3*s*eps^3-92*m2^2*t^2*
eps*s^3+64*m2^4*t*eps*s^2-32*m2^4*t*eps^2*s^2+121*m2^2*t^2*eps^2*s^3-36*m2^2*t
^2*s^3*eps^3+48*s^2*t^4*m2*eps^3+108*m2*t^3*eps*s^3+16*m2^3*t^2*s^2*eps^3-24*
m2^2*t*eps*s^4+38*m2^2*t*eps^2*s^4+22*m2^3*t*eps*s^3-48*m2^3*t*s^3*eps^2+12*m2
^3*t*s^3*eps^3-24*m2^2*t^4*s*eps^3-100*m2^2*t^3*eps*s^2+24*m2*t^5*eps^3*s+12*
m2*s^4*t^2*eps^3-12*m2^2*t*s^4*eps^3+8*s^2*t^5)/eps^4/s^3/(-1+2*eps)/t/(s+t)/(
-1+eps)/(-t+m2)^3,-4/eps^3/s^2/(-1+2*eps)*(2*t+s),-(34*m2^2*t*eps*s^2-2*m2^2*t
*s^2+3*eps*s^3*t^2-8*t^3*s^2*eps^2+10*eps*s^2*t^3-t^2*s^3+4*m2^4*t+4*m2^3*s^2+
8*m2^4*s-2*s^2*t^3-2*t^2*s^3*eps^2-2*m2^2*s^3*eps^2+8*t^4*eps*s+16*t^4*m2*eps^
2-8*t^4*s*eps^2+8*eps^2*m2^4*s+8*m2^4*t*eps^2-24*m2^2*t^3*eps^2-4*m2*t^3*s-10*
m2^3*s*t+14*m2^2*s*t^2-12*eps*m2*t^4+24*eps*m2^2*t^3-12*eps*m2^4*t-16*eps*m2^4
*s-16*eps*m2^3*s^2+6*m2*t^2*s^2+3*t*s^3*m2+2*eps*m2^2*s^3+12*m2^3*s^2*eps^2-2*
m2^3*t*eps*s+12*m2^3*t*s*eps^2-32*m2*t^3*eps*s+44*m2*t^3*s*eps^2+42*m2^2*t^2*
eps*s-56*m2^2*t^2*s*eps^2-28*m2*eps*s^2*t^2-5*m2*t*eps*s^3-32*m2^2*t*eps^2*s^2
+28*m2*t^2*s^2*eps^2+4*m2*t*eps^2*s^3)/eps^4/s^3/(-1+2*eps)/(-1+eps)/(-t+m2)^3
,(14*m2^2*t*eps*s^2-2*m2^2*t*s^2+3*eps*s^3*t^2+2*t^3*s^2*eps^2+4*eps*s^2*t^3-t
^2*s^3+4*m2^4*t+4*m2^3*s^2+8*m2^4*s-2*s^2*t^3+4*t^4*eps*s+8*eps^2*m2^4*s+8*m2^
4*t*eps^2-16*m2^3*t^2*eps^2+8*m2^2*t^3*eps^2-4*m2*t^3*s-10*m2^3*s*t+14*m2^2*s*
t^2-4*eps*m2^2*t^3+16*eps*m2^3*t^2-12*eps*m2^4*t-16*eps*m2^4*s-7*eps*m2^3*s^2+
6*m2*t^2*s^2+3*t*s^3*m2+3*eps*m2^2*s^3+3*m2^3*s^2*eps^2+18*m2^3*t*eps*s-8*m2^3
*t*s*eps^2-10*m2*t^3*eps*s+8*m2*t^3*s*eps^2+4*m2^2*t^2*eps*s-8*m2^2*t^2*s*eps^
2-11*m2*eps*s^2*t^2-6*m2*t*eps*s^3-4*m2^2*t*eps^2*s^2-m2*t^2*s^2*eps^2)/eps^4/
s^3/(-1+2*eps)/(-1+eps)/(-t+m2)^3,-1/eps^3/s^2/(-1+2*eps)*(12*eps*m2^2*t-12*
eps*m2*t^2+eps*m2^2*s+4*t*eps*m2*s-5*eps*s*t^2-3*m2*s^2+5*s*t^2-10*m2*t*s-12*
m2^2*t+6*m2*t^2-m2^2*s)/(-1+eps)/(-t+m2)^2,1/eps^3/s^2/(-1+2*eps)*(4*m2^2+4*m2
*s-s*t)*(-4*m2*t+4*m2*t*eps-2*m2*s+2*eps*m2*s-4*eps*t^2+2*t^2-2*t*eps*s-s^2)*t
/R4(s,t,m2)/(-1+eps)/(-t+m2)^2,-(4*m2^4*t^2-t^3*s^3-2*s^2*t^4+4*t*s^2*m2^3-2*t
^2*s^2*m2^2+8*m2^4*t*s+2*m2^3*s^3*eps^2+14*t^2*s^2*eps*m2^2-12*t^2*s^2*m2^2*
eps^2+6*m2^2*t*eps*s^3-6*m2^2*t*s^3*eps^2-2*m2^3*t*eps*s^2+4*m2^3*t*s^2*eps^2-\
9*t^2*s^3*eps*m2+6*t^2*s^3*eps^2*m2+8*m2^4*t*s*eps^2+30*m2^3*t^2*eps*s-12*m2^3
*t^2*s*eps^2-16*m2^4*t*eps*s+12*t^3*m2*eps^2*s^2-18*eps*m2*s^2*t^3-4*m2^2*t^3*
s*eps^2-8*m2*t^4*eps*s+6*m2*s^2*t^3-2*t^3*eps^2*s^3+3*t^3*eps*s^3-4*t^4*eps^2*
s^2+6*eps*s^2*t^4-12*m2^4*t^2*eps-16*m2^3*t^3*eps^2+20*m2^3*t^3*eps+8*m2^2*t^4
*eps^2-8*m2^2*t^4*eps+8*m2^4*t^2*eps^2+3*t^2*s^3*m2-10*m2^3*t^2*s+14*m2^2*t^3*
s-4*m2*s*t^4+12*m2*t^4*s*eps^2-10*m2^2*t^3*eps*s-4*t^5*eps^2*s+4*t^5*eps*s)/
eps^4/s^3/(-1+2*eps)/(-t+m2)^3/(-1+eps)/t,(3*eps*s^4*t^2+4*m2^3*s^3+8*m2^4*s^2
+4*m2^4*t^2-3*t^3*s^3-2*s^2*t^4-t^2*s^4-2*t*s^3*m2^2-6*t*s^2*m2^3+12*t^2*s^2*
m2^2+12*m2^4*t*s+8*m2^4*s^2*eps^2+2*m2^3*s^3*eps^2-6*eps*m2^3*s^3-16*eps*m2^4*
s^2+2*eps*m2^2*s^4+24*t^2*s^2*eps*m2^2-20*t^2*s^2*m2^2*eps^2-5*m2*t*eps*s^4+12
*m2^2*t*eps*s^3+8*m2^3*t*eps*s^2-11*t^2*s^3*eps*m2-6*t^2*s^3*eps^2*m2+16*m2^4*
t*s*eps^2+34*m2^3*t^2*eps*s-20*m2^3*t^2*s*eps^2-28*m2^4*t*eps*s+8*t^3*m2*eps^2
*s^2-22*eps*m2*s^2*t^3-8*m2^2*t^3*s*eps^2-16*m2*t^4*eps*s+2*m2*s^2*t^3+4*t^3*
eps^2*s^3+5*t^3*eps*s^3+4*t^4*eps^2*s^2+6*eps*s^2*t^4-12*m2^4*t^2*eps-16*m2^3*
t^3*eps^2+20*m2^3*t^3*eps+8*m2^2*t^4*eps^2-8*m2^2*t^4*eps+8*m2^4*t^2*eps^2+9*t
^2*s^3*m2+3*m2*t*s^4-10*m2^3*t^2*s+14*m2^2*t^3*s-4*m2*s*t^4+12*m2*t^4*s*eps^2+
6*m2^2*t^3*eps*s+4*t^5*eps*s)/eps^4/s^3/(-1+2*eps)/(-1+eps)/(-t+m2)^3/(s+t),-1
/2/eps^3/s^2/(-1+2*eps)*t*(4*m2^2+4*m2*s-s*t)*(10*t*eps*m2*s-4*m2*s^2+6*eps*m2
*t^2-8*m2*t^2+3*eps*m2*s^2-12*m2*t*s-3*eps*s^2*t+4*s*t^2+4*t^3-2*t*s^2-2*s^3-6
*eps*t^3-10*eps*s*t^2)/R4(s,t,m2)/(-1+eps)/(-t+m2)^2/(s+t),-1/2*(12*eps*s^4*t^
2+16*m2^3*s^3+32*m2^4*s^2+16*m2^4*t^2-12*t^3*s^3-8*s^2*t^4-4*t^2*s^4-8*t*s^3*
m2^2-24*t*s^2*m2^3+48*t^2*s^2*m2^2+48*m2^4*t*s+32*m2^4*s^2*eps^2+16*m2^3*s^3*
eps^2-26*eps*m2^3*s^3-64*eps*m2^4*s^2+14*eps*m2^2*s^4+120*t^2*s^2*eps*m2^2-110
*t^2*s^2*m2^2*eps^2-26*m2*t*eps*s^4+84*m2^2*t*eps*s^3-33*m2^2*t*s^3*eps^2+44*
m2^3*t*eps*s^2-92*t^2*s^3*eps*m2+18*t^2*s^3*eps^2*m2+64*m2^4*t*s*eps^2+148*m2^
3*t^2*eps*s-80*m2^3*t^2*s*eps^2-112*m2^4*t*eps*s+92*t^3*m2*eps^2*s^2-148*eps*
m2*s^2*t^3-50*m2^2*t^3*s*eps^2-88*m2*t^4*eps*s+8*m2*s^2*t^3-t^3*eps^2*s^3+34*t
^3*eps*s^3-14*t^4*eps^2*s^2+48*eps*s^2*t^4-48*m2^4*t^2*eps-64*m2^3*t^3*eps^2+
80*m2^3*t^3*eps+32*m2^2*t^4*eps^2-32*m2^2*t^4*eps+32*m2^4*t^2*eps^2+36*t^2*s^3
*m2+12*m2*t*s^4-40*m2^3*t^2*s+56*m2^2*t^3*s-16*m2*s*t^4+84*m2*t^4*s*eps^2+24*
m2^2*t^3*eps*s-18*t^5*eps^2*s+28*t^5*eps*s)/eps^4/s^3/(-1+2*eps)/(-1+eps)/(-t+
m2)^3/(s+t),-1/2*(6*eps*s^4*t^2+8*m2^3*s^3+16*m2^4*s^2+8*m2^4*t^2-6*t^3*s^3-4*
s^2*t^4-2*t^2*s^4-4*t*s^3*m2^2-12*t*s^2*m2^3+24*t^2*s^2*m2^2+24*m2^4*t*s+16*m2
^4*s^2*eps^2+8*m2^3*s^3*eps^2-14*eps*m2^3*s^3-32*eps*m2^4*s^2+10*eps*m2^2*s^4+
52*t^2*s^2*eps*m2^2-34*t^2*s^2*m2^2*eps^2-16*m2*t*eps*s^4+54*m2^2*t*eps*s^3-21
*m2^2*t*s^3*eps^2+26*m2^3*t*eps*s^2-10*m2^3*t*s^2*eps^2-62*t^2*s^3*eps*m2+18*t
^2*s^3*eps^2*m2+32*m2^4*t*s*eps^2+60*m2^3*t^2*eps*s-36*m2^3*t^2*s*eps^2-56*m2^
4*t*eps*s+34*t^3*m2*eps^2*s^2-70*eps*m2*s^2*t^3-26*m2^2*t^3*s*eps^2-36*m2*t^4*
eps*s+4*m2*s^2*t^3-5*t^3*eps^2*s^3+22*t^3*eps*s^3-6*t^4*eps^2*s^2+24*eps*s^2*t
^4-24*m2^4*t^2*eps-20*m2^3*t^3*eps^2+20*m2^3*t^3*eps-8*m2^2*t^4*eps^2+16*m2^2*
t^4*eps+16*m2^4*t^2*eps^2+18*t^2*s^3*m2+6*m2*t*s^4-20*m2^3*t^2*s-12*eps*m2*t^5
+12*eps^2*m2*t^5+28*m2^2*t^3*s-8*m2*s*t^4+32*m2*t^4*s*eps^2+24*m2^2*t^3*eps*s-\
2*t^5*eps^2*s+8*t^5*eps*s)/eps^4/s^3/(-1+2*eps)/(-1+eps)/(-t+m2)^3/(s+t),2/eps
^3/s^2/(-1+2*eps)*t,-1/R4(s,t,m2)/eps^4/s^2/(-1+2*eps)*(-s*t^2+4*m2*t*s+8*eps*
m2^2*t+8*eps*m2^2*s-4*m2^2*s),-1/eps^4/s^3/(-1+2*eps)*(2*t*eps*s+4*m2*t*eps+4*
eps*m2*s+s*t-2*m2*t-4*m2*s),-2/eps^3/s^2/(-1+2*eps)*(2*t+s)]]);
I_B := Vector(26, [I_100000100,I_100110000,I_001110000,I_100011000,I_100100100
,I_1m10100100,I_101110000,I_011011000,I_100111000,I_1m10111000,I_111000100,
I_110100100,I_111011000,I_110111000,I_111100100,I_1111m10100,I_11110010m1,
I_110110100,I_101110100,I_1m11110100,I_1011101m10,I_1m21110100,I_111011100,
I_111111100,I_1111111m10,I_1111111m20]);
A_B := Matrix(26, 26, [[-2*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0],[0,-2*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,-2
*omega_1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,-omega_1-
omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[omega_21,0,0,0,-omega_2+
2*omega_4-3*omega_10,-3*omega_21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0
,0,0,1/2*omega_21,omega_2-3*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[
0,1/2*omega_4-1/2*omega_5,-1/6*omega_4+1/6*omega_5,0,0,0,omega_1-omega_4-2*
omega_5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-2*omega_1,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,omega_4-omega_5,0,1/2*omega_4-1/2*omega_5,0
,0,0,0,2*omega_1-omega_4-3*omega_5,2*omega_1+omega_4-3*omega_5,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-omega_1+omega_4,-omega_1-omega_4,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0],[-omega_4+omega_5,0,0,-1/2*omega_4+1/2*omega_5,0,0,0,0
,0,0,omega_1-2*omega_4-omega_5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1/2*omega_4-1/2
*omega_6,-1/2*omega_4+1/2*omega_6,0,0,0,-3/2*omega_4+3/2*omega_6,0,0,0,0,0,
omega_2-3*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,-1/2*omega_4+1/2*omega_5
,0,0,0,-1/4*omega_4+1/4*omega_5,0,0,0,0,-omega_4-omega_5,0,0,0,0,0,0,0,0,0,0,0
,0,0],[0,0,0,0,0,0,-omega_1+omega_4,0,omega_1-omega_4,omega_1-omega_4,0,0,0,-2
*omega_4,0,0,0,0,0,0,0,0,0,0,0,0],[1/2*omega_4-1/2*omega_5,-1/2*omega_4+1/2*
omega_5,0,0,0,-omega_2+omega_3-1/2*omega_4+1/2*omega_5,0,0,-1/2*omega_2-1/2*
omega_3+1/2*omega_4+1/2*omega_5,-5/2*omega_2+1/2*omega_3+5/2*omega_4-1/2*
omega_5,-1/2*omega_2+1/2*omega_3+1/2*omega_4-1/2*omega_5,omega_2-omega_3-
omega_4+omega_5,0,0,1/2*omega_2+1/2*omega_3-5/2*omega_4-1/2*omega_5,3/2*
omega_2-3/2*omega_3-3/2*omega_4+3/2*omega_5,-3/4*omega_27+1/4*omega_28,0,0,0,0
,0,0,0,0,0],[-1/2*omega_4+1/2*omega_5,1/2*omega_4-1/2*omega_5,0,0,0,-omega_2+
omega_3+1/2*omega_4-1/2*omega_5,0,0,-omega_1+1/2*omega_2-1/2*omega_3+3/2*
omega_4-1/2*omega_5,-3*omega_1+1/2*omega_2+1/2*omega_3+3/2*omega_4+1/2*omega_5
,-omega_1+1/2*omega_2+1/2*omega_3-1/2*omega_4+1/2*omega_5,-omega_2+omega_3+
omega_4-omega_5,0,0,1/2*omega_2-1/2*omega_3-1/2*omega_4+1/2*omega_5,2*omega_1-\
1/2*omega_2-1/2*omega_3-3/2*omega_4-3/2*omega_5,-1/4*omega_27-1/4*omega_28,0,0
,0,0,0,0,0,0,0],[0,-omega_27+omega_28,0,-1/2*omega_27+1/2*omega_28,-1/2*
omega_29,-9/2*omega_27+1/2*omega_28,0,0,2*omega_28,-3*omega_27+omega_28,-
omega_27-omega_28,-3*omega_27+omega_28,0,0,3/2*omega_27-1/2*omega_28,3/2*
omega_27+3/2*omega_28,-omega_2+2*omega_3+2*omega_4+omega_5-3*omega_12,0,0,0,0,
0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,2*omega_2-2*omega_4,0,0,0,0,0,2*omega_2-4*
omega_4,0,0,0,0,0,0,0,0],[0,0,0,0,0,-omega_1-omega_2+2*omega_4,-2*omega_1+2*
omega_2,0,0,0,0,-omega_1+omega_2,0,0,0,0,0,0,2*omega_3-4*omega_4,0,-omega_1-
omega_2+2*omega_4,omega_1-omega_2,0,0,0,0],[1/2*omega_27-1/2*omega_28,-
omega_27+omega_28,1/6*omega_27-1/6*omega_28,0,-1/2*omega_29,-3/2*omega_27-2*
omega_28,-2*omega_27+2*omega_28,0,0,0,0,-2*omega_27-1/2*omega_28,0,0,0,0,0,0,-\
2*omega_27+2*omega_28,-1/2*omega_1-omega_2+5/2*omega_3+2*omega_4+omega_5-3*
omega_12,4*omega_27-5/2*omega_28,2*omega_27+1/2*omega_28,0,0,0,0],[-1/2*
omega_5+1/2*omega_6,1/2*omega_5-1/2*omega_6,0,0,-1/2*omega_21,-1/2*omega_1-3/2
*omega_2+2*omega_3+7/2*omega_4-2*omega_5-3/2*omega_6,-omega_1+omega_2,0,0,0,0,
-1/2*omega_1+1/2*omega_2+1/2*omega_4-1/2*omega_5,0,0,0,0,0,0,-2*omega_4+2*
omega_5,-1/4*omega_27+1/4*omega_28,-1/2*omega_1-1/2*omega_2+2*omega_3-1/2*
omega_4-5/2*omega_5,1/2*omega_1-1/2*omega_2-1/2*omega_4+1/2*omega_5,0,0,0,0],[
-1/2*omega_4+1/2*omega_5,3/2*omega_4-3/2*omega_5,-1/3*omega_4+1/3*omega_5,0,0,
1/2*omega_2-1/2*omega_3-2*omega_4+2*omega_5,3*omega_1-3*omega_2+4*omega_4-4*
omega_5,0,0,0,0,-1/2*omega_2+1/2*omega_3-1/2*omega_4+1/2*omega_5,0,0,0,0,0,0,2
*omega_4-2*omega_5,-1/4*omega_27-1/4*omega_28,3/2*omega_2-3/2*omega_3-5/2*
omega_4+5/2*omega_5,3/2*omega_2-1/2*omega_3-5/2*omega_4-1/2*omega_5,0,0,0,0],[
0,0,0,0,0,0,0,0,0,0,-2*omega_4+2*omega_5,0,-2*omega_4+2*omega_5,0,0,0,0,0,0,0,
0,0,2*omega_1-2*omega_4-2*omega_5,0,0,0],[0,0,-omega_27+omega_28,0,0,15*
omega_27-7*omega_28,-24*omega_27+16*omega_28,-1/4*omega_27+1/4*omega_28,6*
omega_27-6*omega_28,10*omega_27-6*omega_28,0,15*omega_27-7*omega_28,4*omega_27
-4*omega_28,6*omega_27-2*omega_28,-6*omega_27+2*omega_28,0,-2*omega_4+2*
omega_5,6*omega_27-2*omega_28,-6*omega_27+2*omega_28,2*omega_4-2*omega_5,15*
omega_27-7*omega_28,7*omega_27-3*omega_28,-omega_27+omega_28,-omega_1-omega_2+
2*omega_3+2*omega_4+2*omega_5-3*omega_12,3*omega_27-omega_28,2*omega_27-2*
omega_28],[0,0,2/3*omega_4-2/3*omega_5,0,0,omega_2-9*omega_3-7*omega_4+7*
omega_5+8*omega_6,4*omega_1-2*omega_2+4*omega_3+22*omega_4-20*omega_5-8*
omega_6,1/2*omega_4-1/2*omega_5,-2*omega_1+omega_2-omega_3-7*omega_4+9*omega_5
,-3*omega_2-omega_3-9*omega_4+9*omega_5+4*omega_6,-omega_2+omega_3+omega_4-
omega_5,-omega_2-7*omega_3-7*omega_4+7*omega_5+8*omega_6,-2*omega_1+2*omega_2-\
4*omega_4+4*omega_5,4*omega_1-2*omega_2-2*omega_3-6*omega_4+2*omega_5+4*
omega_6,-omega_2+3*omega_3+2*omega_4-2*omega_5-2*omega_6,3*omega_2-3*omega_3,-\
1/2*omega_27-1/2*omega_28,-2*omega_2-2*omega_3-2*omega_4+2*omega_5+4*omega_6,-\
2*omega_2+6*omega_3+2*omega_4-2*omega_5-4*omega_6,1/2*omega_27+1/2*omega_28,
omega_2-9*omega_3-7*omega_4+7*omega_5+8*omega_6,-omega_2-omega_3-5*omega_4+3*
omega_5+4*omega_6,0,-1/2*omega_27-1/2*omega_28,omega_2-omega_3-3*omega_4+
omega_5,-2*omega_4+2*omega_5],[0,0,-4/3*omega_1-2/3*omega_2-2/3*omega_3+8/3*
omega_5,0,0,4*omega_1-omega_2+5*omega_3+omega_4-9*omega_5,-2*omega_2-8*omega_3
-14*omega_4+24*omega_5,0,-2*omega_1+omega_2+3*omega_3+3*omega_4-5*omega_5,-4*
omega_1+3*omega_2+omega_3+7*omega_4-7*omega_5,omega_2-omega_3-omega_4+omega_5,
4*omega_1-3*omega_2+7*omega_3+3*omega_4-11*omega_5,2*omega_1+2*omega_3-4*
omega_5,-4*omega_1+2*omega_2+2*omega_3+4*omega_4-4*omega_5,omega_2-3*omega_3-
omega_4+3*omega_5,-3*omega_2+3*omega_3-3*omega_4+3*omega_5,-1/2*omega_27+3/2*
omega_28,2*omega_1+2*omega_3-4*omega_5,-2*omega_1+2*omega_2-4*omega_3+4*
omega_4,1/2*omega_27-3/2*omega_28,4*omega_1-omega_2+5*omega_3+omega_4-9*
omega_5,omega_2+omega_3+5*omega_4-7*omega_5,omega_1-omega_3,omega_28,2*omega_3
-2*omega_5,omega_2+omega_3-4*omega_5]]);
J_boundary_B := Vector(26, [1+1/6*Pi^2*eps^2-2/3*zeta_3*eps^3+7/360*Pi^4*eps^4
,1+1/2*Pi^2*eps^2-8/3*zeta_3*eps^3+7/40*Pi^4*eps^4,3+Complex(6)*Pi*eps-13/2*Pi
^2*eps^2+(-32*zeta_3+Complex(-5)*Pi^3)*eps^3+(101/40*Pi^4+Complex(-64)*zeta_3*
Pi)*eps^4,-2+Complex(-2)*Pi*eps+Pi^2*eps^2+(16/3*zeta_3+Complex(1/3)*Pi^3)*eps
^3+(-1/60*Pi^4+Complex(16/3)*zeta_3*Pi)*eps^4,0,0,0,4+Complex(8)*Pi*eps-26/3*
Pi^2*eps^2+(-56/3*zeta_3+Complex(-20/3)*Pi^3)*eps^3+(113/30*Pi^4+Complex(-112/
3)*zeta_3*Pi)*eps^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2+Complex(4)*Pi*eps-13/3
*Pi^2*eps^2+(-64/3*zeta_3+Complex(-10/3)*Pi^3)*eps^3+(101/60*Pi^4+Complex(-128
/3)*zeta_3*Pi)*eps^4]);
alphabet_lst_B := [omega_1, omega_2, omega_3, omega_4, omega_5, omega_6, 
omega_10, omega_12, omega_21, omega_27, omega_28, omega_29];
alphabet_subs_lst_B := [omega_1 = ds/s, omega_2 = 1/t*dt, omega_3 = 1/(s+t)*ds
+1/(s+t)*dt, omega_4 = dm2/m2, omega_5 = 1/(m2+s)*ds+dm2/(m2+s), omega_6 = -1/
(-t+m2)*dt+1/(-t+m2)*dm2, omega_10 = -1/(4*m2-t)*dt+4/(4*m2-t)*dm2, omega_12 =
(4*m2-t)/(4*m2^2+4*m2*s-s*t)*ds-s/(4*m2^2+4*m2*s-s*t)*dt+4*(s+2*m2)/(4*m2^2+4*
m2*s-s*t)*dm2, omega_21 = -2/t*R1(s,t,m2)/(4*m2-t)*dt+2*dm2*R1(s,t,m2)/(4*m2-t
)/m2, omega_27 = R4(s,t,m2)*(-t+2*m2)/s/(-s*t^2+4*m2*t*s-t*s^2+4*m2^2*s+4*m2*s
^2+4*m2^2*t)*ds-R4(s,t,m2)*(2*m2+2*s+t)/t/(-s*t^2+4*m2*t*s-t*s^2+4*m2^2*s+4*m2
*s^2+4*m2^2*t)*dt+2*R4(s,t,m2)/m2/(4*m2^2+4*m2*s-s*t)*dm2, omega_28 = R4(s,t,
m2)*(2*m2^2+m2*t+4*m2*s-s*t)/s/(4*m2^3*s+4*m2^3*t+8*m2^2*s^2+8*m2^2*t*s-m2*s*t
^2+3*m2*s^2*t+4*m2*s^3-t^2*s^2-t*s^3)*ds-R4(s,t,m2)*(-t+2*m2)/t/(-s*t^2+4*m2*t
*s-t*s^2+4*m2^2*s+4*m2*s^2+4*m2^2*t)*dt-2*R4(s,t,m2)/(4*m2^3+8*m2^2*s+4*m2*s^2
-m2*t*s-t*s^2)*dm2, omega_29 = -2*R4(s,t,m2)*R1(s,t,m2)/s/t/(4*m2^2+4*m2*s-s*t
)*ds+2*R4(s,t,m2)*R1(s,t,m2)/t/(16*m2^3+16*m2^2*s-8*m2*t*s-4*m2^2*t+s*t^2)*dt+
4*R4(s,t,m2)*(-t+2*m2)*R1(s,t,m2)/m2/t/(16*m2^3+16*m2^2*s-8*m2*t*s-4*m2^2*t+s*
t^2)*dm2];
Mtilde_1_B := Matrix(26, 26, [[2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0],[0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0],[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,3
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0
,0,0,0,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-1,1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
,[0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,
0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,-1,0,1,1,0,0,0,2,0,0,0,0,0,0,0,0,0
,0,0,0],[0,0,0,0,0,0,0,0,-1,-2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0
,0,-1,-2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0
,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,4,0,0,0,0,0,0,0,0],[0,0,0
,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,3,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0
],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,2,0,0],[0,0,0,0,0,-8,6,0,-2,-4,0,-8,0,0,2,0,0,-4,4,0,-8,-2,0,0,2,0],[0,0,-8/3
,0,0,8,-10,0,2,0,0,8,4,0,-2,0,0,4,-4,0,8,2,0,0,2,4]]);


==> anc/topo_Btilde_numeric.out <==
 s = 0.0112,
 t = -0.002,
 mZ2 = 8320.0,

 J_1_0 = 1.0,
 J_1_1 = -27.036518068992684939745112428920626098649381854085442632736,
 J_1_2 = 367.1315887143321970582153503606482771900541226166647749418,
 J_1_3 = -3339.103508340213304729246913973467652536695312829013060156,
 J_1_4 = 22888.177591223390763193446309045746331648462864131447880197,

 J_2_0 = 1.0,
 J_2_1 = -27.036518068992684939745112428920626098649381854085442632736,
 J_2_2 = 370.4214568480286499311601806939403275684920224190783718173,
 J_2_3 = -3430.4542013878198835769976327703582792255405561696312485764,
 J_2_4 = 24170.73188127588831404217137225871866743171142559926099562,

 J_3_0 = 3.0,
 J_3_1 = 18.84955592153875943077586029967701730518301639625063492585*I,
 J_3_2 = -64.15242860708083102242419149919498237953904614706513907167,
 J_3_3 = -38.46582090110701713279162116836639970447956135489596421735-155.0313834014991008773815753355069760111264428294255384707*I,
 J_3_4 = 245.95795486085615402201184003898040590556215382353068977095-241.68788071443705134102245076816274057607874385898581104533*I,

 J_4_0 = 1.0,
 J_4_1 = -27.03652249206716256728749235360311409367461237841275217055,
 J_4_2 = 370.4215697979579160746098422694945543007582490514998425005,
 J_4_3 = -3430.455667047519418265496053595513787644724145944934512386,
 J_4_4 = 24170.74476957241282391208453469230227384006870983229824141,

 J_5_0 = 1.0,
 J_5_1 = -27.036520280529923753516302391261870096161997116249097401644,
 J_5_2 = 370.4215122172243579149019433010283649061623630821434843996,
 J_5_3 = -3430.454905427295982853265504150623269793128444170728667906,
 J_5_4 = 24170.73794461396028903873985446753681620769672225138174796,

 J_6_0 = -2.0,
 J_6_1 = 27.036518068992684939745112428920626098649381854085442632736-6.28318530717958647692528676655900576839433879875021164195*I,
 J_6_2 = -172.8737229226526266920369765971249748651038869504881976256+84.93772654419512166611196213981831636751326258374686513677*I,
 J_6_3 = 696.4483131509525541234979399744743488537389424059479077766-563.7696690527228122914842696255561053755426023399945924689*I,
 J_6_4 = -1969.4134396371515054831959931483140967552203617507304820523+2467.390824106407200597618154587235897066551488853533171915*I,

 J_7_0 = 0,
 J_7_1 = -9.805806658693992344123398425342583760498143534504328495738E-4,
 J_7_2 = 0.02847264835357529995211091931938709347743064336505749787468,
 J_7_3 = -0.41694743782245645559867585677750276549381464849428155897784,
 J_7_4 = 4.108155261461387125321746552016721392363055830221534579182,

 J_8_0 = 0,
 J_8_1 = 0,
 J_8_2 = 2.403846105692185961542353006983098425003619777996757647077E-7,
 J_8_3 = -6.739547491375291131131482391915845382211260199905487664195E-6,
 J_8_4 = 9.547310105318110184528748350370668361738874926508337920957E-5,

 J_9_0 = 1.0,
 J_9_1 = -27.036512684373676060752922830429787645779803694204911443777,
 J_9_2 = 370.4213193436198139137100822639489496282177844400503960555,
 J_9_3 = -3430.452417104787140332065232501613800286993675250242427961,
 J_9_4 = 24170.71619116314823985389738294853865820236900143797255302,

 J_10_0 = 0,
 J_10_1 = 1.3461547522197480473996227096132173945399701327972398182185E-6,
 J_10_2 = -3.504917935859769331353831724683231574912297582570250245598E-5,
 J_10_3 = 4.6359534276021640713769016613299855247653038135333490333566E-4,
 J_10_4 = -0.004154325798182300506209635499370378351411976804041118997381,

 J_11_0 = 0,
 J_11_1 = 0,
 J_11_2 = 1.954379753730122329456026542855806906545261392286908690381E-5+4.229064187193695844005809661420458264787750103441836182689E-6*I,
 J_11_3 = -2.401328924694062176448983883422773946335190994444381563027E-4+1.2687191138339928811151534397022360198409636078641239641242E-5*I,
 J_11_4 = 0.002043524260399133312518128090385306453787152549954814193409+3.2789125181444719550661168306997987435785120556314799147376E-6*I,

 J_12_0 = -0.25,
 J_12_1 = -1.5707963267948966192313216916397514420985846996875529104875*I,
 J_12_2 = 4.523568683832622700299141708276569270352112228318695703773,
 J_12_3 = 2.60445662351245428503276601660814164665747030007108091055+7.751569170074955043869078766775348800556322141471276923535*I,
 J_12_4 = -5.343970966448744820610268251672016519950332825098714106684+16.364283590040008684548395104094352226505331615452164289525*I,

 J_13_0 = 0,
 J_13_1 = 0,
 J_13_2 = -1.954379753730122329456026542855806906545261392286908690381E-5-4.229064187193695844005809661420458264787750103441836182689E-6*I,
 J_13_3 = 3.738195851078632708634452343827108312113463514489340285863E-4+4.87114567816082926711828059193984946320730759785918173017E-5*I,
 J_13_4 = -0.003737708166695080883562179041831900911559856644238870258781-2.8203718520110143170263913129826265398342732997471435190625E-4*I,

 J_14_0 = 0,
 J_14_1 = 0,
 J_14_2 = 0,
 J_14_3 = 3.954168388048718419987159711074083381047315375077501743198E-7,
 J_14_4 = -1.058423366117799473719942894202860877102950995938453314435E-5,

 J_15_0 = 0,
 J_15_1 = 0,
 J_15_2 = 1.954379753730122329456026542855806906545261392286908690381E-5+4.229064187193695844005809661420458264787750103441836182689E-6*I,
 J_15_3 = -3.5735832047589138993356872196062792646180739703220282763394E-4-4.448239686413977601300131752400897786931454687555220150066E-5*I,
 J_15_4 = 0.003463844432954816854842966180779447150947961888609033779365+2.375548353819035178718511351914983156966438687139956697036E-4*I,

 J_16_0 = 0,
 J_16_1 = 0,
 J_16_2 = 0,
 J_16_3 = -2.088995750765893696059556347507913094083882381698330893406E-5-4.229065610435706076485023000816421717825553487801004106179E-6*I,
 J_16_4 = 3.92407578697989479530267118090670961812267040550717808777E-4+4.448240969930659609007324669063901054099626460621949387645E-5*I,

 J_17_0 = 0,
 J_17_1 = 0,
 J_17_2 = 1.3461542991866615778616388046944943792564376635241676626176E-6,
 J_17_3 = -3.552714265168057347626501917006917977734111552496291694351E-5,
 J_17_4 = 4.753777847650948984313959156992571739241292384160767522818E-4,

 J_18_0 = 0,
 J_18_1 = 0,
 J_18_2 = 0,
 J_18_3 = -2.214334642470191982215440343620456948686516110415455539247E-6,
 J_18_4 = 5.92717165246697377742893514420836631859316248813660686574E-5,

 J_19_0 = 0,
 J_19_1 = 0,
 J_19_2 = 0,
 J_19_3 = -1.8189172606908294849578680410560323145871413796435847005558E-6,
 J_19_4 = 4.868747028748259033416894654251533004411186977012685497947E-5,

 J_20_0 = 0,
 J_20_1 = 0,
 J_20_2 = 1.1057689250879830681806890760284627726531456227593520997063E-6,
 J_20_3 = -2.9182994563234315615520142302757664000186993407656087307844E-5,
 J_20_4 = 3.9048871609652187972861067286999462552775754610712467920755E-4,

 J_21_0 = 0,
 J_21_1 = 0,
 J_21_2 = -1.954379753730122329456026542855806906545261392286908690381E-5-4.229064187193695844005809661420458264787750103441836182689E-6*I,
 J_21_3 = 2.3791855646488776907364046361309317286779583134061538642493E-4-1.2687191646640383369263432457949564915547017374112092637984E-5*I,
 J_21_4 = -0.0020517853645563507297669282962277223449004745417325370819314-1.7191978310301573316971405115735284100927279058217187004117E-5*I,

 J_22_0 = -0.25,
 J_22_1 = 1.1057686194068855949811706219987563076310818273844538908736E-6-1.5707963267948966192313216916397514420985846996875529104875*I,
 J_22_2 = 4.523552457339415214545721670466224396417794629574299425392+2.718684955403903871663655396933423105022926383871727777145E-6*I,
 J_22_3 = 2.6046844859431331292614648745825839756500034575110177620287+7.751577326130485676581064828396917999378289519296959800051*I,
 J_22_4 = -5.346064440503305713392751269716448578981731932292530899421+16.36429464203509669856409935033645131934978753748484156232*I,

 J_23_0 = 0,
 J_23_1 = 0,
 J_23_2 = 0,
 J_23_3 = -3.730348590165836763490736742906940272659292207174150603755E-6-7.55190078811416055581174477788537610024837977643679899552E-7*I,
 J_23_4 = 4.167895525636190886649416133965019383769349250800905893483E-5-3.7759502079827938448546105042201108653211615055903226209655E-6*I,

 J_24_0 = 0,
 J_24_1 = 0,
 J_24_2 = -3.489961982853561382556921339367352720033340070048499782645E-6-7.551896158948959861710771322435175798824118597850542027716E-7*I,
 J_24_3 = 3.542015945372336678405623041944124258272561561665039236561E-5-3.775947707326213244651356339025241976996890505434359382566E-6*I,
 J_24_4 = -2.815570080381051198358612871368149409238567588495594391727E-4-8.137414652461480276420050594938829172688124864539681718308E-6*I,

 J_25_0 = 0,
 J_25_1 = 0,
 J_25_2 = 0,
 J_25_3 = -1.86756155251457472404541718111464126983932563204770398097E-5-4.229063780553623275624272459197411605997836348700590043945E-6*I,
 J_25_4 = 3.331357355438802714016235646847811284757966259637592944486E-4+4.448239045213105235050899103827996062271484447419724969559E-5*I,

 J_26_0 = 0,
 J_26_1 = 0,
 J_26_2 = 0,
 J_26_3 = -2.310430402640206557588813022495916840350226841964761432477E-5-4.229068456919528869104643558133104313073072104241398421532E-6*I,
 J_26_4 = 4.51679503138389428628024368496724805224954282752033589035E-4+4.448243963936318420529727957705702049388654217460480974613E-5*I,

 J_27_0 = 0,
 J_27_1 = 0,
 J_27_2 = -1.537981632890865603381708663302844696877569995117099059072E-5-3.5742115913269694128367603946654818503786748114031256823067E-6*I,
 J_27_3 = 2.877807887381328418782806249397050312071173382026531696317E-4+4.116869976443721172927070871259289114962636901270346757358E-5*I,
 J_27_4 = -0.002807266705871549123596886034742897791712010143649224539637-2.383649776722956442489293693431607713459310470284109511369E-4*I,

 J_28_0 = 0,
 J_28_1 = 0,
 J_28_2 = 0,
 J_28_3 = -2.403846129769169646615371816033649357229629021110991878134E-7,
 J_28_4 = 6.344130711158341080154446713867596155815755627671424053732E-6,

 J_29_0 = 0,
 J_29_1 = 0,
 J_29_2 = 0,
 J_29_3 = 1.1057694057608284654614222637372365225831046523284251588705E-6,
 J_29_4 = -2.9183005518565669005279440790726304343526056663007016557406E-5,

 J_30_0 = 0,
 J_30_1 = 0,
 J_30_2 = -1.201940095394173031507757502899385469208932893680041012344E-7,
 J_30_3 = 2.8890453582410870506187339445142526768595880464236852853724E-6,
 J_30_4 = -3.504878317067358784947116087737198975186274597077977415964E-5,

 J_31_0 = 0,
 J_31_1 = 0,
 J_31_2 = 1.1658658412597476307459623291707619973811661801744146882407E-6,
 J_31_3 = -2.8415975474421631571980641447524610691247167665080032340365E-5,
 J_31_4 = 3.4964705154076598602166853822348434054497230691672789520016E-4,

 J_32_0 = 0,
 J_32_1 = 0,
 J_32_2 = 0,
 J_32_3 = 1.9543803434988728268978313731498228334125542147477030356164E-5+4.229065610435706076485023000816421717825553487801004106179E-6*I,
 J_32_4 = -3.573584146540709335721643002984863928629368856413112939242E-4-4.448240969930659609007324669063901054099626460621949387645E-5*I,

 J_33_0 = 0,
 J_33_1 = 0,
 J_33_2 = 0,
 J_33_3 = 0,
 J_33_4 = -3.637845261726348255056659249079357285390434131747915792474E-6-2.338184001980900381639166923752635213351539245483274403262E-12*I,

 J_34_0 = 0,
 J_34_1 = 0,
 J_34_2 = -1.537981632890865603381708663302844696877569995117099059072E-5-3.5742115913269694128367603946654818503786748114031256823067E-6*I,
 J_34_3 = 1.729234416589146310217444917392750112526570840159449282631E-4-1.0722632368265403960701906082073194221012041268194450732708E-5*I,
 J_34_4 = -0.001325325907404624113608463230155955117705245546040846851321-2.771181452737014443423271665070250238330140315186817835178E-6*I,

 J_35_0 = 0,
 J_35_1 = 0,
 J_35_2 = 0,
 J_35_3 = -1.8189274118232873257182632357989695144497745120775345494123E-6-2.338182952796740185549467846353537617877770393849236997473E-12*I,
 J_35_4 = 4.141188011055883671400268726097626213421228209251517610569E-5-1.5198189193179558370839985012317633016556058529733800488155E-11*I,

 J_36_0 = 0,
 J_36_1 = 0,
 J_36_2 = 1.954379753730122329456026542855806906545261392286908690381E-5+4.229064187193695844005809661420458264787750103441836182689E-6*I,
 J_36_3 = -2.360996185388398017038875583565983876564058803296966575465E-4+1.268719632300670440051134050380688914719477257285222083715E-5*I,
 J_36_4 = 0.001942840552899452149627130778220659798358302077804038509942+3.27894052550876933400746274461833929053437111791150015231E-6*I,

 J_37_0 = 0,
 J_37_1 = 0,
 J_37_2 = 0,
 J_37_3 = 0,
 J_37_4 = 7.90833681797233935384572083732375000296784760917081568029E-7,

 J_38_0 = 0,
 J_38_1 = 0,
 J_38_2 = 0,
 J_38_3 = 0,
 J_38_4 = -1.590053828124238426522799259733293063038537735401768859194E-4-6.562773846310669926337968262307972189519783053123624419384E-5*I,

 J_39_0 = 0,
 J_39_1 = 0,
 J_39_2 = 0,
 J_39_3 = 0,
 J_39_4 = -3.637834649848414716500988647469675360739935908749291385219E-6,

 J_40_0 = 0,
 J_40_1 = -5.528843097034427974905853109993781538155409136922269454368E-7,
 J_40_2 = 1.3289414464451943906561427471320186198839193466765902760196E-5,
 J_40_3 = -1.6122206111840426204599142950782648502338156892425842319734E-4,
 J_40_4 = 0.0013157508934874203348209232695229431473143743620265624296736,

 J_41_0 = 0,
 J_41_1 = 0,
 J_41_2 = 0,
 J_41_3 = 0,
 J_41_4 = 7.908337004309504835809044178222613131806410867756193391221E-7,

 J_42_0 = 0,
 J_42_1 = 0,
 J_42_2 = 0,
 J_42_3 = 3.954168147261983399471521905037663565719161395398127194383E-7,
 J_42_4 = -9.002565828639155692729021729379060706189326666743114022486E-6,

 J_43_0 = 0,
 J_43_1 = 1.2019306640643122620922604380723054345444415270639296367244E-7,
 J_43_2 = -2.8890227763297689633789345305264396613741554289240469042935E-6,
 J_43_3 = 3.504851017780898859558322872297175463206905027731543731385E-5,
 J_43_4 = -2.860347136623080318616131749294356005140260767291781247704E-4,

 J_44_0 = 0,
 J_44_1 = 0,
 J_44_2 = 0,
 J_44_3 = 3.954169001510137857905539928606541562859147516885584565953E-7,
 J_44_4 = -9.002567539780094875886740251281727536081634162354303183822E-6,

 J_45_0 = 0,
 J_45_1 = 0,
 J_45_2 = 0,
 J_45_3 = 0,
 J_45_4 = -1.6121980403696406812119656679752779396773645924546474247905E-4-6.562777836590605986629492850929696343086221449196359787792E-5*I,

 J_46_0 = -0.25,
 J_46_1 = 6.730773761098740236998113548066086972699850663986199091092E-7-1.5707963267948966192313216916397514420985846996875529104875*I,
 J_46_2 = 4.523551832320092994783273869937348201441427295049614614596,
 J_46_3 = 2.604811226480201006762365359299115268112226182193847166883+7.751630568805527071851973314376946774531546578835782584265*I,
 J_46_4 = -5.347459580377577685214425288826520275660282863750853054506+16.3640843722954231352994028455325653866688740002283635294*I,

 J_47_0 = 0,
 J_47_1 = 0,
 J_47_2 = 0,
 J_47_3 = 1.346153646603859750934256288019615308250801325310347752941E-6,
 J_47_4 = -3.552712773525223994624197396377098285642783790766725517631E-5,

 J_48_0 = 0,
 J_48_1 = 0,
 J_48_2 = -1.2019361660543155570344066492096472053456791679046754814116E-7,
 J_48_3 = 2.889036142692064451230265700181375414197684893539897559056E-6,
 J_48_4 = -3.504867386767989479956200837853680455001762137351390004538E-5,

 J_49_0 = 0,
 J_49_1 = 0,
 J_49_2 = 1.2860573830148970152963655515521951545284171061091050740833E-6,
 J_49_3 = -3.139031568488093108428329327512759554212690308070889579254E-5,
 J_49_4 = 3.867991840020040059200125855686561221298175041542690665952E-4,

 J_50_0 = 0,
 J_50_1 = 0,
 J_50_2 = 0,
 J_50_3 = 2.088995750765893696059556347507913094083882381698330893406E-5+4.229065610435706076485023000816421717825553487801004106179E-6*I,
 J_50_4 = -2.3340219588556563687798719211734165550841326701054212729012E-4+2.1145328763800103173306435932440711354201565925016494069295E-5*I,

 J_51_0 = 0,
 J_51_1 = 0,
 J_51_2 = 0,
 J_51_3 = 0,
 J_51_4 = -1.5679120008817848363991874376254132484865341718539117287307E-4-6.56278058475924288827643471888509979930834083012273006909E-5*I,

 J_52_0 = 0,
 J_52_1 = 0,
 J_52_2 = 0,
 J_52_3 = -1.16728860370495817598925785412764917021961141463855894784E-4-5.189136267779054466625112924221101058911015686985811887875E-5*I,
 J_52_4 = 0.00147495943339481638518864381751694011867170727779537601984+2.2383517338986795073725564522262347676516103990495662118703E-4*I,

 J_53_0 = 0,
 J_53_1 = 0,
 J_53_2 = 0,
 J_53_3 = 0,
 J_53_4 = 1.531534649382600034281846204356020519730802042997751754177E-4+6.562784859687338809720477334086559112762663393483420843869E-5*I,

 J_54_0 = 0,
 J_54_1 = 0,
 J_54_2 = 0,
 J_54_3 = -2.492127516398373577030602114027009642033986510426763929333E-6+1.1516882662035444266710792002649947387303656354051487225266E-5*I,
 J_54_4 = -1.2460637387295335730634682153433831497746072623714234695905E-5-1.166049390078160648363403764163015419066175463043327322205E-4*I,

 J_55_0 = 0,
 J_55_1 = 0,
 J_55_2 = 0,
 J_55_3 = -2.143800591014569282123551936849949679491892358819588052753E-6-7.551877927179649582673249297534665855098133898284691535297E-7*I,
 J_55_4 = -1.9238181635556415858022160843521901970851918997207141601933E-7-3.775936693484283575078215031887624927681989824539554585304E-6*I,

 J_56_0 = 0,
 J_56_1 = 0,
 J_56_2 = 0,
 J_56_3 = 3.489963991218724376276416330993063346263030968682092480861E-6+7.551900643417364387628388215337104278683000514091498388143E-7*I,
 J_56_4 = -3.533482447157751401739713934547797229782890750985439082558E-5+3.775950389784932693894124802595341051850568743063099894653E-6*I,

 J_57_0 = 0,
 J_57_1 = 0,
 J_57_2 = -2.395031728405242202813746780702871163519828188285467372584E-6+1.0270039190445639627728885877127117188956938298445381683256E-5*I,
 J_57_3 = -8.95978985505209831800564396434684947986112780392544221202E-6-1.0681246516195906574566292574001372505895795995333686242165E-4*I,
 J_57_4 = -1.0730412172890218963236975605349531938528283539576217507512E-5+7.946154147058153533965444956353826391640810249264902700634E-4*I,

 J_58_0 = 0,
 J_58_1 = 0,
 J_58_2 = 1.201923149154336966339064277080233303199862911098141700561E-7,
 J_58_3 = -2.8890047263456280572567870158047696416742104997871092298946E-6,
 J_58_4 = 3.504829135018204321457232839991700149195155969879911766645E-5,

 J_59_0 = 0,
 J_59_1 = 0,
 J_59_2 = -1.201923149154336966339064277080233303199862911098141700561E-7,
 J_59_3 = 2.8890048736967804104713373510537327390111502474636023213736E-6,
 J_59_4 = -3.504829471396645097586316343290597372782162799413151831272E-5,

 J_60_0 = 0,
 J_60_1 = 0,
 J_60_2 = 0.8224683795784124048977854449618172891038542070410627430354,
 J_60_3 = 0.601011209852943721113481616728229886670630724175218734002+5.167717009115580464952128996206566683459265919867672416694*I,
 J_60_4 = -15.152187644796764643620044924904909725562461098697396120963+3.7764320831717158849326291194801650675838758937075621850644*I,

 J_61_0 = 0,
 J_61_1 = 0,
 J_61_2 = 0,
 J_61_3 = -1.8714535898178944471891746838982328115949393404803465460727E-6+2.99413092594252326785005360273661114311929410360298190641E-13*I,
 J_61_4 = -6.981855613853671761791544722785896897164360891082356599888E-6-1.175865419294385332481501090464715773379271163061115784848E-5*I,

 J_62_0 = 0,
 J_62_1 = 0,
 J_62_2 = 1.6449366389645098943618742560172068701843780940958343762974,
 J_62_3 = 1.2020260995455331487132832245035988083141113104548297402598+10.335434018231440051992900915745637649589753568929791957272*I,
 J_62_4 = -30.30440738752766953030619188678473425398742764573214423342+7.55286913528227587763787794661618344780195053541942660827*I,

 J_63_0 = 0,
 J_63_1 = 0,
 J_63_2 = -1.644916422089450865902232558363939339875650031603350472472+4.229064187193695844005809661420458264787750103441836182689E-6*I,
 J_63_3 = -1.2022602452916236359531156304694572611624715858392020973418-10.335416346784841643307872886579318666803722717089096217933*I,
 J_63_4 = 30.306372876511023021704062333332279640976984817271982445466-7.552854848166873414846139401502981010145500736841170179096*I,

 J_64_0 = 0,
 J_64_1 = 0,
 J_64_2 = 3.289872725044185110826656215121439101144896879959128100264,
 J_64_3 = 2.4040864180503253863375809700857249669376913071819784084803+20.670870528588594018440561085466537396105539698817397860653*I,
 J_64_4 = -60.6090980354298836401875043893650256708678368745013384308+15.10580141437156518932386601323002696935808607293785952145*I,


time in seconds : 23



==> anc/topo_C_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <ctime>
#include <vector>
#include <ginac/ginac.h>

int main()
{

  try{

    using namespace GiNaC;

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("0.0112");
    ex t   = numeric("-0.002");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    ex x_t   = -t/s;
    ex xinv_m2 = s/mZ2;

    ex L_t = log(x_t);
    ex L_invm2 = log(xinv_m2);

    // ----------------------------------------------------------------------------------------------

    ex l_1 = 0;
    ex l_2 = pow(xinv_m2,-1);
    ex l_3 = (-1+x_t)*pow(x_t,-1)*pow(xinv_m2,-1);
    ex l_4 = -pow(xinv_m2,-1);
    ex l_5 = -pow(x_t,-1)*pow(xinv_m2,-1);
    ex G_1 = G(lst{l_2},1).evalf();
    ex G_2 = G(lst{l_4},1).evalf();
    ex G_3 = G(lst{l_5},1).evalf();
    ex G_4 = G(lst{l_1, l_2},1).evalf();
    ex G_5 = G(lst{l_1, l_4},1).evalf();
    ex G_6 = G(lst{l_1, l_5},1).evalf();
    ex G_7 = G(lst{l_2, l_2},1).evalf();
    ex G_8 = G(lst{l_3, l_2},1).evalf();
    ex G_9 = G(lst{l_3, l_5},1).evalf();
    ex G_10 = G(lst{l_4, l_4},1).evalf();
    ex G_11 = G(lst{l_4, l_5},1).evalf();
    ex G_12 = G(lst{l_5, l_4},1).evalf();
    ex G_13 = G(lst{l_5, l_5},1).evalf();
    ex G_14 = G(lst{l_1, l_1, l_2},1).evalf();
    ex G_15 = G(lst{l_1, l_1, l_4},1).evalf();
    ex G_16 = G(lst{l_1, l_1, l_5},1).evalf();
    ex G_17 = G(lst{l_1, l_2, l_2},1).evalf();
    ex G_18 = G(lst{l_1, l_3, l_2},1).evalf();
    ex G_19 = G(lst{l_1, l_3, l_5},1).evalf();
    ex G_20 = G(lst{l_1, l_4, l_4},1).evalf();
    ex G_21 = G(lst{l_1, l_4, l_5},1).evalf();
    ex G_22 = G(lst{l_1, l_5, l_4},1).evalf();
    ex G_23 = G(lst{l_1, l_5, l_5},1).evalf();
    ex G_24 = G(lst{l_2, l_1, l_2},1).evalf();
    ex G_25 = G(lst{l_2, l_2, l_2},1).evalf();
    ex G_26 = G(lst{l_3, l_1, l_2},1).evalf();
    ex G_27 = G(lst{l_3, l_1, l_5},1).evalf();
    ex G_28 = G(lst{l_3, l_2, l_2},1).evalf();
    ex G_29 = G(lst{l_3, l_3, l_2},1).evalf();
    ex G_30 = G(lst{l_3, l_3, l_5},1).evalf();
    ex G_31 = G(lst{l_3, l_5, l_5},1).evalf();
    ex G_32 = G(lst{l_4, l_1, l_2},1).evalf();
    ex G_33 = G(lst{l_4, l_1, l_4},1).evalf();
    ex G_34 = G(lst{l_4, l_4, l_4},1).evalf();
    ex G_35 = G(lst{l_5, l_1, l_2},1).evalf();
    ex G_36 = G(lst{l_5, l_1, l_4},1).evalf();
    ex G_37 = G(lst{l_5, l_1, l_5},1).evalf();
    ex G_38 = G(lst{l_5, l_3, l_2},1).evalf();
    ex G_39 = G(lst{l_5, l_3, l_5},1).evalf();
    ex G_40 = G(lst{l_5, l_4, l_4},1).evalf();
    ex G_41 = G(lst{l_5, l_5, l_4},1).evalf();
    ex G_42 = G(lst{l_5, l_5, l_5},1).evalf();
    ex G_43 = G(lst{l_1, l_1, l_1, l_2},1).evalf();
    ex G_44 = G(lst{l_1, l_1, l_1, l_4},1).evalf();
    ex G_45 = G(lst{l_1, l_1, l_1, l_5},1).evalf();
    ex G_46 = G(lst{l_1, l_1, l_2, l_2},1).evalf();
    ex G_47 = G(lst{l_1, l_1, l_3, l_2},1).evalf();
    ex G_48 = G(lst{l_1, l_1, l_3, l_5},1).evalf();
    ex G_49 = G(lst{l_1, l_1, l_4, l_4},1).evalf();
    ex G_50 = G(lst{l_1, l_1, l_4, l_5},1).evalf();
    ex G_51 = G(lst{l_1, l_1, l_5, l_4},1).evalf();
    ex G_52 = G(lst{l_1, l_1, l_5, l_5},1).evalf();
    ex G_53 = G(lst{l_1, l_2, l_1, l_2},1).evalf();
    ex G_54 = G(lst{l_1, l_2, l_2, l_2},1).evalf();
    ex G_55 = G(lst{l_1, l_3, l_1, l_2},1).evalf();
    ex G_56 = G(lst{l_1, l_3, l_1, l_5},1).evalf();
    ex G_57 = G(lst{l_1, l_3, l_2, l_2},1).evalf();
    ex G_58 = G(lst{l_1, l_3, l_3, l_2},1).evalf();
    ex G_59 = G(lst{l_1, l_3, l_3, l_5},1).evalf();
    ex G_60 = G(lst{l_1, l_3, l_5, l_5},1).evalf();
    ex G_61 = G(lst{l_1, l_4, l_1, l_2},1).evalf();
    ex G_62 = G(lst{l_1, l_4, l_1, l_4},1).evalf();
    ex G_63 = G(lst{l_1, l_4, l_4, l_4},1).evalf();
    ex G_64 = G(lst{l_1, l_5, l_1, l_2},1).evalf();
    ex G_65 = G(lst{l_1, l_5, l_1, l_4},1).evalf();
    ex G_66 = G(lst{l_1, l_5, l_1, l_5},1).evalf();
    ex G_67 = G(lst{l_1, l_5, l_3, l_2},1).evalf();
    ex G_68 = G(lst{l_1, l_5, l_3, l_5},1).evalf();
    ex G_69 = G(lst{l_1, l_5, l_4, l_4},1).evalf();
    ex G_70 = G(lst{l_1, l_5, l_5, l_4},1).evalf();
    ex G_71 = G(lst{l_1, l_5, l_5, l_5},1).evalf();
    ex G_72 = G(lst{l_2, l_1, l_1, l_2},1).evalf();
    ex G_73 = G(lst{l_2, l_1, l_2, l_2},1).evalf();
    ex G_74 = G(lst{l_2, l_2, l_1, l_2},1).evalf();
    ex G_75 = G(lst{l_2, l_2, l_2, l_2},1).evalf();
    ex G_76 = G(lst{l_3, l_1, l_1, l_2},1).evalf();
    ex G_77 = G(lst{l_3, l_1, l_1, l_5},1).evalf();
    ex G_78 = G(lst{l_3, l_1, l_2, l_2},1).evalf();
    ex G_79 = G(lst{l_3, l_1, l_3, l_2},1).evalf();
    ex G_80 = G(lst{l_3, l_1, l_3, l_5},1).evalf();
    ex G_81 = G(lst{l_3, l_1, l_5, l_5},1).evalf();
    ex G_82 = G(lst{l_3, l_2, l_1, l_2},1).evalf();
    ex G_83 = G(lst{l_3, l_2, l_2, l_2},1).evalf();
    ex G_84 = G(lst{l_3, l_3, l_1, l_2},1).evalf();
    ex G_85 = G(lst{l_3, l_3, l_1, l_5},1).evalf();
    ex G_86 = G(lst{l_3, l_3, l_2, l_2},1).evalf();
    ex G_87 = G(lst{l_3, l_3, l_3, l_2},1).evalf();
    ex G_88 = G(lst{l_3, l_3, l_3, l_5},1).evalf();
    ex G_89 = G(lst{l_3, l_3, l_5, l_5},1).evalf();
    ex G_90 = G(lst{l_3, l_5, l_1, l_5},1).evalf();
    ex G_91 = G(lst{l_3, l_5, l_5, l_5},1).evalf();
    ex G_92 = G(lst{l_4, l_1, l_1, l_2},1).evalf();
    ex G_93 = G(lst{l_4, l_1, l_1, l_4},1).evalf();
    ex G_94 = G(lst{l_4, l_1, l_1, l_5},1).evalf();
    ex G_95 = G(lst{l_4, l_1, l_2, l_2},1).evalf();
    ex G_96 = G(lst{l_4, l_1, l_3, l_2},1).evalf();
    ex G_97 = G(lst{l_4, l_1, l_3, l_5},1).evalf();
    ex G_98 = G(lst{l_4, l_1, l_4, l_4},1).evalf();
    ex G_99 = G(lst{l_4, l_4, l_1, l_2},1).evalf();
    ex G_100 = G(lst{l_4, l_4, l_1, l_4},1).evalf();
    ex G_101 = G(lst{l_4, l_5, l_1, l_2},1).evalf();
    ex G_102 = G(lst{l_4, l_5, l_1, l_5},1).evalf();
    ex G_103 = G(lst{l_4, l_5, l_3, l_2},1).evalf();
    ex G_104 = G(lst{l_4, l_5, l_3, l_5},1).evalf();
    ex G_105 = G(lst{l_5, l_1, l_1, l_4},1).evalf();
    ex G_106 = G(lst{l_5, l_1, l_1, l_5},1).evalf();
    ex G_107 = G(lst{l_5, l_1, l_2, l_2},1).evalf();
    ex G_108 = G(lst{l_5, l_1, l_3, l_2},1).evalf();
    ex G_109 = G(lst{l_5, l_1, l_3, l_5},1).evalf();
    ex G_110 = G(lst{l_5, l_1, l_4, l_4},1).evalf();
    ex G_111 = G(lst{l_5, l_1, l_5, l_4},1).evalf();
    ex G_112 = G(lst{l_5, l_1, l_5, l_5},1).evalf();
    ex G_113 = G(lst{l_5, l_3, l_1, l_2},1).evalf();
    ex G_114 = G(lst{l_5, l_3, l_1, l_5},1).evalf();
    ex G_115 = G(lst{l_5, l_3, l_2, l_2},1).evalf();
    ex G_116 = G(lst{l_5, l_3, l_3, l_2},1).evalf();
    ex G_117 = G(lst{l_5, l_3, l_3, l_5},1).evalf();
    ex G_118 = G(lst{l_5, l_3, l_5, l_5},1).evalf();
    ex G_119 = G(lst{l_5, l_4, l_1, l_2},1).evalf();
    ex G_120 = G(lst{l_5, l_4, l_1, l_4},1).evalf();
    ex G_121 = G(lst{l_5, l_5, l_1, l_2},1).evalf();
    ex G_122 = G(lst{l_5, l_5, l_1, l_4},1).evalf();
    ex G_123 = G(lst{l_5, l_5, l_1, l_5},1).evalf();
    ex G_124 = G(lst{l_5, l_5, l_3, l_2},1).evalf();
    ex G_125 = G(lst{l_5, l_5, l_3, l_5},1).evalf();
    ex G_126 = G(lst{l_5, l_5, l_5, l_5},1).evalf();
    ex J_1_0 = -2;
    ex J_1_1 = -2*I*Pi-2*L_invm2;
    ex J_1_2 = pow(Pi,2)-2*I*Pi*L_invm2-pow(L_invm2,2);
    ex J_1_3 = numeric(16,3)*zeta_3+I*numeric(1,3)*pow(Pi,3)+pow(Pi,2)*L_invm2-I*Pi*pow(L_invm2,2)+numeric(-1,3)*pow(L_invm2,3);
    ex J_1_4 = (numeric(16,3)*zeta_3+I*numeric(1,3)*pow(Pi,3))*L_invm2+numeric(-1,60)*pow(Pi,4)+I*numeric(16,3)*zeta_3*Pi+I*numeric(-1,3)*Pi*pow(L_invm2,3)+numeric(-1,12)*pow(L_invm2,4)+numeric(1,2)*pow(Pi,2)*pow(L_invm2,2);
    ex J_2_0 = 1;
    ex J_2_1 = 2*L_invm2;
    ex J_2_2 = numeric(1,2)*pow(Pi,2)+2*pow(L_invm2,2);
    ex J_2_3 = numeric(-8,3)*zeta_3+pow(Pi,2)*L_invm2+numeric(4,3)*pow(L_invm2,3);
    ex J_2_4 = numeric(7,40)*pow(Pi,4)+numeric(-16,3)*zeta_3*L_invm2+pow(Pi,2)*pow(L_invm2,2)+numeric(2,3)*pow(L_invm2,4);
    ex J_3_0 = 1;
    ex J_3_1 = -4*G_1+2*L_invm2;
    ex J_3_2 = -8*L_invm2*G_1+16*G_7-6*G_4+numeric(1,2)*pow(Pi,2)+2*pow(L_invm2,2);
    ex J_3_3 = -2*pow(Pi,2)*G_1+numeric(-8,3)*zeta_3+24*G_24-6*G_14+24*G_17-64*G_25-8*pow(L_invm2,2)*G_1+(32*G_7+pow(Pi,2)-12*G_4)*L_invm2+numeric(4,3)*pow(L_invm2,3);
    ex J_3_4 = (-12*G_14-4*pow(Pi,2)*G_1+48*G_17+numeric(-16,3)*zeta_3-128*G_25+48*G_24)*L_invm2+24*G_72+8*pow(Pi,2)*G_7+24*G_46-96*G_54+36*G_53+numeric(32,3)*zeta_3*G_1-3*pow(Pi,2)*G_4-96*G_73-6*G_43+numeric(7,40)*pow(Pi,4)-96*G_74+256*G_75+numeric(-16,3)*pow(L_invm2,3)*G_1+numeric(2,3)*pow(L_invm2,4)+(32*G_7+pow(Pi,2)-12*G_4)*pow(L_invm2,2);
    ex J_4_0 = 1;
    ex J_4_1 = -2*G_1+2*L_invm2;
    ex J_4_2 = -4*L_invm2*G_1+8*G_7-4*G_4+numeric(1,2)*pow(Pi,2)+2*pow(L_invm2,2);
    ex J_4_3 = -pow(Pi,2)*G_1+numeric(-8,3)*zeta_3+12*G_24-4*G_14+16*G_17-32*G_25-4*pow(L_invm2,2)*G_1+(16*G_7+pow(Pi,2)-8*G_4)*L_invm2+numeric(4,3)*pow(L_invm2,3);
    ex J_4_4 = (-8*G_14-2*pow(Pi,2)*G_1+32*G_17+numeric(-16,3)*zeta_3-64*G_25+24*G_24)*L_invm2+12*G_72+4*pow(Pi,2)*G_7+16*G_46-64*G_54+24*G_53+numeric(16,3)*zeta_3*G_1-2*pow(Pi,2)*G_4-48*G_73-4*G_43+numeric(7,40)*pow(Pi,4)-48*G_74+128*G_75+numeric(-8,3)*pow(L_invm2,3)*G_1+numeric(2,3)*pow(L_invm2,4)+(16*G_7+pow(Pi,2)-8*G_4)*pow(L_invm2,2);
    ex J_5_0 = 1;
    ex J_5_1 = -4*G_3+2*L_invm2;
    ex J_5_2 = -8*L_invm2*G_3+16*G_13+numeric(1,2)*pow(Pi,2)-6*G_6+2*pow(L_invm2,2);
    ex J_5_3 = -6*G_16+24*G_23-2*pow(Pi,2)*G_3+24*G_37-64*G_42+numeric(-8,3)*zeta_3-8*pow(L_invm2,2)*G_3+(32*G_13+pow(Pi,2)-12*G_6)*L_invm2+numeric(4,3)*pow(L_invm2,3);
    ex J_5_4 = (-4*pow(Pi,2)*G_3+48*G_37-12*G_16-128*G_42+48*G_23+numeric(-16,3)*zeta_3)*L_invm2+36*G_66-96*G_71+24*G_52+numeric(7,40)*pow(Pi,4)-96*G_123-3*pow(Pi,2)*G_6+24*G_106+256*G_126-6*G_45+numeric(32,3)*zeta_3*G_3+8*pow(Pi,2)*G_13-96*G_112+numeric(-16,3)*pow(L_invm2,3)*G_3+numeric(2,3)*pow(L_invm2,4)+(32*G_13+pow(Pi,2)-12*G_6)*pow(L_invm2,2);
    ex J_6_0 = 0;
    ex J_6_1 = -G_3;
    ex J_6_2 = -2*L_invm2*G_3+4*G_13-G_6;
    ex J_6_3 = -G_16+numeric(-1,2)*pow(Pi,2)*G_3+6*G_37+4*G_23-16*G_42-2*pow(L_invm2,2)*G_3+(-2*G_6+8*G_13)*L_invm2;
    ex J_6_4 = (-pow(Pi,2)*G_3+12*G_37-32*G_42+8*G_23-2*G_16)*L_invm2-16*G_71+6*G_106+6*G_66+2*pow(Pi,2)*G_13+64*G_126-24*G_112-24*G_123+numeric(8,3)*zeta_3*G_3+numeric(-1,2)*pow(Pi,2)*G_6+4*G_52-G_45+numeric(-4,3)*pow(L_invm2,3)*G_3+(-2*G_6+8*G_13)*pow(L_invm2,2);
    ex J_7_0 = 4;
    ex J_7_1 = 8*I*Pi;
    ex J_7_2 = numeric(-26,3)*pow(Pi,2);
    ex J_7_3 = numeric(-56,3)*zeta_3+I*numeric(-20,3)*pow(Pi,3);
    ex J_7_4 = numeric(113,30)*pow(Pi,4)+I*numeric(-112,3)*zeta_3*Pi;
    ex J_8_0 = 0;
    ex J_8_1 = 0;
    ex J_8_2 = -L_invm2*G_2+G_5+I*Pi*G_2;
    ex J_8_3 = -3*G_20-pow(Pi,2)*G_2+5*G_15-3*I*Pi*G_10+3*I*Pi*G_5-3*G_33+numeric(-3,2)*pow(L_invm2,2)*G_2+(I*Pi*G_2+3*G_10-G_5)*L_invm2;
    ex J_8_4 = (3*G_20+3*G_15-3*I*Pi*G_10+3*I*Pi*G_5-9*G_34+numeric(-3,2)*pow(Pi,2)*G_2)*L_invm2-9*I*Pi*G_20+9*G_100+7*I*Pi*G_15-12*G_62+13*G_44-9*G_93+3*pow(Pi,2)*G_10+9*I*Pi*G_34+I*numeric(-1,6)*pow(Pi,3)*G_2+numeric(-5,2)*pow(Pi,2)*G_5-6*I*Pi*G_33-15*G_49+9*G_98+9*G_63+numeric(-7,6)*pow(L_invm2,3)*G_2+(I*numeric(1,2)*Pi*G_2+numeric(-5,2)*G_5+numeric(9,2)*G_10)*pow(L_invm2,2);
    ex J_9_0 = 0;
    ex J_9_1 = 0;
    ex J_9_2 = 0;
    ex J_9_3 = -I*Pi*G_5-2*G_15+L_invm2*G_5;
    ex J_9_4 = (-I*Pi*G_5-3*G_20-G_15)*L_invm2+pow(Pi,2)*G_5-3*I*Pi*G_15-6*G_44+3*I*Pi*G_20+6*G_49+3*G_62+numeric(3,2)*pow(L_invm2,2)*G_5;
    ex J_10_0 = 0;
    ex J_10_1 = 0;
    ex J_10_2 = 0;
    ex J_10_3 = G_14+2*G_15+I*Pi*G_5-L_invm2*G_5;
    ex J_10_4 = (3*G_20+I*Pi*G_5+G_15+2*G_14)*L_invm2+3*I*Pi*G_15+G_43-3*I*Pi*G_20-4*G_46-pow(Pi,2)*G_5+6*G_44-6*G_49-3*G_62+numeric(-3,2)*pow(L_invm2,2)*G_5;
    ex J_11_0 = 0;
    ex J_11_1 = 0;
    ex J_11_2 = 0;
    ex J_11_3 = -4*G_32+2*I*Pi*G_5+numeric(-2,3)*pow(Pi,2)*G_2+2*G_15+2*G_14+pow(L_invm2,2)*G_2+(-2*G_5-2*I*Pi*G_2)*L_invm2;
    ex J_11_4 = (2*G_20-2*G_15+2*I*Pi*G_10-2*I*Pi*G_5-8*G_32+4*G_14+2*G_33+2*pow(Pi,2)*G_2)*L_invm2+6*G_44-2*G_93+4*G_99-2*I*Pi*G_20+6*I*Pi*G_15-2*I*Pi*G_33-2*G_62+I*numeric(-4,3)*pow(Pi,3)*G_2-6*G_92+2*G_43+16*G_95+numeric(-10,3)*pow(Pi,2)*G_5-2*G_49-8*G_46+numeric(2,3)*pow(Pi,2)*G_10-2*zeta_3*G_2+pow(L_invm2,3)*G_2+(-G_5-G_10-I*Pi*G_2)*pow(L_invm2,2);
    ex J_12_0 = 0;
    ex J_12_1 = G_3;
    ex J_12_2 = L_invm2*G_3+I*Pi*G_3-4*G_13+G_6;
    ex J_12_3 = 16*G_42+I*Pi*G_6+G_36+I*Pi*G_12+numeric(-1,2)*pow(Pi,2)*G_3+G_16-10*G_37-4*G_23-4*I*Pi*G_13+G_22+numeric(1,2)*pow(L_invm2,2)*G_3+(G_6+I*Pi*G_3-4*G_13-G_12)*L_invm2;
    ex J_12_4 = G_51-4*G_52+7*G_105-22*G_106-3*G_110-4*G_111+40*G_112-3*I*Pi*G_40-4*I*Pi*G_41+16*I*Pi*G_42-4*I*Pi*G_23+4*I*Pi*G_36-10*I*Pi*G_37+numeric(-1,2)*pow(Pi,2)*G_6+numeric(-8,3)*zeta_3*G_3+G_45+2*pow(Pi,2)*G_13-3*G_120-4*G_122+40*G_123-64*G_126+(numeric(-3,2)*G_12+numeric(1,2)*G_6+I*numeric(1,2)*Pi*G_3-2*G_13)*pow(L_invm2,2)+I*Pi*G_16+I*Pi*G_22+16*G_71+(-2*G_36-4*I*Pi*G_13+numeric(-1,2)*pow(Pi,2)*G_3-10*G_37+3*G_40+16*G_42+4*G_41+G_16+G_22+I*Pi*G_6+I*Pi*G_12-4*G_23)*L_invm2+I*numeric(-1,6)*pow(Pi,3)*G_3+4*G_65-10*G_66-3*G_69-4*G_70+numeric(1,6)*pow(L_invm2,3)*G_3-pow(Pi,2)*G_12;
    ex J_13_0 = 0;
    ex J_13_1 = 0;
    ex J_13_2 = 2*G_6;
    ex J_13_3 = -2*I*Pi*G_5+2*I*Pi*G_6-8*G_23-4*G_15+6*G_16+(2*G_5+2*G_6)*L_invm2;
    ex J_13_4 = (-6*G_20-2*G_15-2*G_22-8*G_23+2*I*Pi*G_6+6*G_16-2*I*Pi*G_5)*L_invm2+6*I*Pi*G_20-6*I*Pi*G_15+6*G_62+2*I*Pi*G_22-8*I*Pi*G_23+6*I*Pi*G_16+4*G_51+2*G_65+14*G_45-20*G_66+12*G_49-12*G_44-24*G_52+32*G_71-pow(Pi,2)*G_6+2*pow(Pi,2)*G_5+(G_6+3*G_5)*pow(L_invm2,2);
    ex J_14_0 = 0;
    ex J_14_1 = 0;
    ex J_14_2 = G_6;
    ex J_14_3 = 2*G_16-4*G_23+2*L_invm2*G_6;
    ex J_14_4 = (4*G_16-8*G_23)*L_invm2+numeric(1,2)*pow(Pi,2)*G_6-8*G_52+2*G_45-6*G_66+16*G_71+2*pow(L_invm2,2)*G_6;
    ex J_15_0 = 0;
    ex J_15_1 = 0;
    ex J_15_2 = G_4+G_6-G_9-G_8;
    ex J_15_3 = -4*G_26+4*G_31-4*G_17-2*G_19+4*G_30-4*G_27+2*G_16-4*G_23+4*G_29-2*G_18+4*G_28+2*G_14+(-2*G_8-2*G_9+2*G_4+2*G_6)*L_invm2;
    ex J_15_4 = numeric(1,2)*pow(Pi,2)*G_6-8*G_52-6*G_53+16*G_54-8*G_55-8*G_46-16*G_83+16*G_84+16*G_85-16*G_86-16*G_87-16*G_88-16*G_89+6*G_90-16*G_91+2*G_45+(-8*G_27+8*G_30+4*G_14+4*G_16-8*G_17+8*G_29-4*G_18-8*G_26-8*G_23+8*G_28-4*G_19+8*G_31)*L_invm2-6*G_76-6*G_77+16*G_78+6*G_79+6*G_80+16*G_81+6*G_82+16*G_71-8*G_56+8*G_57+8*G_58+8*G_59+8*G_60-6*G_66+(-2*G_8-2*G_9+2*G_4+2*G_6)*pow(L_invm2,2)+2*G_43+numeric(-1,2)*pow(Pi,2)*G_8+numeric(-1,2)*pow(Pi,2)*G_9+numeric(1,2)*pow(Pi,2)*G_4-2*G_48-2*G_47;
    ex J_16_0 = 0;
    ex J_16_1 = G_1+G_3;
    ex J_16_2 = (2*G_3+2*G_1)*L_invm2-4*G_8-4*G_7+4*G_4-4*G_9+4*G_6-4*G_13;
    ex J_16_3 = -6*G_37+16*G_28+16*G_25+numeric(1,2)*pow(Pi,2)*G_3-6*G_24-16*G_17-16*G_27+16*G_42+6*G_16+16*G_31+numeric(1,2)*pow(Pi,2)*G_1+16*G_30+16*G_29-16*G_23-16*G_26-6*G_19-6*G_18+6*G_14+(2*G_3+2*G_1)*pow(L_invm2,2)+(-8*G_8-8*G_7-8*G_13-8*G_9+8*G_6+8*G_4)*L_invm2;
    ex J_16_4 = -24*G_52-24*G_53+64*G_54-24*G_55-6*G_106+24*G_112-24*G_46+numeric(-8,3)*zeta_3*G_3-64*G_83+64*G_84+64*G_85-64*G_86-64*G_87-64*G_88-64*G_89+24*G_90-64*G_91+6*G_45+2*pow(Pi,2)*G_6-2*pow(Pi,2)*G_13+24*G_123-64*G_126+24*G_74-64*G_75-24*G_76-24*G_77+64*G_78+24*G_79+24*G_80+64*G_81+24*G_82+64*G_71-6*G_72+24*G_73-2*pow(Pi,2)*G_7+2*pow(Pi,2)*G_4-24*G_56+24*G_57+24*G_58+24*G_59+24*G_60-24*G_66+6*G_43-2*pow(Pi,2)*G_8-2*pow(Pi,2)*G_9+numeric(-8,3)*zeta_3*G_1+(pow(Pi,2)*G_3+12*G_14+pow(Pi,2)*G_1-32*G_23-12*G_24-32*G_27-12*G_37-32*G_17-12*G_19+32*G_31+32*G_28-12*G_18-32*G_26+32*G_25+32*G_30+12*G_16+32*G_29+32*G_42)*L_invm2+(numeric(4,3)*G_1+numeric(4,3)*G_3)*pow(L_invm2,3)+(-8*G_8-8*G_7-8*G_13-8*G_9+8*G_6+8*G_4)*pow(L_invm2,2)-6*G_48-6*G_47;
    ex J_17_0 = 1;
    ex J_17_1 = 2*I*Pi-4*G_3;
    ex J_17_2 = -2*L_invm2*G_2+16*G_13+2*G_5-2*G_4+2*I*Pi*G_2-12*G_6-2*G_8-8*I*Pi*G_3+numeric(-13,6)*pow(Pi,2)-2*G_9;
    ex J_17_3 = 8*G_30+8*G_28-6*G_20-4*G_19-4*G_18+10*I*Pi*G_5-24*I*Pi*G_6-8*I*Pi*G_12+32*I*Pi*G_13-6*I*Pi*G_10+48*G_23-8*G_22+8*G_39-6*G_33-8*G_32+8*G_31+48*G_37-8*G_36+8*G_29-32*G_16+8*G_38-8*G_27-8*G_26+14*G_15-64*G_42+numeric(-10,3)*pow(Pi,2)*G_2+I*numeric(-5,3)*pow(Pi,3)+numeric(26,3)*pow(Pi,2)*G_3+(8*G_12-4*G_9-6*G_5+6*G_10-4*G_8-2*I*Pi*G_2-4*G_4)*L_invm2+numeric(-14,3)*zeta_3+8*G_17+8*G_35-pow(L_invm2,2)*G_2;
    ex J_17_4 = -40*G_51+128*G_52+12*G_53-32*G_54-16*G_55+18*G_100+4*G_101-4*G_102+4*G_103+4*G_104-56*G_105+128*G_106-32*G_107+16*G_108+16*G_109+24*G_110+32*G_111-192*G_112+32*G_113+32*G_114-13*pow(Pi,2)*G_5+(16*G_30+16*G_28+10*G_20-8*G_19-8*G_18-2*I*Pi*G_5+8*I*Pi*G_12-2*I*Pi*G_10+16*G_22-24*G_40+16*G_39+4*G_21+4*G_33-16*G_32+16*G_31+24*G_36+16*G_29+pow(Pi,2)*G_2+4*I*Pi*G_11+16*G_38-16*G_27-16*G_26-2*G_15-32*G_41+16*G_17+16*G_35-18*G_34)*L_invm2+24*I*Pi*G_40-40*I*Pi*G_36+18*I*Pi*G_34-22*I*Pi*G_20+96*I*Pi*G_37-64*I*Pi*G_16+32*I*Pi*G_41+30*I*Pi*G_15-128*I*Pi*G_42-16*I*Pi*G_33+96*I*Pi*G_23-32*I*Pi*G_22-32*G_83+32*G_84+32*G_85-32*G_86-32*G_87-32*G_88-32*G_89+12*G_90-32*G_91-12*G_92-22*G_93+4*G_94+32*G_95+4*G_96+4*G_97+18*G_98+8*G_99-80*G_45+26*pow(Pi,2)*G_6-32*G_115-32*G_116-32*G_117-32*G_118+32*G_119+24*G_120-32*G_121+32*G_122-192*G_123-32*G_124-32*G_125+256*G_126-4*zeta_3*G_2+38*G_44-12*G_76-12*G_77+32*G_78+12*G_79+12*G_80+32*G_81+12*G_82-192*G_71-pow(Pi,2)*G_4+I*numeric(-28,3)*zeta_3*Pi+I*numeric(20,3)*pow(Pi,3)*G_3-4*G_50-16*G_56+16*G_57+16*G_58+16*G_59+16*G_60-8*G_61-28*G_62+18*G_63+8*G_64-48*G_65+144*G_66+8*G_67+8*G_68+24*G_69+32*G_70-4*I*Pi*G_21+(-I*Pi*G_2+4*G_12-5*G_5-4*G_9+7*G_10-4*G_4-2*G_11-4*G_8)*pow(L_invm2,2)-pow(Pi,2)*G_8-pow(Pi,2)*G_9+numeric(-104,3)*pow(Pi,2)*G_13+numeric(40,3)*pow(Pi,2)*G_12+numeric(4,3)*pow(Pi,2)*G_11-3*I*pow(Pi,3)*G_2+numeric(22,3)*pow(Pi,2)*G_10+numeric(56,3)*zeta_3*G_3+numeric(-1,3)*pow(L_invm2,3)*G_2+numeric(113,120)*pow(Pi,4)-34*G_49;
    ex J_18_0 = 0;
    ex J_18_1 = 2*G_3;
    ex J_18_2 = 2*L_invm2*G_2+4*G_6-8*G_13+4*I*Pi*G_3+2*G_8+2*G_9-2*G_5-2*I*Pi*G_2;
    ex J_18_3 = -8*G_30-8*G_28+6*G_20-16*G_23+4*G_22-4*G_39+6*G_33+8*G_32-8*G_31-6*I*Pi*G_5+8*I*Pi*G_6+4*I*Pi*G_12-16*I*Pi*G_13+6*I*Pi*G_10-24*G_37+4*G_36-8*G_29+8*G_16+(4*G_9-4*G_12+2*G_5+4*G_8-6*G_10+2*I*Pi*G_2)*L_invm2-4*G_38+8*G_27+8*G_26-6*G_15+32*G_42+numeric(-13,3)*pow(Pi,2)*G_3+numeric(10,3)*pow(Pi,2)*G_2-4*G_35+pow(L_invm2,2)*G_2;
    ex J_18_4 = 12*G_51-32*G_52-18*G_100-4*G_101+4*G_102-4*G_103-4*G_104+28*G_105-64*G_106+16*G_107-8*G_108-8*G_109-12*G_110-16*G_111+96*G_112-16*G_113-16*G_114+32*G_83-32*G_84-32*G_85+32*G_86+32*G_87+32*G_88+32*G_89-12*G_90+32*G_91+12*G_92+22*G_93-4*G_94-32*G_95-4*G_96-4*G_97-18*G_98-8*G_99-12*I*Pi*G_40-16*I*Pi*G_41-14*I*Pi*G_15+64*I*Pi*G_42+16*I*Pi*G_33-32*I*Pi*G_23+4*I*Pi*G_21+20*I*Pi*G_36-18*I*Pi*G_34+10*I*Pi*G_20-48*I*Pi*G_37+16*I*Pi*G_16+12*I*Pi*G_22+16*G_45+16*G_115+16*G_116+16*G_117+16*G_118-16*G_119-12*G_120+16*G_121-16*G_122+96*G_123+16*G_124+16*G_125-128*G_126+4*zeta_3*G_2-14*G_44+12*G_76+12*G_77-32*G_78-12*G_79-12*G_80-32*G_81-12*G_82+64*G_71+I*numeric(-10,3)*pow(Pi,3)*G_3+4*G_50+16*G_62-18*G_63+20*G_65-48*G_66-12*G_69-16*G_70+(2*G_11+4*G_9-2*G_12+I*Pi*G_2+4*G_8-7*G_10+G_5)*pow(L_invm2,2)+(-4*G_21+2*G_15-4*G_22+2*I*Pi*G_10+2*I*Pi*G_5+16*G_26+16*G_41-4*I*Pi*G_11-8*G_35-16*G_31-16*G_29+2*G_20-8*G_38-16*G_30+16*G_32-4*I*Pi*G_12-16*G_28-8*G_39+16*G_27-pow(Pi,2)*G_2+12*G_40+18*G_34-12*G_36-4*G_33)*L_invm2+pow(Pi,2)*G_8+pow(Pi,2)*G_9+numeric(23,3)*pow(Pi,2)*G_5+numeric(52,3)*pow(Pi,2)*G_13+numeric(-20,3)*pow(Pi,2)*G_12+numeric(-4,3)*pow(Pi,2)*G_11+numeric(-26,3)*pow(Pi,2)*G_6+numeric(-22,3)*pow(Pi,2)*G_10+3*I*pow(Pi,3)*G_2+numeric(-28,3)*zeta_3*G_3+numeric(1,3)*pow(L_invm2,3)*G_2+10*G_49;
    ex J_19_0 = 0;
    ex J_19_1 = 2*G_3;
    ex J_19_2 = 2*L_invm2*G_3+2*G_8+4*G_6-8*G_13+2*G_9+2*I*Pi*G_3;
    ex J_19_3 = 8*G_27-16*G_23+10*G_16-20*G_37-8*G_31-4*G_14-8*G_28+4*G_18-4*I*Pi*G_5-8*I*Pi*G_13-8*G_15+32*G_42-pow(Pi,2)*G_3+2*G_36+8*G_26+2*G_22+2*I*Pi*G_12+4*G_19-8*G_29+6*I*Pi*G_6-8*G_30+pow(L_invm2,2)*G_3+(-2*G_12+4*G_5+2*I*Pi*G_3-8*G_13+4*G_8+4*G_9+2*G_6)*L_invm2;
    ex J_19_4 = 10*G_51-40*G_52+16*G_55+4*G_101-4*G_102+4*G_103+4*G_104+14*G_105-44*G_106-6*G_110-8*G_111+80*G_112+4*pow(Pi,2)*G_5+16*G_46+(-16*G_30-16*G_28-12*G_20+8*G_19+8*G_18-8*G_23-2*G_22+6*G_40+4*G_21-16*G_31-20*G_37-4*G_36-16*G_29+2*G_16+4*I*Pi*G_11-4*I*Pi*G_5+2*I*Pi*G_6+2*I*Pi*G_12-8*I*Pi*G_13+16*G_27+16*G_26-4*G_15-8*G_14+32*G_42+8*G_41-pow(Pi,2)*G_3)*L_invm2+(I*Pi*G_3+6*G_5-3*G_12-2*G_11+G_6-4*G_13+4*G_8+4*G_9)*pow(L_invm2,2)+32*G_83-32*G_84-32*G_85+32*G_86+32*G_87+32*G_88+32*G_89-12*G_90+32*G_91+4*G_94+4*G_96+4*G_97+26*G_45+4*pow(Pi,2)*G_13-6*G_120-8*G_122+80*G_123-128*G_126-24*G_44+12*G_76+12*G_77-32*G_78-12*G_79-12*G_80-32*G_81-12*G_82-6*I*Pi*G_40-8*I*Pi*G_41-12*I*Pi*G_15+32*I*Pi*G_42-24*I*Pi*G_23+64*G_71+I*numeric(-1,3)*pow(Pi,3)*G_3-4*G_50+16*G_56-16*G_57-16*G_58-16*G_59-16*G_60+12*G_62-4*G_64+12*G_65-44*G_66-4*G_67-4*G_68-6*G_69-8*G_70-4*I*Pi*G_21+8*I*Pi*G_36+12*I*Pi*G_20-20*I*Pi*G_37+18*I*Pi*G_16+6*I*Pi*G_22-4*G_43+pow(Pi,2)*G_8+pow(Pi,2)*G_9+numeric(4,3)*pow(Pi,2)*G_11+numeric(-16,3)*pow(Pi,2)*G_6+numeric(-16,3)*zeta_3*G_3+numeric(1,3)*pow(L_invm2,3)*G_3-2*pow(Pi,2)*G_12+24*G_49;

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_4_0 = " << J_4_0.evalf() << ","  << std::endl;
    std::cout << " J_4_1 = " << J_4_1.evalf() << ","  << std::endl;
    std::cout << " J_4_2 = " << J_4_2.evalf() << ","  << std::endl;
    std::cout << " J_4_3 = " << J_4_3.evalf() << ","  << std::endl;
    std::cout << " J_4_4 = " << J_4_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_5_0 = " << J_5_0.evalf() << ","  << std::endl;
    std::cout << " J_5_1 = " << J_5_1.evalf() << ","  << std::endl;
    std::cout << " J_5_2 = " << J_5_2.evalf() << ","  << std::endl;
    std::cout << " J_5_3 = " << J_5_3.evalf() << ","  << std::endl;
    std::cout << " J_5_4 = " << J_5_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_6_0 = " << J_6_0.evalf() << ","  << std::endl;
    std::cout << " J_6_1 = " << J_6_1.evalf() << ","  << std::endl;
    std::cout << " J_6_2 = " << J_6_2.evalf() << ","  << std::endl;
    std::cout << " J_6_3 = " << J_6_3.evalf() << ","  << std::endl;
    std::cout << " J_6_4 = " << J_6_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_7_0 = " << J_7_0.evalf() << ","  << std::endl;
    std::cout << " J_7_1 = " << J_7_1.evalf() << ","  << std::endl;
    std::cout << " J_7_2 = " << J_7_2.evalf() << ","  << std::endl;
    std::cout << " J_7_3 = " << J_7_3.evalf() << ","  << std::endl;
    std::cout << " J_7_4 = " << J_7_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_8_0 = " << J_8_0.evalf() << ","  << std::endl;
    std::cout << " J_8_1 = " << J_8_1.evalf() << ","  << std::endl;
    std::cout << " J_8_2 = " << J_8_2.evalf() << ","  << std::endl;
    std::cout << " J_8_3 = " << J_8_3.evalf() << ","  << std::endl;
    std::cout << " J_8_4 = " << J_8_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_9_0 = " << J_9_0.evalf() << ","  << std::endl;
    std::cout << " J_9_1 = " << J_9_1.evalf() << ","  << std::endl;
    std::cout << " J_9_2 = " << J_9_2.evalf() << ","  << std::endl;
    std::cout << " J_9_3 = " << J_9_3.evalf() << ","  << std::endl;
    std::cout << " J_9_4 = " << J_9_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_10_0 = " << J_10_0.evalf() << ","  << std::endl;
    std::cout << " J_10_1 = " << J_10_1.evalf() << ","  << std::endl;
    std::cout << " J_10_2 = " << J_10_2.evalf() << ","  << std::endl;
    std::cout << " J_10_3 = " << J_10_3.evalf() << ","  << std::endl;
    std::cout << " J_10_4 = " << J_10_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_11_0 = " << J_11_0.evalf() << ","  << std::endl;
    std::cout << " J_11_1 = " << J_11_1.evalf() << ","  << std::endl;
    std::cout << " J_11_2 = " << J_11_2.evalf() << ","  << std::endl;
    std::cout << " J_11_3 = " << J_11_3.evalf() << ","  << std::endl;
    std::cout << " J_11_4 = " << J_11_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_12_0 = " << J_12_0.evalf() << ","  << std::endl;
    std::cout << " J_12_1 = " << J_12_1.evalf() << ","  << std::endl;
    std::cout << " J_12_2 = " << J_12_2.evalf() << ","  << std::endl;
    std::cout << " J_12_3 = " << J_12_3.evalf() << ","  << std::endl;
    std::cout << " J_12_4 = " << J_12_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_13_0 = " << J_13_0.evalf() << ","  << std::endl;
    std::cout << " J_13_1 = " << J_13_1.evalf() << ","  << std::endl;
    std::cout << " J_13_2 = " << J_13_2.evalf() << ","  << std::endl;
    std::cout << " J_13_3 = " << J_13_3.evalf() << ","  << std::endl;
    std::cout << " J_13_4 = " << J_13_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_14_0 = " << J_14_0.evalf() << ","  << std::endl;
    std::cout << " J_14_1 = " << J_14_1.evalf() << ","  << std::endl;
    std::cout << " J_14_2 = " << J_14_2.evalf() << ","  << std::endl;
    std::cout << " J_14_3 = " << J_14_3.evalf() << ","  << std::endl;
    std::cout << " J_14_4 = " << J_14_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_15_0 = " << J_15_0.evalf() << ","  << std::endl;
    std::cout << " J_15_1 = " << J_15_1.evalf() << ","  << std::endl;
    std::cout << " J_15_2 = " << J_15_2.evalf() << ","  << std::endl;
    std::cout << " J_15_3 = " << J_15_3.evalf() << ","  << std::endl;
    std::cout << " J_15_4 = " << J_15_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_16_0 = " << J_16_0.evalf() << ","  << std::endl;
    std::cout << " J_16_1 = " << J_16_1.evalf() << ","  << std::endl;
    std::cout << " J_16_2 = " << J_16_2.evalf() << ","  << std::endl;
    std::cout << " J_16_3 = " << J_16_3.evalf() << ","  << std::endl;
    std::cout << " J_16_4 = " << J_16_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_17_0 = " << J_17_0.evalf() << ","  << std::endl;
    std::cout << " J_17_1 = " << J_17_1.evalf() << ","  << std::endl;
    std::cout << " J_17_2 = " << J_17_2.evalf() << ","  << std::endl;
    std::cout << " J_17_3 = " << J_17_3.evalf() << ","  << std::endl;
    std::cout << " J_17_4 = " << J_17_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_18_0 = " << J_18_0.evalf() << ","  << std::endl;
    std::cout << " J_18_1 = " << J_18_1.evalf() << ","  << std::endl;
    std::cout << " J_18_2 = " << J_18_2.evalf() << ","  << std::endl;
    std::cout << " J_18_3 = " << J_18_3.evalf() << ","  << std::endl;
    std::cout << " J_18_4 = " << J_18_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_19_0 = " << J_19_0.evalf() << ","  << std::endl;
    std::cout << " J_19_1 = " << J_19_1.evalf() << ","  << std::endl;
    std::cout << " J_19_2 = " << J_19_2.evalf() << ","  << std::endl;
    std::cout << " J_19_3 = " << J_19_3.evalf() << ","  << std::endl;
    std::cout << " J_19_4 = " << J_19_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_C_numeric.out <==
 s = 0.0112,
 t = -0.002,
 mZ2 = 8320.0,

 J_1_0 = -2.0,
 J_1_1 = 27.036518068992684939745112428920626098649381854085442632736-6.28318530717958647692528676655900576839433879875021164195*I,
 J_1_2 = -172.8737229226526266920369765971249748651038869504881976256+84.93772654419512166611196213981831636751326258374686513677*I,
 J_1_3 = 696.4483131509525541234979399744743488537389424059479077766-563.7696690527228122914842696255561053755426023399945924689*I,
 J_1_4 = -1969.4134396371515054831959931483140967552203617507304820523+2467.390824106407200597618154587235897066551488853533171915*I,

 J_2_0 = 1.0,
 J_2_1 = -27.036518068992684939745112428920626098649381854085442632736,
 J_2_2 = 370.4214568480286499311601806939403275684920224190783718173,
 J_2_3 = -3430.4542013878198835769976327703582792255405561696312485764,
 J_2_4 = 24170.73188127588831404217137225871866743171142559926099562,

 J_3_0 = 1.0,
 J_3_1 = -27.03651268437367606075292283042978764577980369420491144377,
 J_3_2 = 370.4213193436198139137100822639489496282177844400503960556,
 J_3_3 = -3430.4524171047871403320652325016138002869936752502424279646,
 J_3_4 = 24170.71619116314823985389738294853865820236900143797255298,

 J_4_0 = 1.0,
 J_4_1 = -27.036515376683180500249017629675206872214592774145177038257,
 J_4_2 = 370.4213894419785311090967093405834432928492826860020474606,
 J_4_3 = -3430.4533442954726607648795078819460662840986283110051346356,
 J_4_4 = 24170.72449981474460445490980221953739895907182539158063526,

 J_5_0 = 1.0,
 J_5_1 = -27.03651903053103090869854442565740889217652351338679167013,
 J_5_2 = 370.4214814023703713975480336549311223993084435215807288663,
 J_5_3 = -3430.454520009598279195506079362040456595572896284258198832,
 J_5_4 = 24170.734683080276182985603476683701730912838445020636325923,

 J_6_0 = 0,
 J_6_1 = -2.40384586492238357999184195698381785414825337259348395194E-7,
 J_6_2 = 6.258777730835810013044880241195624886673059956945078484328E-6,
 J_6_3 = -8.278483362710592048115767303350346184016290741666211085018E-5,
 J_6_4 = 7.418435156371754735437960410232364070588444904550455299943E-4,

 J_7_0 = 4.0,
 J_7_1 = 25.1327412287183459077011470662360230735773551950008465678*I,
 J_7_2 = -85.53657147610777469656558866559330983938539486275351876225,
 J_7_3 = -22.43839552564575999412844568154706649427974412368931246012-206.7085112019988011698421004473426346815019237725673846276*I,
 J_7_4 = 366.9075762280758469239252531274559190406405727004484217045-140.98459708342161328226309628142826533604593391774172310974*I,

 J_8_0 = 0,
 J_8_1 = 0,
 J_8_2 = 1.954379753730122329456026542855806906545261392286907996926E-5+4.229064187193695844005809661420458264787750103441833862608E-6*I,
 J_8_3 = -3.57358320475891389933568721960627926461807397032202873529E-4-4.448239686413977601300131752400897786931454687555243518551E-5*I,
 J_8_4 = 0.0034638444329548168548429661807794471509479618886090345305997+2.375548353819035178718511351914983156966438687139971019032E-4*I,

 J_9_0 = 0,
 J_9_1 = 0,
 J_9_2 = 0,
 J_9_3 = -2.088995750765893696059556347507913094083882381698329666877E-5-4.229065610435706076485023000816421717825553487801015376186E-6*I,
 J_9_4 = 3.9240757869798947953026711809067096181226704055071919473795E-4+4.448240969930659609007324669063901054099626460622011592557E-5*I,

 J_10_0 = 0,
 J_10_1 = 0,
 J_10_2 = 0,
 J_10_3 = 1.95438034349887282689783137314982283341255421474770170344E-5+4.229065610435706076485023000816421717825553487801015376186E-6*I,
 J_10_4 = -3.573584146540709335721643002984863928629368856413130773605E-4-4.448240969930659609007324669063901054099626460622011592557E-5*I,

 J_11_0 = 0,
 J_11_1 = 0,
 J_11_2 = 0,
 J_11_3 = 2.73538439292201129049009124333942208030900842291062627977E-4+1.2279730153286363238297221523826861461603244849922784299213E-4*I,
 J_11_4 = -0.003863658399294014331266892398665244713448347430439668320811-6.887719938272900936616781950332563549507499940475906431476E-4*I,

 J_12_0 = 0,
 J_12_1 = 2.40384586492238357999184195698381785414825337259348395194E-7,
 J_12_2 = -3.009196622733441379762231622315855189069091984801853432969E-6+7.551904509602362707587815106149059116158443381441847448275E-7*I,
 J_12_3 = 1.7768896150342504988620237178605430763254146848331467874194E-5-9.453669494885579416335555201683437805460126544476483935589E-6*I,
 J_12_4 = -6.593887350754614305833295613210357698326437005257261699374E-5+5.830709839001483148575333891347283545087388649694048514656E-5*I,

 J_13_0 = 0,
 J_13_1 = 0,
 J_13_2 = 4.807692018768521992185301699516831255897374707313275362222E-7,
 J_13_3 = -4.683677008869761228904472187814163094999664621168037094707E-5-6.947750228182865048610170252296383155382615819752716402396E-6*I,
 J_13_4 = 8.102392380629363200704220494776292978218219685828249261804E-4+7.307824115811625111621509738355616499116796449081073184619E-5*I,

 J_14_0 = 0,
 J_14_1 = 0,
 J_14_2 = 2.403846009384260996092650849758415627948687353656637681111E-7,
 J_14_3 = -6.01839344824106625413987062602626429162366516217581387032E-6,
 J_14_4 = 7.652605912069324528230183481107952525347072317557763495342E-5,

 J_15_0 = 0,
 J_15_1 = 0,
 J_15_2 = -1.1057695364508385632607424861224160245977898811843202192527E-6,
 J_15_3 = 2.768461806244791189115673443505607690202537668572294098533E-5,
 J_15_4 = -3.520199634029883004536287515757470023520190299814668544791E-4,

 J_16_0 = 0,
 J_16_1 = -1.1057701657275096894004385139148356091251447955378921531412E-6,
 J_16_2 = 2.547309318020676452570284078086567958052032527217864194872E-5,
 J_16_3 = -2.9665088920850660105067902648259937411812874058978326586874E-4,
 J_16_4 = 0.0023276320499176837930289071439626935929847270000032840879046,

 J_17_0 = 1.0,
 J_17_1 = -9.61538345968953431996736782793527141659301349037393580776E-7+6.28318530717958647692528676655900576839433879875021164195*I,
 J_17_2 = -21.38410397373769608669563329511605982463641206848094524651+2.4166047667055015219413672379216692366487455017301897665954E-6*I,
 J_17_3 = -5.609821057863840913457980435093585002260697315068571570785-51.67698929526343693713757426973583729788416543186745262295*I,
 J_17_4 = 91.72754644646341239219961459899527854921651727529656892007-35.24680475324151845253777277816726353676640151636074193136*I,

 J_18_0 = 0,
 J_18_1 = 4.80769172984476715998368391396763570829650674518696790388E-7,
 J_18_2 = -3.812605722558253371284442916122909957197329649427245049724E-5-5.437366570546446604976493280381292883112122854306928745906E-6*I,
 J_18_3 = 2.3745723318728575704915554322008621723512661624555937761257E-4-1.3367202234403578774817160712035311609370830718093695139254E-4*I,
 J_18_4 = -6.492182427369131082148466211896963913965510806412639304476E-4+7.117430197972879585127248892875147523895573771682020809224E-4*I,

 J_19_0 = 0,
 J_19_1 = 4.80769172984476715998368391396763570829650674518696790388E-7,
 J_19_2 = -5.537624367184824390289195541872500836276004592820740661435E-6+1.510380901920472541517563021229811823231688676288369489655E-6*I,
 J_19_3 = -4.07143375586449248494360187289670859389070521663994721014E-5-3.280283944613688892989145090795964192168548472845840067598E-5*I,
 J_19_4 = 0.0012930441694985504414339485157946356355136676535008838905136+3.066268556703232528869214295877183620193253683965677850792E-4*I,


time in seconds : 0



==> anc/topo_C_symbolic.mpl <==
U_C := Matrix(19, 19, [[2*eps^2*(-1+2*eps)*(-1+eps)/m2,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0],[0,-2*eps^2*(-1+2*eps)*(-1+eps)/m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0],[0,0,-2*eps/(m2-s)^3*(-1+2*eps)*(-51*eps^2*s^2*m2-2*eps^2*s^3-12*m2^2*s*
eps^2+eps^2*m2^3+57*eps*m2*s^2+2*eps*s^3+6*eps*m2^2*s-12*m2*s^2-eps*m2^3)/m2,-\
12*eps/(m2-s)^3*(-1+2*eps)*(-1+eps)*(14*eps*m2*s+eps*s^2+eps*m2^2-4*m2*s)/m2,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,-2*eps*(-1+2*eps)*(eps^2*m2^2-10*m2*s*eps^2
-23*eps^2*s^2-eps*m2^2+27*eps*s^2+6*eps*m2*s-6*s^2)/(m2-s)^3,-12*eps*(-1+2*eps
)*(7*eps*s+eps*m2-2*s)*(-1+eps)/(m2-s)^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0
,0,-2*eps/(m2-t)^3*(-1+2*eps)*(-51*eps^2*t^2*m2-2*eps^2*t^3-12*m2^2*t*eps^2+
eps^2*m2^3+57*eps*m2*t^2+2*eps*t^3+6*eps*m2^2*t-12*m2*t^2-eps*m2^3)/m2,-12*eps
/(m2-t)^3*(-1+2*eps)*(-1+eps)*(14*eps*m2*t+eps*t^2+eps*m2^2-4*m2*t)/m2,0,0,0,0
,0,0,0,0,0,0,0,0,0],[0,0,0,0,2*t*eps*(-1+2*eps)*(eps^2*t^2+14*m2*t*eps^2+eps^2
*m2^2-eps*t^2-15*eps*m2*t+3*m2*t)/m2/(m2-t)^3,-6*t*eps*(-1+2*eps)*(-1+eps)*(
eps*t+7*eps*m2-2*m2)/m2/(m2-t)^3,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,4*eps
^2*(-1+2*eps)^2,0,0,0,0,0,0,0,0,0,0,0,0],[-eps^2*s*(-1+2*eps)*(2*eps*s+5*eps*
m2-s-2*m2)/m2/(m2+s)^2,eps^2*s*(-1+2*eps)*(-1+eps)*(3*eps*s+12*eps*m2+s-2*m2)/
m2/(m2+s)^2,0,0,0,0,0,eps^2*s*(-eps*s^2+2*eps^2*s^2-4*eps*m2*s+7*m2*s*eps^2+2*
m2^2-12*eps*m2^2+14*eps^2*m2^2)/m2/(m2+s)^2,2*eps^2*s*(-2+3*eps)*(4*eps*m2+eps
*s-m2)/m2/(m2+s)^2,0,0,0,0,0,0,0,0,0,0],[eps^3*s*(-1+2*eps)/m2/(m2+s),-3*eps^3
*s*(-1+2*eps)*(-1+eps)/m2/(m2+s),0,0,0,0,0,-eps^3*s*(2*eps*s-s-3*m2+5*eps*m2)/
m2/(m2+s),-2*eps^3*s*(-2+3*eps)/m2/(m2+s),0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,
0,0,-eps^4*s,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,-eps^3*s*(-1+2*eps),0,0,0
,0,0,0,0,0],[-eps^3*t*(s+2*m2)*(-1+2*eps)/m2/(m2-t)/(m2+s),-eps^2*s*(3*eps*t^2
-9*eps^2*t^2+6*eps^3*t^2-2*s*t+10*eps*s*t-14*t*eps^2*s+6*eps^3*s*t-2*m2*t+10*
eps*m2*t-14*m2*t*eps^2+6*m2*t*eps^3+eps*m2*s-3*m2*s*eps^2+eps*m2^2-3*eps^2*m2^
2)/t/m2/(m2-t)/(m2+s),0,0,-eps^2*s/t*(-1+3*eps)*(eps*t+eps*m2-2*t)/m2/(m2-t),-\
6*eps^3*s*(-1+3*eps)/(m2-t)/m2/t,0,-eps^3*s*t*(-eps*s-2*m2+2*eps*m2)/m2/(m2-t)
/(m2+s),-2*eps^3*s*t*(-2+3*eps)/m2/(m2-t)/(m2+s),0,0,eps^3*s*t*(t-eps*t+5*eps*
m2-2*m2)/(m2-t)/m2,2*eps^3*s*t*(-1+3*eps)/(m2-t)/m2,0,0,0,0,0,0],[-eps^2*(-1+2
*eps)*(eps*s+3*eps*m2-m2-s)/m2/(m2+s),-eps^2*s*(6*eps*t^2-18*eps^2*t^2+12*eps^
3*t^2-2*m2*t-2*s*t+10*eps*m2*t+10*eps*s*t-14*m2*t*eps^2-14*t*eps^2*s+6*m2*t*
eps^3+6*eps^3*s*t+eps*m2*s-3*m2*s*eps^2+eps*m2^2-3*eps^2*m2^2)/m2/(m2+s)/t^2,0
,0,-eps^2*s*(-1+3*eps)*(eps*t+eps*m2-2*t)/m2/t^2,-6*eps^3*s*(-1+3*eps)/m2/t^2,
0,-eps^3*s*(eps*s-s-5*m2+7*eps*m2)/m2/(m2+s),-4*eps^3*s*(-2+3*eps)/m2/(m2+s),0
,0,eps^3*s*(t-eps*t+3*eps*m2-m2)/m2,2*eps^3*s*(-1+3*eps)/m2,0,0,0,0,0,0],[0,0,
0,0,0,0,0,0,0,0,0,0,0,-eps^4*t,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*
(s+t),0,0,0,0],[0,2*(-1+eps)*eps^3/m2,-(-6*s^3+33*eps*s^3-54*eps^2*s^3+27*s^3*
eps^3+12*eps*m2*s^2-49*eps^2*s^2*m2+43*eps^3*m2*s^2-eps*m2^2*s+8*m2^2*s*eps^2-\
7*eps^3*m2^2*s-eps^2*m2^3+eps^3*m2^3)*eps/(m2-s)^3/m2,-6*(-9*eps^2*s^2-8*m2*s*
eps^2+eps^2*m2^2+3*eps*m2*s+9*eps*s^2-2*s^2)*eps*(-1+eps)/(m2-s)^3/m2,-(-4*eps
*t^3+17*eps^2*t^3-15*eps^3*t^3+6*s*t^2-37*t^2*eps*s+71*t^2*eps^2*s-42*t^2*eps^
3*s-6*m2*t^2+48*eps*m2*t^2-115*eps^2*t^2*m2+79*t^2*m2*eps^3-6*m2*s*t+36*eps*m2
*s*t-66*m2*t*eps^2*s+36*m2*t*eps^3*s+3*m2^2*t*eps^2-m2^2*t*eps^3+eps*m2^2*s-5*
m2^2*s*eps^2+6*eps^3*m2^2*s-eps^2*m2^3+eps^3*m2^3)*eps/(m2-t)^3/m2,-6*(12*t*
eps^2*s-20*m2*t*eps^2+3*eps^2*t^2-12*m2*s*eps^2+eps^2*m2^2-eps*t^2+10*eps*m2*s
-10*eps*s*t+13*eps*m2*t+2*s*t-2*m2*s-2*m2*t)*eps*(-1+eps)/(m2-t)^3/m2,0,0,0,0,
0,0,0,0,-(-eps*s*t+s*t+2*eps*m2*t+2*eps*m2*s)*eps^3/m2,(-1+3*eps)*(s+t)*eps^3/
m2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,eps^4*s^2*(m2-t),0,0],[s/t*eps^3*(-\
1+2*eps)*(2*t+s)/(m2-t)/(m2+s),s/t^2*eps^2*(-m2*s*t-m2*t^2+m2^2*t-s*t^2-2*s^2*
t+eps*m2*s^2+eps*m2^2*s+5*eps*m2*t^2-5*eps*m2^2*t+2*eps*m2*s*t+4*m2^2*t*eps^2-\
4*eps^2*t^2*m2-m2*t*eps^2*s+11*t^2*eps*s-22*t^2*eps^2*s+12*t^2*eps^3*s+10*eps*
s^2*t-14*t*eps^2*s^2+6*eps^3*s^2*t-3*eps^2*s^2*m2-3*m2^2*s*eps^2)/m2/(m2-t)/(
m2+s),-s/t*(-eps^2*m2^2+eps^3*m2^2-eps*m2*s-10*eps^3*m2*s+9*m2*s*eps^2-31*eps*
s^2-23*eps^3*s^2+48*eps^2*s^2+6*s^2)*eps/m2/(m2-s)^2,-6*s/t*(eps^2*m2-8*eps*s+
7*eps^2*s+2*s)*eps*(-1+eps)/m2/(m2-s)^2,s/t^2*(-1+3*eps)*(6*eps^2*t^2*m2-m2^2*
t*eps^2+m2^2*s*eps^2-2*m2*t*eps^2*s-5*eps^2*t^3-15*t^2*eps^2*s-eps*m2*s*t+21*t
^2*eps*s+eps*m2^2*t-5*eps*m2*t^2+4*eps*t^3-6*s*t^2)*eps/m2/(m2-t)^2,6*s/t^2*(-\
1+3*eps)*(m2*s*eps^2-m2*t*eps^2+3*t*eps^2*s+eps^2*t^2-6*eps*s*t+eps*m2*t-eps*t
^2+2*s*t)*eps/m2/(m2-t)^2,0,-s^2/t*eps^3*(2*eps*m2*s-eps*s*t-m2*s+s*t-3*m2^2+5
*m2*t+5*eps*m2^2-7*eps*m2*t)/m2/(m2-t)/(m2+s),-2*s^2/t*eps^3*(-2+3*eps)*(-2*t+
m2)/m2/(m2-t)/(m2+s),-s^2/t*eps^4,0,-s^2*eps^3*(t-eps*t+5*eps*m2-2*m2)/(m2-t)/
m2,-2*s^2*eps^3*(-1+3*eps)/(m2-t)/m2,-eps^4*s,s/t*eps^3*(eps*m2*s+eps*m2*t+eps
*s*t-s*t)/m2,s/t*(-1+3*eps)*(s+t)*eps^3/m2,0,eps^4*s^2,0],[1/2*eps*(-1+2*eps)*
(eps*m2^2*s^3+eps*m2*s^4+eps*s^4*t+eps^2*m2^2*s^3+eps^2*m2*s^4+4*m2^2*t^3+3*
eps*m2^2*s^2*t-14*eps*m2^2*t^2*s-2*t^3*m2*s*eps^2+10*s^2*t^2*eps*m2-32*s^2*t^2
*m2*eps^2+20*s^2*t^2*eps^3*m2+18*s*t^2*eps^2*m2^2-8*s*t^2*eps^3*m2^2+6*eps^3*s
^3*t*m2+4*eps^3*s^2*t*m2^2-8*eps^2*s^3*t*m2-5*eps^2*s^2*t*m2^2+4*eps*s^3*t*m2+
2*m2*t^2*s^2+2*t^3*m2*s+4*t^2*m2^2*s+20*eps^2*m2^2*t^3-16*eps*m2^2*t^3+4*t^3*
eps*s^2-4*t^3*eps^3*s^2-8*t^3*eps^3*m2^2+8*s^3*t^2*eps-12*s^3*t^2*eps^2+4*s^3*
t^2*eps^3+2*eps^3*s^4*t-3*eps^2*s^4*t)/s/m2/(m2+s)^2/(-1+eps)/t^2,-1/2*eps*(-
m2^3*s^3*t+m2^2*s^3*t^2-m2^3*s^2*t^2-eps*m2^3*s^4-eps*m2*s^6+t^3*s^4+3*s^5*t^2
+2*s^6*t-s^3*t*eps^3*m2^3+34*s^4*t*m2^2*eps^2-4*s^3*t*eps^4*m2^3+26*s^5*t*m2*
eps^4+10*s^4*t*m2^2*eps^4-39*s^4*t*eps^3*m2^2-72*s^5*t*eps^3*m2+3*s^3*t*eps^2*
m2^3+65*s^5*t*eps^2*m2-22*s^5*t*eps*m2+3*s^3*t*eps*m2^3-5*s^4*t*eps*m2^2+3*t^2
*s^2*eps*m2^3+3*t^2*s^2*eps^2*m2^3-3*t^2*s^2*eps^3*m2^3-2*t^2*s^2*eps^4*m2^3+
43*t^2*s^3*m2^2*eps^2-28*t^2*s^3*eps^3*m2^2-24*t^2*s^3*m2^2*eps^4+20*t^2*s^3*
m2^2*eps^5-83*t^2*s^4*eps^3*m2-12*t^2*s^4*m2*eps^4+28*t^2*s^4*m2*eps^5-12*t^2*
s^3*eps*m2^2-118*s^2*t^3*eps^3*m2^2+380*s^3*t^3*eps^3*m2-4*s*t^3*eps^2*m2^3-\
128*s^3*t^3*eps^2*m2+113*s^2*t^3*m2^2*eps^2-39*t^2*s^4*eps*m2+101*t^2*s^4*eps^
2*m2-90*t^4*eps^2*s^2*m2+104*t^4*m2^2*s*eps^2+152*s^3*t^3*m2*eps^5-8*s^2*t^3*
m2^2*eps^5+8*s^3*t^3*eps*m2-2*s*t^3*eps*m2^3-48*s^2*t^3*eps*m2^2+10*s*t^3*eps^
3*m2^3-4*s*t^3*eps^4*m2^3-412*s^3*t^3*m2*eps^4+56*s^2*t^3*m2^2*eps^4+56*t^4*m2
*s^2*eps^5-8*t^4*m2^2*s*eps^5+18*t^4*eps*m2*s^2-42*t^4*eps*m2^2*s-168*t^4*m2*s
^2*eps^4+56*t^4*m2^2*s*eps^4-114*t^4*eps^3*m2^2*s+186*t^4*eps^3*m2*s^2+3*m2*s^
5*t+5*t^3*m2^2*s^2+5*m2*s^4*t^2-2*m2*s^2*t^4+4*t^4*m2^2*s-2*eps*m2^2*s^5+4*t^4
*eps*s^3+5*eps^2*m2*s^6-6*eps^3*m2*s^6+10*eps^2*m2^2*s^5-12*eps^3*m2^2*s^5+5*
eps^2*m2^3*s^4-6*eps^3*m2^3*s^4-14*s^6*t*eps-34*s^6*t*eps^3+12*s^6*t*eps^4+34*
s^6*t*eps^2-24*t^2*s^5*eps+61*t^2*s^5*eps^2-58*t^2*s^5*eps^3+10*t^2*s^5*eps^4+
8*t^2*s^5*eps^5+25*s^4*t^3*eps^2-12*s^4*t^3*eps-2*s^4*t^3*eps^3+16*s^4*t^3*eps
^5-28*s^4*t^3*eps^4+4*t^4*s^3*eps^3+10*t^4*eps^3*m2^3-8*t^4*eps^5*s^3-4*t^4*
eps^4*m2^3+12*t^4*eps^4*s^3-12*t^4*eps^2*s^3-4*t^4*eps^2*m2^3-2*t^4*eps*m2^3)/
s^2/m2/(m2+s)^2/(-1+eps)/t^3,-1/2*(-eps*m2^2*s^4+m2^3*s^3*eps^4-eps^3*m2^2*s^4
-eps^2*m2^3*s^3+6*m2*s^5-6*s^5*t-6*s^4*t^2-eps*m2^2*s^3*t-16*eps^2*m2^2*t^3*s+
2*eps^2*m2^3*t^2*s+40*m2*t*eps^2*s^4+4*m2^2*t*eps^2*s^3-4*s^4*t*eps^3*m2-22*s^
4*t*m2*eps^4+10*s^4*t*m2*eps^5+9*s^3*t*eps^3*m2^2-12*s^3*t*m2^2*eps^4-4*s^3*t*
m2^2*eps^5-2*s^2*t*eps^3*m2^3+2*s^2*t*eps^5*m2^3+4*s*t^2*eps^3*m2^3-10*s*t^2*
eps^4*m2^3+4*s*t^2*eps^5*m2^3-36*s^3*t^2*m2*eps^4+13*s^2*t^2*m2^2*eps^4+10*s^2
*t^2*eps^3*m2^2-13*s^3*t^2*eps^3*m2+40*s^3*t^2*eps^2*m2-15*s^2*t^2*m2^2*eps^2-\
30*s^4*t*eps*m2+20*eps^5*t^3*m2*s^2-8*eps^5*t^3*m2^2*s+12*eps^4*t^3*m2^2*s-26*
eps^4*t^3*m2*s^2-32*eps^3*t^3*s^2*m2+12*eps^3*t^3*m2^2*s+20*s^3*t^2*m2*eps^5-8
*s^2*t^2*m2^2*eps^5-11*s^3*t^2*eps*m2-12*eps*t^3*m2*s^2+50*eps^2*t^3*m2*s^2+6*
s^4*m2*t-25*eps*m2*s^5-8*s^5*t*eps^5+4*eps^5*t^3*m2^3+2*eps^2*m2^3*t^3+4*t^3*
eps^3*m2^3-10*t^3*eps^4*m2^3+56*s^3*t^3*eps^4+15*t^2*s^4*eps^3+33*t^2*s^4*eps^
4-16*t^2*s^4*eps^5-56*s^3*t^3*eps^3+16*s^3*t^3*eps^2+37*t^2*s^4*eps-63*t^2*s^4
*eps^2-16*s^3*t^3*eps^5+43*s^5*t*eps-30*s^5*t*eps^4+109*s^5*t*eps^3-108*s^5*t*
eps^2-10*eps^4*m2^2*s^4+17*m2*s^5*eps^2+25*m2*s^5*eps^3-23*m2*s^5*eps^4+8*eps^
2*m2^2*s^4)/s^2/m2/(m2-s)^2/(-1+eps)/t^2,-3*(-6*eps*m2*s^4+12*eps*s^4*t+eps^2*
m2^2*s^3-eps^2*m2*s^4+eps^3*m2^2*s^3+2*m2*s^4-2*s^4*t-2*s^3*t^2+6*t^3*m2*s*eps
^2-4*s^2*t^2*eps*m2+5*s^2*t^2*m2*eps^2+19*s^2*t^2*eps^3*m2-2*s*t^2*eps^2*m2^2-\
6*s*t^2*eps^3*m2^2+4*eps^3*s^3*t*m2+2*eps^3*s^2*t*m2^2+6*eps^2*s^3*t*m2-8*eps*
s^3*t*m2-4*eps*m2*t^3*s+18*t^3*eps^3*m2*s-12*t^3*m2*s*eps^4-12*s^2*t^2*m2*eps^
4+4*s*t^2*m2^2*eps^4-6*eps^4*s^3*t*m2+2*eps^4*s^2*t*m2^2-2*eps^2*m2^2*t^3-20*t
^3*eps^3*s^2-6*t^3*eps^3*m2^2+10*s^3*t^2*eps-7*s^3*t^2*eps^2-13*s^3*t^2*eps^3+
10*eps^3*s^4*t-22*eps^2*s^4*t+2*m2*s^3*t+8*t^3*eps^2*s^2+8*t^3*eps^4*s^2+4*t^3
*m2^2*eps^4+8*s^3*t^2*eps^4+4*eps^4*s^4*t+7*eps^3*m2*s^4)/s^2/m2/(m2-s)^2/t^2,
-1/2*(6*t^4*s+6*s^2*t^3+21*eps^2*t^5-32*eps^3*t^5+15*eps^4*t^5-4*eps*t^5+t*eps
*m2^3*s-eps*m2^2*s^2*t-7*eps*m2^2*t^2*s-101*t^3*m2*s*eps^2+34*s^2*t^2*eps*m2-\
48*s^2*t^2*m2*eps^2-16*s^2*t^2*eps^3*m2+25*s*t^2*eps^2*m2^2-17*s*t^2*eps^3*m2^
2-6*eps^3*s^2*t*m2^2+5*eps^2*s^2*t*m2^2+43*eps*m2*t^3*s+104*t^3*eps^3*m2*s-106
*t^3*m2*s*eps^4+48*s^2*t^2*m2*eps^4+15*s*t^2*m2^2*eps^4-16*m2^2*t^2*s*eps^5-2*
t*eps^2*m2^3*s-3*t*eps^3*m2^3*s+4*t*eps^5*m2^3*s+76*t^3*m2*s*eps^5+eps*m2^3*t^
2-t^2*eps^3*m2^3+eps^2*m2^3*s^2-6*m2*t^2*s^2-6*t^3*m2*s+21*eps^2*m2^2*t^3-6*
eps*m2^2*t^3-51*t^3*eps*s^2-201*t^3*eps^3*s^2-4*t^3*eps^3*m2^2+156*t^3*eps^2*s
^2+90*t^3*eps^4*s^2-15*t^3*m2^2*eps^4-39*eps^2*m2*t^4-3*eps^2*m2^3*t^2-5*eps^3
*m2^3*s^2-3*t^4*m2*eps^4+37*t^4*eps^3*m2-49*t^4*eps*s+75*t^4*s*eps^4-172*t^4*
eps^3*s+3*t^2*eps^4*m2^3+142*t^4*s*eps^2+6*eps^4*m2^3*s^2+9*eps*m2*t^4)/t^3/m2
/(m2-t)^2/(-1+eps),-3*(-2*s*t^3-2*t^2*s^2-3*t^4*eps^4-5*t^4*eps^2+7*t^4*eps^3+
t*eps*m2^2*s+23*t^2*m2*s*eps^4-20*t^2*m2*s*eps^5-10*m2*s^2*t*eps+8*m2*s^2*t*
eps^2+20*m2*s^2*t*eps^3-24*m2*s^2*t*eps^4+4*m2^2*s*t*eps^5-12*eps*m2*s*t^2+21*
m2*t^2*eps^2*s-14*m2*t^2*eps^3*s-2*t*m2^2*s*eps^2-3*t*eps^3*m2^2*s+eps*t^4+eps
*m2^2*t^2+eps^2*m2^2*s^2-t^2*eps^3*m2^2+2*m2*s*t^2+2*m2*t*s^2-2*eps*m2*t^3+3*t
^2*m2^2*eps^4-5*eps^3*m2^2*s^2+6*eps^4*m2^2*s^2-15*t^3*s*eps^4+16*s^2*t^2*eps-\
45*s^2*t^2*eps^2+51*s^2*t^2*eps^3-18*s^2*t^2*eps^4+8*t^3*m2*eps^2-3*t^2*eps^2*
m2^2-6*t^3*m2*eps^3+15*t^3*eps*s-39*t^3*eps^2*s+41*t^3*eps^3*s)/t^3/m2/(m2-t)^
2/(-1+eps),-eps^2*(-1+2*eps)*(2*s+t+2*eps*t)/s,-1/2*eps*(-4*eps*m2^2*s^4+7*eps
^3*m2^2*s^4+2*eps^2*m2^3*s^3-4*m2^3*t^3+3*eps*m2^2*s^3*t+s^2*t^2*eps*m2^2-eps*
s^2*t*m2^3-4*eps^2*m2^2*t^3*s-68*eps^2*m2^3*t^2*s-18*m2*t*eps^2*s^4-17*m2^2*t*
eps^2*s^3+17*s^4*t*eps^3*m2-2*s^4*t*m2*eps^4+18*s^3*t*eps^3*m2^2+2*s^3*t*m2^2*
eps^4+3*s^2*t*eps^3*m2^3+48*s*t^2*eps^3*m2^3-8*s*t^2*eps^4*m2^3+4*s^3*t^2*m2*
eps^4+68*s^2*t^2*m2^2*eps^4-109*s^2*t^2*eps^3*m2^2+6*s^3*t^2*eps^3*m2-18*s^3*t
^2*eps^2*m2+40*s^2*t^2*m2^2*eps^2+5*s^4*t*eps*m2+12*eps^4*t^3*m2^2*s-24*eps^4*
t^3*m2*s^2+42*eps^3*t^3*s^2*m2-12*eps^3*t^3*m2^2*s+8*s^3*t^2*eps*m2+2*eps*t^3*
m2*s^2-20*eps^2*t^3*m2*s^2+4*m2^2*t^3*eps*s+32*s*t^2*eps*m2^3+4*eps^4*s^2*t*m2
^3-2*m2^3*t*eps^2*s^2-eps*m2*s^5-68*eps^2*m2^3*t^3+48*t^3*eps^3*m2^3-8*t^3*eps
^4*m2^3-8*s^3*t^3*eps^4+t^2*s^4*eps^3+12*s^3*t^3*eps^3-4*s^3*t^3*eps^2+t^2*s^4
*eps-2*t^2*s^4*eps^2+s^5*t*eps+2*s^5*t*eps^3-3*s^5*t*eps^2+m2*s^5*eps^2+2*m2*s
^5*eps^3+3*eps^2*m2^2*s^4-4*m2^3*s*t^2-3*eps*m2^3*s^3+32*eps*m2^3*t^3+5*m2^3*s
^3*eps^3)/s/m2/(m2+s)^2/(-1+eps)/t^2,-eps*(-2+3*eps)*(eps*m2^2*s^3+eps*m2*s^4-\
2*eps*s^4*t+eps^2*m2^2*s^3+eps^2*m2*s^4+2*m2^2*t^3-12*eps*m2^2*t^2*s-4*t^3*m2*
s*eps^2+2*s^2*t^2*eps*m2-22*s^2*t^2*m2*eps^2+20*s^2*t^2*eps^3*m2+14*s*t^2*eps^
2*m2^2-4*s*t^2*eps^3*m2^2+2*eps^3*s^3*t*m2+2*eps^3*s^2*t*m2^2+6*eps^2*s^3*t*m2
+2*eps^2*s^2*t*m2^2-2*eps*s^3*t*m2+4*t^3*eps^3*m2*s+2*t^2*m2^2*s+14*eps^2*m2^2
*t^3-12*eps*m2^2*t^3-4*t^3*eps^3*s^2-4*t^3*eps^3*m2^2-2*s^3*t^2*eps+2*s^3*t^2*
eps^2+4*eps^2*s^4*t+4*t^3*eps^2*s^2)/s/m2/(m2+s)^2/(-1+eps)/t^2,1/2*eps^3*(-4*
t^3*eps*s+4*m2*t^3+4*t^3*eps^2*s-4*eps*m2*t^3-5*s^2*t^2*eps+4*m2*s*t^2+t^2*s^2
+4*s^2*t^2*eps^2-4*eps*m2*s*t^2-3*eps*s^3*t+2*eps^2*s^3*t+s^3*t-m2*s^2*t*eps-
m2*t*s^2-m2*s^3-eps*m2*s^3)/s/(-1+eps)/t^2,eps^2*(-1+2*eps)*(2*eps*s^2+m2*s+m2
*t)/s,1/2*eps^2*s*(t^2-eps*t^2-2*eps*s*t+s*t-2*m2*t+4*eps*m2*t+2*m2*t*eps^2-2*
m2*s+4*eps*m2*s)/m2/t,eps^2*s*(-1+3*eps)*(2*eps*s+eps*t-s-t)/(-1+eps)/m2/t,1/2
*eps^3*(t^2-eps*t^2-3*eps*s*t+s*t-eps*m2*t-m2*t-m2*s-eps*m2*s+2*t*eps^2*s)/(-1
+eps)/t,1/2*eps^2*(s*t^3-2*t^3*eps*s+t^3*eps^2*s-eps*m2*t^3+t^3*m2*eps^2+t^2*s
^2-3*s^2*t^2*eps+2*s^2*t^2*eps^2-m2*s*t^2-2*eps*m2*s*t^2+5*m2*t^2*eps^2*s+2*m2
*t^2*eps^3*s+eps*m2^2*t^2+t^2*eps^2*m2^2+6*m2*s^2*t*eps^2-m2*s^2*t*eps-m2*t*s^
2+2*t*m2^2*s*eps^2+2*t*eps*m2^2*s+eps*m2^2*s^2+eps^2*m2^2*s^2)/(-1+eps)/m2/t^2
,1/2*eps^2*(s+t)*(-1+3*eps)*(2*eps*s*t+eps*m2*s+eps*t^2+eps*m2*t+m2*s-s*t-t^2+
m2*t)/(-1+eps)/m2/t^2,eps^4*s*(m2-t)*t,1/2*eps^3*s*(4*eps*t+m2-t),-1/2*eps^3*s
*(-1+2*eps)]]);
Uinv_C := Matrix(19, 19, [[1/2/eps^2/(-1+2*eps)/(-1+eps)*m2,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0],[0,-1/2/eps^2/(-1+2*eps)/(-1+eps)*m2,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0],[0,0,1/2/(-2+3*eps)/(-1+3*eps)/s/(-1+2*eps)/eps^2*m2*(7*eps*s+eps
*m2-2*s),-1/2/(-2+3*eps)/(-1+3*eps)/s/(-1+2*eps)/eps^2*(14*eps*m2*s+eps*s^2+
eps*m2^2-4*m2*s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,-1/12/(-2+3*eps)/(-1+3*
eps)/s/(-1+eps)/(-1+2*eps)/eps^2*m2*(eps^2*m2^2-10*m2*s*eps^2-23*eps^2*s^2-eps
*m2^2+27*eps*s^2+6*eps*m2*s-6*s^2),1/12/(-2+3*eps)/(-1+3*eps)/s/(-1+eps)/(-1+2
*eps)/eps^2*(-51*eps^2*s^2*m2-2*eps^2*s^3-12*m2^2*s*eps^2+eps^2*m2^3+57*eps*m2
*s^2+2*eps*s^3+6*eps*m2^2*s-12*m2*s^2-eps*m2^3),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
,[0,0,0,0,-1/2/(-2+3*eps)/(-1+3*eps)/(-1+2*eps)/eps^2*(eps*t+7*eps*m2-2*m2),1/
(-2+3*eps)/(-1+3*eps)/t/(-1+2*eps)/eps^2*(14*eps*m2*t+eps*t^2+eps*m2^2-4*m2*t)
,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,-1/6/(-2+3*eps)/(-1+3*eps)/(-1+eps)/(-1+2
*eps)/eps^2*(eps^2*t^2+14*m2*t*eps^2+eps^2*m2^2-eps*t^2-15*eps*m2*t+3*m2*t),-1
/6/(-2+3*eps)/(-1+3*eps)/(-1+eps)/t/(-1+2*eps)/eps^2*(-51*eps^2*t^2*m2-2*eps^2
*t^3-12*m2^2*t*eps^2+eps^2*m2^3+57*eps*m2*t^2+2*eps*t^3+6*eps*m2^2*t-12*m2*t^2
-eps*m2^3),0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1/4/eps^2/(-1+2*eps)^2,0,0,
0,0,0,0,0,0,0,0,0,0],[-1/2/eps^2/(-1+2*eps)/(-1+3*eps),-1/2/eps^2/(-1+2*eps)/(
-1+3*eps),0,0,0,0,0,-1/(-1+2*eps)/(-1+3*eps)/eps^2/s*(m2+s),-1/(-1+2*eps)/(-1+
3*eps)/eps^3/s*(4*eps*m2+eps*s-m2),0,0,0,0,0,0,0,0,0,0],[1/4*(-13*eps*m2+4*m2+
11*eps^2*m2+s-3*eps*s+2*eps^2*s)/(-2+3*eps)/(-1+3*eps)/(-1+eps)/(-1+2*eps)/eps
^2,1/4*(-10*eps*m2+18*eps^2*m2+2*eps*s-s)/(-2+3*eps)/(-1+3*eps)/(-1+2*eps)/eps
^2,0,0,0,0,0,1/2/(-1+2*eps)/(-1+3*eps)/eps^2/s/(-2+3*eps)*(m2+s)*(2*eps*s-s-3*
m2+5*eps*m2),1/2/(-1+2*eps)/(-1+3*eps)/eps^3/s/(-2+3*eps)*(-eps*s^2+2*eps^2*s^
2-4*eps*m2*s+7*m2*s*eps^2+2*m2^2-12*eps*m2^2+14*eps^2*m2^2),0,0,0,0,0,0,0,0,0,
0],[0,0,0,0,0,0,0,0,0,-1/eps^4/s,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,-1/
eps^3/s/(-1+2*eps),0,0,0,0,0,0,0,0],[-1/2/eps^3/s/(-1+2*eps),0,0,0,0,0,0,0,1/
eps^3/s/(-1+2*eps),0,0,1/eps^3/s/t/(-1+2*eps)*(m2-t),-1/eps^3/s/(-1+2*eps),0,0
,0,0,0,0],[1/4*(-t*eps^2+eps^2*s+9*eps^2*m2-9*eps*m2+2*eps*t-eps*s+2*m2-t)/(-1
+eps)/s/eps^3/(-1+2*eps)/(-1+3*eps),-1/4*(6*m2*t*eps^3-eps^2*t^2-14*m2*t*eps^2
-3*eps^2*m2^2+10*eps*m2*t+eps*t^2+eps*m2^2-2*m2*t)/(-1+eps)/(-1+2*eps)/(-1+3*
eps)/eps^3/t^2,0,0,-1/4*(3*eps^2*m2^2+12*m2*t*eps^2+eps^2*t^2-10*eps*m2*t-eps*
t^2-eps*m2^2+2*m2*t)/(-1+eps)/(-1+2*eps)/(-1+3*eps)/eps^3/t^2,1/2*(22*m2*t*eps
^2+eps^2*t^2+9*eps^2*m2^2-20*eps*m2*t-eps*t^2-3*eps*m2^2+4*m2*t)/(-1+eps)/(-1+
2*eps)/(-1+3*eps)/eps^3/t^2,0,1/2/(-1+2*eps)/(-1+3*eps)/eps^2/s*(m2+s),-1/2*(-
eps*t-eps*s+3*eps*m2+t-2*m2)/s/eps^3/(-1+2*eps)/(-1+3*eps),0,0,-1/2/eps^3/s/t/
(-1+3*eps)/(-1+2*eps)*(m2-t)*(t-eps*t+3*eps*m2-m2),1/2/eps^3/s/(-1+3*eps)/(-1+
2*eps)*(t-eps*t+5*eps*m2-2*m2),0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^
4/t,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/(s+t),0,0,0,0],[0,1/eps^2
/(s+t)/(-1+3*eps)*m2/(-1+2*eps),1/eps^2/(s+t)/(-1+3*eps)*m2/(-1+2*eps),-1/2/
eps^3/(s+t)/(-1+3*eps)*(3*eps*m2-eps*s+s)/(-1+2*eps),-1/2/eps^3/(s+t)/(-1+3*
eps)*(eps*m2+eps*t+2*eps*s-s)/(-1+2*eps),1/eps^3/(s+t)/(-1+3*eps)*(2*eps*m2*s+
eps*t^2+5*eps*m2*t+2*eps*s*t-m2*t-m2*s-s*t)/(-1+2*eps)/t,0,0,0,0,0,0,0,0,-1/
eps^4/(s+t)^2/(-1+3*eps)*(-eps*s*t+s*t+2*eps*m2*t+2*eps*m2*s),1/eps^3/(s+t)/(-\
1+3*eps)*m2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/eps^4/s^2/(m2-t),0,0],[0
,1/2/eps^4/s/t,-1/2/eps^4/s/t,1/2/eps^4/s/t,-1/2/eps^4/s/t,1/eps^4/s/t,0,0,-1/
eps^4/s/t,-1/eps^4/s/t,0,1/eps^4/s/t,0,-1/eps^4/s/t,3/eps^4/s/t,-1/eps^4/s/t,0
,1/eps^4/s^2,0],[1/2/eps^3/s^2/(-1+2*eps)/t*(-2*eps*t^2+eps*s^2-3*eps*s*t+s^2-
s*t-2*t^2)/(-1+eps),1/2*(-s^3*t+m2*s^3-2*t^2*s^2-3*m2*s^2*t*eps-m2*s^2*t*eps^2
-2*m2*s^2*t*eps^3+2*eps*m2*s*t^2+6*m2*t^2*eps^2*s-4*m2*t^2*eps^3*s-eps*m2*s^3+
2*m2*t*s^2+2*eps*m2*t^3+16*t^3*s*eps^4+4*s^2*t^2*eps+10*s^2*t^2*eps^2-28*s^2*t
^2*eps^3+16*s^2*t^2*eps^4+6*t^3*m2*eps^2-4*t^3*m2*eps^3-6*t^3*eps*s+26*t^3*eps
^2*s-36*t^3*eps^3*s+4*eps*s^3*t+eps^2*s^3*t+8*s^3*t*eps^4-4*s^3*eps^3*m2-14*
eps^3*s^3*t)/eps^4/s^3/(-1+2*eps)^2/t^2/(-1+eps),-1/2*(m2*s^3+2*m2*t*s^2-s^3*t
-2*t^2*s^2-eps*m2*s^3-4*eps*m2*t^3-2*s^3*eps^2*m2-6*m2*s^2*t*eps+2*m2*s^2*t*
eps^2+4*m2*s^2*t*eps^3-4*eps*m2*s*t^2-12*m2*t^2*eps^2*s+8*m2*t^2*eps^3*s+18*s^
2*t^2*eps-36*s^2*t^2*eps^2+16*s^2*t^2*eps^3-8*eps^2*s^3*t+5*eps*s^3*t-12*t^3*
m2*eps^2+8*t^3*m2*eps^3+8*t^3*eps*s-20*t^3*eps^2*s+8*t^3*eps^3*s+4*eps^3*s^3*t
)/eps^4/s^3/(-1+2*eps)^2/t^2/(-1+eps),1/2*(m2*s^3+2*m2*t*s^2-s^3*t-2*t^2*s^2-
eps*m2*s^3-6*eps*m2*t^3-2*s^3*eps^2*m2-7*m2*s^2*t*eps+3*m2*s^2*t*eps^2+6*m2*s^
2*t*eps^3-6*eps*m2*s*t^2-18*m2*t^2*eps^2*s+12*m2*t^2*eps^3*s+24*s^2*t^2*eps-62
*s^2*t^2*eps^2+28*s^2*t^2*eps^3-11*eps^2*s^3*t+5*eps*s^3*t-18*t^3*m2*eps^2+12*
t^3*m2*eps^3+14*t^3*eps*s-46*t^3*eps^2*s+20*t^3*eps^3*s+10*eps^3*s^3*t)/eps^4/
s^3/(-1+2*eps)^2/t^2/(-1+eps),1/2*(6*eps*t^2-4*eps^2*t^2+2*m2*t-2*t^2+2*t*eps^
2*s+2*m2*s*eps^2+2*eps*s*t+eps*m2*s-s*t+m2*s)/eps^4/s/(-1+2*eps)/t^2/(-1+eps),
-(6*eps*t^2-4*eps^2*t^2+2*m2*t-2*t^2+2*t*eps^2*s+6*m2*s*eps^2+2*eps*s*t+eps*m2
*s-s*t+m2*s)/eps^4/s/(-1+2*eps)/t^2/(-1+eps),-1/2/eps^3/s^2/(-1+2*eps)^2*(2*s+
t+2*eps*t),-1/eps^4/s^3/(-1+2*eps)*(-2*eps^2*t^2*m2-2*m2*t*eps^2*s+eps^2*s^2*
m2+eps^2*s^3+6*t*eps^2*s^2+2*t^2*eps^2*s+4*eps*m2*s*t+4*eps*m2*t^2+eps*m2*s^2+
eps*s^3-6*eps*s^2*t-2*t^2*eps*s-2*m2*s*t-2*m2*t^2)/t/(-1+eps),-(-11*s^2*t^2*
eps+9*s^2*t^2*eps^2-2*m2*t*s^2+2*m2*s^2*t*eps+2*t^2*s^2-4*m2*t^2*eps^2*s-4*t^3
*m2*eps^2+2*m2*s^2*t*eps^2+eps^2*s^3*t+6*t^3*eps^2*s-6*t^3*eps*s-eps*m2*s^3+4*
eps*m2*s*t^2+4*eps*m2*t^3+2*eps*s^3*t-m2*s^3+s^3*t)/eps^4/s^3/(-1+2*eps)/t^2/(
-1+eps),-(-10*s^2*t^2*eps+8*s^2*t^2*eps^2-2*m2*t*s^2+2*t^2*s^2-4*t^3*eps*s+4*
m2*t^3+4*t^3*eps^2*s-4*eps*m2*t^3+4*m2*s*t^2-4*eps*m2*s*t^2-3*eps*s^3*t+2*eps^
2*s^3*t+s^3*t-m2*s^3-eps*m2*s^3)/eps^4/s^3/(-1+2*eps)/t^2/(-1+eps),-2/eps^4/s^
3/(-1+2*eps)*(2*eps*s^2+m2*s+m2*t),(-5*eps*t^2+3*eps^2*t^2-2*m2*t+eps*m2*t+2*t
^2+m2*t*eps^2-eps*m2*s+eps*s*t-m2*s+s*t)/eps^4/s/(-1+2*eps)/t^2/(-1+eps),-1/
eps^3/s/(-1+2*eps)*(eps*t-3*s-t)/t/(-1+eps),-(-6*eps*t^2+4*eps^2*t^2-2*m2*t+2*
t^2-3*eps*s*t+s*t-m2*s-eps*m2*s+2*t*eps^2*s)/eps^4/s/(-1+2*eps)/t^2/(-1+eps),(
-25*t^2*eps*s-18*eps*t^3+10*t^2*eps^2*s+12*eps^2*t^3-9*m2*s*t-6*m2*t^2-3*eps*
m2*s*t+9*s*t^2+6*t^3-3*m2*s^2+3*s^2*t-9*eps*s^2*t-3*eps*m2*s^2)/eps^4/s/(-1+2*
eps)/(-1+eps)/t^2/(s+t),-(-6*eps*t^2+4*eps^2*t^2-2*m2*t+2*t^2-2*eps*s*t-eps*m2
*s-m2*s+s*t)/eps^4/s/(-1+2*eps)/t^2/(-1+eps),2/eps^3/s^2/(-1+2*eps)*t,1/eps^4/
s^2/(-1+2*eps)*(4*eps*t+m2-t),-2/eps^3/s/(-1+2*eps)]]);
I_C := Vector(19, [I_011100000,I_100110000,I_001110000,I_m101110000,
I_100100100,I_1m10100100,I_011011000,I_100111000,I_1m10111000,I_110111000,
I_011111000,I_111100100,I_1111m10100,I_110110100,I_101110100,I_1m11110100,
I_111111100,I_1111111m10,I_1111111m20]);
A_C := Matrix(19, 19, [[-omega_1-omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,-2*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3*omega_1-omega_4-4*
omega_7,-3*omega_1+3*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2*omega_1-2*
omega_7,-2*omega_1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,2*omega_4-4*omega_6
,6*omega_2-6*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,omega_4-omega_6,
omega_2-3*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,-2*omega_1,0,0,0,0,0
,0,0,0,0,0,0,0],[1/2*omega_4-1/2*omega_5,omega_4-omega_5,0,0,0,0,0,2*omega_1-
omega_4-3*omega_5,2*omega_1+omega_4-3*omega_5,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,
0,0,-omega_1+omega_4,-omega_1-omega_4,0,0,0,0,0,0,0,0,0,0],[0,1/2*omega_1-1/2*
omega_4,1/2*omega_1-1/2*omega_4,-omega_1+omega_4,0,0,0,omega_1-omega_4,omega_1
-omega_4,-2*omega_4,0,0,0,0,0,0,0,0,0],[-omega_4+omega_5,omega_1-omega_5,
omega_1+omega_4-2*omega_5,-2*omega_1-2*omega_4+4*omega_5,0,0,-1/4*omega_4+1/4*
omega_5,0,0,0,-omega_4-omega_5,0,0,0,0,0,0,0,0],[1/2*omega_4-1/2*omega_6,-1/2*
omega_2+1/2*omega_3,0,0,1/2*omega_2-1/2*omega_3,-3*omega_2+3*omega_3,0,omega_1
-omega_3-omega_4+omega_6,2*omega_1-2*omega_3-5*omega_4+5*omega_6,0,0,-omega_1+
omega_3+2*omega_4-4*omega_6,3*omega_4-3*omega_6,0,0,0,0,0,0],[0,omega_2-
omega_3,0,0,-omega_2+omega_3,4*omega_2-4*omega_3,0,-2*omega_1+2*omega_4,-2*
omega_1-2*omega_2+4*omega_4,0,0,2*omega_2-2*omega_4,-omega_1+omega_2+omega_3-3
*omega_4,0,0,0,0,0,0],[0,1/2*omega_2-1/2*omega_4,0,0,-1/2*omega_2+1/2*omega_4,
omega_2-omega_4,0,0,0,0,0,0,0,-2*omega_4,0,0,0,0,0],[0,0,0,-1/2*omega_1+1/2*
omega_2,1/2*omega_1-1/2*omega_2,-omega_1+omega_2,0,0,0,0,0,0,0,0,-2*omega_1-2*
omega_2+2*omega_3,omega_1+omega_2-omega_8,0,0,0],[0,-omega_1-omega_2+omega_3+
omega_4,-2*omega_1+omega_3+omega_7,3/2*omega_1+3/2*omega_2-3/2*omega_3-3/2*
omega_4,3/2*omega_1-1/2*omega_2-1/2*omega_3-3/2*omega_4+omega_6,-3*omega_1-3*
omega_2+3*omega_3+3*omega_4,0,0,0,0,0,0,0,0,-6*omega_1-6*omega_2+6*omega_3+6*
omega_4,3*omega_1+3*omega_2+omega_3-omega_4-4*omega_8,0,0,0],[-omega_4+omega_5
,-omega_2+2*omega_3+omega_4-2*omega_5,omega_2+omega_3-omega_4-omega_5,-omega_2
-2*omega_3+omega_4+2*omega_5,omega_2-omega_3-omega_4+omega_5,-2*omega_2+2*
omega_3+2*omega_4-2*omega_5,-1/2*omega_3+1/2*omega_5,-6*omega_2+6*omega_3+8*
omega_4-8*omega_5,2*omega_2+2*omega_3+8*omega_4-12*omega_5,6*omega_2-2*omega_3
-6*omega_4+2*omega_5,-6*omega_2+4*omega_3+6*omega_4-4*omega_5,-8*omega_4+8*
omega_5,-6*omega_4+6*omega_5,2*omega_2-2*omega_3-2*omega_4+2*omega_5,-6*
omega_2+6*omega_3+6*omega_4-6*omega_5,2*omega_2+2*omega_4-2*omega_8,-2*omega_1
+2*omega_3+2*omega_4-4*omega_6,-3*omega_2+omega_3+3*omega_4-omega_5,-2*omega_2
+2*omega_3+2*omega_4-2*omega_5],[omega_4-omega_5,omega_1+omega_2-2*omega_3-2*
omega_4+2*omega_5,2*omega_1-omega_2-omega_3-omega_4+omega_5,-3*omega_1+omega_2
+2*omega_3+2*omega_4-2*omega_5,-omega_2+omega_3+omega_4-omega_5,2*omega_2-2*
omega_3-2*omega_4+2*omega_5,1/2*omega_4-1/2*omega_5,2*omega_2-2*omega_3-8*
omega_4+8*omega_5,4*omega_1-2*omega_2-2*omega_3-12*omega_4+12*omega_5,4*
omega_1-6*omega_2+2*omega_3+2*omega_4-2*omega_5,-2*omega_1+2*omega_2-4*omega_4
+4*omega_5,8*omega_4-8*omega_5,6*omega_4-6*omega_5,-2*omega_2+2*omega_3+2*
omega_4-2*omega_5,6*omega_2-6*omega_3-6*omega_4+6*omega_5,-2*omega_2-2*omega_4
+2*omega_8,-2*omega_4+2*omega_6,-2*omega_1+omega_2+omega_3-3*omega_4+omega_5,-\
2*omega_4+2*omega_5],[omega_4-omega_6,-omega_1-omega_4+2*omega_5,-2*omega_1-
omega_2+3*omega_5,4*omega_1+omega_2+omega_4-6*omega_5,-omega_1+omega_5,2*
omega_1-2*omega_5,-1/4*omega_1+1/4*omega_3,-2*omega_3+2*omega_4-2*omega_5+2*
omega_6,-4*omega_1-2*omega_2+2*omega_4-6*omega_5+10*omega_6,-8*omega_1+2*
omega_2+4*omega_4+2*omega_5,4*omega_1-2*omega_3-2*omega_5,-2*omega_1+2*omega_2
+8*omega_5-8*omega_6,6*omega_5-6*omega_6,-2*omega_1+2*omega_5,6*omega_1+6*
omega_2-6*omega_3-6*omega_5,-2*omega_1-2*omega_2+2*omega_8,omega_1-omega_3,2*
omega_1-omega_3-omega_5,omega_2-omega_3-2*omega_5]]);
J_boundary_C := Vector(19, [-2+Complex(-2)*Pi*eps+Pi^2*eps^2+(16/3*zeta_3+
Complex(1/3)*Pi^3)*eps^3+(-1/60*Pi^4+Complex(16/3)*zeta_3*Pi)*eps^4,1+1/2*Pi^2
*eps^2-8/3*zeta_3*eps^3+7/40*Pi^4*eps^4,1+1/2*Pi^2*eps^2-8/3*zeta_3*eps^3+7/40
*Pi^4*eps^4,1+1/2*Pi^2*eps^2-8/3*zeta_3*eps^3+7/40*Pi^4*eps^4,1+1/2*Pi^2*eps^2
-8/3*zeta_3*eps^3+7/40*Pi^4*eps^4,0,4+Complex(8)*Pi*eps-26/3*Pi^2*eps^2+(-56/3
*zeta_3+Complex(-20/3)*Pi^3)*eps^3+(113/30*Pi^4+Complex(-112/3)*zeta_3*Pi)*eps
^4,0,0,0,0,0,0,0,0,0,1+Complex(2)*Pi*eps-13/6*Pi^2*eps^2+(-14/3*zeta_3+
Complex(-5/3)*Pi^3)*eps^3+(113/120*Pi^4+Complex(-28/3)*zeta_3*Pi)*eps^4,0,0])
;
alphabet_lst_C := [omega_1, omega_2, omega_3, omega_4, omega_5, omega_6, 
omega_7, omega_8];
alphabet_subs_lst_C := [omega_1 = ds/s, omega_2 = 1/t*dt, omega_3 = 1/(s+t)*ds
+1/(s+t)*dt, omega_4 = dm2/m2, omega_5 = 1/(m2+s)*ds+dm2/(m2+s), omega_6 = -1/
(m2-t)*dt+1/(m2-t)*dm2, omega_7 = -1/(m2-s)*ds+dm2/(m2-s), omega_8 = (m2-t)/(
m2*s+m2*t-s*t)*ds+(m2-s)/(m2*s+m2*t-s*t)*dt+dm2*(s+t)/(m2*s+m2*t-s*t)];
Mtilde_1_C := Matrix(19, 19, [[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,5,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,
2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,
0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[
0,0,0,0,0,0,0,4,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0
],[0,1/2,1/2,-1,0,0,0,1,1,2,0,0,0,0,0,0,0,0,0],[0,1,1,-2,0,0,0,0,0,0,2,0,0,0,0
,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-2,-4,0,0,2,3
,0,0,0,0,0,0],[0,1/2,0,0,-1/2,1,0,0,0,0,0,0,0,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,0,0],[0,-1,-1,3/2,1/2,-3,0,0,0,0,0,0,0,0,-6,5,0,0,0],[0,1,2,-3
,0,0,-1/2,0,4,4,-2,0,0,0,0,0,2,-2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0],[
0,-1,-3,5,-1,2,0,-2,-6,-6,2,0,0,-2,6,-2,0,1,2]]);


==> anc/topo_Ctilde_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <ctime>
#include <vector>
#include <ginac/ginac.h>

int main()
{

  try{

    using namespace GiNaC;

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("0.0112");
    ex t   = numeric("-0.002");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    ex r5 = sqrt((-t)*(mZ2)*(-4*s*(s+t)-t*mZ2));

    ex x_t = -t/s;
    ex z = numeric(1,2)/s/(s+t)*(-(2*s*(s+t)+mZ2*t)-r5);

    ex z1 = -numeric(1,2)/(1-x_t)*(2-x_t+sqrt(4*x_t-3*pow(x_t,2)));
    ex z2 = -numeric(1,2)/(1-x_t)*(2-x_t-sqrt(4*x_t-3*pow(x_t,2)));

    ex z3 = -numeric(1,2)/(1-x_t)*(2-3*x_t+sqrt(-4*x_t+5*pow(x_t,2)));
    ex z4 = -numeric(1,2)/(1-x_t)*(2-3*x_t-sqrt(-4*x_t+5*pow(x_t,2)));

    ex z5 = numeric(1,2)/pow(1-x_t,2)*(-2+4*x_t-3*pow(x_t,2)+x_t*sqrt(4-8*x_t+5*pow(x_t,2)));
    ex z6 = numeric(1,2)/pow(1-x_t,2)*(-2+4*x_t-3*pow(x_t,2)-x_t*sqrt(4-8*x_t+5*pow(x_t,2)));

    ex z7 = numeric(1,2)*(x_t-2+sqrt(-4*x_t+pow(x_t,2)));
    ex z8 = numeric(1,2)*(x_t-2-sqrt(-4*x_t+pow(x_t,2)));

    ex L_t = log(x_t);
    ex L_z = log(z);

    // ----------------------------------------------------------------------------------------------

    ex l_1 = 0;
    ex l_2 = pow(x_t,-1);
    ex l_3 = pow(z,-1);
    ex l_4 = z1*pow(z,-1);
    ex l_5 = z2*pow(z,-1);
    ex l_6 = z3*pow(z,-1);
    ex l_7 = z4*pow(z,-1);
    ex l_8 = z5*pow(z,-1);
    ex l_9 = z6*pow(z,-1);
    ex l_10 = z7*pow(z,-1);
    ex l_11 = z8*pow(z,-1);
    ex l_12 = pow(-1+x_t,-1)*pow(z,-1);
    ex l_13 = (-1+x_t)*pow(z,-1);
    ex l_14 = -pow(z,-1);
    ex G_1 = G(lst{l_10},1).evalf();
    ex G_2 = G(lst{l_11},1).evalf();
    ex G_3 = G(lst{l_12},1).evalf();
    ex G_4 = G(lst{l_13},1).evalf();
    ex G_5 = G(lst{l_14},1).evalf();
    ex G_6 = G(lst{l_2},1).evalf();
    ex G_7 = G(lst{l_3},1).evalf();
    ex G_8 = G(lst{l_4},1).evalf();
    ex G_9 = G(lst{l_5},1).evalf();
    ex G_10 = G(lst{l_6},1).evalf();
    ex G_11 = G(lst{l_7},1).evalf();
    ex G_12 = G(lst{l_1, l_10},1).evalf();
    ex G_13 = G(lst{l_1, l_11},1).evalf();
    ex G_14 = G(lst{l_1, l_12},1).evalf();
    ex G_15 = G(lst{l_1, l_13},1).evalf();
    ex G_16 = G(lst{l_1, l_14},1).evalf();
    ex G_17 = G(lst{l_1, l_2},1).evalf();
    ex G_18 = G(lst{l_1, l_3},1).evalf();
    ex G_19 = G(lst{l_1, l_4},1).evalf();
    ex G_20 = G(lst{l_1, l_5},1).evalf();
    ex G_21 = G(lst{l_1, l_6},1).evalf();
    ex G_22 = G(lst{l_1, l_7},1).evalf();
    ex G_23 = G(lst{l_10, l_10},1).evalf();
    ex G_24 = G(lst{l_10, l_11},1).evalf();
    ex G_25 = G(lst{l_10, l_14},1).evalf();
    ex G_26 = G(lst{l_10, l_6},1).evalf();
    ex G_27 = G(lst{l_10, l_7},1).evalf();
    ex G_28 = G(lst{l_11, l_10},1).evalf();
    ex G_29 = G(lst{l_11, l_11},1).evalf();
    ex G_30 = G(lst{l_11, l_14},1).evalf();
    ex G_31 = G(lst{l_11, l_6},1).evalf();
    ex G_32 = G(lst{l_11, l_7},1).evalf();
    ex G_33 = G(lst{l_12, l_10},1).evalf();
    ex G_34 = G(lst{l_12, l_11},1).evalf();
    ex G_35 = G(lst{l_12, l_12},1).evalf();
    ex G_36 = G(lst{l_12, l_13},1).evalf();
    ex G_37 = G(lst{l_12, l_14},1).evalf();
    ex G_38 = G(lst{l_12, l_3},1).evalf();
    ex G_39 = G(lst{l_12, l_4},1).evalf();
    ex G_40 = G(lst{l_12, l_5},1).evalf();
    ex G_41 = G(lst{l_13, l_10},1).evalf();
    ex G_42 = G(lst{l_13, l_11},1).evalf();
    ex G_43 = G(lst{l_13, l_12},1).evalf();
    ex G_44 = G(lst{l_13, l_13},1).evalf();
    ex G_45 = G(lst{l_13, l_14},1).evalf();
    ex G_46 = G(lst{l_13, l_3},1).evalf();
    ex G_47 = G(lst{l_13, l_4},1).evalf();
    ex G_48 = G(lst{l_13, l_5},1).evalf();
    ex G_49 = G(lst{l_14, l_10},1).evalf();
    ex G_50 = G(lst{l_14, l_11},1).evalf();
    ex G_51 = G(lst{l_14, l_12},1).evalf();
    ex G_52 = G(lst{l_14, l_13},1).evalf();
    ex G_53 = G(lst{l_14, l_14},1).evalf();
    ex G_54 = G(lst{l_14, l_3},1).evalf();
    ex G_55 = G(lst{l_14, l_4},1).evalf();
    ex G_56 = G(lst{l_14, l_5},1).evalf();
    ex G_57 = G(lst{l_14, l_6},1).evalf();
    ex G_58 = G(lst{l_14, l_7},1).evalf();
    ex G_59 = G(lst{l_2, l_2},1).evalf();
    ex G_60 = G(lst{l_3, l_12},1).evalf();
    ex G_61 = G(lst{l_3, l_13},1).evalf();
    ex G_62 = G(lst{l_3, l_14},1).evalf();
    ex G_63 = G(lst{l_3, l_3},1).evalf();
    ex G_64 = G(lst{l_4, l_12},1).evalf();
    ex G_65 = G(lst{l_4, l_13},1).evalf();
    ex G_66 = G(lst{l_4, l_14},1).evalf();
    ex G_67 = G(lst{l_4, l_4},1).evalf();
    ex G_68 = G(lst{l_4, l_5},1).evalf();
    ex G_69 = G(lst{l_5, l_12},1).evalf();
    ex G_70 = G(lst{l_5, l_13},1).evalf();
    ex G_71 = G(lst{l_5, l_14},1).evalf();
    ex G_72 = G(lst{l_5, l_4},1).evalf();
    ex G_73 = G(lst{l_5, l_5},1).evalf();
    ex G_74 = G(lst{l_6, l_10},1).evalf();
    ex G_75 = G(lst{l_6, l_11},1).evalf();
    ex G_76 = G(lst{l_6, l_14},1).evalf();
    ex G_77 = G(lst{l_6, l_6},1).evalf();
    ex G_78 = G(lst{l_6, l_7},1).evalf();
    ex G_79 = G(lst{l_7, l_10},1).evalf();
    ex G_80 = G(lst{l_7, l_11},1).evalf();
    ex G_81 = G(lst{l_7, l_14},1).evalf();
    ex G_82 = G(lst{l_7, l_6},1).evalf();
    ex G_83 = G(lst{l_7, l_7},1).evalf();
    ex G_84 = G(lst{l_8, l_12},1).evalf();
    ex G_85 = G(lst{l_8, l_13},1).evalf();
    ex G_86 = G(lst{l_8, l_14},1).evalf();
    ex G_87 = G(lst{l_8, l_6},1).evalf();
    ex G_88 = G(lst{l_8, l_7},1).evalf();
    ex G_89 = G(lst{l_9, l_12},1).evalf();
    ex G_90 = G(lst{l_9, l_13},1).evalf();
    ex G_91 = G(lst{l_9, l_14},1).evalf();
    ex G_92 = G(lst{l_9, l_6},1).evalf();
    ex G_93 = G(lst{l_9, l_7},1).evalf();
    ex G_94 = G(lst{l_1, l_1, l_10},1).evalf();
    ex G_95 = G(lst{l_1, l_1, l_11},1).evalf();
    ex G_96 = G(lst{l_1, l_1, l_12},1).evalf();
    ex G_97 = G(lst{l_1, l_1, l_13},1).evalf();
    ex G_98 = G(lst{l_1, l_1, l_14},1).evalf();
    ex G_99 = G(lst{l_1, l_1, l_2},1).evalf();
    ex G_100 = G(lst{l_1, l_1, l_4},1).evalf();
    ex G_101 = G(lst{l_1, l_1, l_5},1).evalf();
    ex G_102 = G(lst{l_1, l_1, l_6},1).evalf();
    ex G_103 = G(lst{l_1, l_1, l_7},1).evalf();
    ex G_104 = G(lst{l_1, l_10, l_10},1).evalf();
    ex G_105 = G(lst{l_1, l_10, l_11},1).evalf();
    ex G_106 = G(lst{l_1, l_10, l_14},1).evalf();
    ex G_107 = G(lst{l_1, l_10, l_6},1).evalf();
    ex G_108 = G(lst{l_1, l_10, l_7},1).evalf();
    ex G_109 = G(lst{l_1, l_11, l_10},1).evalf();
    ex G_110 = G(lst{l_1, l_11, l_11},1).evalf();
    ex G_111 = G(lst{l_1, l_11, l_14},1).evalf();
    ex G_112 = G(lst{l_1, l_11, l_6},1).evalf();
    ex G_113 = G(lst{l_1, l_11, l_7},1).evalf();
    ex G_114 = G(lst{l_1, l_12, l_10},1).evalf();
    ex G_115 = G(lst{l_1, l_12, l_11},1).evalf();
    ex G_116 = G(lst{l_1, l_12, l_12},1).evalf();
    ex G_117 = G(lst{l_1, l_12, l_13},1).evalf();
    ex G_118 = G(lst{l_1, l_12, l_14},1).evalf();
    ex G_119 = G(lst{l_1, l_12, l_4},1).evalf();
    ex G_120 = G(lst{l_1, l_12, l_5},1).evalf();
    ex G_121 = G(lst{l_1, l_13, l_10},1).evalf();
    ex G_122 = G(lst{l_1, l_13, l_11},1).evalf();
    ex G_123 = G(lst{l_1, l_13, l_12},1).evalf();
    ex G_124 = G(lst{l_1, l_13, l_13},1).evalf();
    ex G_125 = G(lst{l_1, l_13, l_14},1).evalf();
    ex G_126 = G(lst{l_1, l_13, l_4},1).evalf();
    ex G_127 = G(lst{l_1, l_13, l_5},1).evalf();
    ex G_128 = G(lst{l_1, l_14, l_10},1).evalf();
    ex G_129 = G(lst{l_1, l_14, l_11},1).evalf();
    ex G_130 = G(lst{l_1, l_14, l_12},1).evalf();
    ex G_131 = G(lst{l_1, l_14, l_13},1).evalf();
    ex G_132 = G(lst{l_1, l_14, l_14},1).evalf();
    ex G_133 = G(lst{l_1, l_14, l_4},1).evalf();
    ex G_134 = G(lst{l_1, l_14, l_5},1).evalf();
    ex G_135 = G(lst{l_1, l_14, l_6},1).evalf();
    ex G_136 = G(lst{l_1, l_14, l_7},1).evalf();
    ex G_137 = G(lst{l_1, l_2, l_2},1).evalf();
    ex G_138 = G(lst{l_1, l_3, l_12},1).evalf();
    ex G_139 = G(lst{l_1, l_3, l_13},1).evalf();
    ex G_140 = G(lst{l_1, l_4, l_14},1).evalf();
    ex G_141 = G(lst{l_1, l_4, l_4},1).evalf();
    ex G_142 = G(lst{l_1, l_4, l_5},1).evalf();
    ex G_143 = G(lst{l_1, l_5, l_14},1).evalf();
    ex G_144 = G(lst{l_1, l_5, l_4},1).evalf();
    ex G_145 = G(lst{l_1, l_5, l_5},1).evalf();
    ex G_146 = G(lst{l_1, l_6, l_10},1).evalf();
    ex G_147 = G(lst{l_1, l_6, l_11},1).evalf();
    ex G_148 = G(lst{l_1, l_6, l_14},1).evalf();
    ex G_149 = G(lst{l_1, l_6, l_6},1).evalf();
    ex G_150 = G(lst{l_1, l_6, l_7},1).evalf();
    ex G_151 = G(lst{l_1, l_7, l_10},1).evalf();
    ex G_152 = G(lst{l_1, l_7, l_11},1).evalf();
    ex G_153 = G(lst{l_1, l_7, l_14},1).evalf();
    ex G_154 = G(lst{l_1, l_7, l_6},1).evalf();
    ex G_155 = G(lst{l_1, l_7, l_7},1).evalf();
    ex G_156 = G(lst{l_1, l_8, l_12},1).evalf();
    ex G_157 = G(lst{l_1, l_8, l_13},1).evalf();
    ex G_158 = G(lst{l_1, l_8, l_14},1).evalf();
    ex G_159 = G(lst{l_1, l_8, l_6},1).evalf();
    ex G_160 = G(lst{l_1, l_8, l_7},1).evalf();
    ex G_161 = G(lst{l_1, l_9, l_12},1).evalf();
    ex G_162 = G(lst{l_1, l_9, l_13},1).evalf();
    ex G_163 = G(lst{l_1, l_9, l_14},1).evalf();
    ex G_164 = G(lst{l_1, l_9, l_6},1).evalf();
    ex G_165 = G(lst{l_1, l_9, l_7},1).evalf();
    ex G_166 = G(lst{l_10, l_1, l_10},1).evalf();
    ex G_167 = G(lst{l_10, l_1, l_11},1).evalf();
    ex G_168 = G(lst{l_10, l_1, l_14},1).evalf();
    ex G_169 = G(lst{l_10, l_1, l_6},1).evalf();
    ex G_170 = G(lst{l_10, l_1, l_7},1).evalf();
    ex G_171 = G(lst{l_10, l_10, l_10},1).evalf();
    ex G_172 = G(lst{l_10, l_10, l_11},1).evalf();
    ex G_173 = G(lst{l_10, l_10, l_14},1).evalf();
    ex G_174 = G(lst{l_10, l_10, l_6},1).evalf();
    ex G_175 = G(lst{l_10, l_10, l_7},1).evalf();
    ex G_176 = G(lst{l_10, l_11, l_10},1).evalf();
    ex G_177 = G(lst{l_10, l_11, l_11},1).evalf();
    ex G_178 = G(lst{l_10, l_11, l_14},1).evalf();
    ex G_179 = G(lst{l_10, l_11, l_6},1).evalf();
    ex G_180 = G(lst{l_10, l_11, l_7},1).evalf();
    ex G_181 = G(lst{l_10, l_14, l_10},1).evalf();
    ex G_182 = G(lst{l_10, l_14, l_11},1).evalf();
    ex G_183 = G(lst{l_10, l_14, l_14},1).evalf();
    ex G_184 = G(lst{l_10, l_14, l_6},1).evalf();
    ex G_185 = G(lst{l_10, l_14, l_7},1).evalf();
    ex G_186 = G(lst{l_10, l_6, l_10},1).evalf();
    ex G_187 = G(lst{l_10, l_6, l_11},1).evalf();
    ex G_188 = G(lst{l_10, l_6, l_14},1).evalf();
    ex G_189 = G(lst{l_10, l_6, l_6},1).evalf();
    ex G_190 = G(lst{l_10, l_6, l_7},1).evalf();
    ex G_191 = G(lst{l_10, l_7, l_10},1).evalf();
    ex G_192 = G(lst{l_10, l_7, l_11},1).evalf();
    ex G_193 = G(lst{l_10, l_7, l_14},1).evalf();
    ex G_194 = G(lst{l_10, l_7, l_6},1).evalf();
    ex G_195 = G(lst{l_10, l_7, l_7},1).evalf();
    ex G_196 = G(lst{l_11, l_1, l_10},1).evalf();
    ex G_197 = G(lst{l_11, l_1, l_11},1).evalf();
    ex G_198 = G(lst{l_11, l_1, l_14},1).evalf();
    ex G_199 = G(lst{l_11, l_1, l_6},1).evalf();
    ex G_200 = G(lst{l_11, l_1, l_7},1).evalf();
    ex G_201 = G(lst{l_11, l_10, l_10},1).evalf();
    ex G_202 = G(lst{l_11, l_10, l_11},1).evalf();
    ex G_203 = G(lst{l_11, l_10, l_14},1).evalf();
    ex G_204 = G(lst{l_11, l_10, l_6},1).evalf();
    ex G_205 = G(lst{l_11, l_10, l_7},1).evalf();
    ex G_206 = G(lst{l_11, l_11, l_10},1).evalf();
    ex G_207 = G(lst{l_11, l_11, l_11},1).evalf();
    ex G_208 = G(lst{l_11, l_11, l_14},1).evalf();
    ex G_209 = G(lst{l_11, l_11, l_6},1).evalf();
    ex G_210 = G(lst{l_11, l_11, l_7},1).evalf();
    ex G_211 = G(lst{l_11, l_14, l_10},1).evalf();
    ex G_212 = G(lst{l_11, l_14, l_11},1).evalf();
    ex G_213 = G(lst{l_11, l_14, l_14},1).evalf();
    ex G_214 = G(lst{l_11, l_14, l_6},1).evalf();
    ex G_215 = G(lst{l_11, l_14, l_7},1).evalf();
    ex G_216 = G(lst{l_11, l_6, l_10},1).evalf();
    ex G_217 = G(lst{l_11, l_6, l_11},1).evalf();
    ex G_218 = G(lst{l_11, l_6, l_14},1).evalf();
    ex G_219 = G(lst{l_11, l_6, l_6},1).evalf();
    ex G_220 = G(lst{l_11, l_6, l_7},1).evalf();
    ex G_221 = G(lst{l_11, l_7, l_10},1).evalf();
    ex G_222 = G(lst{l_11, l_7, l_11},1).evalf();
    ex G_223 = G(lst{l_11, l_7, l_14},1).evalf();
    ex G_224 = G(lst{l_11, l_7, l_6},1).evalf();
    ex G_225 = G(lst{l_11, l_7, l_7},1).evalf();
    ex G_226 = G(lst{l_12, l_1, l_10},1).evalf();
    ex G_227 = G(lst{l_12, l_1, l_11},1).evalf();
    ex G_228 = G(lst{l_12, l_1, l_12},1).evalf();
    ex G_229 = G(lst{l_12, l_1, l_13},1).evalf();
    ex G_230 = G(lst{l_12, l_1, l_14},1).evalf();
    ex G_231 = G(lst{l_12, l_1, l_4},1).evalf();
    ex G_232 = G(lst{l_12, l_1, l_5},1).evalf();
    ex G_233 = G(lst{l_12, l_1, l_6},1).evalf();
    ex G_234 = G(lst{l_12, l_1, l_7},1).evalf();
    ex G_235 = G(lst{l_12, l_10, l_10},1).evalf();
    ex G_236 = G(lst{l_12, l_10, l_11},1).evalf();
    ex G_237 = G(lst{l_12, l_10, l_14},1).evalf();
    ex G_238 = G(lst{l_12, l_10, l_6},1).evalf();
    ex G_239 = G(lst{l_12, l_10, l_7},1).evalf();
    ex G_240 = G(lst{l_12, l_11, l_10},1).evalf();
    ex G_241 = G(lst{l_12, l_11, l_11},1).evalf();
    ex G_242 = G(lst{l_12, l_11, l_14},1).evalf();
    ex G_243 = G(lst{l_12, l_11, l_6},1).evalf();
    ex G_244 = G(lst{l_12, l_11, l_7},1).evalf();
    ex G_245 = G(lst{l_12, l_12, l_10},1).evalf();
    ex G_246 = G(lst{l_12, l_12, l_11},1).evalf();
    ex G_247 = G(lst{l_12, l_12, l_12},1).evalf();
    ex G_248 = G(lst{l_12, l_12, l_13},1).evalf();
    ex G_249 = G(lst{l_12, l_12, l_14},1).evalf();
    ex G_250 = G(lst{l_12, l_12, l_4},1).evalf();
    ex G_251 = G(lst{l_12, l_12, l_5},1).evalf();
    ex G_252 = G(lst{l_12, l_13, l_10},1).evalf();
    ex G_253 = G(lst{l_12, l_13, l_11},1).evalf();
    ex G_254 = G(lst{l_12, l_13, l_12},1).evalf();
    ex G_255 = G(lst{l_12, l_13, l_13},1).evalf();
    ex G_256 = G(lst{l_12, l_13, l_14},1).evalf();
    ex G_257 = G(lst{l_12, l_13, l_4},1).evalf();
    ex G_258 = G(lst{l_12, l_13, l_5},1).evalf();
    ex G_259 = G(lst{l_12, l_14, l_10},1).evalf();
    ex G_260 = G(lst{l_12, l_14, l_11},1).evalf();
    ex G_261 = G(lst{l_12, l_14, l_12},1).evalf();
    ex G_262 = G(lst{l_12, l_14, l_13},1).evalf();
    ex G_263 = G(lst{l_12, l_14, l_14},1).evalf();
    ex G_264 = G(lst{l_12, l_14, l_4},1).evalf();
    ex G_265 = G(lst{l_12, l_14, l_5},1).evalf();
    ex G_266 = G(lst{l_12, l_14, l_6},1).evalf();
    ex G_267 = G(lst{l_12, l_14, l_7},1).evalf();
    ex G_268 = G(lst{l_12, l_3, l_12},1).evalf();
    ex G_269 = G(lst{l_12, l_3, l_13},1).evalf();
    ex G_270 = G(lst{l_12, l_4, l_14},1).evalf();
    ex G_271 = G(lst{l_12, l_4, l_4},1).evalf();
    ex G_272 = G(lst{l_12, l_4, l_5},1).evalf();
    ex G_273 = G(lst{l_12, l_5, l_14},1).evalf();
    ex G_274 = G(lst{l_12, l_5, l_4},1).evalf();
    ex G_275 = G(lst{l_12, l_5, l_5},1).evalf();
    ex G_276 = G(lst{l_12, l_8, l_12},1).evalf();
    ex G_277 = G(lst{l_12, l_8, l_13},1).evalf();
    ex G_278 = G(lst{l_12, l_8, l_14},1).evalf();
    ex G_279 = G(lst{l_12, l_8, l_6},1).evalf();
    ex G_280 = G(lst{l_12, l_8, l_7},1).evalf();
    ex G_281 = G(lst{l_12, l_9, l_12},1).evalf();
    ex G_282 = G(lst{l_12, l_9, l_13},1).evalf();
    ex G_283 = G(lst{l_12, l_9, l_14},1).evalf();
    ex G_284 = G(lst{l_12, l_9, l_6},1).evalf();
    ex G_285 = G(lst{l_12, l_9, l_7},1).evalf();
    ex G_286 = G(lst{l_13, l_1, l_10},1).evalf();
    ex G_287 = G(lst{l_13, l_1, l_11},1).evalf();
    ex G_288 = G(lst{l_13, l_1, l_12},1).evalf();
    ex G_289 = G(lst{l_13, l_1, l_13},1).evalf();
    ex G_290 = G(lst{l_13, l_1, l_14},1).evalf();
    ex G_291 = G(lst{l_13, l_1, l_4},1).evalf();
    ex G_292 = G(lst{l_13, l_1, l_5},1).evalf();
    ex G_293 = G(lst{l_13, l_1, l_6},1).evalf();
    ex G_294 = G(lst{l_13, l_1, l_7},1).evalf();
    ex G_295 = G(lst{l_13, l_10, l_10},1).evalf();
    ex G_296 = G(lst{l_13, l_10, l_11},1).evalf();
    ex G_297 = G(lst{l_13, l_10, l_14},1).evalf();
    ex G_298 = G(lst{l_13, l_10, l_6},1).evalf();
    ex G_299 = G(lst{l_13, l_10, l_7},1).evalf();
    ex G_300 = G(lst{l_13, l_11, l_10},1).evalf();
    ex G_301 = G(lst{l_13, l_11, l_11},1).evalf();
    ex G_302 = G(lst{l_13, l_11, l_14},1).evalf();
    ex G_303 = G(lst{l_13, l_11, l_6},1).evalf();
    ex G_304 = G(lst{l_13, l_11, l_7},1).evalf();
    ex G_305 = G(lst{l_13, l_12, l_10},1).evalf();
    ex G_306 = G(lst{l_13, l_12, l_11},1).evalf();
    ex G_307 = G(lst{l_13, l_12, l_12},1).evalf();
    ex G_308 = G(lst{l_13, l_12, l_13},1).evalf();
    ex G_309 = G(lst{l_13, l_12, l_14},1).evalf();
    ex G_310 = G(lst{l_13, l_12, l_4},1).evalf();
    ex G_311 = G(lst{l_13, l_12, l_5},1).evalf();
    ex G_312 = G(lst{l_13, l_13, l_10},1).evalf();
    ex G_313 = G(lst{l_13, l_13, l_11},1).evalf();
    ex G_314 = G(lst{l_13, l_13, l_12},1).evalf();
    ex G_315 = G(lst{l_13, l_13, l_13},1).evalf();
    ex G_316 = G(lst{l_13, l_13, l_14},1).evalf();
    ex G_317 = G(lst{l_13, l_13, l_4},1).evalf();
    ex G_318 = G(lst{l_13, l_13, l_5},1).evalf();
    ex G_319 = G(lst{l_13, l_14, l_10},1).evalf();
    ex G_320 = G(lst{l_13, l_14, l_11},1).evalf();
    ex G_321 = G(lst{l_13, l_14, l_12},1).evalf();
    ex G_322 = G(lst{l_13, l_14, l_13},1).evalf();
    ex G_323 = G(lst{l_13, l_14, l_14},1).evalf();
    ex G_324 = G(lst{l_13, l_14, l_4},1).evalf();
    ex G_325 = G(lst{l_13, l_14, l_5},1).evalf();
    ex G_326 = G(lst{l_13, l_14, l_6},1).evalf();
    ex G_327 = G(lst{l_13, l_14, l_7},1).evalf();
    ex G_328 = G(lst{l_13, l_3, l_12},1).evalf();
    ex G_329 = G(lst{l_13, l_3, l_13},1).evalf();
    ex G_330 = G(lst{l_13, l_4, l_14},1).evalf();
    ex G_331 = G(lst{l_13, l_4, l_4},1).evalf();
    ex G_332 = G(lst{l_13, l_4, l_5},1).evalf();
    ex G_333 = G(lst{l_13, l_5, l_14},1).evalf();
    ex G_334 = G(lst{l_13, l_5, l_4},1).evalf();
    ex G_335 = G(lst{l_13, l_5, l_5},1).evalf();
    ex G_336 = G(lst{l_13, l_8, l_12},1).evalf();
    ex G_337 = G(lst{l_13, l_8, l_13},1).evalf();
    ex G_338 = G(lst{l_13, l_8, l_14},1).evalf();
    ex G_339 = G(lst{l_13, l_8, l_6},1).evalf();
    ex G_340 = G(lst{l_13, l_8, l_7},1).evalf();
    ex G_341 = G(lst{l_13, l_9, l_12},1).evalf();
    ex G_342 = G(lst{l_13, l_9, l_13},1).evalf();
    ex G_343 = G(lst{l_13, l_9, l_14},1).evalf();
    ex G_344 = G(lst{l_13, l_9, l_6},1).evalf();
    ex G_345 = G(lst{l_13, l_9, l_7},1).evalf();
    ex G_346 = G(lst{l_14, l_1, l_10},1).evalf();
    ex G_347 = G(lst{l_14, l_1, l_11},1).evalf();
    ex G_348 = G(lst{l_14, l_1, l_12},1).evalf();
    ex G_349 = G(lst{l_14, l_1, l_13},1).evalf();
    ex G_350 = G(lst{l_14, l_1, l_14},1).evalf();
    ex G_351 = G(lst{l_14, l_1, l_4},1).evalf();
    ex G_352 = G(lst{l_14, l_1, l_5},1).evalf();
    ex G_353 = G(lst{l_14, l_1, l_6},1).evalf();
    ex G_354 = G(lst{l_14, l_1, l_7},1).evalf();
    ex G_355 = G(lst{l_14, l_10, l_10},1).evalf();
    ex G_356 = G(lst{l_14, l_10, l_11},1).evalf();
    ex G_357 = G(lst{l_14, l_10, l_14},1).evalf();
    ex G_358 = G(lst{l_14, l_10, l_6},1).evalf();
    ex G_359 = G(lst{l_14, l_10, l_7},1).evalf();
    ex G_360 = G(lst{l_14, l_11, l_10},1).evalf();
    ex G_361 = G(lst{l_14, l_11, l_11},1).evalf();
    ex G_362 = G(lst{l_14, l_11, l_14},1).evalf();
    ex G_363 = G(lst{l_14, l_11, l_6},1).evalf();
    ex G_364 = G(lst{l_14, l_11, l_7},1).evalf();
    ex G_365 = G(lst{l_14, l_12, l_10},1).evalf();
    ex G_366 = G(lst{l_14, l_12, l_11},1).evalf();
    ex G_367 = G(lst{l_14, l_12, l_12},1).evalf();
    ex G_368 = G(lst{l_14, l_12, l_13},1).evalf();
    ex G_369 = G(lst{l_14, l_12, l_14},1).evalf();
    ex G_370 = G(lst{l_14, l_12, l_4},1).evalf();
    ex G_371 = G(lst{l_14, l_12, l_5},1).evalf();
    ex G_372 = G(lst{l_14, l_13, l_10},1).evalf();
    ex G_373 = G(lst{l_14, l_13, l_11},1).evalf();
    ex G_374 = G(lst{l_14, l_13, l_12},1).evalf();
    ex G_375 = G(lst{l_14, l_13, l_13},1).evalf();
    ex G_376 = G(lst{l_14, l_13, l_14},1).evalf();
    ex G_377 = G(lst{l_14, l_13, l_4},1).evalf();
    ex G_378 = G(lst{l_14, l_13, l_5},1).evalf();
    ex G_379 = G(lst{l_14, l_14, l_10},1).evalf();
    ex G_380 = G(lst{l_14, l_14, l_11},1).evalf();
    ex G_381 = G(lst{l_14, l_14, l_12},1).evalf();
    ex G_382 = G(lst{l_14, l_14, l_13},1).evalf();
    ex G_383 = G(lst{l_14, l_14, l_14},1).evalf();
    ex G_384 = G(lst{l_14, l_14, l_4},1).evalf();
    ex G_385 = G(lst{l_14, l_14, l_5},1).evalf();
    ex G_386 = G(lst{l_14, l_14, l_6},1).evalf();
    ex G_387 = G(lst{l_14, l_14, l_7},1).evalf();
    ex G_388 = G(lst{l_14, l_3, l_12},1).evalf();
    ex G_389 = G(lst{l_14, l_3, l_13},1).evalf();
    ex G_390 = G(lst{l_14, l_4, l_14},1).evalf();
    ex G_391 = G(lst{l_14, l_4, l_4},1).evalf();
    ex G_392 = G(lst{l_14, l_4, l_5},1).evalf();
    ex G_393 = G(lst{l_14, l_5, l_14},1).evalf();
    ex G_394 = G(lst{l_14, l_5, l_4},1).evalf();
    ex G_395 = G(lst{l_14, l_5, l_5},1).evalf();
    ex G_396 = G(lst{l_14, l_6, l_10},1).evalf();
    ex G_397 = G(lst{l_14, l_6, l_11},1).evalf();
    ex G_398 = G(lst{l_14, l_6, l_14},1).evalf();
    ex G_399 = G(lst{l_14, l_6, l_6},1).evalf();
    ex G_400 = G(lst{l_14, l_6, l_7},1).evalf();
    ex G_401 = G(lst{l_14, l_7, l_10},1).evalf();
    ex G_402 = G(lst{l_14, l_7, l_11},1).evalf();
    ex G_403 = G(lst{l_14, l_7, l_14},1).evalf();
    ex G_404 = G(lst{l_14, l_7, l_6},1).evalf();
    ex G_405 = G(lst{l_14, l_7, l_7},1).evalf();
    ex G_406 = G(lst{l_14, l_8, l_12},1).evalf();
    ex G_407 = G(lst{l_14, l_8, l_13},1).evalf();
    ex G_408 = G(lst{l_14, l_8, l_14},1).evalf();
    ex G_409 = G(lst{l_14, l_8, l_6},1).evalf();
    ex G_410 = G(lst{l_14, l_8, l_7},1).evalf();
    ex G_411 = G(lst{l_14, l_9, l_12},1).evalf();
    ex G_412 = G(lst{l_14, l_9, l_13},1).evalf();
    ex G_413 = G(lst{l_14, l_9, l_14},1).evalf();
    ex G_414 = G(lst{l_14, l_9, l_6},1).evalf();
    ex G_415 = G(lst{l_14, l_9, l_7},1).evalf();
    ex G_416 = G(lst{l_2, l_1, l_2},1).evalf();
    ex G_417 = G(lst{l_2, l_2, l_2},1).evalf();
    ex G_418 = G(lst{l_3, l_1, l_10},1).evalf();
    ex G_419 = G(lst{l_3, l_1, l_11},1).evalf();
    ex G_420 = G(lst{l_3, l_1, l_12},1).evalf();
    ex G_421 = G(lst{l_3, l_1, l_13},1).evalf();
    ex G_422 = G(lst{l_3, l_1, l_14},1).evalf();
    ex G_423 = G(lst{l_3, l_1, l_4},1).evalf();
    ex G_424 = G(lst{l_3, l_1, l_5},1).evalf();
    ex G_425 = G(lst{l_3, l_12, l_10},1).evalf();
    ex G_426 = G(lst{l_3, l_12, l_11},1).evalf();
    ex G_427 = G(lst{l_3, l_12, l_12},1).evalf();
    ex G_428 = G(lst{l_3, l_12, l_13},1).evalf();
    ex G_429 = G(lst{l_3, l_12, l_14},1).evalf();
    ex G_430 = G(lst{l_3, l_12, l_4},1).evalf();
    ex G_431 = G(lst{l_3, l_12, l_5},1).evalf();
    ex G_432 = G(lst{l_3, l_13, l_10},1).evalf();
    ex G_433 = G(lst{l_3, l_13, l_11},1).evalf();
    ex G_434 = G(lst{l_3, l_13, l_12},1).evalf();
    ex G_435 = G(lst{l_3, l_13, l_13},1).evalf();
    ex G_436 = G(lst{l_3, l_13, l_14},1).evalf();
    ex G_437 = G(lst{l_3, l_13, l_4},1).evalf();
    ex G_438 = G(lst{l_3, l_13, l_5},1).evalf();
    ex G_439 = G(lst{l_3, l_14, l_12},1).evalf();
    ex G_440 = G(lst{l_3, l_14, l_13},1).evalf();
    ex G_441 = G(lst{l_3, l_3, l_12},1).evalf();
    ex G_442 = G(lst{l_3, l_3, l_13},1).evalf();
    ex G_443 = G(lst{l_4, l_1, l_10},1).evalf();
    ex G_444 = G(lst{l_4, l_1, l_11},1).evalf();
    ex G_445 = G(lst{l_4, l_1, l_12},1).evalf();
    ex G_446 = G(lst{l_4, l_1, l_13},1).evalf();
    ex G_447 = G(lst{l_4, l_1, l_14},1).evalf();
    ex G_448 = G(lst{l_4, l_1, l_4},1).evalf();
    ex G_449 = G(lst{l_4, l_1, l_5},1).evalf();
    ex G_450 = G(lst{l_4, l_1, l_6},1).evalf();
    ex G_451 = G(lst{l_4, l_1, l_7},1).evalf();
    ex G_452 = G(lst{l_4, l_12, l_10},1).evalf();
    ex G_453 = G(lst{l_4, l_12, l_11},1).evalf();
    ex G_454 = G(lst{l_4, l_12, l_13},1).evalf();
    ex G_455 = G(lst{l_4, l_12, l_14},1).evalf();
    ex G_456 = G(lst{l_4, l_13, l_10},1).evalf();
    ex G_457 = G(lst{l_4, l_13, l_11},1).evalf();
    ex G_458 = G(lst{l_4, l_13, l_12},1).evalf();
    ex G_459 = G(lst{l_4, l_13, l_14},1).evalf();
    ex G_460 = G(lst{l_4, l_14, l_10},1).evalf();
    ex G_461 = G(lst{l_4, l_14, l_11},1).evalf();
    ex G_462 = G(lst{l_4, l_14, l_12},1).evalf();
    ex G_463 = G(lst{l_4, l_14, l_13},1).evalf();
    ex G_464 = G(lst{l_4, l_14, l_14},1).evalf();
    ex G_465 = G(lst{l_4, l_14, l_4},1).evalf();
    ex G_466 = G(lst{l_4, l_14, l_5},1).evalf();
    ex G_467 = G(lst{l_4, l_14, l_6},1).evalf();
    ex G_468 = G(lst{l_4, l_14, l_7},1).evalf();
    ex G_469 = G(lst{l_4, l_4, l_14},1).evalf();
    ex G_470 = G(lst{l_4, l_4, l_4},1).evalf();
    ex G_471 = G(lst{l_4, l_4, l_5},1).evalf();
    ex G_472 = G(lst{l_4, l_5, l_14},1).evalf();
    ex G_473 = G(lst{l_4, l_5, l_4},1).evalf();
    ex G_474 = G(lst{l_4, l_5, l_5},1).evalf();
    ex G_475 = G(lst{l_5, l_1, l_10},1).evalf();
    ex G_476 = G(lst{l_5, l_1, l_11},1).evalf();
    ex G_477 = G(lst{l_5, l_1, l_12},1).evalf();
    ex G_478 = G(lst{l_5, l_1, l_13},1).evalf();
    ex G_479 = G(lst{l_5, l_1, l_14},1).evalf();
    ex G_480 = G(lst{l_5, l_1, l_4},1).evalf();
    ex G_481 = G(lst{l_5, l_1, l_5},1).evalf();
    ex G_482 = G(lst{l_5, l_1, l_6},1).evalf();
    ex G_483 = G(lst{l_5, l_1, l_7},1).evalf();
    ex G_484 = G(lst{l_5, l_12, l_10},1).evalf();
    ex G_485 = G(lst{l_5, l_12, l_11},1).evalf();
    ex G_486 = G(lst{l_5, l_12, l_13},1).evalf();
    ex G_487 = G(lst{l_5, l_12, l_14},1).evalf();
    ex G_488 = G(lst{l_5, l_13, l_10},1).evalf();
    ex G_489 = G(lst{l_5, l_13, l_11},1).evalf();
    ex G_490 = G(lst{l_5, l_13, l_12},1).evalf();
    ex G_491 = G(lst{l_5, l_13, l_14},1).evalf();
    ex G_492 = G(lst{l_5, l_14, l_10},1).evalf();
    ex G_493 = G(lst{l_5, l_14, l_11},1).evalf();
    ex G_494 = G(lst{l_5, l_14, l_12},1).evalf();
    ex G_495 = G(lst{l_5, l_14, l_13},1).evalf();
    ex G_496 = G(lst{l_5, l_14, l_14},1).evalf();
    ex G_497 = G(lst{l_5, l_14, l_4},1).evalf();
    ex G_498 = G(lst{l_5, l_14, l_5},1).evalf();
    ex G_499 = G(lst{l_5, l_14, l_6},1).evalf();
    ex G_500 = G(lst{l_5, l_14, l_7},1).evalf();
    ex G_501 = G(lst{l_5, l_4, l_14},1).evalf();
    ex G_502 = G(lst{l_5, l_4, l_4},1).evalf();
    ex G_503 = G(lst{l_5, l_4, l_5},1).evalf();
    ex G_504 = G(lst{l_5, l_5, l_14},1).evalf();
    ex G_505 = G(lst{l_5, l_5, l_4},1).evalf();
    ex G_506 = G(lst{l_5, l_5, l_5},1).evalf();
    ex G_507 = G(lst{l_6, l_1, l_10},1).evalf();
    ex G_508 = G(lst{l_6, l_1, l_11},1).evalf();
    ex G_509 = G(lst{l_6, l_1, l_14},1).evalf();
    ex G_510 = G(lst{l_6, l_1, l_6},1).evalf();
    ex G_511 = G(lst{l_6, l_1, l_7},1).evalf();
    ex G_512 = G(lst{l_6, l_10, l_10},1).evalf();
    ex G_513 = G(lst{l_6, l_10, l_11},1).evalf();
    ex G_514 = G(lst{l_6, l_10, l_14},1).evalf();
    ex G_515 = G(lst{l_6, l_11, l_10},1).evalf();
    ex G_516 = G(lst{l_6, l_11, l_11},1).evalf();
    ex G_517 = G(lst{l_6, l_11, l_14},1).evalf();
    ex G_518 = G(lst{l_6, l_14, l_10},1).evalf();
    ex G_519 = G(lst{l_6, l_14, l_11},1).evalf();
    ex G_520 = G(lst{l_6, l_14, l_14},1).evalf();
    ex G_521 = G(lst{l_6, l_14, l_6},1).evalf();
    ex G_522 = G(lst{l_6, l_14, l_7},1).evalf();
    ex G_523 = G(lst{l_6, l_6, l_10},1).evalf();
    ex G_524 = G(lst{l_6, l_6, l_11},1).evalf();
    ex G_525 = G(lst{l_6, l_6, l_14},1).evalf();
    ex G_526 = G(lst{l_6, l_6, l_6},1).evalf();
    ex G_527 = G(lst{l_6, l_6, l_7},1).evalf();
    ex G_528 = G(lst{l_6, l_7, l_10},1).evalf();
    ex G_529 = G(lst{l_6, l_7, l_11},1).evalf();
    ex G_530 = G(lst{l_6, l_7, l_14},1).evalf();
    ex G_531 = G(lst{l_6, l_7, l_6},1).evalf();
    ex G_532 = G(lst{l_6, l_7, l_7},1).evalf();
    ex G_533 = G(lst{l_7, l_1, l_10},1).evalf();
    ex G_534 = G(lst{l_7, l_1, l_11},1).evalf();
    ex G_535 = G(lst{l_7, l_1, l_14},1).evalf();
    ex G_536 = G(lst{l_7, l_1, l_6},1).evalf();
    ex G_537 = G(lst{l_7, l_1, l_7},1).evalf();
    ex G_538 = G(lst{l_7, l_10, l_10},1).evalf();
    ex G_539 = G(lst{l_7, l_10, l_11},1).evalf();
    ex G_540 = G(lst{l_7, l_10, l_14},1).evalf();
    ex G_541 = G(lst{l_7, l_11, l_10},1).evalf();
    ex G_542 = G(lst{l_7, l_11, l_11},1).evalf();
    ex G_543 = G(lst{l_7, l_11, l_14},1).evalf();
    ex G_544 = G(lst{l_7, l_14, l_10},1).evalf();
    ex G_545 = G(lst{l_7, l_14, l_11},1).evalf();
    ex G_546 = G(lst{l_7, l_14, l_14},1).evalf();
    ex G_547 = G(lst{l_7, l_14, l_6},1).evalf();
    ex G_548 = G(lst{l_7, l_14, l_7},1).evalf();
    ex G_549 = G(lst{l_7, l_6, l_10},1).evalf();
    ex G_550 = G(lst{l_7, l_6, l_11},1).evalf();
    ex G_551 = G(lst{l_7, l_6, l_14},1).evalf();
    ex G_552 = G(lst{l_7, l_6, l_6},1).evalf();
    ex G_553 = G(lst{l_7, l_6, l_7},1).evalf();
    ex G_554 = G(lst{l_7, l_7, l_10},1).evalf();
    ex G_555 = G(lst{l_7, l_7, l_11},1).evalf();
    ex G_556 = G(lst{l_7, l_7, l_14},1).evalf();
    ex G_557 = G(lst{l_7, l_7, l_6},1).evalf();
    ex G_558 = G(lst{l_7, l_7, l_7},1).evalf();
    ex G_559 = G(lst{l_8, l_1, l_12},1).evalf();
    ex G_560 = G(lst{l_8, l_1, l_13},1).evalf();
    ex G_561 = G(lst{l_8, l_1, l_14},1).evalf();
    ex G_562 = G(lst{l_8, l_1, l_6},1).evalf();
    ex G_563 = G(lst{l_8, l_1, l_7},1).evalf();
    ex G_564 = G(lst{l_8, l_12, l_12},1).evalf();
    ex G_565 = G(lst{l_8, l_12, l_13},1).evalf();
    ex G_566 = G(lst{l_8, l_12, l_14},1).evalf();
    ex G_567 = G(lst{l_8, l_13, l_12},1).evalf();
    ex G_568 = G(lst{l_8, l_13, l_13},1).evalf();
    ex G_569 = G(lst{l_8, l_13, l_14},1).evalf();
    ex G_570 = G(lst{l_8, l_14, l_12},1).evalf();
    ex G_571 = G(lst{l_8, l_14, l_13},1).evalf();
    ex G_572 = G(lst{l_8, l_14, l_6},1).evalf();
    ex G_573 = G(lst{l_8, l_14, l_7},1).evalf();
    ex G_574 = G(lst{l_8, l_6, l_14},1).evalf();
    ex G_575 = G(lst{l_8, l_6, l_6},1).evalf();
    ex G_576 = G(lst{l_8, l_6, l_7},1).evalf();
    ex G_577 = G(lst{l_8, l_7, l_14},1).evalf();
    ex G_578 = G(lst{l_8, l_7, l_6},1).evalf();
    ex G_579 = G(lst{l_8, l_7, l_7},1).evalf();
    ex G_580 = G(lst{l_8, l_8, l_12},1).evalf();
    ex G_581 = G(lst{l_8, l_8, l_13},1).evalf();
    ex G_582 = G(lst{l_8, l_8, l_14},1).evalf();
    ex G_583 = G(lst{l_8, l_8, l_6},1).evalf();
    ex G_584 = G(lst{l_8, l_8, l_7},1).evalf();
    ex G_585 = G(lst{l_8, l_9, l_12},1).evalf();
    ex G_586 = G(lst{l_8, l_9, l_13},1).evalf();
    ex G_587 = G(lst{l_8, l_9, l_14},1).evalf();
    ex G_588 = G(lst{l_8, l_9, l_6},1).evalf();
    ex G_589 = G(lst{l_8, l_9, l_7},1).evalf();
    ex G_590 = G(lst{l_9, l_1, l_12},1).evalf();
    ex G_591 = G(lst{l_9, l_1, l_13},1).evalf();
    ex G_592 = G(lst{l_9, l_1, l_14},1).evalf();
    ex G_593 = G(lst{l_9, l_1, l_6},1).evalf();
    ex G_594 = G(lst{l_9, l_1, l_7},1).evalf();
    ex G_595 = G(lst{l_9, l_12, l_12},1).evalf();
    ex G_596 = G(lst{l_9, l_12, l_13},1).evalf();
    ex G_597 = G(lst{l_9, l_12, l_14},1).evalf();
    ex G_598 = G(lst{l_9, l_13, l_12},1).evalf();
    ex G_599 = G(lst{l_9, l_13, l_13},1).evalf();
    ex G_600 = G(lst{l_9, l_13, l_14},1).evalf();
    ex G_601 = G(lst{l_9, l_14, l_12},1).evalf();
    ex G_602 = G(lst{l_9, l_14, l_13},1).evalf();
    ex G_603 = G(lst{l_9, l_14, l_6},1).evalf();
    ex G_604 = G(lst{l_9, l_14, l_7},1).evalf();
    ex G_605 = G(lst{l_9, l_6, l_14},1).evalf();
    ex G_606 = G(lst{l_9, l_6, l_6},1).evalf();
    ex G_607 = G(lst{l_9, l_6, l_7},1).evalf();
    ex G_608 = G(lst{l_9, l_7, l_14},1).evalf();
    ex G_609 = G(lst{l_9, l_7, l_6},1).evalf();
    ex G_610 = G(lst{l_9, l_7, l_7},1).evalf();
    ex G_611 = G(lst{l_9, l_8, l_12},1).evalf();
    ex G_612 = G(lst{l_9, l_8, l_13},1).evalf();
    ex G_613 = G(lst{l_9, l_8, l_14},1).evalf();
    ex G_614 = G(lst{l_9, l_8, l_6},1).evalf();
    ex G_615 = G(lst{l_9, l_8, l_7},1).evalf();
    ex G_616 = G(lst{l_9, l_9, l_12},1).evalf();
    ex G_617 = G(lst{l_9, l_9, l_13},1).evalf();
    ex G_618 = G(lst{l_9, l_9, l_14},1).evalf();
    ex G_619 = G(lst{l_9, l_9, l_6},1).evalf();
    ex G_620 = G(lst{l_9, l_9, l_7},1).evalf();
    ex G_621 = G(lst{l_1, l_1, l_1, l_10},1).evalf();
    ex G_622 = G(lst{l_1, l_1, l_1, l_11},1).evalf();
    ex G_623 = G(lst{l_1, l_1, l_1, l_12},1).evalf();
    ex G_624 = G(lst{l_1, l_1, l_1, l_13},1).evalf();
    ex G_625 = G(lst{l_1, l_1, l_1, l_14},1).evalf();
    ex G_626 = G(lst{l_1, l_1, l_1, l_4},1).evalf();
    ex G_627 = G(lst{l_1, l_1, l_1, l_5},1).evalf();
    ex G_628 = G(lst{l_1, l_1, l_1, l_6},1).evalf();
    ex G_629 = G(lst{l_1, l_1, l_1, l_7},1).evalf();
    ex G_630 = G(lst{l_1, l_1, l_10, l_10},1).evalf();
    ex G_631 = G(lst{l_1, l_1, l_10, l_11},1).evalf();
    ex G_632 = G(lst{l_1, l_1, l_10, l_14},1).evalf();
    ex G_633 = G(lst{l_1, l_1, l_10, l_6},1).evalf();
    ex G_634 = G(lst{l_1, l_1, l_10, l_7},1).evalf();
    ex G_635 = G(lst{l_1, l_1, l_11, l_10},1).evalf();
    ex G_636 = G(lst{l_1, l_1, l_11, l_11},1).evalf();
    ex G_637 = G(lst{l_1, l_1, l_11, l_14},1).evalf();
    ex G_638 = G(lst{l_1, l_1, l_11, l_6},1).evalf();
    ex G_639 = G(lst{l_1, l_1, l_11, l_7},1).evalf();
    ex G_640 = G(lst{l_1, l_1, l_12, l_10},1).evalf();
    ex G_641 = G(lst{l_1, l_1, l_12, l_11},1).evalf();
    ex G_642 = G(lst{l_1, l_1, l_12, l_12},1).evalf();
    ex G_643 = G(lst{l_1, l_1, l_12, l_13},1).evalf();
    ex G_644 = G(lst{l_1, l_1, l_12, l_14},1).evalf();
    ex G_645 = G(lst{l_1, l_1, l_12, l_4},1).evalf();
    ex G_646 = G(lst{l_1, l_1, l_12, l_5},1).evalf();
    ex G_647 = G(lst{l_1, l_1, l_13, l_10},1).evalf();
    ex G_648 = G(lst{l_1, l_1, l_13, l_11},1).evalf();
    ex G_649 = G(lst{l_1, l_1, l_13, l_12},1).evalf();
    ex G_650 = G(lst{l_1, l_1, l_13, l_13},1).evalf();
    ex G_651 = G(lst{l_1, l_1, l_13, l_14},1).evalf();
    ex G_652 = G(lst{l_1, l_1, l_13, l_4},1).evalf();
    ex G_653 = G(lst{l_1, l_1, l_13, l_5},1).evalf();
    ex G_654 = G(lst{l_1, l_1, l_14, l_10},1).evalf();
    ex G_655 = G(lst{l_1, l_1, l_14, l_11},1).evalf();
    ex G_656 = G(lst{l_1, l_1, l_14, l_12},1).evalf();
    ex G_657 = G(lst{l_1, l_1, l_14, l_13},1).evalf();
    ex G_658 = G(lst{l_1, l_1, l_14, l_14},1).evalf();
    ex G_659 = G(lst{l_1, l_1, l_14, l_4},1).evalf();
    ex G_660 = G(lst{l_1, l_1, l_14, l_5},1).evalf();
    ex G_661 = G(lst{l_1, l_1, l_14, l_6},1).evalf();
    ex G_662 = G(lst{l_1, l_1, l_14, l_7},1).evalf();
    ex G_663 = G(lst{l_1, l_1, l_2, l_2},1).evalf();
    ex G_664 = G(lst{l_1, l_1, l_4, l_14},1).evalf();
    ex G_665 = G(lst{l_1, l_1, l_4, l_4},1).evalf();
    ex G_666 = G(lst{l_1, l_1, l_4, l_5},1).evalf();
    ex G_667 = G(lst{l_1, l_1, l_5, l_14},1).evalf();
    ex G_668 = G(lst{l_1, l_1, l_5, l_4},1).evalf();
    ex G_669 = G(lst{l_1, l_1, l_5, l_5},1).evalf();
    ex G_670 = G(lst{l_1, l_1, l_6, l_10},1).evalf();
    ex G_671 = G(lst{l_1, l_1, l_6, l_11},1).evalf();
    ex G_672 = G(lst{l_1, l_1, l_6, l_14},1).evalf();
    ex G_673 = G(lst{l_1, l_1, l_6, l_6},1).evalf();
    ex G_674 = G(lst{l_1, l_1, l_6, l_7},1).evalf();
    ex G_675 = G(lst{l_1, l_1, l_7, l_10},1).evalf();
    ex G_676 = G(lst{l_1, l_1, l_7, l_11},1).evalf();
    ex G_677 = G(lst{l_1, l_1, l_7, l_14},1).evalf();
    ex G_678 = G(lst{l_1, l_1, l_7, l_6},1).evalf();
    ex G_679 = G(lst{l_1, l_1, l_7, l_7},1).evalf();
    ex G_680 = G(lst{l_1, l_1, l_8, l_12},1).evalf();
    ex G_681 = G(lst{l_1, l_1, l_8, l_13},1).evalf();
    ex G_682 = G(lst{l_1, l_1, l_8, l_14},1).evalf();
    ex G_683 = G(lst{l_1, l_1, l_8, l_6},1).evalf();
    ex G_684 = G(lst{l_1, l_1, l_8, l_7},1).evalf();
    ex G_685 = G(lst{l_1, l_1, l_9, l_12},1).evalf();
    ex G_686 = G(lst{l_1, l_1, l_9, l_13},1).evalf();
    ex G_687 = G(lst{l_1, l_1, l_9, l_14},1).evalf();
    ex G_688 = G(lst{l_1, l_1, l_9, l_6},1).evalf();
    ex G_689 = G(lst{l_1, l_1, l_9, l_7},1).evalf();
    ex G_690 = G(lst{l_1, l_10, l_1, l_10},1).evalf();
    ex G_691 = G(lst{l_1, l_10, l_1, l_11},1).evalf();
    ex G_692 = G(lst{l_1, l_10, l_1, l_14},1).evalf();
    ex G_693 = G(lst{l_1, l_10, l_1, l_6},1).evalf();
    ex G_694 = G(lst{l_1, l_10, l_1, l_7},1).evalf();
    ex G_695 = G(lst{l_1, l_10, l_10, l_10},1).evalf();
    ex G_696 = G(lst{l_1, l_10, l_10, l_11},1).evalf();
    ex G_697 = G(lst{l_1, l_10, l_10, l_14},1).evalf();
    ex G_698 = G(lst{l_1, l_10, l_10, l_6},1).evalf();
    ex G_699 = G(lst{l_1, l_10, l_10, l_7},1).evalf();
    ex G_700 = G(lst{l_1, l_10, l_11, l_10},1).evalf();
    ex G_701 = G(lst{l_1, l_10, l_11, l_11},1).evalf();
    ex G_702 = G(lst{l_1, l_10, l_11, l_14},1).evalf();
    ex G_703 = G(lst{l_1, l_10, l_11, l_6},1).evalf();
    ex G_704 = G(lst{l_1, l_10, l_11, l_7},1).evalf();
    ex G_705 = G(lst{l_1, l_10, l_14, l_10},1).evalf();
    ex G_706 = G(lst{l_1, l_10, l_14, l_11},1).evalf();
    ex G_707 = G(lst{l_1, l_10, l_14, l_14},1).evalf();
    ex G_708 = G(lst{l_1, l_10, l_14, l_6},1).evalf();
    ex G_709 = G(lst{l_1, l_10, l_14, l_7},1).evalf();
    ex G_710 = G(lst{l_1, l_10, l_6, l_10},1).evalf();
    ex G_711 = G(lst{l_1, l_10, l_6, l_11},1).evalf();
    ex G_712 = G(lst{l_1, l_10, l_6, l_14},1).evalf();
    ex G_713 = G(lst{l_1, l_10, l_6, l_6},1).evalf();
    ex G_714 = G(lst{l_1, l_10, l_6, l_7},1).evalf();
    ex G_715 = G(lst{l_1, l_10, l_7, l_10},1).evalf();
    ex G_716 = G(lst{l_1, l_10, l_7, l_11},1).evalf();
    ex G_717 = G(lst{l_1, l_10, l_7, l_14},1).evalf();
    ex G_718 = G(lst{l_1, l_10, l_7, l_6},1).evalf();
    ex G_719 = G(lst{l_1, l_10, l_7, l_7},1).evalf();
    ex G_720 = G(lst{l_1, l_11, l_1, l_10},1).evalf();
    ex G_721 = G(lst{l_1, l_11, l_1, l_11},1).evalf();
    ex G_722 = G(lst{l_1, l_11, l_1, l_14},1).evalf();
    ex G_723 = G(lst{l_1, l_11, l_1, l_6},1).evalf();
    ex G_724 = G(lst{l_1, l_11, l_1, l_7},1).evalf();
    ex G_725 = G(lst{l_1, l_11, l_10, l_10},1).evalf();
    ex G_726 = G(lst{l_1, l_11, l_10, l_11},1).evalf();
    ex G_727 = G(lst{l_1, l_11, l_10, l_14},1).evalf();
    ex G_728 = G(lst{l_1, l_11, l_10, l_6},1).evalf();
    ex G_729 = G(lst{l_1, l_11, l_10, l_7},1).evalf();
    ex G_730 = G(lst{l_1, l_11, l_11, l_10},1).evalf();
    ex G_731 = G(lst{l_1, l_11, l_11, l_11},1).evalf();
    ex G_732 = G(lst{l_1, l_11, l_11, l_14},1).evalf();
    ex G_733 = G(lst{l_1, l_11, l_11, l_6},1).evalf();
    ex G_734 = G(lst{l_1, l_11, l_11, l_7},1).evalf();
    ex G_735 = G(lst{l_1, l_11, l_14, l_10},1).evalf();
    ex G_736 = G(lst{l_1, l_11, l_14, l_11},1).evalf();
    ex G_737 = G(lst{l_1, l_11, l_14, l_14},1).evalf();
    ex G_738 = G(lst{l_1, l_11, l_14, l_6},1).evalf();
    ex G_739 = G(lst{l_1, l_11, l_14, l_7},1).evalf();
    ex G_740 = G(lst{l_1, l_11, l_6, l_10},1).evalf();
    ex G_741 = G(lst{l_1, l_11, l_6, l_11},1).evalf();
    ex G_742 = G(lst{l_1, l_11, l_6, l_14},1).evalf();
    ex G_743 = G(lst{l_1, l_11, l_6, l_6},1).evalf();
    ex G_744 = G(lst{l_1, l_11, l_6, l_7},1).evalf();
    ex G_745 = G(lst{l_1, l_11, l_7, l_10},1).evalf();
    ex G_746 = G(lst{l_1, l_11, l_7, l_11},1).evalf();
    ex G_747 = G(lst{l_1, l_11, l_7, l_14},1).evalf();
    ex G_748 = G(lst{l_1, l_11, l_7, l_6},1).evalf();
    ex G_749 = G(lst{l_1, l_11, l_7, l_7},1).evalf();
    ex G_750 = G(lst{l_1, l_12, l_1, l_10},1).evalf();
    ex G_751 = G(lst{l_1, l_12, l_1, l_11},1).evalf();
    ex G_752 = G(lst{l_1, l_12, l_1, l_12},1).evalf();
    ex G_753 = G(lst{l_1, l_12, l_1, l_13},1).evalf();
    ex G_754 = G(lst{l_1, l_12, l_1, l_14},1).evalf();
    ex G_755 = G(lst{l_1, l_12, l_1, l_4},1).evalf();
    ex G_756 = G(lst{l_1, l_12, l_1, l_5},1).evalf();
    ex G_757 = G(lst{l_1, l_12, l_1, l_6},1).evalf();
    ex G_758 = G(lst{l_1, l_12, l_1, l_7},1).evalf();
    ex G_759 = G(lst{l_1, l_12, l_10, l_10},1).evalf();
    ex G_760 = G(lst{l_1, l_12, l_10, l_11},1).evalf();
    ex G_761 = G(lst{l_1, l_12, l_10, l_14},1).evalf();
    ex G_762 = G(lst{l_1, l_12, l_10, l_6},1).evalf();
    ex G_763 = G(lst{l_1, l_12, l_10, l_7},1).evalf();
    ex G_764 = G(lst{l_1, l_12, l_11, l_10},1).evalf();
    ex G_765 = G(lst{l_1, l_12, l_11, l_11},1).evalf();
    ex G_766 = G(lst{l_1, l_12, l_11, l_14},1).evalf();
    ex G_767 = G(lst{l_1, l_12, l_11, l_6},1).evalf();
    ex G_768 = G(lst{l_1, l_12, l_11, l_7},1).evalf();
    ex G_769 = G(lst{l_1, l_12, l_12, l_10},1).evalf();
    ex G_770 = G(lst{l_1, l_12, l_12, l_11},1).evalf();
    ex G_771 = G(lst{l_1, l_12, l_12, l_12},1).evalf();
    ex G_772 = G(lst{l_1, l_12, l_12, l_13},1).evalf();
    ex G_773 = G(lst{l_1, l_12, l_12, l_14},1).evalf();
    ex G_774 = G(lst{l_1, l_12, l_12, l_4},1).evalf();
    ex G_775 = G(lst{l_1, l_12, l_12, l_5},1).evalf();
    ex G_776 = G(lst{l_1, l_12, l_13, l_10},1).evalf();
    ex G_777 = G(lst{l_1, l_12, l_13, l_11},1).evalf();
    ex G_778 = G(lst{l_1, l_12, l_13, l_12},1).evalf();
    ex G_779 = G(lst{l_1, l_12, l_13, l_13},1).evalf();
    ex G_780 = G(lst{l_1, l_12, l_13, l_14},1).evalf();
    ex G_781 = G(lst{l_1, l_12, l_13, l_4},1).evalf();
    ex G_782 = G(lst{l_1, l_12, l_13, l_5},1).evalf();
    ex G_783 = G(lst{l_1, l_12, l_14, l_10},1).evalf();
    ex G_784 = G(lst{l_1, l_12, l_14, l_11},1).evalf();
    ex G_785 = G(lst{l_1, l_12, l_14, l_12},1).evalf();
    ex G_786 = G(lst{l_1, l_12, l_14, l_13},1).evalf();
    ex G_787 = G(lst{l_1, l_12, l_14, l_14},1).evalf();
    ex G_788 = G(lst{l_1, l_12, l_14, l_4},1).evalf();
    ex G_789 = G(lst{l_1, l_12, l_14, l_5},1).evalf();
    ex G_790 = G(lst{l_1, l_12, l_14, l_6},1).evalf();
    ex G_791 = G(lst{l_1, l_12, l_14, l_7},1).evalf();
    ex G_792 = G(lst{l_1, l_12, l_4, l_14},1).evalf();
    ex G_793 = G(lst{l_1, l_12, l_4, l_4},1).evalf();
    ex G_794 = G(lst{l_1, l_12, l_4, l_5},1).evalf();
    ex G_795 = G(lst{l_1, l_12, l_5, l_14},1).evalf();
    ex G_796 = G(lst{l_1, l_12, l_5, l_4},1).evalf();
    ex G_797 = G(lst{l_1, l_12, l_5, l_5},1).evalf();
    ex G_798 = G(lst{l_1, l_12, l_8, l_12},1).evalf();
    ex G_799 = G(lst{l_1, l_12, l_8, l_13},1).evalf();
    ex G_800 = G(lst{l_1, l_12, l_8, l_14},1).evalf();
    ex G_801 = G(lst{l_1, l_12, l_8, l_6},1).evalf();
    ex G_802 = G(lst{l_1, l_12, l_8, l_7},1).evalf();
    ex G_803 = G(lst{l_1, l_12, l_9, l_12},1).evalf();
    ex G_804 = G(lst{l_1, l_12, l_9, l_13},1).evalf();
    ex G_805 = G(lst{l_1, l_12, l_9, l_14},1).evalf();
    ex G_806 = G(lst{l_1, l_12, l_9, l_6},1).evalf();
    ex G_807 = G(lst{l_1, l_12, l_9, l_7},1).evalf();
    ex G_808 = G(lst{l_1, l_13, l_1, l_10},1).evalf();
    ex G_809 = G(lst{l_1, l_13, l_1, l_11},1).evalf();
    ex G_810 = G(lst{l_1, l_13, l_1, l_12},1).evalf();
    ex G_811 = G(lst{l_1, l_13, l_1, l_13},1).evalf();
    ex G_812 = G(lst{l_1, l_13, l_1, l_14},1).evalf();
    ex G_813 = G(lst{l_1, l_13, l_1, l_4},1).evalf();
    ex G_814 = G(lst{l_1, l_13, l_1, l_5},1).evalf();
    ex G_815 = G(lst{l_1, l_13, l_1, l_6},1).evalf();
    ex G_816 = G(lst{l_1, l_13, l_1, l_7},1).evalf();
    ex G_817 = G(lst{l_1, l_13, l_10, l_10},1).evalf();
    ex G_818 = G(lst{l_1, l_13, l_10, l_11},1).evalf();
    ex G_819 = G(lst{l_1, l_13, l_10, l_14},1).evalf();
    ex G_820 = G(lst{l_1, l_13, l_10, l_6},1).evalf();
    ex G_821 = G(lst{l_1, l_13, l_10, l_7},1).evalf();
    ex G_822 = G(lst{l_1, l_13, l_11, l_10},1).evalf();
    ex G_823 = G(lst{l_1, l_13, l_11, l_11},1).evalf();
    ex G_824 = G(lst{l_1, l_13, l_11, l_14},1).evalf();
    ex G_825 = G(lst{l_1, l_13, l_11, l_6},1).evalf();
    ex G_826 = G(lst{l_1, l_13, l_11, l_7},1).evalf();
    ex G_827 = G(lst{l_1, l_13, l_12, l_10},1).evalf();
    ex G_828 = G(lst{l_1, l_13, l_12, l_11},1).evalf();
    ex G_829 = G(lst{l_1, l_13, l_12, l_12},1).evalf();
    ex G_830 = G(lst{l_1, l_13, l_12, l_13},1).evalf();
    ex G_831 = G(lst{l_1, l_13, l_12, l_14},1).evalf();
    ex G_832 = G(lst{l_1, l_13, l_12, l_4},1).evalf();
    ex G_833 = G(lst{l_1, l_13, l_12, l_5},1).evalf();
    ex G_834 = G(lst{l_1, l_13, l_13, l_10},1).evalf();
    ex G_835 = G(lst{l_1, l_13, l_13, l_11},1).evalf();
    ex G_836 = G(lst{l_1, l_13, l_13, l_12},1).evalf();
    ex G_837 = G(lst{l_1, l_13, l_13, l_13},1).evalf();
    ex G_838 = G(lst{l_1, l_13, l_13, l_14},1).evalf();
    ex G_839 = G(lst{l_1, l_13, l_13, l_4},1).evalf();
    ex G_840 = G(lst{l_1, l_13, l_13, l_5},1).evalf();
    ex G_841 = G(lst{l_1, l_13, l_14, l_10},1).evalf();
    ex G_842 = G(lst{l_1, l_13, l_14, l_11},1).evalf();
    ex G_843 = G(lst{l_1, l_13, l_14, l_12},1).evalf();
    ex G_844 = G(lst{l_1, l_13, l_14, l_13},1).evalf();
    ex G_845 = G(lst{l_1, l_13, l_14, l_14},1).evalf();
    ex G_846 = G(lst{l_1, l_13, l_14, l_4},1).evalf();
    ex G_847 = G(lst{l_1, l_13, l_14, l_5},1).evalf();
    ex G_848 = G(lst{l_1, l_13, l_14, l_6},1).evalf();
    ex G_849 = G(lst{l_1, l_13, l_14, l_7},1).evalf();
    ex G_850 = G(lst{l_1, l_13, l_4, l_14},1).evalf();
    ex G_851 = G(lst{l_1, l_13, l_4, l_4},1).evalf();
    ex G_852 = G(lst{l_1, l_13, l_4, l_5},1).evalf();
    ex G_853 = G(lst{l_1, l_13, l_5, l_14},1).evalf();
    ex G_854 = G(lst{l_1, l_13, l_5, l_4},1).evalf();
    ex G_855 = G(lst{l_1, l_13, l_5, l_5},1).evalf();
    ex G_856 = G(lst{l_1, l_13, l_8, l_12},1).evalf();
    ex G_857 = G(lst{l_1, l_13, l_8, l_13},1).evalf();
    ex G_858 = G(lst{l_1, l_13, l_8, l_14},1).evalf();
    ex G_859 = G(lst{l_1, l_13, l_8, l_6},1).evalf();
    ex G_860 = G(lst{l_1, l_13, l_8, l_7},1).evalf();
    ex G_861 = G(lst{l_1, l_13, l_9, l_12},1).evalf();
    ex G_862 = G(lst{l_1, l_13, l_9, l_13},1).evalf();
    ex G_863 = G(lst{l_1, l_13, l_9, l_14},1).evalf();
    ex G_864 = G(lst{l_1, l_13, l_9, l_6},1).evalf();
    ex G_865 = G(lst{l_1, l_13, l_9, l_7},1).evalf();
    ex G_866 = G(lst{l_1, l_14, l_1, l_10},1).evalf();
    ex G_867 = G(lst{l_1, l_14, l_1, l_11},1).evalf();
    ex G_868 = G(lst{l_1, l_14, l_1, l_12},1).evalf();
    ex G_869 = G(lst{l_1, l_14, l_1, l_13},1).evalf();
    ex G_870 = G(lst{l_1, l_14, l_1, l_14},1).evalf();
    ex G_871 = G(lst{l_1, l_14, l_1, l_4},1).evalf();
    ex G_872 = G(lst{l_1, l_14, l_1, l_5},1).evalf();
    ex G_873 = G(lst{l_1, l_14, l_1, l_6},1).evalf();
    ex G_874 = G(lst{l_1, l_14, l_1, l_7},1).evalf();
    ex G_875 = G(lst{l_1, l_14, l_10, l_10},1).evalf();
    ex G_876 = G(lst{l_1, l_14, l_10, l_11},1).evalf();
    ex G_877 = G(lst{l_1, l_14, l_10, l_14},1).evalf();
    ex G_878 = G(lst{l_1, l_14, l_10, l_6},1).evalf();
    ex G_879 = G(lst{l_1, l_14, l_10, l_7},1).evalf();
    ex G_880 = G(lst{l_1, l_14, l_11, l_10},1).evalf();
    ex G_881 = G(lst{l_1, l_14, l_11, l_11},1).evalf();
    ex G_882 = G(lst{l_1, l_14, l_11, l_14},1).evalf();
    ex G_883 = G(lst{l_1, l_14, l_11, l_6},1).evalf();
    ex G_884 = G(lst{l_1, l_14, l_11, l_7},1).evalf();
    ex G_885 = G(lst{l_1, l_14, l_12, l_10},1).evalf();
    ex G_886 = G(lst{l_1, l_14, l_12, l_11},1).evalf();
    ex G_887 = G(lst{l_1, l_14, l_12, l_12},1).evalf();
    ex G_888 = G(lst{l_1, l_14, l_12, l_13},1).evalf();
    ex G_889 = G(lst{l_1, l_14, l_12, l_14},1).evalf();
    ex G_890 = G(lst{l_1, l_14, l_12, l_4},1).evalf();
    ex G_891 = G(lst{l_1, l_14, l_12, l_5},1).evalf();
    ex G_892 = G(lst{l_1, l_14, l_13, l_10},1).evalf();
    ex G_893 = G(lst{l_1, l_14, l_13, l_11},1).evalf();
    ex G_894 = G(lst{l_1, l_14, l_13, l_12},1).evalf();
    ex G_895 = G(lst{l_1, l_14, l_13, l_13},1).evalf();
    ex G_896 = G(lst{l_1, l_14, l_13, l_14},1).evalf();
    ex G_897 = G(lst{l_1, l_14, l_13, l_4},1).evalf();
    ex G_898 = G(lst{l_1, l_14, l_13, l_5},1).evalf();
    ex G_899 = G(lst{l_1, l_14, l_14, l_10},1).evalf();
    ex G_900 = G(lst{l_1, l_14, l_14, l_11},1).evalf();
    ex G_901 = G(lst{l_1, l_14, l_14, l_12},1).evalf();
    ex G_902 = G(lst{l_1, l_14, l_14, l_13},1).evalf();
    ex G_903 = G(lst{l_1, l_14, l_14, l_14},1).evalf();
    ex G_904 = G(lst{l_1, l_14, l_14, l_4},1).evalf();
    ex G_905 = G(lst{l_1, l_14, l_14, l_5},1).evalf();
    ex G_906 = G(lst{l_1, l_14, l_14, l_6},1).evalf();
    ex G_907 = G(lst{l_1, l_14, l_14, l_7},1).evalf();
    ex G_908 = G(lst{l_1, l_14, l_4, l_14},1).evalf();
    ex G_909 = G(lst{l_1, l_14, l_4, l_4},1).evalf();
    ex G_910 = G(lst{l_1, l_14, l_4, l_5},1).evalf();
    ex G_911 = G(lst{l_1, l_14, l_5, l_14},1).evalf();
    ex G_912 = G(lst{l_1, l_14, l_5, l_4},1).evalf();
    ex G_913 = G(lst{l_1, l_14, l_5, l_5},1).evalf();
    ex G_914 = G(lst{l_1, l_14, l_6, l_10},1).evalf();
    ex G_915 = G(lst{l_1, l_14, l_6, l_11},1).evalf();
    ex G_916 = G(lst{l_1, l_14, l_6, l_14},1).evalf();
    ex G_917 = G(lst{l_1, l_14, l_6, l_6},1).evalf();
    ex G_918 = G(lst{l_1, l_14, l_6, l_7},1).evalf();
    ex G_919 = G(lst{l_1, l_14, l_7, l_10},1).evalf();
    ex G_920 = G(lst{l_1, l_14, l_7, l_11},1).evalf();
    ex G_921 = G(lst{l_1, l_14, l_7, l_14},1).evalf();
    ex G_922 = G(lst{l_1, l_14, l_7, l_6},1).evalf();
    ex G_923 = G(lst{l_1, l_14, l_7, l_7},1).evalf();
    ex G_924 = G(lst{l_1, l_14, l_8, l_12},1).evalf();
    ex G_925 = G(lst{l_1, l_14, l_8, l_13},1).evalf();
    ex G_926 = G(lst{l_1, l_14, l_8, l_14},1).evalf();
    ex G_927 = G(lst{l_1, l_14, l_8, l_6},1).evalf();
    ex G_928 = G(lst{l_1, l_14, l_8, l_7},1).evalf();
    ex G_929 = G(lst{l_1, l_14, l_9, l_12},1).evalf();
    ex G_930 = G(lst{l_1, l_14, l_9, l_13},1).evalf();
    ex G_931 = G(lst{l_1, l_14, l_9, l_14},1).evalf();
    ex G_932 = G(lst{l_1, l_14, l_9, l_6},1).evalf();
    ex G_933 = G(lst{l_1, l_14, l_9, l_7},1).evalf();
    ex G_934 = G(lst{l_1, l_2, l_2, l_2},1).evalf();
    ex G_935 = G(lst{l_1, l_3, l_1, l_10},1).evalf();
    ex G_936 = G(lst{l_1, l_3, l_1, l_11},1).evalf();
    ex G_937 = G(lst{l_1, l_3, l_1, l_12},1).evalf();
    ex G_938 = G(lst{l_1, l_3, l_1, l_13},1).evalf();
    ex G_939 = G(lst{l_1, l_3, l_1, l_14},1).evalf();
    ex G_940 = G(lst{l_1, l_3, l_1, l_4},1).evalf();
    ex G_941 = G(lst{l_1, l_3, l_1, l_5},1).evalf();
    ex G_942 = G(lst{l_1, l_3, l_12, l_10},1).evalf();
    ex G_943 = G(lst{l_1, l_3, l_12, l_11},1).evalf();
    ex G_944 = G(lst{l_1, l_3, l_12, l_4},1).evalf();
    ex G_945 = G(lst{l_1, l_3, l_12, l_5},1).evalf();
    ex G_946 = G(lst{l_1, l_3, l_13, l_10},1).evalf();
    ex G_947 = G(lst{l_1, l_3, l_13, l_11},1).evalf();
    ex G_948 = G(lst{l_1, l_3, l_13, l_4},1).evalf();
    ex G_949 = G(lst{l_1, l_3, l_13, l_5},1).evalf();
    ex G_950 = G(lst{l_1, l_4, l_1, l_10},1).evalf();
    ex G_951 = G(lst{l_1, l_4, l_1, l_11},1).evalf();
    ex G_952 = G(lst{l_1, l_4, l_1, l_12},1).evalf();
    ex G_953 = G(lst{l_1, l_4, l_1, l_13},1).evalf();
    ex G_954 = G(lst{l_1, l_4, l_1, l_14},1).evalf();
    ex G_955 = G(lst{l_1, l_4, l_1, l_4},1).evalf();
    ex G_956 = G(lst{l_1, l_4, l_1, l_5},1).evalf();
    ex G_957 = G(lst{l_1, l_4, l_1, l_6},1).evalf();
    ex G_958 = G(lst{l_1, l_4, l_1, l_7},1).evalf();
    ex G_959 = G(lst{l_1, l_4, l_12, l_10},1).evalf();
    ex G_960 = G(lst{l_1, l_4, l_12, l_11},1).evalf();
    ex G_961 = G(lst{l_1, l_4, l_12, l_14},1).evalf();
    ex G_962 = G(lst{l_1, l_4, l_13, l_10},1).evalf();
    ex G_963 = G(lst{l_1, l_4, l_13, l_11},1).evalf();
    ex G_964 = G(lst{l_1, l_4, l_13, l_14},1).evalf();
    ex G_965 = G(lst{l_1, l_4, l_14, l_10},1).evalf();
    ex G_966 = G(lst{l_1, l_4, l_14, l_11},1).evalf();
    ex G_967 = G(lst{l_1, l_4, l_14, l_12},1).evalf();
    ex G_968 = G(lst{l_1, l_4, l_14, l_13},1).evalf();
    ex G_969 = G(lst{l_1, l_4, l_14, l_14},1).evalf();
    ex G_970 = G(lst{l_1, l_4, l_14, l_4},1).evalf();
    ex G_971 = G(lst{l_1, l_4, l_14, l_5},1).evalf();
    ex G_972 = G(lst{l_1, l_4, l_14, l_6},1).evalf();
    ex G_973 = G(lst{l_1, l_4, l_14, l_7},1).evalf();
    ex G_974 = G(lst{l_1, l_4, l_4, l_14},1).evalf();
    ex G_975 = G(lst{l_1, l_4, l_4, l_4},1).evalf();
    ex G_976 = G(lst{l_1, l_4, l_4, l_5},1).evalf();
    ex G_977 = G(lst{l_1, l_4, l_5, l_14},1).evalf();
    ex G_978 = G(lst{l_1, l_4, l_5, l_4},1).evalf();
    ex G_979 = G(lst{l_1, l_4, l_5, l_5},1).evalf();
    ex G_980 = G(lst{l_1, l_5, l_1, l_10},1).evalf();
    ex G_981 = G(lst{l_1, l_5, l_1, l_11},1).evalf();
    ex G_982 = G(lst{l_1, l_5, l_1, l_12},1).evalf();
    ex G_983 = G(lst{l_1, l_5, l_1, l_13},1).evalf();
    ex G_984 = G(lst{l_1, l_5, l_1, l_14},1).evalf();
    ex G_985 = G(lst{l_1, l_5, l_1, l_4},1).evalf();
    ex G_986 = G(lst{l_1, l_5, l_1, l_5},1).evalf();
    ex G_987 = G(lst{l_1, l_5, l_1, l_6},1).evalf();
    ex G_988 = G(lst{l_1, l_5, l_1, l_7},1).evalf();
    ex G_989 = G(lst{l_1, l_5, l_12, l_10},1).evalf();
    ex G_990 = G(lst{l_1, l_5, l_12, l_11},1).evalf();
    ex G_991 = G(lst{l_1, l_5, l_12, l_14},1).evalf();
    ex G_992 = G(lst{l_1, l_5, l_13, l_10},1).evalf();
    ex G_993 = G(lst{l_1, l_5, l_13, l_11},1).evalf();
    ex G_994 = G(lst{l_1, l_5, l_13, l_14},1).evalf();
    ex G_995 = G(lst{l_1, l_5, l_14, l_10},1).evalf();
    ex G_996 = G(lst{l_1, l_5, l_14, l_11},1).evalf();
    ex G_997 = G(lst{l_1, l_5, l_14, l_12},1).evalf();
    ex G_998 = G(lst{l_1, l_5, l_14, l_13},1).evalf();
    ex G_999 = G(lst{l_1, l_5, l_14, l_14},1).evalf();
    ex G_1000 = G(lst{l_1, l_5, l_14, l_4},1).evalf();
    ex G_1001 = G(lst{l_1, l_5, l_14, l_5},1).evalf();
    ex G_1002 = G(lst{l_1, l_5, l_14, l_6},1).evalf();
    ex G_1003 = G(lst{l_1, l_5, l_14, l_7},1).evalf();
    ex G_1004 = G(lst{l_1, l_5, l_4, l_14},1).evalf();
    ex G_1005 = G(lst{l_1, l_5, l_4, l_4},1).evalf();
    ex G_1006 = G(lst{l_1, l_5, l_4, l_5},1).evalf();
    ex G_1007 = G(lst{l_1, l_5, l_5, l_14},1).evalf();
    ex G_1008 = G(lst{l_1, l_5, l_5, l_4},1).evalf();
    ex G_1009 = G(lst{l_1, l_5, l_5, l_5},1).evalf();
    ex G_1010 = G(lst{l_1, l_6, l_1, l_10},1).evalf();
    ex G_1011 = G(lst{l_1, l_6, l_1, l_11},1).evalf();
    ex G_1012 = G(lst{l_1, l_6, l_1, l_14},1).evalf();
    ex G_1013 = G(lst{l_1, l_6, l_1, l_6},1).evalf();
    ex G_1014 = G(lst{l_1, l_6, l_1, l_7},1).evalf();
    ex G_1015 = G(lst{l_1, l_6, l_10, l_10},1).evalf();
    ex G_1016 = G(lst{l_1, l_6, l_10, l_11},1).evalf();
    ex G_1017 = G(lst{l_1, l_6, l_10, l_14},1).evalf();
    ex G_1018 = G(lst{l_1, l_6, l_11, l_10},1).evalf();
    ex G_1019 = G(lst{l_1, l_6, l_11, l_11},1).evalf();
    ex G_1020 = G(lst{l_1, l_6, l_11, l_14},1).evalf();
    ex G_1021 = G(lst{l_1, l_6, l_14, l_10},1).evalf();
    ex G_1022 = G(lst{l_1, l_6, l_14, l_11},1).evalf();
    ex G_1023 = G(lst{l_1, l_6, l_14, l_14},1).evalf();
    ex G_1024 = G(lst{l_1, l_6, l_14, l_6},1).evalf();
    ex G_1025 = G(lst{l_1, l_6, l_14, l_7},1).evalf();
    ex G_1026 = G(lst{l_1, l_6, l_6, l_10},1).evalf();
    ex G_1027 = G(lst{l_1, l_6, l_6, l_11},1).evalf();
    ex G_1028 = G(lst{l_1, l_6, l_6, l_14},1).evalf();
    ex G_1029 = G(lst{l_1, l_6, l_6, l_6},1).evalf();
    ex G_1030 = G(lst{l_1, l_6, l_6, l_7},1).evalf();
    ex G_1031 = G(lst{l_1, l_6, l_7, l_10},1).evalf();
    ex G_1032 = G(lst{l_1, l_6, l_7, l_11},1).evalf();
    ex G_1033 = G(lst{l_1, l_6, l_7, l_14},1).evalf();
    ex G_1034 = G(lst{l_1, l_6, l_7, l_6},1).evalf();
    ex G_1035 = G(lst{l_1, l_6, l_7, l_7},1).evalf();
    ex G_1036 = G(lst{l_1, l_7, l_1, l_10},1).evalf();
    ex G_1037 = G(lst{l_1, l_7, l_1, l_11},1).evalf();
    ex G_1038 = G(lst{l_1, l_7, l_1, l_14},1).evalf();
    ex G_1039 = G(lst{l_1, l_7, l_1, l_6},1).evalf();
    ex G_1040 = G(lst{l_1, l_7, l_1, l_7},1).evalf();
    ex G_1041 = G(lst{l_1, l_7, l_10, l_10},1).evalf();
    ex G_1042 = G(lst{l_1, l_7, l_10, l_11},1).evalf();
    ex G_1043 = G(lst{l_1, l_7, l_10, l_14},1).evalf();
    ex G_1044 = G(lst{l_1, l_7, l_11, l_10},1).evalf();
    ex G_1045 = G(lst{l_1, l_7, l_11, l_11},1).evalf();
    ex G_1046 = G(lst{l_1, l_7, l_11, l_14},1).evalf();
    ex G_1047 = G(lst{l_1, l_7, l_14, l_10},1).evalf();
    ex G_1048 = G(lst{l_1, l_7, l_14, l_11},1).evalf();
    ex G_1049 = G(lst{l_1, l_7, l_14, l_14},1).evalf();
    ex G_1050 = G(lst{l_1, l_7, l_14, l_6},1).evalf();
    ex G_1051 = G(lst{l_1, l_7, l_14, l_7},1).evalf();
    ex G_1052 = G(lst{l_1, l_7, l_6, l_10},1).evalf();
    ex G_1053 = G(lst{l_1, l_7, l_6, l_11},1).evalf();
    ex G_1054 = G(lst{l_1, l_7, l_6, l_14},1).evalf();
    ex G_1055 = G(lst{l_1, l_7, l_6, l_6},1).evalf();
    ex G_1056 = G(lst{l_1, l_7, l_6, l_7},1).evalf();
    ex G_1057 = G(lst{l_1, l_7, l_7, l_10},1).evalf();
    ex G_1058 = G(lst{l_1, l_7, l_7, l_11},1).evalf();
    ex G_1059 = G(lst{l_1, l_7, l_7, l_14},1).evalf();
    ex G_1060 = G(lst{l_1, l_7, l_7, l_6},1).evalf();
    ex G_1061 = G(lst{l_1, l_7, l_7, l_7},1).evalf();
    ex G_1062 = G(lst{l_1, l_8, l_1, l_12},1).evalf();
    ex G_1063 = G(lst{l_1, l_8, l_1, l_13},1).evalf();
    ex G_1064 = G(lst{l_1, l_8, l_1, l_14},1).evalf();
    ex G_1065 = G(lst{l_1, l_8, l_1, l_6},1).evalf();
    ex G_1066 = G(lst{l_1, l_8, l_1, l_7},1).evalf();
    ex G_1067 = G(lst{l_1, l_8, l_12, l_12},1).evalf();
    ex G_1068 = G(lst{l_1, l_8, l_12, l_13},1).evalf();
    ex G_1069 = G(lst{l_1, l_8, l_12, l_14},1).evalf();
    ex G_1070 = G(lst{l_1, l_8, l_13, l_12},1).evalf();
    ex G_1071 = G(lst{l_1, l_8, l_13, l_13},1).evalf();
    ex G_1072 = G(lst{l_1, l_8, l_13, l_14},1).evalf();
    ex G_1073 = G(lst{l_1, l_8, l_14, l_12},1).evalf();
    ex G_1074 = G(lst{l_1, l_8, l_14, l_13},1).evalf();
    ex G_1075 = G(lst{l_1, l_8, l_14, l_6},1).evalf();
    ex G_1076 = G(lst{l_1, l_8, l_14, l_7},1).evalf();
    ex G_1077 = G(lst{l_1, l_8, l_6, l_14},1).evalf();
    ex G_1078 = G(lst{l_1, l_8, l_6, l_6},1).evalf();
    ex G_1079 = G(lst{l_1, l_8, l_6, l_7},1).evalf();
    ex G_1080 = G(lst{l_1, l_8, l_7, l_14},1).evalf();
    ex G_1081 = G(lst{l_1, l_8, l_7, l_6},1).evalf();
    ex G_1082 = G(lst{l_1, l_8, l_7, l_7},1).evalf();
    ex G_1083 = G(lst{l_1, l_8, l_8, l_12},1).evalf();
    ex G_1084 = G(lst{l_1, l_8, l_8, l_13},1).evalf();
    ex G_1085 = G(lst{l_1, l_8, l_8, l_14},1).evalf();
    ex G_1086 = G(lst{l_1, l_8, l_8, l_6},1).evalf();
    ex G_1087 = G(lst{l_1, l_8, l_8, l_7},1).evalf();
    ex G_1088 = G(lst{l_1, l_8, l_9, l_12},1).evalf();
    ex G_1089 = G(lst{l_1, l_8, l_9, l_13},1).evalf();
    ex G_1090 = G(lst{l_1, l_8, l_9, l_14},1).evalf();
    ex G_1091 = G(lst{l_1, l_8, l_9, l_6},1).evalf();
    ex G_1092 = G(lst{l_1, l_8, l_9, l_7},1).evalf();
    ex G_1093 = G(lst{l_1, l_9, l_1, l_12},1).evalf();
    ex G_1094 = G(lst{l_1, l_9, l_1, l_13},1).evalf();
    ex G_1095 = G(lst{l_1, l_9, l_1, l_14},1).evalf();
    ex G_1096 = G(lst{l_1, l_9, l_1, l_6},1).evalf();
    ex G_1097 = G(lst{l_1, l_9, l_1, l_7},1).evalf();
    ex G_1098 = G(lst{l_1, l_9, l_12, l_12},1).evalf();
    ex G_1099 = G(lst{l_1, l_9, l_12, l_13},1).evalf();
    ex G_1100 = G(lst{l_1, l_9, l_12, l_14},1).evalf();
    ex G_1101 = G(lst{l_1, l_9, l_13, l_12},1).evalf();
    ex G_1102 = G(lst{l_1, l_9, l_13, l_13},1).evalf();
    ex G_1103 = G(lst{l_1, l_9, l_13, l_14},1).evalf();
    ex G_1104 = G(lst{l_1, l_9, l_14, l_12},1).evalf();
    ex G_1105 = G(lst{l_1, l_9, l_14, l_13},1).evalf();
    ex G_1106 = G(lst{l_1, l_9, l_14, l_6},1).evalf();
    ex G_1107 = G(lst{l_1, l_9, l_14, l_7},1).evalf();
    ex G_1108 = G(lst{l_1, l_9, l_6, l_14},1).evalf();
    ex G_1109 = G(lst{l_1, l_9, l_6, l_6},1).evalf();
    ex G_1110 = G(lst{l_1, l_9, l_6, l_7},1).evalf();
    ex G_1111 = G(lst{l_1, l_9, l_7, l_14},1).evalf();
    ex G_1112 = G(lst{l_1, l_9, l_7, l_6},1).evalf();
    ex G_1113 = G(lst{l_1, l_9, l_7, l_7},1).evalf();
    ex G_1114 = G(lst{l_1, l_9, l_8, l_12},1).evalf();
    ex G_1115 = G(lst{l_1, l_9, l_8, l_13},1).evalf();
    ex G_1116 = G(lst{l_1, l_9, l_8, l_14},1).evalf();
    ex G_1117 = G(lst{l_1, l_9, l_8, l_6},1).evalf();
    ex G_1118 = G(lst{l_1, l_9, l_8, l_7},1).evalf();
    ex G_1119 = G(lst{l_1, l_9, l_9, l_12},1).evalf();
    ex G_1120 = G(lst{l_1, l_9, l_9, l_13},1).evalf();
    ex G_1121 = G(lst{l_1, l_9, l_9, l_14},1).evalf();
    ex G_1122 = G(lst{l_1, l_9, l_9, l_6},1).evalf();
    ex G_1123 = G(lst{l_1, l_9, l_9, l_7},1).evalf();
    ex G_1124 = G(lst{l_10, l_1, l_1, l_10},1).evalf();
    ex G_1125 = G(lst{l_10, l_1, l_1, l_11},1).evalf();
    ex G_1126 = G(lst{l_10, l_1, l_1, l_14},1).evalf();
    ex G_1127 = G(lst{l_10, l_1, l_1, l_6},1).evalf();
    ex G_1128 = G(lst{l_10, l_1, l_1, l_7},1).evalf();
    ex G_1129 = G(lst{l_10, l_1, l_10, l_10},1).evalf();
    ex G_1130 = G(lst{l_10, l_1, l_10, l_11},1).evalf();
    ex G_1131 = G(lst{l_10, l_1, l_10, l_14},1).evalf();
    ex G_1132 = G(lst{l_10, l_1, l_10, l_6},1).evalf();
    ex G_1133 = G(lst{l_10, l_1, l_10, l_7},1).evalf();
    ex G_1134 = G(lst{l_10, l_1, l_11, l_10},1).evalf();
    ex G_1135 = G(lst{l_10, l_1, l_11, l_11},1).evalf();
    ex G_1136 = G(lst{l_10, l_1, l_11, l_14},1).evalf();
    ex G_1137 = G(lst{l_10, l_1, l_11, l_6},1).evalf();
    ex G_1138 = G(lst{l_10, l_1, l_11, l_7},1).evalf();
    ex G_1139 = G(lst{l_10, l_1, l_14, l_10},1).evalf();
    ex G_1140 = G(lst{l_10, l_1, l_14, l_11},1).evalf();
    ex G_1141 = G(lst{l_10, l_1, l_14, l_14},1).evalf();
    ex G_1142 = G(lst{l_10, l_1, l_14, l_6},1).evalf();
    ex G_1143 = G(lst{l_10, l_1, l_14, l_7},1).evalf();
    ex G_1144 = G(lst{l_10, l_1, l_6, l_10},1).evalf();
    ex G_1145 = G(lst{l_10, l_1, l_6, l_11},1).evalf();
    ex G_1146 = G(lst{l_10, l_1, l_6, l_14},1).evalf();
    ex G_1147 = G(lst{l_10, l_1, l_7, l_10},1).evalf();
    ex G_1148 = G(lst{l_10, l_1, l_7, l_11},1).evalf();
    ex G_1149 = G(lst{l_10, l_1, l_7, l_14},1).evalf();
    ex G_1150 = G(lst{l_10, l_10, l_1, l_10},1).evalf();
    ex G_1151 = G(lst{l_10, l_10, l_1, l_11},1).evalf();
    ex G_1152 = G(lst{l_10, l_10, l_1, l_14},1).evalf();
    ex G_1153 = G(lst{l_10, l_10, l_10, l_14},1).evalf();
    ex G_1154 = G(lst{l_10, l_10, l_11, l_14},1).evalf();
    ex G_1155 = G(lst{l_10, l_10, l_14, l_6},1).evalf();
    ex G_1156 = G(lst{l_10, l_10, l_14, l_7},1).evalf();
    ex G_1157 = G(lst{l_10, l_10, l_6, l_14},1).evalf();
    ex G_1158 = G(lst{l_10, l_10, l_7, l_14},1).evalf();
    ex G_1159 = G(lst{l_10, l_11, l_1, l_10},1).evalf();
    ex G_1160 = G(lst{l_10, l_11, l_1, l_11},1).evalf();
    ex G_1161 = G(lst{l_10, l_11, l_1, l_14},1).evalf();
    ex G_1162 = G(lst{l_10, l_11, l_10, l_14},1).evalf();
    ex G_1163 = G(lst{l_10, l_11, l_11, l_14},1).evalf();
    ex G_1164 = G(lst{l_10, l_11, l_14, l_6},1).evalf();
    ex G_1165 = G(lst{l_10, l_11, l_14, l_7},1).evalf();
    ex G_1166 = G(lst{l_10, l_11, l_6, l_14},1).evalf();
    ex G_1167 = G(lst{l_10, l_11, l_7, l_14},1).evalf();
    ex G_1168 = G(lst{l_10, l_14, l_1, l_10},1).evalf();
    ex G_1169 = G(lst{l_10, l_14, l_1, l_11},1).evalf();
    ex G_1170 = G(lst{l_10, l_14, l_1, l_14},1).evalf();
    ex G_1171 = G(lst{l_10, l_14, l_1, l_6},1).evalf();
    ex G_1172 = G(lst{l_10, l_14, l_1, l_7},1).evalf();
    ex G_1173 = G(lst{l_10, l_14, l_10, l_14},1).evalf();
    ex G_1174 = G(lst{l_10, l_14, l_11, l_14},1).evalf();
    ex G_1175 = G(lst{l_10, l_14, l_14, l_14},1).evalf();
    ex G_1176 = G(lst{l_10, l_14, l_14, l_6},1).evalf();
    ex G_1177 = G(lst{l_10, l_14, l_14, l_7},1).evalf();
    ex G_1178 = G(lst{l_10, l_14, l_6, l_14},1).evalf();
    ex G_1179 = G(lst{l_10, l_14, l_6, l_6},1).evalf();
    ex G_1180 = G(lst{l_10, l_14, l_6, l_7},1).evalf();
    ex G_1181 = G(lst{l_10, l_14, l_7, l_14},1).evalf();
    ex G_1182 = G(lst{l_10, l_14, l_7, l_6},1).evalf();
    ex G_1183 = G(lst{l_10, l_14, l_7, l_7},1).evalf();
    ex G_1184 = G(lst{l_10, l_6, l_1, l_10},1).evalf();
    ex G_1185 = G(lst{l_10, l_6, l_1, l_11},1).evalf();
    ex G_1186 = G(lst{l_10, l_6, l_1, l_14},1).evalf();
    ex G_1187 = G(lst{l_10, l_6, l_1, l_6},1).evalf();
    ex G_1188 = G(lst{l_10, l_6, l_1, l_7},1).evalf();
    ex G_1189 = G(lst{l_10, l_6, l_10, l_14},1).evalf();
    ex G_1190 = G(lst{l_10, l_6, l_11, l_14},1).evalf();
    ex G_1191 = G(lst{l_10, l_6, l_14, l_6},1).evalf();
    ex G_1192 = G(lst{l_10, l_6, l_14, l_7},1).evalf();
    ex G_1193 = G(lst{l_10, l_6, l_6, l_14},1).evalf();
    ex G_1194 = G(lst{l_10, l_6, l_7, l_14},1).evalf();
    ex G_1195 = G(lst{l_10, l_7, l_1, l_10},1).evalf();
    ex G_1196 = G(lst{l_10, l_7, l_1, l_11},1).evalf();
    ex G_1197 = G(lst{l_10, l_7, l_1, l_14},1).evalf();
    ex G_1198 = G(lst{l_10, l_7, l_1, l_6},1).evalf();
    ex G_1199 = G(lst{l_10, l_7, l_1, l_7},1).evalf();
    ex G_1200 = G(lst{l_10, l_7, l_10, l_14},1).evalf();
    ex G_1201 = G(lst{l_10, l_7, l_11, l_14},1).evalf();
    ex G_1202 = G(lst{l_10, l_7, l_14, l_6},1).evalf();
    ex G_1203 = G(lst{l_10, l_7, l_14, l_7},1).evalf();
    ex G_1204 = G(lst{l_10, l_7, l_6, l_14},1).evalf();
    ex G_1205 = G(lst{l_10, l_7, l_7, l_14},1).evalf();
    ex G_1206 = G(lst{l_11, l_1, l_1, l_10},1).evalf();
    ex G_1207 = G(lst{l_11, l_1, l_1, l_11},1).evalf();
    ex G_1208 = G(lst{l_11, l_1, l_1, l_14},1).evalf();
    ex G_1209 = G(lst{l_11, l_1, l_1, l_6},1).evalf();
    ex G_1210 = G(lst{l_11, l_1, l_1, l_7},1).evalf();
    ex G_1211 = G(lst{l_11, l_1, l_10, l_10},1).evalf();
    ex G_1212 = G(lst{l_11, l_1, l_10, l_11},1).evalf();
    ex G_1213 = G(lst{l_11, l_1, l_10, l_14},1).evalf();
    ex G_1214 = G(lst{l_11, l_1, l_10, l_6},1).evalf();
    ex G_1215 = G(lst{l_11, l_1, l_10, l_7},1).evalf();
    ex G_1216 = G(lst{l_11, l_1, l_11, l_10},1).evalf();
    ex G_1217 = G(lst{l_11, l_1, l_11, l_11},1).evalf();
    ex G_1218 = G(lst{l_11, l_1, l_11, l_14},1).evalf();
    ex G_1219 = G(lst{l_11, l_1, l_11, l_6},1).evalf();
    ex G_1220 = G(lst{l_11, l_1, l_11, l_7},1).evalf();
    ex G_1221 = G(lst{l_11, l_1, l_14, l_10},1).evalf();
    ex G_1222 = G(lst{l_11, l_1, l_14, l_11},1).evalf();
    ex G_1223 = G(lst{l_11, l_1, l_14, l_14},1).evalf();
    ex G_1224 = G(lst{l_11, l_1, l_14, l_6},1).evalf();
    ex G_1225 = G(lst{l_11, l_1, l_14, l_7},1).evalf();
    ex G_1226 = G(lst{l_11, l_1, l_6, l_10},1).evalf();
    ex G_1227 = G(lst{l_11, l_1, l_6, l_11},1).evalf();
    ex G_1228 = G(lst{l_11, l_1, l_6, l_14},1).evalf();
    ex G_1229 = G(lst{l_11, l_1, l_7, l_10},1).evalf();
    ex G_1230 = G(lst{l_11, l_1, l_7, l_11},1).evalf();
    ex G_1231 = G(lst{l_11, l_1, l_7, l_14},1).evalf();
    ex G_1232 = G(lst{l_11, l_10, l_1, l_10},1).evalf();
    ex G_1233 = G(lst{l_11, l_10, l_1, l_11},1).evalf();
    ex G_1234 = G(lst{l_11, l_10, l_1, l_14},1).evalf();
    ex G_1235 = G(lst{l_11, l_10, l_10, l_14},1).evalf();
    ex G_1236 = G(lst{l_11, l_10, l_11, l_14},1).evalf();
    ex G_1237 = G(lst{l_11, l_10, l_14, l_6},1).evalf();
    ex G_1238 = G(lst{l_11, l_10, l_14, l_7},1).evalf();
    ex G_1239 = G(lst{l_11, l_10, l_6, l_14},1).evalf();
    ex G_1240 = G(lst{l_11, l_10, l_7, l_14},1).evalf();
    ex G_1241 = G(lst{l_11, l_11, l_1, l_10},1).evalf();
    ex G_1242 = G(lst{l_11, l_11, l_1, l_11},1).evalf();
    ex G_1243 = G(lst{l_11, l_11, l_1, l_14},1).evalf();
    ex G_1244 = G(lst{l_11, l_11, l_10, l_14},1).evalf();
    ex G_1245 = G(lst{l_11, l_11, l_11, l_14},1).evalf();
    ex G_1246 = G(lst{l_11, l_11, l_14, l_6},1).evalf();
    ex G_1247 = G(lst{l_11, l_11, l_14, l_7},1).evalf();
    ex G_1248 = G(lst{l_11, l_11, l_6, l_14},1).evalf();
    ex G_1249 = G(lst{l_11, l_11, l_7, l_14},1).evalf();
    ex G_1250 = G(lst{l_11, l_14, l_1, l_10},1).evalf();
    ex G_1251 = G(lst{l_11, l_14, l_1, l_11},1).evalf();
    ex G_1252 = G(lst{l_11, l_14, l_1, l_14},1).evalf();
    ex G_1253 = G(lst{l_11, l_14, l_1, l_6},1).evalf();
    ex G_1254 = G(lst{l_11, l_14, l_1, l_7},1).evalf();
    ex G_1255 = G(lst{l_11, l_14, l_10, l_14},1).evalf();
    ex G_1256 = G(lst{l_11, l_14, l_11, l_14},1).evalf();
    ex G_1257 = G(lst{l_11, l_14, l_14, l_14},1).evalf();
    ex G_1258 = G(lst{l_11, l_14, l_14, l_6},1).evalf();
    ex G_1259 = G(lst{l_11, l_14, l_14, l_7},1).evalf();
    ex G_1260 = G(lst{l_11, l_14, l_6, l_14},1).evalf();
    ex G_1261 = G(lst{l_11, l_14, l_6, l_6},1).evalf();
    ex G_1262 = G(lst{l_11, l_14, l_6, l_7},1).evalf();
    ex G_1263 = G(lst{l_11, l_14, l_7, l_14},1).evalf();
    ex G_1264 = G(lst{l_11, l_14, l_7, l_6},1).evalf();
    ex G_1265 = G(lst{l_11, l_14, l_7, l_7},1).evalf();
    ex G_1266 = G(lst{l_11, l_6, l_1, l_10},1).evalf();
    ex G_1267 = G(lst{l_11, l_6, l_1, l_11},1).evalf();
    ex G_1268 = G(lst{l_11, l_6, l_1, l_14},1).evalf();
    ex G_1269 = G(lst{l_11, l_6, l_1, l_6},1).evalf();
    ex G_1270 = G(lst{l_11, l_6, l_1, l_7},1).evalf();
    ex G_1271 = G(lst{l_11, l_6, l_10, l_14},1).evalf();
    ex G_1272 = G(lst{l_11, l_6, l_11, l_14},1).evalf();
    ex G_1273 = G(lst{l_11, l_6, l_14, l_6},1).evalf();
    ex G_1274 = G(lst{l_11, l_6, l_14, l_7},1).evalf();
    ex G_1275 = G(lst{l_11, l_6, l_6, l_14},1).evalf();
    ex G_1276 = G(lst{l_11, l_6, l_7, l_14},1).evalf();
    ex G_1277 = G(lst{l_11, l_7, l_1, l_10},1).evalf();
    ex G_1278 = G(lst{l_11, l_7, l_1, l_11},1).evalf();
    ex G_1279 = G(lst{l_11, l_7, l_1, l_14},1).evalf();
    ex G_1280 = G(lst{l_11, l_7, l_1, l_6},1).evalf();
    ex G_1281 = G(lst{l_11, l_7, l_1, l_7},1).evalf();
    ex G_1282 = G(lst{l_11, l_7, l_10, l_14},1).evalf();
    ex G_1283 = G(lst{l_11, l_7, l_11, l_14},1).evalf();
    ex G_1284 = G(lst{l_11, l_7, l_14, l_6},1).evalf();
    ex G_1285 = G(lst{l_11, l_7, l_14, l_7},1).evalf();
    ex G_1286 = G(lst{l_11, l_7, l_6, l_14},1).evalf();
    ex G_1287 = G(lst{l_11, l_7, l_7, l_14},1).evalf();
    ex G_1288 = G(lst{l_12, l_1, l_1, l_10},1).evalf();
    ex G_1289 = G(lst{l_12, l_1, l_1, l_11},1).evalf();
    ex G_1290 = G(lst{l_12, l_1, l_1, l_12},1).evalf();
    ex G_1291 = G(lst{l_12, l_1, l_1, l_13},1).evalf();
    ex G_1292 = G(lst{l_12, l_1, l_1, l_14},1).evalf();
    ex G_1293 = G(lst{l_12, l_1, l_1, l_4},1).evalf();
    ex G_1294 = G(lst{l_12, l_1, l_1, l_5},1).evalf();
    ex G_1295 = G(lst{l_12, l_1, l_1, l_6},1).evalf();
    ex G_1296 = G(lst{l_12, l_1, l_1, l_7},1).evalf();
    ex G_1297 = G(lst{l_12, l_1, l_10, l_10},1).evalf();
    ex G_1298 = G(lst{l_12, l_1, l_10, l_11},1).evalf();
    ex G_1299 = G(lst{l_12, l_1, l_10, l_14},1).evalf();
    ex G_1300 = G(lst{l_12, l_1, l_10, l_6},1).evalf();
    ex G_1301 = G(lst{l_12, l_1, l_10, l_7},1).evalf();
    ex G_1302 = G(lst{l_12, l_1, l_11, l_10},1).evalf();
    ex G_1303 = G(lst{l_12, l_1, l_11, l_11},1).evalf();
    ex G_1304 = G(lst{l_12, l_1, l_11, l_14},1).evalf();
    ex G_1305 = G(lst{l_12, l_1, l_11, l_6},1).evalf();
    ex G_1306 = G(lst{l_12, l_1, l_11, l_7},1).evalf();
    ex G_1307 = G(lst{l_12, l_1, l_12, l_10},1).evalf();
    ex G_1308 = G(lst{l_12, l_1, l_12, l_11},1).evalf();
    ex G_1309 = G(lst{l_12, l_1, l_12, l_12},1).evalf();
    ex G_1310 = G(lst{l_12, l_1, l_12, l_13},1).evalf();
    ex G_1311 = G(lst{l_12, l_1, l_12, l_14},1).evalf();
    ex G_1312 = G(lst{l_12, l_1, l_12, l_4},1).evalf();
    ex G_1313 = G(lst{l_12, l_1, l_12, l_5},1).evalf();
    ex G_1314 = G(lst{l_12, l_1, l_13, l_10},1).evalf();
    ex G_1315 = G(lst{l_12, l_1, l_13, l_11},1).evalf();
    ex G_1316 = G(lst{l_12, l_1, l_13, l_12},1).evalf();
    ex G_1317 = G(lst{l_12, l_1, l_13, l_13},1).evalf();
    ex G_1318 = G(lst{l_12, l_1, l_13, l_14},1).evalf();
    ex G_1319 = G(lst{l_12, l_1, l_13, l_4},1).evalf();
    ex G_1320 = G(lst{l_12, l_1, l_13, l_5},1).evalf();
    ex G_1321 = G(lst{l_12, l_1, l_14, l_10},1).evalf();
    ex G_1322 = G(lst{l_12, l_1, l_14, l_11},1).evalf();
    ex G_1323 = G(lst{l_12, l_1, l_14, l_12},1).evalf();
    ex G_1324 = G(lst{l_12, l_1, l_14, l_13},1).evalf();
    ex G_1325 = G(lst{l_12, l_1, l_14, l_14},1).evalf();
    ex G_1326 = G(lst{l_12, l_1, l_14, l_4},1).evalf();
    ex G_1327 = G(lst{l_12, l_1, l_14, l_5},1).evalf();
    ex G_1328 = G(lst{l_12, l_1, l_14, l_6},1).evalf();
    ex G_1329 = G(lst{l_12, l_1, l_14, l_7},1).evalf();
    ex G_1330 = G(lst{l_12, l_1, l_4, l_14},1).evalf();
    ex G_1331 = G(lst{l_12, l_1, l_4, l_4},1).evalf();
    ex G_1332 = G(lst{l_12, l_1, l_4, l_5},1).evalf();
    ex G_1333 = G(lst{l_12, l_1, l_5, l_14},1).evalf();
    ex G_1334 = G(lst{l_12, l_1, l_5, l_4},1).evalf();
    ex G_1335 = G(lst{l_12, l_1, l_5, l_5},1).evalf();
    ex G_1336 = G(lst{l_12, l_1, l_6, l_14},1).evalf();
    ex G_1337 = G(lst{l_12, l_1, l_6, l_6},1).evalf();
    ex G_1338 = G(lst{l_12, l_1, l_6, l_7},1).evalf();
    ex G_1339 = G(lst{l_12, l_1, l_7, l_14},1).evalf();
    ex G_1340 = G(lst{l_12, l_1, l_7, l_6},1).evalf();
    ex G_1341 = G(lst{l_12, l_1, l_7, l_7},1).evalf();
    ex G_1342 = G(lst{l_12, l_1, l_8, l_12},1).evalf();
    ex G_1343 = G(lst{l_12, l_1, l_8, l_13},1).evalf();
    ex G_1344 = G(lst{l_12, l_1, l_8, l_14},1).evalf();
    ex G_1345 = G(lst{l_12, l_1, l_8, l_6},1).evalf();
    ex G_1346 = G(lst{l_12, l_1, l_8, l_7},1).evalf();
    ex G_1347 = G(lst{l_12, l_1, l_9, l_12},1).evalf();
    ex G_1348 = G(lst{l_12, l_1, l_9, l_13},1).evalf();
    ex G_1349 = G(lst{l_12, l_1, l_9, l_14},1).evalf();
    ex G_1350 = G(lst{l_12, l_1, l_9, l_6},1).evalf();
    ex G_1351 = G(lst{l_12, l_1, l_9, l_7},1).evalf();
    ex G_1352 = G(lst{l_12, l_10, l_1, l_10},1).evalf();
    ex G_1353 = G(lst{l_12, l_10, l_1, l_11},1).evalf();
    ex G_1354 = G(lst{l_12, l_10, l_1, l_14},1).evalf();
    ex G_1355 = G(lst{l_12, l_10, l_10, l_14},1).evalf();
    ex G_1356 = G(lst{l_12, l_10, l_11, l_14},1).evalf();
    ex G_1357 = G(lst{l_12, l_10, l_14, l_6},1).evalf();
    ex G_1358 = G(lst{l_12, l_10, l_14, l_7},1).evalf();
    ex G_1359 = G(lst{l_12, l_10, l_6, l_14},1).evalf();
    ex G_1360 = G(lst{l_12, l_10, l_7, l_14},1).evalf();
    ex G_1361 = G(lst{l_12, l_11, l_1, l_10},1).evalf();
    ex G_1362 = G(lst{l_12, l_11, l_1, l_11},1).evalf();
    ex G_1363 = G(lst{l_12, l_11, l_1, l_14},1).evalf();
    ex G_1364 = G(lst{l_12, l_11, l_10, l_14},1).evalf();
    ex G_1365 = G(lst{l_12, l_11, l_11, l_14},1).evalf();
    ex G_1366 = G(lst{l_12, l_11, l_14, l_6},1).evalf();
    ex G_1367 = G(lst{l_12, l_11, l_14, l_7},1).evalf();
    ex G_1368 = G(lst{l_12, l_11, l_6, l_14},1).evalf();
    ex G_1369 = G(lst{l_12, l_11, l_7, l_14},1).evalf();
    ex G_1370 = G(lst{l_12, l_12, l_1, l_10},1).evalf();
    ex G_1371 = G(lst{l_12, l_12, l_1, l_11},1).evalf();
    ex G_1372 = G(lst{l_12, l_12, l_1, l_12},1).evalf();
    ex G_1373 = G(lst{l_12, l_12, l_1, l_13},1).evalf();
    ex G_1374 = G(lst{l_12, l_12, l_1, l_14},1).evalf();
    ex G_1375 = G(lst{l_12, l_12, l_1, l_4},1).evalf();
    ex G_1376 = G(lst{l_12, l_12, l_1, l_5},1).evalf();
    ex G_1377 = G(lst{l_12, l_12, l_1, l_6},1).evalf();
    ex G_1378 = G(lst{l_12, l_12, l_1, l_7},1).evalf();
    ex G_1379 = G(lst{l_12, l_12, l_10, l_14},1).evalf();
    ex G_1380 = G(lst{l_12, l_12, l_11, l_14},1).evalf();
    ex G_1381 = G(lst{l_12, l_12, l_12, l_12},1).evalf();
    ex G_1382 = G(lst{l_12, l_12, l_12, l_13},1).evalf();
    ex G_1383 = G(lst{l_12, l_12, l_12, l_14},1).evalf();
    ex G_1384 = G(lst{l_12, l_12, l_13, l_12},1).evalf();
    ex G_1385 = G(lst{l_12, l_12, l_13, l_13},1).evalf();
    ex G_1386 = G(lst{l_12, l_12, l_13, l_14},1).evalf();
    ex G_1387 = G(lst{l_12, l_12, l_14, l_12},1).evalf();
    ex G_1388 = G(lst{l_12, l_12, l_14, l_13},1).evalf();
    ex G_1389 = G(lst{l_12, l_12, l_14, l_14},1).evalf();
    ex G_1390 = G(lst{l_12, l_12, l_14, l_6},1).evalf();
    ex G_1391 = G(lst{l_12, l_12, l_14, l_7},1).evalf();
    ex G_1392 = G(lst{l_12, l_12, l_4, l_14},1).evalf();
    ex G_1393 = G(lst{l_12, l_12, l_5, l_14},1).evalf();
    ex G_1394 = G(lst{l_12, l_12, l_8, l_12},1).evalf();
    ex G_1395 = G(lst{l_12, l_12, l_8, l_13},1).evalf();
    ex G_1396 = G(lst{l_12, l_12, l_8, l_14},1).evalf();
    ex G_1397 = G(lst{l_12, l_12, l_8, l_6},1).evalf();
    ex G_1398 = G(lst{l_12, l_12, l_8, l_7},1).evalf();
    ex G_1399 = G(lst{l_12, l_12, l_9, l_12},1).evalf();
    ex G_1400 = G(lst{l_12, l_12, l_9, l_13},1).evalf();
    ex G_1401 = G(lst{l_12, l_12, l_9, l_14},1).evalf();
    ex G_1402 = G(lst{l_12, l_12, l_9, l_6},1).evalf();
    ex G_1403 = G(lst{l_12, l_12, l_9, l_7},1).evalf();
    ex G_1404 = G(lst{l_12, l_13, l_1, l_10},1).evalf();
    ex G_1405 = G(lst{l_12, l_13, l_1, l_11},1).evalf();
    ex G_1406 = G(lst{l_12, l_13, l_1, l_12},1).evalf();
    ex G_1407 = G(lst{l_12, l_13, l_1, l_13},1).evalf();
    ex G_1408 = G(lst{l_12, l_13, l_1, l_14},1).evalf();
    ex G_1409 = G(lst{l_12, l_13, l_1, l_4},1).evalf();
    ex G_1410 = G(lst{l_12, l_13, l_1, l_5},1).evalf();
    ex G_1411 = G(lst{l_12, l_13, l_1, l_6},1).evalf();
    ex G_1412 = G(lst{l_12, l_13, l_1, l_7},1).evalf();
    ex G_1413 = G(lst{l_12, l_13, l_10, l_14},1).evalf();
    ex G_1414 = G(lst{l_12, l_13, l_11, l_14},1).evalf();
    ex G_1415 = G(lst{l_12, l_13, l_12, l_12},1).evalf();
    ex G_1416 = G(lst{l_12, l_13, l_12, l_13},1).evalf();
    ex G_1417 = G(lst{l_12, l_13, l_12, l_14},1).evalf();
    ex G_1418 = G(lst{l_12, l_13, l_13, l_12},1).evalf();
    ex G_1419 = G(lst{l_12, l_13, l_13, l_13},1).evalf();
    ex G_1420 = G(lst{l_12, l_13, l_13, l_14},1).evalf();
    ex G_1421 = G(lst{l_12, l_13, l_14, l_12},1).evalf();
    ex G_1422 = G(lst{l_12, l_13, l_14, l_13},1).evalf();
    ex G_1423 = G(lst{l_12, l_13, l_14, l_14},1).evalf();
    ex G_1424 = G(lst{l_12, l_13, l_14, l_6},1).evalf();
    ex G_1425 = G(lst{l_12, l_13, l_14, l_7},1).evalf();
    ex G_1426 = G(lst{l_12, l_13, l_4, l_14},1).evalf();
    ex G_1427 = G(lst{l_12, l_13, l_5, l_14},1).evalf();
    ex G_1428 = G(lst{l_12, l_13, l_8, l_12},1).evalf();
    ex G_1429 = G(lst{l_12, l_13, l_8, l_13},1).evalf();
    ex G_1430 = G(lst{l_12, l_13, l_8, l_14},1).evalf();
    ex G_1431 = G(lst{l_12, l_13, l_8, l_6},1).evalf();
    ex G_1432 = G(lst{l_12, l_13, l_8, l_7},1).evalf();
    ex G_1433 = G(lst{l_12, l_13, l_9, l_12},1).evalf();
    ex G_1434 = G(lst{l_12, l_13, l_9, l_13},1).evalf();
    ex G_1435 = G(lst{l_12, l_13, l_9, l_14},1).evalf();
    ex G_1436 = G(lst{l_12, l_13, l_9, l_6},1).evalf();
    ex G_1437 = G(lst{l_12, l_13, l_9, l_7},1).evalf();
    ex G_1438 = G(lst{l_12, l_14, l_1, l_10},1).evalf();
    ex G_1439 = G(lst{l_12, l_14, l_1, l_11},1).evalf();
    ex G_1440 = G(lst{l_12, l_14, l_1, l_12},1).evalf();
    ex G_1441 = G(lst{l_12, l_14, l_1, l_13},1).evalf();
    ex G_1442 = G(lst{l_12, l_14, l_1, l_14},1).evalf();
    ex G_1443 = G(lst{l_12, l_14, l_1, l_4},1).evalf();
    ex G_1444 = G(lst{l_12, l_14, l_1, l_5},1).evalf();
    ex G_1445 = G(lst{l_12, l_14, l_1, l_6},1).evalf();
    ex G_1446 = G(lst{l_12, l_14, l_1, l_7},1).evalf();
    ex G_1447 = G(lst{l_12, l_14, l_10, l_14},1).evalf();
    ex G_1448 = G(lst{l_12, l_14, l_11, l_14},1).evalf();
    ex G_1449 = G(lst{l_12, l_14, l_12, l_12},1).evalf();
    ex G_1450 = G(lst{l_12, l_14, l_12, l_13},1).evalf();
    ex G_1451 = G(lst{l_12, l_14, l_12, l_14},1).evalf();
    ex G_1452 = G(lst{l_12, l_14, l_13, l_12},1).evalf();
    ex G_1453 = G(lst{l_12, l_14, l_13, l_13},1).evalf();
    ex G_1454 = G(lst{l_12, l_14, l_13, l_14},1).evalf();
    ex G_1455 = G(lst{l_12, l_14, l_14, l_12},1).evalf();
    ex G_1456 = G(lst{l_12, l_14, l_14, l_13},1).evalf();
    ex G_1457 = G(lst{l_12, l_14, l_14, l_14},1).evalf();
    ex G_1458 = G(lst{l_12, l_14, l_4, l_14},1).evalf();
    ex G_1459 = G(lst{l_12, l_14, l_5, l_14},1).evalf();
    ex G_1460 = G(lst{l_12, l_14, l_6, l_14},1).evalf();
    ex G_1461 = G(lst{l_12, l_14, l_6, l_6},1).evalf();
    ex G_1462 = G(lst{l_12, l_14, l_6, l_7},1).evalf();
    ex G_1463 = G(lst{l_12, l_14, l_7, l_14},1).evalf();
    ex G_1464 = G(lst{l_12, l_14, l_7, l_6},1).evalf();
    ex G_1465 = G(lst{l_12, l_14, l_7, l_7},1).evalf();
    ex G_1466 = G(lst{l_12, l_14, l_8, l_12},1).evalf();
    ex G_1467 = G(lst{l_12, l_14, l_8, l_13},1).evalf();
    ex G_1468 = G(lst{l_12, l_14, l_8, l_14},1).evalf();
    ex G_1469 = G(lst{l_12, l_14, l_8, l_6},1).evalf();
    ex G_1470 = G(lst{l_12, l_14, l_8, l_7},1).evalf();
    ex G_1471 = G(lst{l_12, l_14, l_9, l_12},1).evalf();
    ex G_1472 = G(lst{l_12, l_14, l_9, l_13},1).evalf();
    ex G_1473 = G(lst{l_12, l_14, l_9, l_14},1).evalf();
    ex G_1474 = G(lst{l_12, l_14, l_9, l_6},1).evalf();
    ex G_1475 = G(lst{l_12, l_14, l_9, l_7},1).evalf();
    ex G_1476 = G(lst{l_12, l_3, l_1, l_12},1).evalf();
    ex G_1477 = G(lst{l_12, l_3, l_1, l_13},1).evalf();
    ex G_1478 = G(lst{l_12, l_3, l_1, l_14},1).evalf();
    ex G_1479 = G(lst{l_12, l_4, l_1, l_14},1).evalf();
    ex G_1480 = G(lst{l_12, l_4, l_1, l_4},1).evalf();
    ex G_1481 = G(lst{l_12, l_4, l_1, l_5},1).evalf();
    ex G_1482 = G(lst{l_12, l_4, l_1, l_6},1).evalf();
    ex G_1483 = G(lst{l_12, l_4, l_1, l_7},1).evalf();
    ex G_1484 = G(lst{l_12, l_4, l_14, l_14},1).evalf();
    ex G_1485 = G(lst{l_12, l_4, l_14, l_6},1).evalf();
    ex G_1486 = G(lst{l_12, l_4, l_14, l_7},1).evalf();
    ex G_1487 = G(lst{l_12, l_4, l_4, l_14},1).evalf();
    ex G_1488 = G(lst{l_12, l_4, l_5, l_14},1).evalf();
    ex G_1489 = G(lst{l_12, l_5, l_1, l_14},1).evalf();
    ex G_1490 = G(lst{l_12, l_5, l_1, l_4},1).evalf();
    ex G_1491 = G(lst{l_12, l_5, l_1, l_5},1).evalf();
    ex G_1492 = G(lst{l_12, l_5, l_1, l_6},1).evalf();
    ex G_1493 = G(lst{l_12, l_5, l_1, l_7},1).evalf();
    ex G_1494 = G(lst{l_12, l_5, l_14, l_14},1).evalf();
    ex G_1495 = G(lst{l_12, l_5, l_14, l_6},1).evalf();
    ex G_1496 = G(lst{l_12, l_5, l_14, l_7},1).evalf();
    ex G_1497 = G(lst{l_12, l_5, l_4, l_14},1).evalf();
    ex G_1498 = G(lst{l_12, l_5, l_5, l_14},1).evalf();
    ex G_1499 = G(lst{l_12, l_8, l_1, l_12},1).evalf();
    ex G_1500 = G(lst{l_12, l_8, l_1, l_13},1).evalf();
    ex G_1501 = G(lst{l_12, l_8, l_1, l_14},1).evalf();
    ex G_1502 = G(lst{l_12, l_8, l_1, l_6},1).evalf();
    ex G_1503 = G(lst{l_12, l_8, l_1, l_7},1).evalf();
    ex G_1504 = G(lst{l_12, l_8, l_12, l_12},1).evalf();
    ex G_1505 = G(lst{l_12, l_8, l_12, l_13},1).evalf();
    ex G_1506 = G(lst{l_12, l_8, l_12, l_14},1).evalf();
    ex G_1507 = G(lst{l_12, l_8, l_13, l_12},1).evalf();
    ex G_1508 = G(lst{l_12, l_8, l_13, l_13},1).evalf();
    ex G_1509 = G(lst{l_12, l_8, l_13, l_14},1).evalf();
    ex G_1510 = G(lst{l_12, l_8, l_14, l_12},1).evalf();
    ex G_1511 = G(lst{l_12, l_8, l_14, l_13},1).evalf();
    ex G_1512 = G(lst{l_12, l_8, l_14, l_6},1).evalf();
    ex G_1513 = G(lst{l_12, l_8, l_14, l_7},1).evalf();
    ex G_1514 = G(lst{l_12, l_8, l_6, l_14},1).evalf();
    ex G_1515 = G(lst{l_12, l_8, l_6, l_6},1).evalf();
    ex G_1516 = G(lst{l_12, l_8, l_6, l_7},1).evalf();
    ex G_1517 = G(lst{l_12, l_8, l_7, l_14},1).evalf();
    ex G_1518 = G(lst{l_12, l_8, l_7, l_6},1).evalf();
    ex G_1519 = G(lst{l_12, l_8, l_7, l_7},1).evalf();
    ex G_1520 = G(lst{l_12, l_8, l_8, l_12},1).evalf();
    ex G_1521 = G(lst{l_12, l_8, l_8, l_13},1).evalf();
    ex G_1522 = G(lst{l_12, l_8, l_8, l_14},1).evalf();
    ex G_1523 = G(lst{l_12, l_8, l_8, l_6},1).evalf();
    ex G_1524 = G(lst{l_12, l_8, l_8, l_7},1).evalf();
    ex G_1525 = G(lst{l_12, l_8, l_9, l_12},1).evalf();
    ex G_1526 = G(lst{l_12, l_8, l_9, l_13},1).evalf();
    ex G_1527 = G(lst{l_12, l_8, l_9, l_14},1).evalf();
    ex G_1528 = G(lst{l_12, l_8, l_9, l_6},1).evalf();
    ex G_1529 = G(lst{l_12, l_8, l_9, l_7},1).evalf();
    ex G_1530 = G(lst{l_12, l_9, l_1, l_12},1).evalf();
    ex G_1531 = G(lst{l_12, l_9, l_1, l_13},1).evalf();
    ex G_1532 = G(lst{l_12, l_9, l_1, l_14},1).evalf();
    ex G_1533 = G(lst{l_12, l_9, l_1, l_6},1).evalf();
    ex G_1534 = G(lst{l_12, l_9, l_1, l_7},1).evalf();
    ex G_1535 = G(lst{l_12, l_9, l_12, l_12},1).evalf();
    ex G_1536 = G(lst{l_12, l_9, l_12, l_13},1).evalf();
    ex G_1537 = G(lst{l_12, l_9, l_12, l_14},1).evalf();
    ex G_1538 = G(lst{l_12, l_9, l_13, l_12},1).evalf();
    ex G_1539 = G(lst{l_12, l_9, l_13, l_13},1).evalf();
    ex G_1540 = G(lst{l_12, l_9, l_13, l_14},1).evalf();
    ex G_1541 = G(lst{l_12, l_9, l_14, l_12},1).evalf();
    ex G_1542 = G(lst{l_12, l_9, l_14, l_13},1).evalf();
    ex G_1543 = G(lst{l_12, l_9, l_14, l_6},1).evalf();
    ex G_1544 = G(lst{l_12, l_9, l_14, l_7},1).evalf();
    ex G_1545 = G(lst{l_12, l_9, l_6, l_14},1).evalf();
    ex G_1546 = G(lst{l_12, l_9, l_6, l_6},1).evalf();
    ex G_1547 = G(lst{l_12, l_9, l_6, l_7},1).evalf();
    ex G_1548 = G(lst{l_12, l_9, l_7, l_14},1).evalf();
    ex G_1549 = G(lst{l_12, l_9, l_7, l_6},1).evalf();
    ex G_1550 = G(lst{l_12, l_9, l_7, l_7},1).evalf();
    ex G_1551 = G(lst{l_12, l_9, l_8, l_12},1).evalf();
    ex G_1552 = G(lst{l_12, l_9, l_8, l_13},1).evalf();
    ex G_1553 = G(lst{l_12, l_9, l_8, l_14},1).evalf();
    ex G_1554 = G(lst{l_12, l_9, l_8, l_6},1).evalf();
    ex G_1555 = G(lst{l_12, l_9, l_8, l_7},1).evalf();
    ex G_1556 = G(lst{l_12, l_9, l_9, l_12},1).evalf();
    ex G_1557 = G(lst{l_12, l_9, l_9, l_13},1).evalf();
    ex G_1558 = G(lst{l_12, l_9, l_9, l_14},1).evalf();
    ex G_1559 = G(lst{l_12, l_9, l_9, l_6},1).evalf();
    ex G_1560 = G(lst{l_12, l_9, l_9, l_7},1).evalf();
    ex G_1561 = G(lst{l_13, l_1, l_1, l_10},1).evalf();
    ex G_1562 = G(lst{l_13, l_1, l_1, l_11},1).evalf();
    ex G_1563 = G(lst{l_13, l_1, l_1, l_12},1).evalf();
    ex G_1564 = G(lst{l_13, l_1, l_1, l_13},1).evalf();
    ex G_1565 = G(lst{l_13, l_1, l_1, l_14},1).evalf();
    ex G_1566 = G(lst{l_13, l_1, l_1, l_4},1).evalf();
    ex G_1567 = G(lst{l_13, l_1, l_1, l_5},1).evalf();
    ex G_1568 = G(lst{l_13, l_1, l_1, l_6},1).evalf();
    ex G_1569 = G(lst{l_13, l_1, l_1, l_7},1).evalf();
    ex G_1570 = G(lst{l_13, l_1, l_10, l_10},1).evalf();
    ex G_1571 = G(lst{l_13, l_1, l_10, l_11},1).evalf();
    ex G_1572 = G(lst{l_13, l_1, l_10, l_14},1).evalf();
    ex G_1573 = G(lst{l_13, l_1, l_10, l_6},1).evalf();
    ex G_1574 = G(lst{l_13, l_1, l_10, l_7},1).evalf();
    ex G_1575 = G(lst{l_13, l_1, l_11, l_10},1).evalf();
    ex G_1576 = G(lst{l_13, l_1, l_11, l_11},1).evalf();
    ex G_1577 = G(lst{l_13, l_1, l_11, l_14},1).evalf();
    ex G_1578 = G(lst{l_13, l_1, l_11, l_6},1).evalf();
    ex G_1579 = G(lst{l_13, l_1, l_11, l_7},1).evalf();
    ex G_1580 = G(lst{l_13, l_1, l_12, l_10},1).evalf();
    ex G_1581 = G(lst{l_13, l_1, l_12, l_11},1).evalf();
    ex G_1582 = G(lst{l_13, l_1, l_12, l_12},1).evalf();
    ex G_1583 = G(lst{l_13, l_1, l_12, l_13},1).evalf();
    ex G_1584 = G(lst{l_13, l_1, l_12, l_14},1).evalf();
    ex G_1585 = G(lst{l_13, l_1, l_12, l_4},1).evalf();
    ex G_1586 = G(lst{l_13, l_1, l_12, l_5},1).evalf();
    ex G_1587 = G(lst{l_13, l_1, l_13, l_10},1).evalf();
    ex G_1588 = G(lst{l_13, l_1, l_13, l_11},1).evalf();
    ex G_1589 = G(lst{l_13, l_1, l_13, l_12},1).evalf();
    ex G_1590 = G(lst{l_13, l_1, l_13, l_13},1).evalf();
    ex G_1591 = G(lst{l_13, l_1, l_13, l_14},1).evalf();
    ex G_1592 = G(lst{l_13, l_1, l_13, l_4},1).evalf();
    ex G_1593 = G(lst{l_13, l_1, l_13, l_5},1).evalf();
    ex G_1594 = G(lst{l_13, l_1, l_14, l_10},1).evalf();
    ex G_1595 = G(lst{l_13, l_1, l_14, l_11},1).evalf();
    ex G_1596 = G(lst{l_13, l_1, l_14, l_12},1).evalf();
    ex G_1597 = G(lst{l_13, l_1, l_14, l_13},1).evalf();
    ex G_1598 = G(lst{l_13, l_1, l_14, l_14},1).evalf();
    ex G_1599 = G(lst{l_13, l_1, l_14, l_4},1).evalf();
    ex G_1600 = G(lst{l_13, l_1, l_14, l_5},1).evalf();
    ex G_1601 = G(lst{l_13, l_1, l_14, l_6},1).evalf();
    ex G_1602 = G(lst{l_13, l_1, l_14, l_7},1).evalf();
    ex G_1603 = G(lst{l_13, l_1, l_4, l_14},1).evalf();
    ex G_1604 = G(lst{l_13, l_1, l_4, l_4},1).evalf();
    ex G_1605 = G(lst{l_13, l_1, l_4, l_5},1).evalf();
    ex G_1606 = G(lst{l_13, l_1, l_5, l_14},1).evalf();
    ex G_1607 = G(lst{l_13, l_1, l_5, l_4},1).evalf();
    ex G_1608 = G(lst{l_13, l_1, l_5, l_5},1).evalf();
    ex G_1609 = G(lst{l_13, l_1, l_6, l_14},1).evalf();
    ex G_1610 = G(lst{l_13, l_1, l_6, l_6},1).evalf();
    ex G_1611 = G(lst{l_13, l_1, l_6, l_7},1).evalf();
    ex G_1612 = G(lst{l_13, l_1, l_7, l_14},1).evalf();
    ex G_1613 = G(lst{l_13, l_1, l_7, l_6},1).evalf();
    ex G_1614 = G(lst{l_13, l_1, l_7, l_7},1).evalf();
    ex G_1615 = G(lst{l_13, l_1, l_8, l_12},1).evalf();
    ex G_1616 = G(lst{l_13, l_1, l_8, l_13},1).evalf();
    ex G_1617 = G(lst{l_13, l_1, l_8, l_14},1).evalf();
    ex G_1618 = G(lst{l_13, l_1, l_8, l_6},1).evalf();
    ex G_1619 = G(lst{l_13, l_1, l_8, l_7},1).evalf();
    ex G_1620 = G(lst{l_13, l_1, l_9, l_12},1).evalf();
    ex G_1621 = G(lst{l_13, l_1, l_9, l_13},1).evalf();
    ex G_1622 = G(lst{l_13, l_1, l_9, l_14},1).evalf();
    ex G_1623 = G(lst{l_13, l_1, l_9, l_6},1).evalf();
    ex G_1624 = G(lst{l_13, l_1, l_9, l_7},1).evalf();
    ex G_1625 = G(lst{l_13, l_10, l_1, l_10},1).evalf();
    ex G_1626 = G(lst{l_13, l_10, l_1, l_11},1).evalf();
    ex G_1627 = G(lst{l_13, l_10, l_1, l_14},1).evalf();
    ex G_1628 = G(lst{l_13, l_10, l_10, l_14},1).evalf();
    ex G_1629 = G(lst{l_13, l_10, l_11, l_14},1).evalf();
    ex G_1630 = G(lst{l_13, l_10, l_14, l_6},1).evalf();
    ex G_1631 = G(lst{l_13, l_10, l_14, l_7},1).evalf();
    ex G_1632 = G(lst{l_13, l_10, l_6, l_14},1).evalf();
    ex G_1633 = G(lst{l_13, l_10, l_7, l_14},1).evalf();
    ex G_1634 = G(lst{l_13, l_11, l_1, l_10},1).evalf();
    ex G_1635 = G(lst{l_13, l_11, l_1, l_11},1).evalf();
    ex G_1636 = G(lst{l_13, l_11, l_1, l_14},1).evalf();
    ex G_1637 = G(lst{l_13, l_11, l_10, l_14},1).evalf();
    ex G_1638 = G(lst{l_13, l_11, l_11, l_14},1).evalf();
    ex G_1639 = G(lst{l_13, l_11, l_14, l_6},1).evalf();
    ex G_1640 = G(lst{l_13, l_11, l_14, l_7},1).evalf();
    ex G_1641 = G(lst{l_13, l_11, l_6, l_14},1).evalf();
    ex G_1642 = G(lst{l_13, l_11, l_7, l_14},1).evalf();
    ex G_1643 = G(lst{l_13, l_12, l_1, l_10},1).evalf();
    ex G_1644 = G(lst{l_13, l_12, l_1, l_11},1).evalf();
    ex G_1645 = G(lst{l_13, l_12, l_1, l_12},1).evalf();
    ex G_1646 = G(lst{l_13, l_12, l_1, l_13},1).evalf();
    ex G_1647 = G(lst{l_13, l_12, l_1, l_14},1).evalf();
    ex G_1648 = G(lst{l_13, l_12, l_1, l_4},1).evalf();
    ex G_1649 = G(lst{l_13, l_12, l_1, l_5},1).evalf();
    ex G_1650 = G(lst{l_13, l_12, l_1, l_6},1).evalf();
    ex G_1651 = G(lst{l_13, l_12, l_1, l_7},1).evalf();
    ex G_1652 = G(lst{l_13, l_12, l_10, l_14},1).evalf();
    ex G_1653 = G(lst{l_13, l_12, l_11, l_14},1).evalf();
    ex G_1654 = G(lst{l_13, l_12, l_12, l_12},1).evalf();
    ex G_1655 = G(lst{l_13, l_12, l_12, l_13},1).evalf();
    ex G_1656 = G(lst{l_13, l_12, l_12, l_14},1).evalf();
    ex G_1657 = G(lst{l_13, l_12, l_13, l_12},1).evalf();
    ex G_1658 = G(lst{l_13, l_12, l_13, l_13},1).evalf();
    ex G_1659 = G(lst{l_13, l_12, l_13, l_14},1).evalf();
    ex G_1660 = G(lst{l_13, l_12, l_14, l_12},1).evalf();
    ex G_1661 = G(lst{l_13, l_12, l_14, l_13},1).evalf();
    ex G_1662 = G(lst{l_13, l_12, l_14, l_14},1).evalf();
    ex G_1663 = G(lst{l_13, l_12, l_14, l_6},1).evalf();
    ex G_1664 = G(lst{l_13, l_12, l_14, l_7},1).evalf();
    ex G_1665 = G(lst{l_13, l_12, l_4, l_14},1).evalf();
    ex G_1666 = G(lst{l_13, l_12, l_5, l_14},1).evalf();
    ex G_1667 = G(lst{l_13, l_12, l_8, l_12},1).evalf();
    ex G_1668 = G(lst{l_13, l_12, l_8, l_13},1).evalf();
    ex G_1669 = G(lst{l_13, l_12, l_8, l_14},1).evalf();
    ex G_1670 = G(lst{l_13, l_12, l_8, l_6},1).evalf();
    ex G_1671 = G(lst{l_13, l_12, l_8, l_7},1).evalf();
    ex G_1672 = G(lst{l_13, l_12, l_9, l_12},1).evalf();
    ex G_1673 = G(lst{l_13, l_12, l_9, l_13},1).evalf();
    ex G_1674 = G(lst{l_13, l_12, l_9, l_14},1).evalf();
    ex G_1675 = G(lst{l_13, l_12, l_9, l_6},1).evalf();
    ex G_1676 = G(lst{l_13, l_12, l_9, l_7},1).evalf();
    ex G_1677 = G(lst{l_13, l_13, l_1, l_10},1).evalf();
    ex G_1678 = G(lst{l_13, l_13, l_1, l_11},1).evalf();
    ex G_1679 = G(lst{l_13, l_13, l_1, l_12},1).evalf();
    ex G_1680 = G(lst{l_13, l_13, l_1, l_13},1).evalf();
    ex G_1681 = G(lst{l_13, l_13, l_1, l_14},1).evalf();
    ex G_1682 = G(lst{l_13, l_13, l_1, l_4},1).evalf();
    ex G_1683 = G(lst{l_13, l_13, l_1, l_5},1).evalf();
    ex G_1684 = G(lst{l_13, l_13, l_1, l_6},1).evalf();
    ex G_1685 = G(lst{l_13, l_13, l_1, l_7},1).evalf();
    ex G_1686 = G(lst{l_13, l_13, l_10, l_14},1).evalf();
    ex G_1687 = G(lst{l_13, l_13, l_11, l_14},1).evalf();
    ex G_1688 = G(lst{l_13, l_13, l_12, l_12},1).evalf();
    ex G_1689 = G(lst{l_13, l_13, l_12, l_13},1).evalf();
    ex G_1690 = G(lst{l_13, l_13, l_12, l_14},1).evalf();
    ex G_1691 = G(lst{l_13, l_13, l_13, l_12},1).evalf();
    ex G_1692 = G(lst{l_13, l_13, l_13, l_13},1).evalf();
    ex G_1693 = G(lst{l_13, l_13, l_13, l_14},1).evalf();
    ex G_1694 = G(lst{l_13, l_13, l_14, l_12},1).evalf();
    ex G_1695 = G(lst{l_13, l_13, l_14, l_13},1).evalf();
    ex G_1696 = G(lst{l_13, l_13, l_14, l_14},1).evalf();
    ex G_1697 = G(lst{l_13, l_13, l_14, l_6},1).evalf();
    ex G_1698 = G(lst{l_13, l_13, l_14, l_7},1).evalf();
    ex G_1699 = G(lst{l_13, l_13, l_4, l_14},1).evalf();
    ex G_1700 = G(lst{l_13, l_13, l_5, l_14},1).evalf();
    ex G_1701 = G(lst{l_13, l_13, l_8, l_12},1).evalf();
    ex G_1702 = G(lst{l_13, l_13, l_8, l_13},1).evalf();
    ex G_1703 = G(lst{l_13, l_13, l_8, l_14},1).evalf();
    ex G_1704 = G(lst{l_13, l_13, l_8, l_6},1).evalf();
    ex G_1705 = G(lst{l_13, l_13, l_8, l_7},1).evalf();
    ex G_1706 = G(lst{l_13, l_13, l_9, l_12},1).evalf();
    ex G_1707 = G(lst{l_13, l_13, l_9, l_13},1).evalf();
    ex G_1708 = G(lst{l_13, l_13, l_9, l_14},1).evalf();
    ex G_1709 = G(lst{l_13, l_13, l_9, l_6},1).evalf();
    ex G_1710 = G(lst{l_13, l_13, l_9, l_7},1).evalf();
    ex G_1711 = G(lst{l_13, l_14, l_1, l_10},1).evalf();
    ex G_1712 = G(lst{l_13, l_14, l_1, l_11},1).evalf();
    ex G_1713 = G(lst{l_13, l_14, l_1, l_12},1).evalf();
    ex G_1714 = G(lst{l_13, l_14, l_1, l_13},1).evalf();
    ex G_1715 = G(lst{l_13, l_14, l_1, l_14},1).evalf();
    ex G_1716 = G(lst{l_13, l_14, l_1, l_4},1).evalf();
    ex G_1717 = G(lst{l_13, l_14, l_1, l_5},1).evalf();
    ex G_1718 = G(lst{l_13, l_14, l_1, l_6},1).evalf();
    ex G_1719 = G(lst{l_13, l_14, l_1, l_7},1).evalf();
    ex G_1720 = G(lst{l_13, l_14, l_10, l_14},1).evalf();
    ex G_1721 = G(lst{l_13, l_14, l_11, l_14},1).evalf();
    ex G_1722 = G(lst{l_13, l_14, l_12, l_12},1).evalf();
    ex G_1723 = G(lst{l_13, l_14, l_12, l_13},1).evalf();
    ex G_1724 = G(lst{l_13, l_14, l_12, l_14},1).evalf();
    ex G_1725 = G(lst{l_13, l_14, l_13, l_12},1).evalf();
    ex G_1726 = G(lst{l_13, l_14, l_13, l_13},1).evalf();
    ex G_1727 = G(lst{l_13, l_14, l_13, l_14},1).evalf();
    ex G_1728 = G(lst{l_13, l_14, l_14, l_12},1).evalf();
    ex G_1729 = G(lst{l_13, l_14, l_14, l_13},1).evalf();
    ex G_1730 = G(lst{l_13, l_14, l_14, l_14},1).evalf();
    ex G_1731 = G(lst{l_13, l_14, l_4, l_14},1).evalf();
    ex G_1732 = G(lst{l_13, l_14, l_5, l_14},1).evalf();
    ex G_1733 = G(lst{l_13, l_14, l_6, l_14},1).evalf();
    ex G_1734 = G(lst{l_13, l_14, l_6, l_6},1).evalf();
    ex G_1735 = G(lst{l_13, l_14, l_6, l_7},1).evalf();
    ex G_1736 = G(lst{l_13, l_14, l_7, l_14},1).evalf();
    ex G_1737 = G(lst{l_13, l_14, l_7, l_6},1).evalf();
    ex G_1738 = G(lst{l_13, l_14, l_7, l_7},1).evalf();
    ex G_1739 = G(lst{l_13, l_14, l_8, l_12},1).evalf();
    ex G_1740 = G(lst{l_13, l_14, l_8, l_13},1).evalf();
    ex G_1741 = G(lst{l_13, l_14, l_8, l_14},1).evalf();
    ex G_1742 = G(lst{l_13, l_14, l_8, l_6},1).evalf();
    ex G_1743 = G(lst{l_13, l_14, l_8, l_7},1).evalf();
    ex G_1744 = G(lst{l_13, l_14, l_9, l_12},1).evalf();
    ex G_1745 = G(lst{l_13, l_14, l_9, l_13},1).evalf();
    ex G_1746 = G(lst{l_13, l_14, l_9, l_14},1).evalf();
    ex G_1747 = G(lst{l_13, l_14, l_9, l_6},1).evalf();
    ex G_1748 = G(lst{l_13, l_14, l_9, l_7},1).evalf();
    ex G_1749 = G(lst{l_13, l_3, l_1, l_12},1).evalf();
    ex G_1750 = G(lst{l_13, l_3, l_1, l_13},1).evalf();
    ex G_1751 = G(lst{l_13, l_3, l_1, l_14},1).evalf();
    ex G_1752 = G(lst{l_13, l_4, l_1, l_14},1).evalf();
    ex G_1753 = G(lst{l_13, l_4, l_1, l_4},1).evalf();
    ex G_1754 = G(lst{l_13, l_4, l_1, l_5},1).evalf();
    ex G_1755 = G(lst{l_13, l_4, l_1, l_6},1).evalf();
    ex G_1756 = G(lst{l_13, l_4, l_1, l_7},1).evalf();
    ex G_1757 = G(lst{l_13, l_4, l_14, l_14},1).evalf();
    ex G_1758 = G(lst{l_13, l_4, l_14, l_6},1).evalf();
    ex G_1759 = G(lst{l_13, l_4, l_14, l_7},1).evalf();
    ex G_1760 = G(lst{l_13, l_4, l_4, l_14},1).evalf();
    ex G_1761 = G(lst{l_13, l_4, l_5, l_14},1).evalf();
    ex G_1762 = G(lst{l_13, l_5, l_1, l_14},1).evalf();
    ex G_1763 = G(lst{l_13, l_5, l_1, l_4},1).evalf();
    ex G_1764 = G(lst{l_13, l_5, l_1, l_5},1).evalf();
    ex G_1765 = G(lst{l_13, l_5, l_1, l_6},1).evalf();
    ex G_1766 = G(lst{l_13, l_5, l_1, l_7},1).evalf();
    ex G_1767 = G(lst{l_13, l_5, l_14, l_14},1).evalf();
    ex G_1768 = G(lst{l_13, l_5, l_14, l_6},1).evalf();
    ex G_1769 = G(lst{l_13, l_5, l_14, l_7},1).evalf();
    ex G_1770 = G(lst{l_13, l_5, l_4, l_14},1).evalf();
    ex G_1771 = G(lst{l_13, l_5, l_5, l_14},1).evalf();
    ex G_1772 = G(lst{l_13, l_8, l_1, l_12},1).evalf();
    ex G_1773 = G(lst{l_13, l_8, l_1, l_13},1).evalf();
    ex G_1774 = G(lst{l_13, l_8, l_1, l_14},1).evalf();
    ex G_1775 = G(lst{l_13, l_8, l_1, l_6},1).evalf();
    ex G_1776 = G(lst{l_13, l_8, l_1, l_7},1).evalf();
    ex G_1777 = G(lst{l_13, l_8, l_12, l_12},1).evalf();
    ex G_1778 = G(lst{l_13, l_8, l_12, l_13},1).evalf();
    ex G_1779 = G(lst{l_13, l_8, l_12, l_14},1).evalf();
    ex G_1780 = G(lst{l_13, l_8, l_13, l_12},1).evalf();
    ex G_1781 = G(lst{l_13, l_8, l_13, l_13},1).evalf();
    ex G_1782 = G(lst{l_13, l_8, l_13, l_14},1).evalf();
    ex G_1783 = G(lst{l_13, l_8, l_14, l_12},1).evalf();
    ex G_1784 = G(lst{l_13, l_8, l_14, l_13},1).evalf();
    ex G_1785 = G(lst{l_13, l_8, l_14, l_6},1).evalf();
    ex G_1786 = G(lst{l_13, l_8, l_14, l_7},1).evalf();
    ex G_1787 = G(lst{l_13, l_8, l_6, l_14},1).evalf();
    ex G_1788 = G(lst{l_13, l_8, l_6, l_6},1).evalf();
    ex G_1789 = G(lst{l_13, l_8, l_6, l_7},1).evalf();
    ex G_1790 = G(lst{l_13, l_8, l_7, l_14},1).evalf();
    ex G_1791 = G(lst{l_13, l_8, l_7, l_6},1).evalf();
    ex G_1792 = G(lst{l_13, l_8, l_7, l_7},1).evalf();
    ex G_1793 = G(lst{l_13, l_8, l_8, l_12},1).evalf();
    ex G_1794 = G(lst{l_13, l_8, l_8, l_13},1).evalf();
    ex G_1795 = G(lst{l_13, l_8, l_8, l_14},1).evalf();
    ex G_1796 = G(lst{l_13, l_8, l_8, l_6},1).evalf();
    ex G_1797 = G(lst{l_13, l_8, l_8, l_7},1).evalf();
    ex G_1798 = G(lst{l_13, l_8, l_9, l_12},1).evalf();
    ex G_1799 = G(lst{l_13, l_8, l_9, l_13},1).evalf();
    ex G_1800 = G(lst{l_13, l_8, l_9, l_14},1).evalf();
    ex G_1801 = G(lst{l_13, l_8, l_9, l_6},1).evalf();
    ex G_1802 = G(lst{l_13, l_8, l_9, l_7},1).evalf();
    ex G_1803 = G(lst{l_13, l_9, l_1, l_12},1).evalf();
    ex G_1804 = G(lst{l_13, l_9, l_1, l_13},1).evalf();
    ex G_1805 = G(lst{l_13, l_9, l_1, l_14},1).evalf();
    ex G_1806 = G(lst{l_13, l_9, l_1, l_6},1).evalf();
    ex G_1807 = G(lst{l_13, l_9, l_1, l_7},1).evalf();
    ex G_1808 = G(lst{l_13, l_9, l_12, l_12},1).evalf();
    ex G_1809 = G(lst{l_13, l_9, l_12, l_13},1).evalf();
    ex G_1810 = G(lst{l_13, l_9, l_12, l_14},1).evalf();
    ex G_1811 = G(lst{l_13, l_9, l_13, l_12},1).evalf();
    ex G_1812 = G(lst{l_13, l_9, l_13, l_13},1).evalf();
    ex G_1813 = G(lst{l_13, l_9, l_13, l_14},1).evalf();
    ex G_1814 = G(lst{l_13, l_9, l_14, l_12},1).evalf();
    ex G_1815 = G(lst{l_13, l_9, l_14, l_13},1).evalf();
    ex G_1816 = G(lst{l_13, l_9, l_14, l_6},1).evalf();
    ex G_1817 = G(lst{l_13, l_9, l_14, l_7},1).evalf();
    ex G_1818 = G(lst{l_13, l_9, l_6, l_14},1).evalf();
    ex G_1819 = G(lst{l_13, l_9, l_6, l_6},1).evalf();
    ex G_1820 = G(lst{l_13, l_9, l_6, l_7},1).evalf();
    ex G_1821 = G(lst{l_13, l_9, l_7, l_14},1).evalf();
    ex G_1822 = G(lst{l_13, l_9, l_7, l_6},1).evalf();
    ex G_1823 = G(lst{l_13, l_9, l_7, l_7},1).evalf();
    ex G_1824 = G(lst{l_13, l_9, l_8, l_12},1).evalf();
    ex G_1825 = G(lst{l_13, l_9, l_8, l_13},1).evalf();
    ex G_1826 = G(lst{l_13, l_9, l_8, l_14},1).evalf();
    ex G_1827 = G(lst{l_13, l_9, l_8, l_6},1).evalf();
    ex G_1828 = G(lst{l_13, l_9, l_8, l_7},1).evalf();
    ex G_1829 = G(lst{l_13, l_9, l_9, l_12},1).evalf();
    ex G_1830 = G(lst{l_13, l_9, l_9, l_13},1).evalf();
    ex G_1831 = G(lst{l_13, l_9, l_9, l_14},1).evalf();
    ex G_1832 = G(lst{l_13, l_9, l_9, l_6},1).evalf();
    ex G_1833 = G(lst{l_13, l_9, l_9, l_7},1).evalf();
    ex G_1834 = G(lst{l_14, l_1, l_1, l_10},1).evalf();
    ex G_1835 = G(lst{l_14, l_1, l_1, l_11},1).evalf();
    ex G_1836 = G(lst{l_14, l_1, l_1, l_12},1).evalf();
    ex G_1837 = G(lst{l_14, l_1, l_1, l_13},1).evalf();
    ex G_1838 = G(lst{l_14, l_1, l_1, l_14},1).evalf();
    ex G_1839 = G(lst{l_14, l_1, l_1, l_4},1).evalf();
    ex G_1840 = G(lst{l_14, l_1, l_1, l_5},1).evalf();
    ex G_1841 = G(lst{l_14, l_1, l_1, l_6},1).evalf();
    ex G_1842 = G(lst{l_14, l_1, l_1, l_7},1).evalf();
    ex G_1843 = G(lst{l_14, l_1, l_10, l_10},1).evalf();
    ex G_1844 = G(lst{l_14, l_1, l_10, l_11},1).evalf();
    ex G_1845 = G(lst{l_14, l_1, l_10, l_14},1).evalf();
    ex G_1846 = G(lst{l_14, l_1, l_10, l_6},1).evalf();
    ex G_1847 = G(lst{l_14, l_1, l_10, l_7},1).evalf();
    ex G_1848 = G(lst{l_14, l_1, l_11, l_10},1).evalf();
    ex G_1849 = G(lst{l_14, l_1, l_11, l_11},1).evalf();
    ex G_1850 = G(lst{l_14, l_1, l_11, l_14},1).evalf();
    ex G_1851 = G(lst{l_14, l_1, l_11, l_6},1).evalf();
    ex G_1852 = G(lst{l_14, l_1, l_11, l_7},1).evalf();
    ex G_1853 = G(lst{l_14, l_1, l_12, l_10},1).evalf();
    ex G_1854 = G(lst{l_14, l_1, l_12, l_11},1).evalf();
    ex G_1855 = G(lst{l_14, l_1, l_12, l_12},1).evalf();
    ex G_1856 = G(lst{l_14, l_1, l_12, l_13},1).evalf();
    ex G_1857 = G(lst{l_14, l_1, l_12, l_14},1).evalf();
    ex G_1858 = G(lst{l_14, l_1, l_12, l_4},1).evalf();
    ex G_1859 = G(lst{l_14, l_1, l_12, l_5},1).evalf();
    ex G_1860 = G(lst{l_14, l_1, l_13, l_10},1).evalf();
    ex G_1861 = G(lst{l_14, l_1, l_13, l_11},1).evalf();
    ex G_1862 = G(lst{l_14, l_1, l_13, l_12},1).evalf();
    ex G_1863 = G(lst{l_14, l_1, l_13, l_13},1).evalf();
    ex G_1864 = G(lst{l_14, l_1, l_13, l_14},1).evalf();
    ex G_1865 = G(lst{l_14, l_1, l_13, l_4},1).evalf();
    ex G_1866 = G(lst{l_14, l_1, l_13, l_5},1).evalf();
    ex G_1867 = G(lst{l_14, l_1, l_14, l_10},1).evalf();
    ex G_1868 = G(lst{l_14, l_1, l_14, l_11},1).evalf();
    ex G_1869 = G(lst{l_14, l_1, l_14, l_12},1).evalf();
    ex G_1870 = G(lst{l_14, l_1, l_14, l_13},1).evalf();
    ex G_1871 = G(lst{l_14, l_1, l_14, l_14},1).evalf();
    ex G_1872 = G(lst{l_14, l_1, l_14, l_4},1).evalf();
    ex G_1873 = G(lst{l_14, l_1, l_14, l_5},1).evalf();
    ex G_1874 = G(lst{l_14, l_1, l_14, l_6},1).evalf();
    ex G_1875 = G(lst{l_14, l_1, l_14, l_7},1).evalf();
    ex G_1876 = G(lst{l_14, l_1, l_4, l_14},1).evalf();
    ex G_1877 = G(lst{l_14, l_1, l_4, l_4},1).evalf();
    ex G_1878 = G(lst{l_14, l_1, l_4, l_5},1).evalf();
    ex G_1879 = G(lst{l_14, l_1, l_5, l_14},1).evalf();
    ex G_1880 = G(lst{l_14, l_1, l_5, l_4},1).evalf();
    ex G_1881 = G(lst{l_14, l_1, l_5, l_5},1).evalf();
    ex G_1882 = G(lst{l_14, l_1, l_6, l_10},1).evalf();
    ex G_1883 = G(lst{l_14, l_1, l_6, l_11},1).evalf();
    ex G_1884 = G(lst{l_14, l_1, l_6, l_14},1).evalf();
    ex G_1885 = G(lst{l_14, l_1, l_6, l_6},1).evalf();
    ex G_1886 = G(lst{l_14, l_1, l_6, l_7},1).evalf();
    ex G_1887 = G(lst{l_14, l_1, l_7, l_10},1).evalf();
    ex G_1888 = G(lst{l_14, l_1, l_7, l_11},1).evalf();
    ex G_1889 = G(lst{l_14, l_1, l_7, l_14},1).evalf();
    ex G_1890 = G(lst{l_14, l_1, l_7, l_6},1).evalf();
    ex G_1891 = G(lst{l_14, l_1, l_7, l_7},1).evalf();
    ex G_1892 = G(lst{l_14, l_1, l_8, l_12},1).evalf();
    ex G_1893 = G(lst{l_14, l_1, l_8, l_13},1).evalf();
    ex G_1894 = G(lst{l_14, l_1, l_8, l_14},1).evalf();
    ex G_1895 = G(lst{l_14, l_1, l_8, l_6},1).evalf();
    ex G_1896 = G(lst{l_14, l_1, l_8, l_7},1).evalf();
    ex G_1897 = G(lst{l_14, l_1, l_9, l_12},1).evalf();
    ex G_1898 = G(lst{l_14, l_1, l_9, l_13},1).evalf();
    ex G_1899 = G(lst{l_14, l_1, l_9, l_14},1).evalf();
    ex G_1900 = G(lst{l_14, l_1, l_9, l_6},1).evalf();
    ex G_1901 = G(lst{l_14, l_1, l_9, l_7},1).evalf();
    ex G_1902 = G(lst{l_14, l_10, l_1, l_10},1).evalf();
    ex G_1903 = G(lst{l_14, l_10, l_1, l_11},1).evalf();
    ex G_1904 = G(lst{l_14, l_10, l_1, l_14},1).evalf();
    ex G_1905 = G(lst{l_14, l_10, l_10, l_14},1).evalf();
    ex G_1906 = G(lst{l_14, l_10, l_11, l_14},1).evalf();
    ex G_1907 = G(lst{l_14, l_10, l_14, l_6},1).evalf();
    ex G_1908 = G(lst{l_14, l_10, l_14, l_7},1).evalf();
    ex G_1909 = G(lst{l_14, l_10, l_6, l_14},1).evalf();
    ex G_1910 = G(lst{l_14, l_10, l_7, l_14},1).evalf();
    ex G_1911 = G(lst{l_14, l_11, l_1, l_10},1).evalf();
    ex G_1912 = G(lst{l_14, l_11, l_1, l_11},1).evalf();
    ex G_1913 = G(lst{l_14, l_11, l_1, l_14},1).evalf();
    ex G_1914 = G(lst{l_14, l_11, l_10, l_14},1).evalf();
    ex G_1915 = G(lst{l_14, l_11, l_11, l_14},1).evalf();
    ex G_1916 = G(lst{l_14, l_11, l_14, l_6},1).evalf();
    ex G_1917 = G(lst{l_14, l_11, l_14, l_7},1).evalf();
    ex G_1918 = G(lst{l_14, l_11, l_6, l_14},1).evalf();
    ex G_1919 = G(lst{l_14, l_11, l_7, l_14},1).evalf();
    ex G_1920 = G(lst{l_14, l_12, l_1, l_10},1).evalf();
    ex G_1921 = G(lst{l_14, l_12, l_1, l_11},1).evalf();
    ex G_1922 = G(lst{l_14, l_12, l_1, l_12},1).evalf();
    ex G_1923 = G(lst{l_14, l_12, l_1, l_13},1).evalf();
    ex G_1924 = G(lst{l_14, l_12, l_1, l_14},1).evalf();
    ex G_1925 = G(lst{l_14, l_12, l_1, l_4},1).evalf();
    ex G_1926 = G(lst{l_14, l_12, l_1, l_5},1).evalf();
    ex G_1927 = G(lst{l_14, l_12, l_1, l_6},1).evalf();
    ex G_1928 = G(lst{l_14, l_12, l_1, l_7},1).evalf();
    ex G_1929 = G(lst{l_14, l_12, l_10, l_14},1).evalf();
    ex G_1930 = G(lst{l_14, l_12, l_11, l_14},1).evalf();
    ex G_1931 = G(lst{l_14, l_12, l_12, l_12},1).evalf();
    ex G_1932 = G(lst{l_14, l_12, l_12, l_13},1).evalf();
    ex G_1933 = G(lst{l_14, l_12, l_12, l_14},1).evalf();
    ex G_1934 = G(lst{l_14, l_12, l_13, l_12},1).evalf();
    ex G_1935 = G(lst{l_14, l_12, l_13, l_13},1).evalf();
    ex G_1936 = G(lst{l_14, l_12, l_13, l_14},1).evalf();
    ex G_1937 = G(lst{l_14, l_12, l_14, l_12},1).evalf();
    ex G_1938 = G(lst{l_14, l_12, l_14, l_13},1).evalf();
    ex G_1939 = G(lst{l_14, l_12, l_14, l_14},1).evalf();
    ex G_1940 = G(lst{l_14, l_12, l_14, l_6},1).evalf();
    ex G_1941 = G(lst{l_14, l_12, l_14, l_7},1).evalf();
    ex G_1942 = G(lst{l_14, l_12, l_4, l_14},1).evalf();
    ex G_1943 = G(lst{l_14, l_12, l_5, l_14},1).evalf();
    ex G_1944 = G(lst{l_14, l_12, l_8, l_12},1).evalf();
    ex G_1945 = G(lst{l_14, l_12, l_8, l_13},1).evalf();
    ex G_1946 = G(lst{l_14, l_12, l_8, l_14},1).evalf();
    ex G_1947 = G(lst{l_14, l_12, l_8, l_6},1).evalf();
    ex G_1948 = G(lst{l_14, l_12, l_8, l_7},1).evalf();
    ex G_1949 = G(lst{l_14, l_12, l_9, l_12},1).evalf();
    ex G_1950 = G(lst{l_14, l_12, l_9, l_13},1).evalf();
    ex G_1951 = G(lst{l_14, l_12, l_9, l_14},1).evalf();
    ex G_1952 = G(lst{l_14, l_12, l_9, l_6},1).evalf();
    ex G_1953 = G(lst{l_14, l_12, l_9, l_7},1).evalf();
    ex G_1954 = G(lst{l_14, l_13, l_1, l_10},1).evalf();
    ex G_1955 = G(lst{l_14, l_13, l_1, l_11},1).evalf();
    ex G_1956 = G(lst{l_14, l_13, l_1, l_12},1).evalf();
    ex G_1957 = G(lst{l_14, l_13, l_1, l_13},1).evalf();
    ex G_1958 = G(lst{l_14, l_13, l_1, l_14},1).evalf();
    ex G_1959 = G(lst{l_14, l_13, l_1, l_4},1).evalf();
    ex G_1960 = G(lst{l_14, l_13, l_1, l_5},1).evalf();
    ex G_1961 = G(lst{l_14, l_13, l_1, l_6},1).evalf();
    ex G_1962 = G(lst{l_14, l_13, l_1, l_7},1).evalf();
    ex G_1963 = G(lst{l_14, l_13, l_10, l_14},1).evalf();
    ex G_1964 = G(lst{l_14, l_13, l_11, l_14},1).evalf();
    ex G_1965 = G(lst{l_14, l_13, l_12, l_12},1).evalf();
    ex G_1966 = G(lst{l_14, l_13, l_12, l_13},1).evalf();
    ex G_1967 = G(lst{l_14, l_13, l_12, l_14},1).evalf();
    ex G_1968 = G(lst{l_14, l_13, l_13, l_12},1).evalf();
    ex G_1969 = G(lst{l_14, l_13, l_13, l_13},1).evalf();
    ex G_1970 = G(lst{l_14, l_13, l_13, l_14},1).evalf();
    ex G_1971 = G(lst{l_14, l_13, l_14, l_12},1).evalf();
    ex G_1972 = G(lst{l_14, l_13, l_14, l_13},1).evalf();
    ex G_1973 = G(lst{l_14, l_13, l_14, l_14},1).evalf();
    ex G_1974 = G(lst{l_14, l_13, l_14, l_6},1).evalf();
    ex G_1975 = G(lst{l_14, l_13, l_14, l_7},1).evalf();
    ex G_1976 = G(lst{l_14, l_13, l_4, l_14},1).evalf();
    ex G_1977 = G(lst{l_14, l_13, l_5, l_14},1).evalf();
    ex G_1978 = G(lst{l_14, l_13, l_8, l_12},1).evalf();
    ex G_1979 = G(lst{l_14, l_13, l_8, l_13},1).evalf();
    ex G_1980 = G(lst{l_14, l_13, l_8, l_14},1).evalf();
    ex G_1981 = G(lst{l_14, l_13, l_8, l_6},1).evalf();
    ex G_1982 = G(lst{l_14, l_13, l_8, l_7},1).evalf();
    ex G_1983 = G(lst{l_14, l_13, l_9, l_12},1).evalf();
    ex G_1984 = G(lst{l_14, l_13, l_9, l_13},1).evalf();
    ex G_1985 = G(lst{l_14, l_13, l_9, l_14},1).evalf();
    ex G_1986 = G(lst{l_14, l_13, l_9, l_6},1).evalf();
    ex G_1987 = G(lst{l_14, l_13, l_9, l_7},1).evalf();
    ex G_1988 = G(lst{l_14, l_14, l_1, l_10},1).evalf();
    ex G_1989 = G(lst{l_14, l_14, l_1, l_11},1).evalf();
    ex G_1990 = G(lst{l_14, l_14, l_1, l_12},1).evalf();
    ex G_1991 = G(lst{l_14, l_14, l_1, l_13},1).evalf();
    ex G_1992 = G(lst{l_14, l_14, l_1, l_14},1).evalf();
    ex G_1993 = G(lst{l_14, l_14, l_1, l_4},1).evalf();
    ex G_1994 = G(lst{l_14, l_14, l_1, l_5},1).evalf();
    ex G_1995 = G(lst{l_14, l_14, l_1, l_6},1).evalf();
    ex G_1996 = G(lst{l_14, l_14, l_1, l_7},1).evalf();
    ex G_1997 = G(lst{l_14, l_14, l_10, l_14},1).evalf();
    ex G_1998 = G(lst{l_14, l_14, l_11, l_14},1).evalf();
    ex G_1999 = G(lst{l_14, l_14, l_12, l_12},1).evalf();
    ex G_2000 = G(lst{l_14, l_14, l_12, l_13},1).evalf();
    ex G_2001 = G(lst{l_14, l_14, l_12, l_14},1).evalf();
    ex G_2002 = G(lst{l_14, l_14, l_13, l_12},1).evalf();
    ex G_2003 = G(lst{l_14, l_14, l_13, l_13},1).evalf();
    ex G_2004 = G(lst{l_14, l_14, l_13, l_14},1).evalf();
    ex G_2005 = G(lst{l_14, l_14, l_14, l_12},1).evalf();
    ex G_2006 = G(lst{l_14, l_14, l_14, l_13},1).evalf();
    ex G_2007 = G(lst{l_14, l_14, l_14, l_14},1).evalf();
    ex G_2008 = G(lst{l_14, l_14, l_14, l_6},1).evalf();
    ex G_2009 = G(lst{l_14, l_14, l_14, l_7},1).evalf();
    ex G_2010 = G(lst{l_14, l_14, l_4, l_14},1).evalf();
    ex G_2011 = G(lst{l_14, l_14, l_5, l_14},1).evalf();
    ex G_2012 = G(lst{l_14, l_14, l_6, l_14},1).evalf();
    ex G_2013 = G(lst{l_14, l_14, l_6, l_6},1).evalf();
    ex G_2014 = G(lst{l_14, l_14, l_6, l_7},1).evalf();
    ex G_2015 = G(lst{l_14, l_14, l_7, l_14},1).evalf();
    ex G_2016 = G(lst{l_14, l_14, l_7, l_6},1).evalf();
    ex G_2017 = G(lst{l_14, l_14, l_7, l_7},1).evalf();
    ex G_2018 = G(lst{l_14, l_14, l_8, l_12},1).evalf();
    ex G_2019 = G(lst{l_14, l_14, l_8, l_13},1).evalf();
    ex G_2020 = G(lst{l_14, l_14, l_8, l_14},1).evalf();
    ex G_2021 = G(lst{l_14, l_14, l_8, l_6},1).evalf();
    ex G_2022 = G(lst{l_14, l_14, l_8, l_7},1).evalf();
    ex G_2023 = G(lst{l_14, l_14, l_9, l_12},1).evalf();
    ex G_2024 = G(lst{l_14, l_14, l_9, l_13},1).evalf();
    ex G_2025 = G(lst{l_14, l_14, l_9, l_14},1).evalf();
    ex G_2026 = G(lst{l_14, l_14, l_9, l_6},1).evalf();
    ex G_2027 = G(lst{l_14, l_14, l_9, l_7},1).evalf();
    ex G_2028 = G(lst{l_14, l_3, l_1, l_12},1).evalf();
    ex G_2029 = G(lst{l_14, l_3, l_1, l_13},1).evalf();
    ex G_2030 = G(lst{l_14, l_3, l_1, l_14},1).evalf();
    ex G_2031 = G(lst{l_14, l_4, l_1, l_14},1).evalf();
    ex G_2032 = G(lst{l_14, l_4, l_1, l_4},1).evalf();
    ex G_2033 = G(lst{l_14, l_4, l_1, l_5},1).evalf();
    ex G_2034 = G(lst{l_14, l_4, l_1, l_6},1).evalf();
    ex G_2035 = G(lst{l_14, l_4, l_1, l_7},1).evalf();
    ex G_2036 = G(lst{l_14, l_4, l_14, l_14},1).evalf();
    ex G_2037 = G(lst{l_14, l_4, l_14, l_6},1).evalf();
    ex G_2038 = G(lst{l_14, l_4, l_14, l_7},1).evalf();
    ex G_2039 = G(lst{l_14, l_4, l_4, l_14},1).evalf();
    ex G_2040 = G(lst{l_14, l_4, l_5, l_14},1).evalf();
    ex G_2041 = G(lst{l_14, l_5, l_1, l_14},1).evalf();
    ex G_2042 = G(lst{l_14, l_5, l_1, l_4},1).evalf();
    ex G_2043 = G(lst{l_14, l_5, l_1, l_5},1).evalf();
    ex G_2044 = G(lst{l_14, l_5, l_1, l_6},1).evalf();
    ex G_2045 = G(lst{l_14, l_5, l_1, l_7},1).evalf();
    ex G_2046 = G(lst{l_14, l_5, l_14, l_14},1).evalf();
    ex G_2047 = G(lst{l_14, l_5, l_14, l_6},1).evalf();
    ex G_2048 = G(lst{l_14, l_5, l_14, l_7},1).evalf();
    ex G_2049 = G(lst{l_14, l_5, l_4, l_14},1).evalf();
    ex G_2050 = G(lst{l_14, l_5, l_5, l_14},1).evalf();
    ex G_2051 = G(lst{l_14, l_6, l_1, l_10},1).evalf();
    ex G_2052 = G(lst{l_14, l_6, l_1, l_11},1).evalf();
    ex G_2053 = G(lst{l_14, l_6, l_1, l_14},1).evalf();
    ex G_2054 = G(lst{l_14, l_6, l_1, l_6},1).evalf();
    ex G_2055 = G(lst{l_14, l_6, l_1, l_7},1).evalf();
    ex G_2056 = G(lst{l_14, l_6, l_10, l_14},1).evalf();
    ex G_2057 = G(lst{l_14, l_6, l_11, l_14},1).evalf();
    ex G_2058 = G(lst{l_14, l_6, l_14, l_14},1).evalf();
    ex G_2059 = G(lst{l_14, l_6, l_14, l_6},1).evalf();
    ex G_2060 = G(lst{l_14, l_6, l_14, l_7},1).evalf();
    ex G_2061 = G(lst{l_14, l_6, l_6, l_14},1).evalf();
    ex G_2062 = G(lst{l_14, l_6, l_6, l_6},1).evalf();
    ex G_2063 = G(lst{l_14, l_6, l_6, l_7},1).evalf();
    ex G_2064 = G(lst{l_14, l_6, l_7, l_14},1).evalf();
    ex G_2065 = G(lst{l_14, l_6, l_7, l_6},1).evalf();
    ex G_2066 = G(lst{l_14, l_6, l_7, l_7},1).evalf();
    ex G_2067 = G(lst{l_14, l_7, l_1, l_10},1).evalf();
    ex G_2068 = G(lst{l_14, l_7, l_1, l_11},1).evalf();
    ex G_2069 = G(lst{l_14, l_7, l_1, l_14},1).evalf();
    ex G_2070 = G(lst{l_14, l_7, l_1, l_6},1).evalf();
    ex G_2071 = G(lst{l_14, l_7, l_1, l_7},1).evalf();
    ex G_2072 = G(lst{l_14, l_7, l_10, l_14},1).evalf();
    ex G_2073 = G(lst{l_14, l_7, l_11, l_14},1).evalf();
    ex G_2074 = G(lst{l_14, l_7, l_14, l_14},1).evalf();
    ex G_2075 = G(lst{l_14, l_7, l_14, l_6},1).evalf();
    ex G_2076 = G(lst{l_14, l_7, l_14, l_7},1).evalf();
    ex G_2077 = G(lst{l_14, l_7, l_6, l_14},1).evalf();
    ex G_2078 = G(lst{l_14, l_7, l_6, l_6},1).evalf();
    ex G_2079 = G(lst{l_14, l_7, l_6, l_7},1).evalf();
    ex G_2080 = G(lst{l_14, l_7, l_7, l_14},1).evalf();
    ex G_2081 = G(lst{l_14, l_7, l_7, l_6},1).evalf();
    ex G_2082 = G(lst{l_14, l_7, l_7, l_7},1).evalf();
    ex G_2083 = G(lst{l_14, l_8, l_1, l_12},1).evalf();
    ex G_2084 = G(lst{l_14, l_8, l_1, l_13},1).evalf();
    ex G_2085 = G(lst{l_14, l_8, l_1, l_14},1).evalf();
    ex G_2086 = G(lst{l_14, l_8, l_1, l_6},1).evalf();
    ex G_2087 = G(lst{l_14, l_8, l_1, l_7},1).evalf();
    ex G_2088 = G(lst{l_14, l_8, l_12, l_12},1).evalf();
    ex G_2089 = G(lst{l_14, l_8, l_12, l_13},1).evalf();
    ex G_2090 = G(lst{l_14, l_8, l_12, l_14},1).evalf();
    ex G_2091 = G(lst{l_14, l_8, l_13, l_12},1).evalf();
    ex G_2092 = G(lst{l_14, l_8, l_13, l_13},1).evalf();
    ex G_2093 = G(lst{l_14, l_8, l_13, l_14},1).evalf();
    ex G_2094 = G(lst{l_14, l_8, l_14, l_12},1).evalf();
    ex G_2095 = G(lst{l_14, l_8, l_14, l_13},1).evalf();
    ex G_2096 = G(lst{l_14, l_8, l_14, l_6},1).evalf();
    ex G_2097 = G(lst{l_14, l_8, l_14, l_7},1).evalf();
    ex G_2098 = G(lst{l_14, l_8, l_6, l_14},1).evalf();
    ex G_2099 = G(lst{l_14, l_8, l_6, l_6},1).evalf();
    ex G_2100 = G(lst{l_14, l_8, l_6, l_7},1).evalf();
    ex G_2101 = G(lst{l_14, l_8, l_7, l_14},1).evalf();
    ex G_2102 = G(lst{l_14, l_8, l_7, l_6},1).evalf();
    ex G_2103 = G(lst{l_14, l_8, l_7, l_7},1).evalf();
    ex G_2104 = G(lst{l_14, l_8, l_8, l_12},1).evalf();
    ex G_2105 = G(lst{l_14, l_8, l_8, l_13},1).evalf();
    ex G_2106 = G(lst{l_14, l_8, l_8, l_14},1).evalf();
    ex G_2107 = G(lst{l_14, l_8, l_8, l_6},1).evalf();
    ex G_2108 = G(lst{l_14, l_8, l_8, l_7},1).evalf();
    ex G_2109 = G(lst{l_14, l_8, l_9, l_12},1).evalf();
    ex G_2110 = G(lst{l_14, l_8, l_9, l_13},1).evalf();
    ex G_2111 = G(lst{l_14, l_8, l_9, l_14},1).evalf();
    ex G_2112 = G(lst{l_14, l_8, l_9, l_6},1).evalf();
    ex G_2113 = G(lst{l_14, l_8, l_9, l_7},1).evalf();
    ex G_2114 = G(lst{l_14, l_9, l_1, l_12},1).evalf();
    ex G_2115 = G(lst{l_14, l_9, l_1, l_13},1).evalf();
    ex G_2116 = G(lst{l_14, l_9, l_1, l_14},1).evalf();
    ex G_2117 = G(lst{l_14, l_9, l_1, l_6},1).evalf();
    ex G_2118 = G(lst{l_14, l_9, l_1, l_7},1).evalf();
    ex G_2119 = G(lst{l_14, l_9, l_12, l_12},1).evalf();
    ex G_2120 = G(lst{l_14, l_9, l_12, l_13},1).evalf();
    ex G_2121 = G(lst{l_14, l_9, l_12, l_14},1).evalf();
    ex G_2122 = G(lst{l_14, l_9, l_13, l_12},1).evalf();
    ex G_2123 = G(lst{l_14, l_9, l_13, l_13},1).evalf();
    ex G_2124 = G(lst{l_14, l_9, l_13, l_14},1).evalf();
    ex G_2125 = G(lst{l_14, l_9, l_14, l_12},1).evalf();
    ex G_2126 = G(lst{l_14, l_9, l_14, l_13},1).evalf();
    ex G_2127 = G(lst{l_14, l_9, l_14, l_6},1).evalf();
    ex G_2128 = G(lst{l_14, l_9, l_14, l_7},1).evalf();
    ex G_2129 = G(lst{l_14, l_9, l_6, l_14},1).evalf();
    ex G_2130 = G(lst{l_14, l_9, l_6, l_6},1).evalf();
    ex G_2131 = G(lst{l_14, l_9, l_6, l_7},1).evalf();
    ex G_2132 = G(lst{l_14, l_9, l_7, l_14},1).evalf();
    ex G_2133 = G(lst{l_14, l_9, l_7, l_6},1).evalf();
    ex G_2134 = G(lst{l_14, l_9, l_7, l_7},1).evalf();
    ex G_2135 = G(lst{l_14, l_9, l_8, l_12},1).evalf();
    ex G_2136 = G(lst{l_14, l_9, l_8, l_13},1).evalf();
    ex G_2137 = G(lst{l_14, l_9, l_8, l_14},1).evalf();
    ex G_2138 = G(lst{l_14, l_9, l_8, l_6},1).evalf();
    ex G_2139 = G(lst{l_14, l_9, l_8, l_7},1).evalf();
    ex G_2140 = G(lst{l_14, l_9, l_9, l_12},1).evalf();
    ex G_2141 = G(lst{l_14, l_9, l_9, l_13},1).evalf();
    ex G_2142 = G(lst{l_14, l_9, l_9, l_14},1).evalf();
    ex G_2143 = G(lst{l_14, l_9, l_9, l_6},1).evalf();
    ex G_2144 = G(lst{l_14, l_9, l_9, l_7},1).evalf();
    ex G_2145 = G(lst{l_2, l_1, l_2, l_2},1).evalf();
    ex G_2146 = G(lst{l_2, l_2, l_2, l_2},1).evalf();
    ex G_2147 = G(lst{l_3, l_1, l_1, l_10},1).evalf();
    ex G_2148 = G(lst{l_3, l_1, l_1, l_11},1).evalf();
    ex G_2149 = G(lst{l_3, l_1, l_1, l_12},1).evalf();
    ex G_2150 = G(lst{l_3, l_1, l_1, l_13},1).evalf();
    ex G_2151 = G(lst{l_3, l_1, l_1, l_14},1).evalf();
    ex G_2152 = G(lst{l_3, l_1, l_1, l_4},1).evalf();
    ex G_2153 = G(lst{l_3, l_1, l_1, l_5},1).evalf();
    ex G_2154 = G(lst{l_3, l_1, l_10, l_14},1).evalf();
    ex G_2155 = G(lst{l_3, l_1, l_11, l_14},1).evalf();
    ex G_2156 = G(lst{l_3, l_1, l_12, l_10},1).evalf();
    ex G_2157 = G(lst{l_3, l_1, l_12, l_11},1).evalf();
    ex G_2158 = G(lst{l_3, l_1, l_12, l_12},1).evalf();
    ex G_2159 = G(lst{l_3, l_1, l_12, l_13},1).evalf();
    ex G_2160 = G(lst{l_3, l_1, l_12, l_14},1).evalf();
    ex G_2161 = G(lst{l_3, l_1, l_12, l_4},1).evalf();
    ex G_2162 = G(lst{l_3, l_1, l_12, l_5},1).evalf();
    ex G_2163 = G(lst{l_3, l_1, l_13, l_10},1).evalf();
    ex G_2164 = G(lst{l_3, l_1, l_13, l_11},1).evalf();
    ex G_2165 = G(lst{l_3, l_1, l_13, l_12},1).evalf();
    ex G_2166 = G(lst{l_3, l_1, l_13, l_13},1).evalf();
    ex G_2167 = G(lst{l_3, l_1, l_13, l_14},1).evalf();
    ex G_2168 = G(lst{l_3, l_1, l_13, l_4},1).evalf();
    ex G_2169 = G(lst{l_3, l_1, l_13, l_5},1).evalf();
    ex G_2170 = G(lst{l_3, l_1, l_14, l_12},1).evalf();
    ex G_2171 = G(lst{l_3, l_1, l_14, l_13},1).evalf();
    ex G_2172 = G(lst{l_3, l_1, l_14, l_14},1).evalf();
    ex G_2173 = G(lst{l_3, l_1, l_4, l_14},1).evalf();
    ex G_2174 = G(lst{l_3, l_1, l_5, l_14},1).evalf();
    ex G_2175 = G(lst{l_3, l_12, l_1, l_10},1).evalf();
    ex G_2176 = G(lst{l_3, l_12, l_1, l_11},1).evalf();
    ex G_2177 = G(lst{l_3, l_12, l_1, l_4},1).evalf();
    ex G_2178 = G(lst{l_3, l_12, l_1, l_5},1).evalf();
    ex G_2179 = G(lst{l_3, l_12, l_10, l_14},1).evalf();
    ex G_2180 = G(lst{l_3, l_12, l_11, l_14},1).evalf();
    ex G_2181 = G(lst{l_3, l_12, l_4, l_14},1).evalf();
    ex G_2182 = G(lst{l_3, l_12, l_5, l_14},1).evalf();
    ex G_2183 = G(lst{l_3, l_13, l_1, l_10},1).evalf();
    ex G_2184 = G(lst{l_3, l_13, l_1, l_11},1).evalf();
    ex G_2185 = G(lst{l_3, l_13, l_1, l_4},1).evalf();
    ex G_2186 = G(lst{l_3, l_13, l_1, l_5},1).evalf();
    ex G_2187 = G(lst{l_3, l_13, l_10, l_14},1).evalf();
    ex G_2188 = G(lst{l_3, l_13, l_11, l_14},1).evalf();
    ex G_2189 = G(lst{l_3, l_13, l_4, l_14},1).evalf();
    ex G_2190 = G(lst{l_3, l_13, l_5, l_14},1).evalf();
    ex G_2191 = G(lst{l_3, l_14, l_1, l_12},1).evalf();
    ex G_2192 = G(lst{l_3, l_14, l_1, l_13},1).evalf();
    ex G_2193 = G(lst{l_3, l_14, l_1, l_14},1).evalf();
    ex G_2194 = G(lst{l_3, l_3, l_1, l_12},1).evalf();
    ex G_2195 = G(lst{l_3, l_3, l_1, l_13},1).evalf();
    ex G_2196 = G(lst{l_3, l_3, l_1, l_14},1).evalf();
    ex G_2197 = G(lst{l_4, l_1, l_1, l_10},1).evalf();
    ex G_2198 = G(lst{l_4, l_1, l_1, l_11},1).evalf();
    ex G_2199 = G(lst{l_4, l_1, l_1, l_12},1).evalf();
    ex G_2200 = G(lst{l_4, l_1, l_1, l_13},1).evalf();
    ex G_2201 = G(lst{l_4, l_1, l_1, l_14},1).evalf();
    ex G_2202 = G(lst{l_4, l_1, l_1, l_4},1).evalf();
    ex G_2203 = G(lst{l_4, l_1, l_1, l_5},1).evalf();
    ex G_2204 = G(lst{l_4, l_1, l_1, l_6},1).evalf();
    ex G_2205 = G(lst{l_4, l_1, l_1, l_7},1).evalf();
    ex G_2206 = G(lst{l_4, l_1, l_10, l_14},1).evalf();
    ex G_2207 = G(lst{l_4, l_1, l_11, l_14},1).evalf();
    ex G_2208 = G(lst{l_4, l_1, l_12, l_10},1).evalf();
    ex G_2209 = G(lst{l_4, l_1, l_12, l_11},1).evalf();
    ex G_2210 = G(lst{l_4, l_1, l_13, l_10},1).evalf();
    ex G_2211 = G(lst{l_4, l_1, l_13, l_11},1).evalf();
    ex G_2212 = G(lst{l_4, l_1, l_14, l_10},1).evalf();
    ex G_2213 = G(lst{l_4, l_1, l_14, l_11},1).evalf();
    ex G_2214 = G(lst{l_4, l_1, l_14, l_12},1).evalf();
    ex G_2215 = G(lst{l_4, l_1, l_14, l_13},1).evalf();
    ex G_2216 = G(lst{l_4, l_1, l_14, l_14},1).evalf();
    ex G_2217 = G(lst{l_4, l_1, l_14, l_4},1).evalf();
    ex G_2218 = G(lst{l_4, l_1, l_14, l_5},1).evalf();
    ex G_2219 = G(lst{l_4, l_1, l_14, l_6},1).evalf();
    ex G_2220 = G(lst{l_4, l_1, l_14, l_7},1).evalf();
    ex G_2221 = G(lst{l_4, l_1, l_4, l_14},1).evalf();
    ex G_2222 = G(lst{l_4, l_1, l_4, l_4},1).evalf();
    ex G_2223 = G(lst{l_4, l_1, l_4, l_5},1).evalf();
    ex G_2224 = G(lst{l_4, l_1, l_5, l_14},1).evalf();
    ex G_2225 = G(lst{l_4, l_1, l_5, l_4},1).evalf();
    ex G_2226 = G(lst{l_4, l_1, l_5, l_5},1).evalf();
    ex G_2227 = G(lst{l_4, l_1, l_6, l_14},1).evalf();
    ex G_2228 = G(lst{l_4, l_1, l_6, l_6},1).evalf();
    ex G_2229 = G(lst{l_4, l_1, l_6, l_7},1).evalf();
    ex G_2230 = G(lst{l_4, l_1, l_7, l_14},1).evalf();
    ex G_2231 = G(lst{l_4, l_1, l_7, l_6},1).evalf();
    ex G_2232 = G(lst{l_4, l_1, l_7, l_7},1).evalf();
    ex G_2233 = G(lst{l_4, l_1, l_8, l_12},1).evalf();
    ex G_2234 = G(lst{l_4, l_1, l_8, l_13},1).evalf();
    ex G_2235 = G(lst{l_4, l_1, l_8, l_14},1).evalf();
    ex G_2236 = G(lst{l_4, l_1, l_8, l_6},1).evalf();
    ex G_2237 = G(lst{l_4, l_1, l_8, l_7},1).evalf();
    ex G_2238 = G(lst{l_4, l_1, l_9, l_12},1).evalf();
    ex G_2239 = G(lst{l_4, l_1, l_9, l_13},1).evalf();
    ex G_2240 = G(lst{l_4, l_1, l_9, l_14},1).evalf();
    ex G_2241 = G(lst{l_4, l_1, l_9, l_6},1).evalf();
    ex G_2242 = G(lst{l_4, l_1, l_9, l_7},1).evalf();
    ex G_2243 = G(lst{l_4, l_12, l_1, l_10},1).evalf();
    ex G_2244 = G(lst{l_4, l_12, l_1, l_11},1).evalf();
    ex G_2245 = G(lst{l_4, l_12, l_1, l_14},1).evalf();
    ex G_2246 = G(lst{l_4, l_12, l_1, l_6},1).evalf();
    ex G_2247 = G(lst{l_4, l_12, l_1, l_7},1).evalf();
    ex G_2248 = G(lst{l_4, l_12, l_10, l_14},1).evalf();
    ex G_2249 = G(lst{l_4, l_12, l_11, l_14},1).evalf();
    ex G_2250 = G(lst{l_4, l_12, l_14, l_12},1).evalf();
    ex G_2251 = G(lst{l_4, l_12, l_14, l_13},1).evalf();
    ex G_2252 = G(lst{l_4, l_12, l_14, l_14},1).evalf();
    ex G_2253 = G(lst{l_4, l_12, l_14, l_6},1).evalf();
    ex G_2254 = G(lst{l_4, l_12, l_14, l_7},1).evalf();
    ex G_2255 = G(lst{l_4, l_12, l_8, l_12},1).evalf();
    ex G_2256 = G(lst{l_4, l_12, l_8, l_13},1).evalf();
    ex G_2257 = G(lst{l_4, l_12, l_8, l_14},1).evalf();
    ex G_2258 = G(lst{l_4, l_12, l_8, l_6},1).evalf();
    ex G_2259 = G(lst{l_4, l_12, l_8, l_7},1).evalf();
    ex G_2260 = G(lst{l_4, l_12, l_9, l_12},1).evalf();
    ex G_2261 = G(lst{l_4, l_12, l_9, l_13},1).evalf();
    ex G_2262 = G(lst{l_4, l_12, l_9, l_14},1).evalf();
    ex G_2263 = G(lst{l_4, l_12, l_9, l_6},1).evalf();
    ex G_2264 = G(lst{l_4, l_12, l_9, l_7},1).evalf();
    ex G_2265 = G(lst{l_4, l_13, l_1, l_10},1).evalf();
    ex G_2266 = G(lst{l_4, l_13, l_1, l_11},1).evalf();
    ex G_2267 = G(lst{l_4, l_13, l_1, l_12},1).evalf();
    ex G_2268 = G(lst{l_4, l_13, l_1, l_13},1).evalf();
    ex G_2269 = G(lst{l_4, l_13, l_1, l_14},1).evalf();
    ex G_2270 = G(lst{l_4, l_13, l_1, l_6},1).evalf();
    ex G_2271 = G(lst{l_4, l_13, l_1, l_7},1).evalf();
    ex G_2272 = G(lst{l_4, l_13, l_10, l_14},1).evalf();
    ex G_2273 = G(lst{l_4, l_13, l_11, l_14},1).evalf();
    ex G_2274 = G(lst{l_4, l_13, l_14, l_12},1).evalf();
    ex G_2275 = G(lst{l_4, l_13, l_14, l_13},1).evalf();
    ex G_2276 = G(lst{l_4, l_13, l_14, l_14},1).evalf();
    ex G_2277 = G(lst{l_4, l_13, l_14, l_6},1).evalf();
    ex G_2278 = G(lst{l_4, l_13, l_14, l_7},1).evalf();
    ex G_2279 = G(lst{l_4, l_13, l_8, l_12},1).evalf();
    ex G_2280 = G(lst{l_4, l_13, l_8, l_13},1).evalf();
    ex G_2281 = G(lst{l_4, l_13, l_8, l_14},1).evalf();
    ex G_2282 = G(lst{l_4, l_13, l_8, l_6},1).evalf();
    ex G_2283 = G(lst{l_4, l_13, l_8, l_7},1).evalf();
    ex G_2284 = G(lst{l_4, l_13, l_9, l_12},1).evalf();
    ex G_2285 = G(lst{l_4, l_13, l_9, l_13},1).evalf();
    ex G_2286 = G(lst{l_4, l_13, l_9, l_14},1).evalf();
    ex G_2287 = G(lst{l_4, l_13, l_9, l_6},1).evalf();
    ex G_2288 = G(lst{l_4, l_13, l_9, l_7},1).evalf();
    ex G_2289 = G(lst{l_4, l_14, l_1, l_10},1).evalf();
    ex G_2290 = G(lst{l_4, l_14, l_1, l_11},1).evalf();
    ex G_2291 = G(lst{l_4, l_14, l_1, l_12},1).evalf();
    ex G_2292 = G(lst{l_4, l_14, l_1, l_13},1).evalf();
    ex G_2293 = G(lst{l_4, l_14, l_1, l_14},1).evalf();
    ex G_2294 = G(lst{l_4, l_14, l_1, l_4},1).evalf();
    ex G_2295 = G(lst{l_4, l_14, l_1, l_5},1).evalf();
    ex G_2296 = G(lst{l_4, l_14, l_1, l_6},1).evalf();
    ex G_2297 = G(lst{l_4, l_14, l_1, l_7},1).evalf();
    ex G_2298 = G(lst{l_4, l_14, l_10, l_14},1).evalf();
    ex G_2299 = G(lst{l_4, l_14, l_11, l_14},1).evalf();
    ex G_2300 = G(lst{l_4, l_14, l_12, l_14},1).evalf();
    ex G_2301 = G(lst{l_4, l_14, l_13, l_14},1).evalf();
    ex G_2302 = G(lst{l_4, l_14, l_14, l_12},1).evalf();
    ex G_2303 = G(lst{l_4, l_14, l_14, l_13},1).evalf();
    ex G_2304 = G(lst{l_4, l_14, l_14, l_14},1).evalf();
    ex G_2305 = G(lst{l_4, l_14, l_14, l_6},1).evalf();
    ex G_2306 = G(lst{l_4, l_14, l_14, l_7},1).evalf();
    ex G_2307 = G(lst{l_4, l_14, l_4, l_14},1).evalf();
    ex G_2308 = G(lst{l_4, l_14, l_5, l_14},1).evalf();
    ex G_2309 = G(lst{l_4, l_14, l_6, l_14},1).evalf();
    ex G_2310 = G(lst{l_4, l_14, l_6, l_6},1).evalf();
    ex G_2311 = G(lst{l_4, l_14, l_6, l_7},1).evalf();
    ex G_2312 = G(lst{l_4, l_14, l_7, l_14},1).evalf();
    ex G_2313 = G(lst{l_4, l_14, l_7, l_6},1).evalf();
    ex G_2314 = G(lst{l_4, l_14, l_7, l_7},1).evalf();
    ex G_2315 = G(lst{l_4, l_14, l_8, l_12},1).evalf();
    ex G_2316 = G(lst{l_4, l_14, l_8, l_13},1).evalf();
    ex G_2317 = G(lst{l_4, l_14, l_8, l_14},1).evalf();
    ex G_2318 = G(lst{l_4, l_14, l_8, l_6},1).evalf();
    ex G_2319 = G(lst{l_4, l_14, l_8, l_7},1).evalf();
    ex G_2320 = G(lst{l_4, l_14, l_9, l_12},1).evalf();
    ex G_2321 = G(lst{l_4, l_14, l_9, l_13},1).evalf();
    ex G_2322 = G(lst{l_4, l_14, l_9, l_14},1).evalf();
    ex G_2323 = G(lst{l_4, l_14, l_9, l_6},1).evalf();
    ex G_2324 = G(lst{l_4, l_14, l_9, l_7},1).evalf();
    ex G_2325 = G(lst{l_4, l_4, l_1, l_14},1).evalf();
    ex G_2326 = G(lst{l_4, l_4, l_1, l_4},1).evalf();
    ex G_2327 = G(lst{l_4, l_4, l_1, l_5},1).evalf();
    ex G_2328 = G(lst{l_4, l_4, l_1, l_6},1).evalf();
    ex G_2329 = G(lst{l_4, l_4, l_1, l_7},1).evalf();
    ex G_2330 = G(lst{l_4, l_4, l_14, l_14},1).evalf();
    ex G_2331 = G(lst{l_4, l_4, l_14, l_6},1).evalf();
    ex G_2332 = G(lst{l_4, l_4, l_14, l_7},1).evalf();
    ex G_2333 = G(lst{l_4, l_4, l_4, l_14},1).evalf();
    ex G_2334 = G(lst{l_4, l_4, l_5, l_14},1).evalf();
    ex G_2335 = G(lst{l_4, l_5, l_1, l_14},1).evalf();
    ex G_2336 = G(lst{l_4, l_5, l_1, l_4},1).evalf();
    ex G_2337 = G(lst{l_4, l_5, l_1, l_5},1).evalf();
    ex G_2338 = G(lst{l_4, l_5, l_1, l_6},1).evalf();
    ex G_2339 = G(lst{l_4, l_5, l_1, l_7},1).evalf();
    ex G_2340 = G(lst{l_4, l_5, l_14, l_14},1).evalf();
    ex G_2341 = G(lst{l_4, l_5, l_14, l_6},1).evalf();
    ex G_2342 = G(lst{l_4, l_5, l_14, l_7},1).evalf();
    ex G_2343 = G(lst{l_4, l_5, l_4, l_14},1).evalf();
    ex G_2344 = G(lst{l_4, l_5, l_5, l_14},1).evalf();
    ex G_2345 = G(lst{l_5, l_1, l_1, l_10},1).evalf();
    ex G_2346 = G(lst{l_5, l_1, l_1, l_11},1).evalf();
    ex G_2347 = G(lst{l_5, l_1, l_1, l_12},1).evalf();
    ex G_2348 = G(lst{l_5, l_1, l_1, l_13},1).evalf();
    ex G_2349 = G(lst{l_5, l_1, l_1, l_14},1).evalf();
    ex G_2350 = G(lst{l_5, l_1, l_1, l_4},1).evalf();
    ex G_2351 = G(lst{l_5, l_1, l_1, l_5},1).evalf();
    ex G_2352 = G(lst{l_5, l_1, l_1, l_6},1).evalf();
    ex G_2353 = G(lst{l_5, l_1, l_1, l_7},1).evalf();
    ex G_2354 = G(lst{l_5, l_1, l_10, l_14},1).evalf();
    ex G_2355 = G(lst{l_5, l_1, l_11, l_14},1).evalf();
    ex G_2356 = G(lst{l_5, l_1, l_12, l_10},1).evalf();
    ex G_2357 = G(lst{l_5, l_1, l_12, l_11},1).evalf();
    ex G_2358 = G(lst{l_5, l_1, l_13, l_10},1).evalf();
    ex G_2359 = G(lst{l_5, l_1, l_13, l_11},1).evalf();
    ex G_2360 = G(lst{l_5, l_1, l_14, l_10},1).evalf();
    ex G_2361 = G(lst{l_5, l_1, l_14, l_11},1).evalf();
    ex G_2362 = G(lst{l_5, l_1, l_14, l_12},1).evalf();
    ex G_2363 = G(lst{l_5, l_1, l_14, l_13},1).evalf();
    ex G_2364 = G(lst{l_5, l_1, l_14, l_14},1).evalf();
    ex G_2365 = G(lst{l_5, l_1, l_14, l_4},1).evalf();
    ex G_2366 = G(lst{l_5, l_1, l_14, l_5},1).evalf();
    ex G_2367 = G(lst{l_5, l_1, l_14, l_6},1).evalf();
    ex G_2368 = G(lst{l_5, l_1, l_14, l_7},1).evalf();
    ex G_2369 = G(lst{l_5, l_1, l_4, l_14},1).evalf();
    ex G_2370 = G(lst{l_5, l_1, l_4, l_4},1).evalf();
    ex G_2371 = G(lst{l_5, l_1, l_4, l_5},1).evalf();
    ex G_2372 = G(lst{l_5, l_1, l_5, l_14},1).evalf();
    ex G_2373 = G(lst{l_5, l_1, l_5, l_4},1).evalf();
    ex G_2374 = G(lst{l_5, l_1, l_5, l_5},1).evalf();
    ex G_2375 = G(lst{l_5, l_1, l_6, l_14},1).evalf();
    ex G_2376 = G(lst{l_5, l_1, l_6, l_6},1).evalf();
    ex G_2377 = G(lst{l_5, l_1, l_6, l_7},1).evalf();
    ex G_2378 = G(lst{l_5, l_1, l_7, l_14},1).evalf();
    ex G_2379 = G(lst{l_5, l_1, l_7, l_6},1).evalf();
    ex G_2380 = G(lst{l_5, l_1, l_7, l_7},1).evalf();
    ex G_2381 = G(lst{l_5, l_1, l_8, l_12},1).evalf();
    ex G_2382 = G(lst{l_5, l_1, l_8, l_13},1).evalf();
    ex G_2383 = G(lst{l_5, l_1, l_8, l_14},1).evalf();
    ex G_2384 = G(lst{l_5, l_1, l_8, l_6},1).evalf();
    ex G_2385 = G(lst{l_5, l_1, l_8, l_7},1).evalf();
    ex G_2386 = G(lst{l_5, l_1, l_9, l_12},1).evalf();
    ex G_2387 = G(lst{l_5, l_1, l_9, l_13},1).evalf();
    ex G_2388 = G(lst{l_5, l_1, l_9, l_14},1).evalf();
    ex G_2389 = G(lst{l_5, l_1, l_9, l_6},1).evalf();
    ex G_2390 = G(lst{l_5, l_1, l_9, l_7},1).evalf();
    ex G_2391 = G(lst{l_5, l_12, l_1, l_10},1).evalf();
    ex G_2392 = G(lst{l_5, l_12, l_1, l_11},1).evalf();
    ex G_2393 = G(lst{l_5, l_12, l_1, l_14},1).evalf();
    ex G_2394 = G(lst{l_5, l_12, l_1, l_6},1).evalf();
    ex G_2395 = G(lst{l_5, l_12, l_1, l_7},1).evalf();
    ex G_2396 = G(lst{l_5, l_12, l_10, l_14},1).evalf();
    ex G_2397 = G(lst{l_5, l_12, l_11, l_14},1).evalf();
    ex G_2398 = G(lst{l_5, l_12, l_14, l_12},1).evalf();
    ex G_2399 = G(lst{l_5, l_12, l_14, l_13},1).evalf();
    ex G_2400 = G(lst{l_5, l_12, l_14, l_14},1).evalf();
    ex G_2401 = G(lst{l_5, l_12, l_14, l_6},1).evalf();
    ex G_2402 = G(lst{l_5, l_12, l_14, l_7},1).evalf();
    ex G_2403 = G(lst{l_5, l_12, l_8, l_12},1).evalf();
    ex G_2404 = G(lst{l_5, l_12, l_8, l_13},1).evalf();
    ex G_2405 = G(lst{l_5, l_12, l_8, l_14},1).evalf();
    ex G_2406 = G(lst{l_5, l_12, l_8, l_6},1).evalf();
    ex G_2407 = G(lst{l_5, l_12, l_8, l_7},1).evalf();
    ex G_2408 = G(lst{l_5, l_12, l_9, l_12},1).evalf();
    ex G_2409 = G(lst{l_5, l_12, l_9, l_13},1).evalf();
    ex G_2410 = G(lst{l_5, l_12, l_9, l_14},1).evalf();
    ex G_2411 = G(lst{l_5, l_12, l_9, l_6},1).evalf();
    ex G_2412 = G(lst{l_5, l_12, l_9, l_7},1).evalf();
    ex G_2413 = G(lst{l_5, l_13, l_1, l_10},1).evalf();
    ex G_2414 = G(lst{l_5, l_13, l_1, l_11},1).evalf();
    ex G_2415 = G(lst{l_5, l_13, l_1, l_12},1).evalf();
    ex G_2416 = G(lst{l_5, l_13, l_1, l_13},1).evalf();
    ex G_2417 = G(lst{l_5, l_13, l_1, l_14},1).evalf();
    ex G_2418 = G(lst{l_5, l_13, l_1, l_6},1).evalf();
    ex G_2419 = G(lst{l_5, l_13, l_1, l_7},1).evalf();
    ex G_2420 = G(lst{l_5, l_13, l_10, l_14},1).evalf();
    ex G_2421 = G(lst{l_5, l_13, l_11, l_14},1).evalf();
    ex G_2422 = G(lst{l_5, l_13, l_14, l_12},1).evalf();
    ex G_2423 = G(lst{l_5, l_13, l_14, l_13},1).evalf();
    ex G_2424 = G(lst{l_5, l_13, l_14, l_14},1).evalf();
    ex G_2425 = G(lst{l_5, l_13, l_14, l_6},1).evalf();
    ex G_2426 = G(lst{l_5, l_13, l_14, l_7},1).evalf();
    ex G_2427 = G(lst{l_5, l_13, l_8, l_12},1).evalf();
    ex G_2428 = G(lst{l_5, l_13, l_8, l_13},1).evalf();
    ex G_2429 = G(lst{l_5, l_13, l_8, l_14},1).evalf();
    ex G_2430 = G(lst{l_5, l_13, l_8, l_6},1).evalf();
    ex G_2431 = G(lst{l_5, l_13, l_8, l_7},1).evalf();
    ex G_2432 = G(lst{l_5, l_13, l_9, l_12},1).evalf();
    ex G_2433 = G(lst{l_5, l_13, l_9, l_13},1).evalf();
    ex G_2434 = G(lst{l_5, l_13, l_9, l_14},1).evalf();
    ex G_2435 = G(lst{l_5, l_13, l_9, l_6},1).evalf();
    ex G_2436 = G(lst{l_5, l_13, l_9, l_7},1).evalf();
    ex G_2437 = G(lst{l_5, l_14, l_1, l_10},1).evalf();
    ex G_2438 = G(lst{l_5, l_14, l_1, l_11},1).evalf();
    ex G_2439 = G(lst{l_5, l_14, l_1, l_12},1).evalf();
    ex G_2440 = G(lst{l_5, l_14, l_1, l_13},1).evalf();
    ex G_2441 = G(lst{l_5, l_14, l_1, l_14},1).evalf();
    ex G_2442 = G(lst{l_5, l_14, l_1, l_4},1).evalf();
    ex G_2443 = G(lst{l_5, l_14, l_1, l_5},1).evalf();
    ex G_2444 = G(lst{l_5, l_14, l_1, l_6},1).evalf();
    ex G_2445 = G(lst{l_5, l_14, l_1, l_7},1).evalf();
    ex G_2446 = G(lst{l_5, l_14, l_10, l_14},1).evalf();
    ex G_2447 = G(lst{l_5, l_14, l_11, l_14},1).evalf();
    ex G_2448 = G(lst{l_5, l_14, l_12, l_14},1).evalf();
    ex G_2449 = G(lst{l_5, l_14, l_13, l_14},1).evalf();
    ex G_2450 = G(lst{l_5, l_14, l_14, l_12},1).evalf();
    ex G_2451 = G(lst{l_5, l_14, l_14, l_13},1).evalf();
    ex G_2452 = G(lst{l_5, l_14, l_14, l_14},1).evalf();
    ex G_2453 = G(lst{l_5, l_14, l_14, l_6},1).evalf();
    ex G_2454 = G(lst{l_5, l_14, l_14, l_7},1).evalf();
    ex G_2455 = G(lst{l_5, l_14, l_4, l_14},1).evalf();
    ex G_2456 = G(lst{l_5, l_14, l_5, l_14},1).evalf();
    ex G_2457 = G(lst{l_5, l_14, l_6, l_14},1).evalf();
    ex G_2458 = G(lst{l_5, l_14, l_6, l_6},1).evalf();
    ex G_2459 = G(lst{l_5, l_14, l_6, l_7},1).evalf();
    ex G_2460 = G(lst{l_5, l_14, l_7, l_14},1).evalf();
    ex G_2461 = G(lst{l_5, l_14, l_7, l_6},1).evalf();
    ex G_2462 = G(lst{l_5, l_14, l_7, l_7},1).evalf();
    ex G_2463 = G(lst{l_5, l_14, l_8, l_12},1).evalf();
    ex G_2464 = G(lst{l_5, l_14, l_8, l_13},1).evalf();
    ex G_2465 = G(lst{l_5, l_14, l_8, l_14},1).evalf();
    ex G_2466 = G(lst{l_5, l_14, l_8, l_6},1).evalf();
    ex G_2467 = G(lst{l_5, l_14, l_8, l_7},1).evalf();
    ex G_2468 = G(lst{l_5, l_14, l_9, l_12},1).evalf();
    ex G_2469 = G(lst{l_5, l_14, l_9, l_13},1).evalf();
    ex G_2470 = G(lst{l_5, l_14, l_9, l_14},1).evalf();
    ex G_2471 = G(lst{l_5, l_14, l_9, l_6},1).evalf();
    ex G_2472 = G(lst{l_5, l_14, l_9, l_7},1).evalf();
    ex G_2473 = G(lst{l_5, l_4, l_1, l_14},1).evalf();
    ex G_2474 = G(lst{l_5, l_4, l_1, l_4},1).evalf();
    ex G_2475 = G(lst{l_5, l_4, l_1, l_5},1).evalf();
    ex G_2476 = G(lst{l_5, l_4, l_1, l_6},1).evalf();
    ex G_2477 = G(lst{l_5, l_4, l_1, l_7},1).evalf();
    ex G_2478 = G(lst{l_5, l_4, l_14, l_14},1).evalf();
    ex G_2479 = G(lst{l_5, l_4, l_14, l_6},1).evalf();
    ex G_2480 = G(lst{l_5, l_4, l_14, l_7},1).evalf();
    ex G_2481 = G(lst{l_5, l_4, l_4, l_14},1).evalf();
    ex G_2482 = G(lst{l_5, l_4, l_5, l_14},1).evalf();
    ex G_2483 = G(lst{l_5, l_5, l_1, l_14},1).evalf();
    ex G_2484 = G(lst{l_5, l_5, l_1, l_4},1).evalf();
    ex G_2485 = G(lst{l_5, l_5, l_1, l_5},1).evalf();
    ex G_2486 = G(lst{l_5, l_5, l_1, l_6},1).evalf();
    ex G_2487 = G(lst{l_5, l_5, l_1, l_7},1).evalf();
    ex G_2488 = G(lst{l_5, l_5, l_14, l_14},1).evalf();
    ex G_2489 = G(lst{l_5, l_5, l_14, l_6},1).evalf();
    ex G_2490 = G(lst{l_5, l_5, l_14, l_7},1).evalf();
    ex G_2491 = G(lst{l_5, l_5, l_4, l_14},1).evalf();
    ex G_2492 = G(lst{l_5, l_5, l_5, l_14},1).evalf();
    ex G_2493 = G(lst{l_6, l_1, l_1, l_10},1).evalf();
    ex G_2494 = G(lst{l_6, l_1, l_1, l_11},1).evalf();
    ex G_2495 = G(lst{l_6, l_1, l_1, l_14},1).evalf();
    ex G_2496 = G(lst{l_6, l_1, l_1, l_6},1).evalf();
    ex G_2497 = G(lst{l_6, l_1, l_1, l_7},1).evalf();
    ex G_2498 = G(lst{l_6, l_1, l_10, l_10},1).evalf();
    ex G_2499 = G(lst{l_6, l_1, l_10, l_11},1).evalf();
    ex G_2500 = G(lst{l_6, l_1, l_10, l_14},1).evalf();
    ex G_2501 = G(lst{l_6, l_1, l_11, l_10},1).evalf();
    ex G_2502 = G(lst{l_6, l_1, l_11, l_11},1).evalf();
    ex G_2503 = G(lst{l_6, l_1, l_11, l_14},1).evalf();
    ex G_2504 = G(lst{l_6, l_1, l_14, l_10},1).evalf();
    ex G_2505 = G(lst{l_6, l_1, l_14, l_11},1).evalf();
    ex G_2506 = G(lst{l_6, l_1, l_14, l_14},1).evalf();
    ex G_2507 = G(lst{l_6, l_1, l_14, l_6},1).evalf();
    ex G_2508 = G(lst{l_6, l_1, l_14, l_7},1).evalf();
    ex G_2509 = G(lst{l_6, l_1, l_6, l_10},1).evalf();
    ex G_2510 = G(lst{l_6, l_1, l_6, l_11},1).evalf();
    ex G_2511 = G(lst{l_6, l_1, l_6, l_14},1).evalf();
    ex G_2512 = G(lst{l_6, l_1, l_6, l_6},1).evalf();
    ex G_2513 = G(lst{l_6, l_1, l_6, l_7},1).evalf();
    ex G_2514 = G(lst{l_6, l_1, l_7, l_10},1).evalf();
    ex G_2515 = G(lst{l_6, l_1, l_7, l_11},1).evalf();
    ex G_2516 = G(lst{l_6, l_1, l_7, l_14},1).evalf();
    ex G_2517 = G(lst{l_6, l_1, l_7, l_6},1).evalf();
    ex G_2518 = G(lst{l_6, l_1, l_7, l_7},1).evalf();
    ex G_2519 = G(lst{l_6, l_10, l_1, l_10},1).evalf();
    ex G_2520 = G(lst{l_6, l_10, l_1, l_11},1).evalf();
    ex G_2521 = G(lst{l_6, l_10, l_1, l_14},1).evalf();
    ex G_2522 = G(lst{l_6, l_10, l_10, l_14},1).evalf();
    ex G_2523 = G(lst{l_6, l_10, l_11, l_14},1).evalf();
    ex G_2524 = G(lst{l_6, l_11, l_1, l_10},1).evalf();
    ex G_2525 = G(lst{l_6, l_11, l_1, l_11},1).evalf();
    ex G_2526 = G(lst{l_6, l_11, l_1, l_14},1).evalf();
    ex G_2527 = G(lst{l_6, l_11, l_10, l_14},1).evalf();
    ex G_2528 = G(lst{l_6, l_11, l_11, l_14},1).evalf();
    ex G_2529 = G(lst{l_6, l_14, l_1, l_10},1).evalf();
    ex G_2530 = G(lst{l_6, l_14, l_1, l_11},1).evalf();
    ex G_2531 = G(lst{l_6, l_14, l_1, l_14},1).evalf();
    ex G_2532 = G(lst{l_6, l_14, l_1, l_6},1).evalf();
    ex G_2533 = G(lst{l_6, l_14, l_1, l_7},1).evalf();
    ex G_2534 = G(lst{l_6, l_14, l_10, l_14},1).evalf();
    ex G_2535 = G(lst{l_6, l_14, l_11, l_14},1).evalf();
    ex G_2536 = G(lst{l_6, l_14, l_14, l_14},1).evalf();
    ex G_2537 = G(lst{l_6, l_14, l_14, l_6},1).evalf();
    ex G_2538 = G(lst{l_6, l_14, l_14, l_7},1).evalf();
    ex G_2539 = G(lst{l_6, l_14, l_6, l_14},1).evalf();
    ex G_2540 = G(lst{l_6, l_14, l_6, l_6},1).evalf();
    ex G_2541 = G(lst{l_6, l_14, l_6, l_7},1).evalf();
    ex G_2542 = G(lst{l_6, l_14, l_7, l_14},1).evalf();
    ex G_2543 = G(lst{l_6, l_14, l_7, l_6},1).evalf();
    ex G_2544 = G(lst{l_6, l_14, l_7, l_7},1).evalf();
    ex G_2545 = G(lst{l_6, l_6, l_1, l_10},1).evalf();
    ex G_2546 = G(lst{l_6, l_6, l_1, l_11},1).evalf();
    ex G_2547 = G(lst{l_6, l_6, l_1, l_14},1).evalf();
    ex G_2548 = G(lst{l_6, l_6, l_1, l_6},1).evalf();
    ex G_2549 = G(lst{l_6, l_6, l_1, l_7},1).evalf();
    ex G_2550 = G(lst{l_6, l_6, l_10, l_14},1).evalf();
    ex G_2551 = G(lst{l_6, l_6, l_11, l_14},1).evalf();
    ex G_2552 = G(lst{l_6, l_6, l_14, l_14},1).evalf();
    ex G_2553 = G(lst{l_6, l_6, l_14, l_6},1).evalf();
    ex G_2554 = G(lst{l_6, l_6, l_14, l_7},1).evalf();
    ex G_2555 = G(lst{l_6, l_6, l_6, l_14},1).evalf();
    ex G_2556 = G(lst{l_6, l_6, l_6, l_6},1).evalf();
    ex G_2557 = G(lst{l_6, l_6, l_6, l_7},1).evalf();
    ex G_2558 = G(lst{l_6, l_6, l_7, l_14},1).evalf();
    ex G_2559 = G(lst{l_6, l_6, l_7, l_6},1).evalf();
    ex G_2560 = G(lst{l_6, l_6, l_7, l_7},1).evalf();
    ex G_2561 = G(lst{l_6, l_7, l_1, l_10},1).evalf();
    ex G_2562 = G(lst{l_6, l_7, l_1, l_11},1).evalf();
    ex G_2563 = G(lst{l_6, l_7, l_1, l_14},1).evalf();
    ex G_2564 = G(lst{l_6, l_7, l_1, l_6},1).evalf();
    ex G_2565 = G(lst{l_6, l_7, l_1, l_7},1).evalf();
    ex G_2566 = G(lst{l_6, l_7, l_10, l_14},1).evalf();
    ex G_2567 = G(lst{l_6, l_7, l_11, l_14},1).evalf();
    ex G_2568 = G(lst{l_6, l_7, l_14, l_14},1).evalf();
    ex G_2569 = G(lst{l_6, l_7, l_14, l_6},1).evalf();
    ex G_2570 = G(lst{l_6, l_7, l_14, l_7},1).evalf();
    ex G_2571 = G(lst{l_6, l_7, l_6, l_14},1).evalf();
    ex G_2572 = G(lst{l_6, l_7, l_6, l_6},1).evalf();
    ex G_2573 = G(lst{l_6, l_7, l_6, l_7},1).evalf();
    ex G_2574 = G(lst{l_6, l_7, l_7, l_14},1).evalf();
    ex G_2575 = G(lst{l_6, l_7, l_7, l_6},1).evalf();
    ex G_2576 = G(lst{l_6, l_7, l_7, l_7},1).evalf();
    ex G_2577 = G(lst{l_7, l_1, l_1, l_10},1).evalf();
    ex G_2578 = G(lst{l_7, l_1, l_1, l_11},1).evalf();
    ex G_2579 = G(lst{l_7, l_1, l_1, l_14},1).evalf();
    ex G_2580 = G(lst{l_7, l_1, l_1, l_6},1).evalf();
    ex G_2581 = G(lst{l_7, l_1, l_1, l_7},1).evalf();
    ex G_2582 = G(lst{l_7, l_1, l_10, l_10},1).evalf();
    ex G_2583 = G(lst{l_7, l_1, l_10, l_11},1).evalf();
    ex G_2584 = G(lst{l_7, l_1, l_10, l_14},1).evalf();
    ex G_2585 = G(lst{l_7, l_1, l_11, l_10},1).evalf();
    ex G_2586 = G(lst{l_7, l_1, l_11, l_11},1).evalf();
    ex G_2587 = G(lst{l_7, l_1, l_11, l_14},1).evalf();
    ex G_2588 = G(lst{l_7, l_1, l_14, l_10},1).evalf();
    ex G_2589 = G(lst{l_7, l_1, l_14, l_11},1).evalf();
    ex G_2590 = G(lst{l_7, l_1, l_14, l_14},1).evalf();
    ex G_2591 = G(lst{l_7, l_1, l_14, l_6},1).evalf();
    ex G_2592 = G(lst{l_7, l_1, l_14, l_7},1).evalf();
    ex G_2593 = G(lst{l_7, l_1, l_6, l_10},1).evalf();
    ex G_2594 = G(lst{l_7, l_1, l_6, l_11},1).evalf();
    ex G_2595 = G(lst{l_7, l_1, l_6, l_14},1).evalf();
    ex G_2596 = G(lst{l_7, l_1, l_6, l_6},1).evalf();
    ex G_2597 = G(lst{l_7, l_1, l_6, l_7},1).evalf();
    ex G_2598 = G(lst{l_7, l_1, l_7, l_10},1).evalf();
    ex G_2599 = G(lst{l_7, l_1, l_7, l_11},1).evalf();
    ex G_2600 = G(lst{l_7, l_1, l_7, l_14},1).evalf();
    ex G_2601 = G(lst{l_7, l_1, l_7, l_6},1).evalf();
    ex G_2602 = G(lst{l_7, l_1, l_7, l_7},1).evalf();
    ex G_2603 = G(lst{l_7, l_10, l_1, l_10},1).evalf();
    ex G_2604 = G(lst{l_7, l_10, l_1, l_11},1).evalf();
    ex G_2605 = G(lst{l_7, l_10, l_1, l_14},1).evalf();
    ex G_2606 = G(lst{l_7, l_10, l_10, l_14},1).evalf();
    ex G_2607 = G(lst{l_7, l_10, l_11, l_14},1).evalf();
    ex G_2608 = G(lst{l_7, l_11, l_1, l_10},1).evalf();
    ex G_2609 = G(lst{l_7, l_11, l_1, l_11},1).evalf();
    ex G_2610 = G(lst{l_7, l_11, l_1, l_14},1).evalf();
    ex G_2611 = G(lst{l_7, l_11, l_10, l_14},1).evalf();
    ex G_2612 = G(lst{l_7, l_11, l_11, l_14},1).evalf();
    ex G_2613 = G(lst{l_7, l_14, l_1, l_10},1).evalf();
    ex G_2614 = G(lst{l_7, l_14, l_1, l_11},1).evalf();
    ex G_2615 = G(lst{l_7, l_14, l_1, l_14},1).evalf();
    ex G_2616 = G(lst{l_7, l_14, l_1, l_6},1).evalf();
    ex G_2617 = G(lst{l_7, l_14, l_1, l_7},1).evalf();
    ex G_2618 = G(lst{l_7, l_14, l_10, l_14},1).evalf();
    ex G_2619 = G(lst{l_7, l_14, l_11, l_14},1).evalf();
    ex G_2620 = G(lst{l_7, l_14, l_14, l_14},1).evalf();
    ex G_2621 = G(lst{l_7, l_14, l_14, l_6},1).evalf();
    ex G_2622 = G(lst{l_7, l_14, l_14, l_7},1).evalf();
    ex G_2623 = G(lst{l_7, l_14, l_6, l_14},1).evalf();
    ex G_2624 = G(lst{l_7, l_14, l_6, l_6},1).evalf();
    ex G_2625 = G(lst{l_7, l_14, l_6, l_7},1).evalf();
    ex G_2626 = G(lst{l_7, l_14, l_7, l_14},1).evalf();
    ex G_2627 = G(lst{l_7, l_14, l_7, l_6},1).evalf();
    ex G_2628 = G(lst{l_7, l_14, l_7, l_7},1).evalf();
    ex G_2629 = G(lst{l_7, l_6, l_1, l_10},1).evalf();
    ex G_2630 = G(lst{l_7, l_6, l_1, l_11},1).evalf();
    ex G_2631 = G(lst{l_7, l_6, l_1, l_14},1).evalf();
    ex G_2632 = G(lst{l_7, l_6, l_1, l_6},1).evalf();
    ex G_2633 = G(lst{l_7, l_6, l_1, l_7},1).evalf();
    ex G_2634 = G(lst{l_7, l_6, l_10, l_14},1).evalf();
    ex G_2635 = G(lst{l_7, l_6, l_11, l_14},1).evalf();
    ex G_2636 = G(lst{l_7, l_6, l_14, l_14},1).evalf();
    ex G_2637 = G(lst{l_7, l_6, l_14, l_6},1).evalf();
    ex G_2638 = G(lst{l_7, l_6, l_14, l_7},1).evalf();
    ex G_2639 = G(lst{l_7, l_6, l_6, l_14},1).evalf();
    ex G_2640 = G(lst{l_7, l_6, l_6, l_6},1).evalf();
    ex G_2641 = G(lst{l_7, l_6, l_6, l_7},1).evalf();
    ex G_2642 = G(lst{l_7, l_6, l_7, l_14},1).evalf();
    ex G_2643 = G(lst{l_7, l_6, l_7, l_6},1).evalf();
    ex G_2644 = G(lst{l_7, l_6, l_7, l_7},1).evalf();
    ex G_2645 = G(lst{l_7, l_7, l_1, l_10},1).evalf();
    ex G_2646 = G(lst{l_7, l_7, l_1, l_11},1).evalf();
    ex G_2647 = G(lst{l_7, l_7, l_1, l_14},1).evalf();
    ex G_2648 = G(lst{l_7, l_7, l_1, l_6},1).evalf();
    ex G_2649 = G(lst{l_7, l_7, l_1, l_7},1).evalf();
    ex G_2650 = G(lst{l_7, l_7, l_10, l_14},1).evalf();
    ex G_2651 = G(lst{l_7, l_7, l_11, l_14},1).evalf();
    ex G_2652 = G(lst{l_7, l_7, l_14, l_14},1).evalf();
    ex G_2653 = G(lst{l_7, l_7, l_14, l_6},1).evalf();
    ex G_2654 = G(lst{l_7, l_7, l_14, l_7},1).evalf();
    ex G_2655 = G(lst{l_7, l_7, l_6, l_14},1).evalf();
    ex G_2656 = G(lst{l_7, l_7, l_6, l_6},1).evalf();
    ex G_2657 = G(lst{l_7, l_7, l_6, l_7},1).evalf();
    ex G_2658 = G(lst{l_7, l_7, l_7, l_14},1).evalf();
    ex G_2659 = G(lst{l_7, l_7, l_7, l_6},1).evalf();
    ex G_2660 = G(lst{l_7, l_7, l_7, l_7},1).evalf();
    ex G_2661 = G(lst{l_8, l_1, l_1, l_12},1).evalf();
    ex G_2662 = G(lst{l_8, l_1, l_1, l_13},1).evalf();
    ex G_2663 = G(lst{l_8, l_1, l_1, l_14},1).evalf();
    ex G_2664 = G(lst{l_8, l_1, l_1, l_6},1).evalf();
    ex G_2665 = G(lst{l_8, l_1, l_1, l_7},1).evalf();
    ex G_2666 = G(lst{l_8, l_1, l_12, l_12},1).evalf();
    ex G_2667 = G(lst{l_8, l_1, l_12, l_13},1).evalf();
    ex G_2668 = G(lst{l_8, l_1, l_12, l_14},1).evalf();
    ex G_2669 = G(lst{l_8, l_1, l_13, l_12},1).evalf();
    ex G_2670 = G(lst{l_8, l_1, l_13, l_13},1).evalf();
    ex G_2671 = G(lst{l_8, l_1, l_13, l_14},1).evalf();
    ex G_2672 = G(lst{l_8, l_1, l_14, l_12},1).evalf();
    ex G_2673 = G(lst{l_8, l_1, l_14, l_13},1).evalf();
    ex G_2674 = G(lst{l_8, l_1, l_14, l_6},1).evalf();
    ex G_2675 = G(lst{l_8, l_1, l_14, l_7},1).evalf();
    ex G_2676 = G(lst{l_8, l_1, l_6, l_14},1).evalf();
    ex G_2677 = G(lst{l_8, l_1, l_6, l_6},1).evalf();
    ex G_2678 = G(lst{l_8, l_1, l_6, l_7},1).evalf();
    ex G_2679 = G(lst{l_8, l_1, l_7, l_14},1).evalf();
    ex G_2680 = G(lst{l_8, l_1, l_7, l_6},1).evalf();
    ex G_2681 = G(lst{l_8, l_1, l_7, l_7},1).evalf();
    ex G_2682 = G(lst{l_8, l_1, l_8, l_12},1).evalf();
    ex G_2683 = G(lst{l_8, l_1, l_8, l_13},1).evalf();
    ex G_2684 = G(lst{l_8, l_1, l_8, l_14},1).evalf();
    ex G_2685 = G(lst{l_8, l_1, l_8, l_6},1).evalf();
    ex G_2686 = G(lst{l_8, l_1, l_8, l_7},1).evalf();
    ex G_2687 = G(lst{l_8, l_1, l_9, l_12},1).evalf();
    ex G_2688 = G(lst{l_8, l_1, l_9, l_13},1).evalf();
    ex G_2689 = G(lst{l_8, l_1, l_9, l_14},1).evalf();
    ex G_2690 = G(lst{l_8, l_1, l_9, l_6},1).evalf();
    ex G_2691 = G(lst{l_8, l_1, l_9, l_7},1).evalf();
    ex G_2692 = G(lst{l_8, l_12, l_1, l_12},1).evalf();
    ex G_2693 = G(lst{l_8, l_12, l_1, l_13},1).evalf();
    ex G_2694 = G(lst{l_8, l_12, l_1, l_14},1).evalf();
    ex G_2695 = G(lst{l_8, l_12, l_12, l_12},1).evalf();
    ex G_2696 = G(lst{l_8, l_12, l_12, l_13},1).evalf();
    ex G_2697 = G(lst{l_8, l_12, l_12, l_14},1).evalf();
    ex G_2698 = G(lst{l_8, l_12, l_13, l_12},1).evalf();
    ex G_2699 = G(lst{l_8, l_12, l_13, l_13},1).evalf();
    ex G_2700 = G(lst{l_8, l_12, l_13, l_14},1).evalf();
    ex G_2701 = G(lst{l_8, l_12, l_14, l_12},1).evalf();
    ex G_2702 = G(lst{l_8, l_12, l_14, l_13},1).evalf();
    ex G_2703 = G(lst{l_8, l_12, l_14, l_14},1).evalf();
    ex G_2704 = G(lst{l_8, l_13, l_1, l_12},1).evalf();
    ex G_2705 = G(lst{l_8, l_13, l_1, l_13},1).evalf();
    ex G_2706 = G(lst{l_8, l_13, l_1, l_14},1).evalf();
    ex G_2707 = G(lst{l_8, l_13, l_12, l_12},1).evalf();
    ex G_2708 = G(lst{l_8, l_13, l_12, l_13},1).evalf();
    ex G_2709 = G(lst{l_8, l_13, l_12, l_14},1).evalf();
    ex G_2710 = G(lst{l_8, l_13, l_13, l_12},1).evalf();
    ex G_2711 = G(lst{l_8, l_13, l_13, l_13},1).evalf();
    ex G_2712 = G(lst{l_8, l_13, l_13, l_14},1).evalf();
    ex G_2713 = G(lst{l_8, l_13, l_14, l_12},1).evalf();
    ex G_2714 = G(lst{l_8, l_13, l_14, l_13},1).evalf();
    ex G_2715 = G(lst{l_8, l_13, l_14, l_14},1).evalf();
    ex G_2716 = G(lst{l_8, l_14, l_1, l_12},1).evalf();
    ex G_2717 = G(lst{l_8, l_14, l_1, l_13},1).evalf();
    ex G_2718 = G(lst{l_8, l_14, l_1, l_14},1).evalf();
    ex G_2719 = G(lst{l_8, l_14, l_1, l_6},1).evalf();
    ex G_2720 = G(lst{l_8, l_14, l_1, l_7},1).evalf();
    ex G_2721 = G(lst{l_8, l_14, l_12, l_12},1).evalf();
    ex G_2722 = G(lst{l_8, l_14, l_12, l_13},1).evalf();
    ex G_2723 = G(lst{l_8, l_14, l_12, l_14},1).evalf();
    ex G_2724 = G(lst{l_8, l_14, l_13, l_12},1).evalf();
    ex G_2725 = G(lst{l_8, l_14, l_13, l_13},1).evalf();
    ex G_2726 = G(lst{l_8, l_14, l_13, l_14},1).evalf();
    ex G_2727 = G(lst{l_8, l_14, l_14, l_12},1).evalf();
    ex G_2728 = G(lst{l_8, l_14, l_14, l_13},1).evalf();
    ex G_2729 = G(lst{l_8, l_14, l_14, l_14},1).evalf();
    ex G_2730 = G(lst{l_8, l_14, l_14, l_6},1).evalf();
    ex G_2731 = G(lst{l_8, l_14, l_14, l_7},1).evalf();
    ex G_2732 = G(lst{l_8, l_14, l_6, l_14},1).evalf();
    ex G_2733 = G(lst{l_8, l_14, l_6, l_6},1).evalf();
    ex G_2734 = G(lst{l_8, l_14, l_6, l_7},1).evalf();
    ex G_2735 = G(lst{l_8, l_14, l_7, l_14},1).evalf();
    ex G_2736 = G(lst{l_8, l_14, l_7, l_6},1).evalf();
    ex G_2737 = G(lst{l_8, l_14, l_7, l_7},1).evalf();
    ex G_2738 = G(lst{l_8, l_14, l_8, l_12},1).evalf();
    ex G_2739 = G(lst{l_8, l_14, l_8, l_13},1).evalf();
    ex G_2740 = G(lst{l_8, l_14, l_8, l_14},1).evalf();
    ex G_2741 = G(lst{l_8, l_14, l_8, l_6},1).evalf();
    ex G_2742 = G(lst{l_8, l_14, l_8, l_7},1).evalf();
    ex G_2743 = G(lst{l_8, l_14, l_9, l_12},1).evalf();
    ex G_2744 = G(lst{l_8, l_14, l_9, l_13},1).evalf();
    ex G_2745 = G(lst{l_8, l_14, l_9, l_14},1).evalf();
    ex G_2746 = G(lst{l_8, l_14, l_9, l_6},1).evalf();
    ex G_2747 = G(lst{l_8, l_14, l_9, l_7},1).evalf();
    ex G_2748 = G(lst{l_8, l_6, l_1, l_14},1).evalf();
    ex G_2749 = G(lst{l_8, l_6, l_1, l_6},1).evalf();
    ex G_2750 = G(lst{l_8, l_6, l_1, l_7},1).evalf();
    ex G_2751 = G(lst{l_8, l_6, l_14, l_14},1).evalf();
    ex G_2752 = G(lst{l_8, l_6, l_14, l_6},1).evalf();
    ex G_2753 = G(lst{l_8, l_6, l_14, l_7},1).evalf();
    ex G_2754 = G(lst{l_8, l_6, l_6, l_14},1).evalf();
    ex G_2755 = G(lst{l_8, l_6, l_6, l_6},1).evalf();
    ex G_2756 = G(lst{l_8, l_6, l_6, l_7},1).evalf();
    ex G_2757 = G(lst{l_8, l_6, l_7, l_14},1).evalf();
    ex G_2758 = G(lst{l_8, l_6, l_7, l_6},1).evalf();
    ex G_2759 = G(lst{l_8, l_6, l_7, l_7},1).evalf();
    ex G_2760 = G(lst{l_8, l_7, l_1, l_14},1).evalf();
    ex G_2761 = G(lst{l_8, l_7, l_1, l_6},1).evalf();
    ex G_2762 = G(lst{l_8, l_7, l_1, l_7},1).evalf();
    ex G_2763 = G(lst{l_8, l_7, l_14, l_14},1).evalf();
    ex G_2764 = G(lst{l_8, l_7, l_14, l_6},1).evalf();
    ex G_2765 = G(lst{l_8, l_7, l_14, l_7},1).evalf();
    ex G_2766 = G(lst{l_8, l_7, l_6, l_14},1).evalf();
    ex G_2767 = G(lst{l_8, l_7, l_6, l_6},1).evalf();
    ex G_2768 = G(lst{l_8, l_7, l_6, l_7},1).evalf();
    ex G_2769 = G(lst{l_8, l_7, l_7, l_14},1).evalf();
    ex G_2770 = G(lst{l_8, l_7, l_7, l_6},1).evalf();
    ex G_2771 = G(lst{l_8, l_7, l_7, l_7},1).evalf();
    ex G_2772 = G(lst{l_8, l_8, l_1, l_12},1).evalf();
    ex G_2773 = G(lst{l_8, l_8, l_1, l_13},1).evalf();
    ex G_2774 = G(lst{l_8, l_8, l_1, l_14},1).evalf();
    ex G_2775 = G(lst{l_8, l_8, l_1, l_6},1).evalf();
    ex G_2776 = G(lst{l_8, l_8, l_1, l_7},1).evalf();
    ex G_2777 = G(lst{l_8, l_8, l_12, l_12},1).evalf();
    ex G_2778 = G(lst{l_8, l_8, l_12, l_13},1).evalf();
    ex G_2779 = G(lst{l_8, l_8, l_12, l_14},1).evalf();
    ex G_2780 = G(lst{l_8, l_8, l_13, l_12},1).evalf();
    ex G_2781 = G(lst{l_8, l_8, l_13, l_13},1).evalf();
    ex G_2782 = G(lst{l_8, l_8, l_13, l_14},1).evalf();
    ex G_2783 = G(lst{l_8, l_8, l_14, l_12},1).evalf();
    ex G_2784 = G(lst{l_8, l_8, l_14, l_13},1).evalf();
    ex G_2785 = G(lst{l_8, l_8, l_14, l_6},1).evalf();
    ex G_2786 = G(lst{l_8, l_8, l_14, l_7},1).evalf();
    ex G_2787 = G(lst{l_8, l_8, l_6, l_14},1).evalf();
    ex G_2788 = G(lst{l_8, l_8, l_6, l_6},1).evalf();
    ex G_2789 = G(lst{l_8, l_8, l_6, l_7},1).evalf();
    ex G_2790 = G(lst{l_8, l_8, l_7, l_14},1).evalf();
    ex G_2791 = G(lst{l_8, l_8, l_7, l_6},1).evalf();
    ex G_2792 = G(lst{l_8, l_8, l_7, l_7},1).evalf();
    ex G_2793 = G(lst{l_8, l_8, l_8, l_12},1).evalf();
    ex G_2794 = G(lst{l_8, l_8, l_8, l_13},1).evalf();
    ex G_2795 = G(lst{l_8, l_8, l_8, l_14},1).evalf();
    ex G_2796 = G(lst{l_8, l_8, l_8, l_6},1).evalf();
    ex G_2797 = G(lst{l_8, l_8, l_8, l_7},1).evalf();
    ex G_2798 = G(lst{l_8, l_8, l_9, l_12},1).evalf();
    ex G_2799 = G(lst{l_8, l_8, l_9, l_13},1).evalf();
    ex G_2800 = G(lst{l_8, l_8, l_9, l_14},1).evalf();
    ex G_2801 = G(lst{l_8, l_8, l_9, l_6},1).evalf();
    ex G_2802 = G(lst{l_8, l_8, l_9, l_7},1).evalf();
    ex G_2803 = G(lst{l_8, l_9, l_1, l_12},1).evalf();
    ex G_2804 = G(lst{l_8, l_9, l_1, l_13},1).evalf();
    ex G_2805 = G(lst{l_8, l_9, l_1, l_14},1).evalf();
    ex G_2806 = G(lst{l_8, l_9, l_1, l_6},1).evalf();
    ex G_2807 = G(lst{l_8, l_9, l_1, l_7},1).evalf();
    ex G_2808 = G(lst{l_8, l_9, l_12, l_12},1).evalf();
    ex G_2809 = G(lst{l_8, l_9, l_12, l_13},1).evalf();
    ex G_2810 = G(lst{l_8, l_9, l_12, l_14},1).evalf();
    ex G_2811 = G(lst{l_8, l_9, l_13, l_12},1).evalf();
    ex G_2812 = G(lst{l_8, l_9, l_13, l_13},1).evalf();
    ex G_2813 = G(lst{l_8, l_9, l_13, l_14},1).evalf();
    ex G_2814 = G(lst{l_8, l_9, l_14, l_12},1).evalf();
    ex G_2815 = G(lst{l_8, l_9, l_14, l_13},1).evalf();
    ex G_2816 = G(lst{l_8, l_9, l_14, l_6},1).evalf();
    ex G_2817 = G(lst{l_8, l_9, l_14, l_7},1).evalf();
    ex G_2818 = G(lst{l_8, l_9, l_6, l_14},1).evalf();
    ex G_2819 = G(lst{l_8, l_9, l_6, l_6},1).evalf();
    ex G_2820 = G(lst{l_8, l_9, l_6, l_7},1).evalf();
    ex G_2821 = G(lst{l_8, l_9, l_7, l_14},1).evalf();
    ex G_2822 = G(lst{l_8, l_9, l_7, l_6},1).evalf();
    ex G_2823 = G(lst{l_8, l_9, l_7, l_7},1).evalf();
    ex G_2824 = G(lst{l_8, l_9, l_8, l_12},1).evalf();
    ex G_2825 = G(lst{l_8, l_9, l_8, l_13},1).evalf();
    ex G_2826 = G(lst{l_8, l_9, l_8, l_14},1).evalf();
    ex G_2827 = G(lst{l_8, l_9, l_8, l_6},1).evalf();
    ex G_2828 = G(lst{l_8, l_9, l_8, l_7},1).evalf();
    ex G_2829 = G(lst{l_8, l_9, l_9, l_12},1).evalf();
    ex G_2830 = G(lst{l_8, l_9, l_9, l_13},1).evalf();
    ex G_2831 = G(lst{l_8, l_9, l_9, l_14},1).evalf();
    ex G_2832 = G(lst{l_8, l_9, l_9, l_6},1).evalf();
    ex G_2833 = G(lst{l_8, l_9, l_9, l_7},1).evalf();
    ex G_2834 = G(lst{l_9, l_1, l_1, l_12},1).evalf();
    ex G_2835 = G(lst{l_9, l_1, l_1, l_13},1).evalf();
    ex G_2836 = G(lst{l_9, l_1, l_1, l_14},1).evalf();
    ex G_2837 = G(lst{l_9, l_1, l_1, l_6},1).evalf();
    ex G_2838 = G(lst{l_9, l_1, l_1, l_7},1).evalf();
    ex G_2839 = G(lst{l_9, l_1, l_12, l_12},1).evalf();
    ex G_2840 = G(lst{l_9, l_1, l_12, l_13},1).evalf();
    ex G_2841 = G(lst{l_9, l_1, l_12, l_14},1).evalf();
    ex G_2842 = G(lst{l_9, l_1, l_13, l_12},1).evalf();
    ex G_2843 = G(lst{l_9, l_1, l_13, l_13},1).evalf();
    ex G_2844 = G(lst{l_9, l_1, l_13, l_14},1).evalf();
    ex G_2845 = G(lst{l_9, l_1, l_14, l_12},1).evalf();
    ex G_2846 = G(lst{l_9, l_1, l_14, l_13},1).evalf();
    ex G_2847 = G(lst{l_9, l_1, l_14, l_6},1).evalf();
    ex G_2848 = G(lst{l_9, l_1, l_14, l_7},1).evalf();
    ex G_2849 = G(lst{l_9, l_1, l_6, l_14},1).evalf();
    ex G_2850 = G(lst{l_9, l_1, l_6, l_6},1).evalf();
    ex G_2851 = G(lst{l_9, l_1, l_6, l_7},1).evalf();
    ex G_2852 = G(lst{l_9, l_1, l_7, l_14},1).evalf();
    ex G_2853 = G(lst{l_9, l_1, l_7, l_6},1).evalf();
    ex G_2854 = G(lst{l_9, l_1, l_7, l_7},1).evalf();
    ex G_2855 = G(lst{l_9, l_1, l_8, l_12},1).evalf();
    ex G_2856 = G(lst{l_9, l_1, l_8, l_13},1).evalf();
    ex G_2857 = G(lst{l_9, l_1, l_8, l_14},1).evalf();
    ex G_2858 = G(lst{l_9, l_1, l_8, l_6},1).evalf();
    ex G_2859 = G(lst{l_9, l_1, l_8, l_7},1).evalf();
    ex G_2860 = G(lst{l_9, l_1, l_9, l_12},1).evalf();
    ex G_2861 = G(lst{l_9, l_1, l_9, l_13},1).evalf();
    ex G_2862 = G(lst{l_9, l_1, l_9, l_14},1).evalf();
    ex G_2863 = G(lst{l_9, l_1, l_9, l_6},1).evalf();
    ex G_2864 = G(lst{l_9, l_1, l_9, l_7},1).evalf();
    ex G_2865 = G(lst{l_9, l_12, l_1, l_12},1).evalf();
    ex G_2866 = G(lst{l_9, l_12, l_1, l_13},1).evalf();
    ex G_2867 = G(lst{l_9, l_12, l_1, l_14},1).evalf();
    ex G_2868 = G(lst{l_9, l_12, l_12, l_12},1).evalf();
    ex G_2869 = G(lst{l_9, l_12, l_12, l_13},1).evalf();
    ex G_2870 = G(lst{l_9, l_12, l_12, l_14},1).evalf();
    ex G_2871 = G(lst{l_9, l_12, l_13, l_12},1).evalf();
    ex G_2872 = G(lst{l_9, l_12, l_13, l_13},1).evalf();
    ex G_2873 = G(lst{l_9, l_12, l_13, l_14},1).evalf();
    ex G_2874 = G(lst{l_9, l_12, l_14, l_12},1).evalf();
    ex G_2875 = G(lst{l_9, l_12, l_14, l_13},1).evalf();
    ex G_2876 = G(lst{l_9, l_12, l_14, l_14},1).evalf();
    ex G_2877 = G(lst{l_9, l_13, l_1, l_12},1).evalf();
    ex G_2878 = G(lst{l_9, l_13, l_1, l_13},1).evalf();
    ex G_2879 = G(lst{l_9, l_13, l_1, l_14},1).evalf();
    ex G_2880 = G(lst{l_9, l_13, l_12, l_12},1).evalf();
    ex G_2881 = G(lst{l_9, l_13, l_12, l_13},1).evalf();
    ex G_2882 = G(lst{l_9, l_13, l_12, l_14},1).evalf();
    ex G_2883 = G(lst{l_9, l_13, l_13, l_12},1).evalf();
    ex G_2884 = G(lst{l_9, l_13, l_13, l_13},1).evalf();
    ex G_2885 = G(lst{l_9, l_13, l_13, l_14},1).evalf();
    ex G_2886 = G(lst{l_9, l_13, l_14, l_12},1).evalf();
    ex G_2887 = G(lst{l_9, l_13, l_14, l_13},1).evalf();
    ex G_2888 = G(lst{l_9, l_13, l_14, l_14},1).evalf();
    ex G_2889 = G(lst{l_9, l_14, l_1, l_12},1).evalf();
    ex G_2890 = G(lst{l_9, l_14, l_1, l_13},1).evalf();
    ex G_2891 = G(lst{l_9, l_14, l_1, l_14},1).evalf();
    ex G_2892 = G(lst{l_9, l_14, l_1, l_6},1).evalf();
    ex G_2893 = G(lst{l_9, l_14, l_1, l_7},1).evalf();
    ex G_2894 = G(lst{l_9, l_14, l_12, l_12},1).evalf();
    ex G_2895 = G(lst{l_9, l_14, l_12, l_13},1).evalf();
    ex G_2896 = G(lst{l_9, l_14, l_12, l_14},1).evalf();
    ex G_2897 = G(lst{l_9, l_14, l_13, l_12},1).evalf();
    ex G_2898 = G(lst{l_9, l_14, l_13, l_13},1).evalf();
    ex G_2899 = G(lst{l_9, l_14, l_13, l_14},1).evalf();
    ex G_2900 = G(lst{l_9, l_14, l_14, l_12},1).evalf();
    ex G_2901 = G(lst{l_9, l_14, l_14, l_13},1).evalf();
    ex G_2902 = G(lst{l_9, l_14, l_14, l_14},1).evalf();
    ex G_2903 = G(lst{l_9, l_14, l_14, l_6},1).evalf();
    ex G_2904 = G(lst{l_9, l_14, l_14, l_7},1).evalf();
    ex G_2905 = G(lst{l_9, l_14, l_6, l_14},1).evalf();
    ex G_2906 = G(lst{l_9, l_14, l_6, l_6},1).evalf();
    ex G_2907 = G(lst{l_9, l_14, l_6, l_7},1).evalf();
    ex G_2908 = G(lst{l_9, l_14, l_7, l_14},1).evalf();
    ex G_2909 = G(lst{l_9, l_14, l_7, l_6},1).evalf();
    ex G_2910 = G(lst{l_9, l_14, l_7, l_7},1).evalf();
    ex G_2911 = G(lst{l_9, l_14, l_8, l_12},1).evalf();
    ex G_2912 = G(lst{l_9, l_14, l_8, l_13},1).evalf();
    ex G_2913 = G(lst{l_9, l_14, l_8, l_14},1).evalf();
    ex G_2914 = G(lst{l_9, l_14, l_8, l_6},1).evalf();
    ex G_2915 = G(lst{l_9, l_14, l_8, l_7},1).evalf();
    ex G_2916 = G(lst{l_9, l_14, l_9, l_12},1).evalf();
    ex G_2917 = G(lst{l_9, l_14, l_9, l_13},1).evalf();
    ex G_2918 = G(lst{l_9, l_14, l_9, l_14},1).evalf();
    ex G_2919 = G(lst{l_9, l_14, l_9, l_6},1).evalf();
    ex G_2920 = G(lst{l_9, l_14, l_9, l_7},1).evalf();
    ex G_2921 = G(lst{l_9, l_6, l_1, l_14},1).evalf();
    ex G_2922 = G(lst{l_9, l_6, l_1, l_6},1).evalf();
    ex G_2923 = G(lst{l_9, l_6, l_1, l_7},1).evalf();
    ex G_2924 = G(lst{l_9, l_6, l_14, l_14},1).evalf();
    ex G_2925 = G(lst{l_9, l_6, l_14, l_6},1).evalf();
    ex G_2926 = G(lst{l_9, l_6, l_14, l_7},1).evalf();
    ex G_2927 = G(lst{l_9, l_6, l_6, l_14},1).evalf();
    ex G_2928 = G(lst{l_9, l_6, l_6, l_6},1).evalf();
    ex G_2929 = G(lst{l_9, l_6, l_6, l_7},1).evalf();
    ex G_2930 = G(lst{l_9, l_6, l_7, l_14},1).evalf();
    ex G_2931 = G(lst{l_9, l_6, l_7, l_6},1).evalf();
    ex G_2932 = G(lst{l_9, l_6, l_7, l_7},1).evalf();
    ex G_2933 = G(lst{l_9, l_7, l_1, l_14},1).evalf();
    ex G_2934 = G(lst{l_9, l_7, l_1, l_6},1).evalf();
    ex G_2935 = G(lst{l_9, l_7, l_1, l_7},1).evalf();
    ex G_2936 = G(lst{l_9, l_7, l_14, l_14},1).evalf();
    ex G_2937 = G(lst{l_9, l_7, l_14, l_6},1).evalf();
    ex G_2938 = G(lst{l_9, l_7, l_14, l_7},1).evalf();
    ex G_2939 = G(lst{l_9, l_7, l_6, l_14},1).evalf();
    ex G_2940 = G(lst{l_9, l_7, l_6, l_6},1).evalf();
    ex G_2941 = G(lst{l_9, l_7, l_6, l_7},1).evalf();
    ex G_2942 = G(lst{l_9, l_7, l_7, l_14},1).evalf();
    ex G_2943 = G(lst{l_9, l_7, l_7, l_6},1).evalf();
    ex G_2944 = G(lst{l_9, l_7, l_7, l_7},1).evalf();
    ex G_2945 = G(lst{l_9, l_8, l_1, l_12},1).evalf();
    ex G_2946 = G(lst{l_9, l_8, l_1, l_13},1).evalf();
    ex G_2947 = G(lst{l_9, l_8, l_1, l_14},1).evalf();
    ex G_2948 = G(lst{l_9, l_8, l_1, l_6},1).evalf();
    ex G_2949 = G(lst{l_9, l_8, l_1, l_7},1).evalf();
    ex G_2950 = G(lst{l_9, l_8, l_12, l_12},1).evalf();
    ex G_2951 = G(lst{l_9, l_8, l_12, l_13},1).evalf();
    ex G_2952 = G(lst{l_9, l_8, l_12, l_14},1).evalf();
    ex G_2953 = G(lst{l_9, l_8, l_13, l_12},1).evalf();
    ex G_2954 = G(lst{l_9, l_8, l_13, l_13},1).evalf();
    ex G_2955 = G(lst{l_9, l_8, l_13, l_14},1).evalf();
    ex G_2956 = G(lst{l_9, l_8, l_14, l_12},1).evalf();
    ex G_2957 = G(lst{l_9, l_8, l_14, l_13},1).evalf();
    ex G_2958 = G(lst{l_9, l_8, l_14, l_6},1).evalf();
    ex G_2959 = G(lst{l_9, l_8, l_14, l_7},1).evalf();
    ex G_2960 = G(lst{l_9, l_8, l_6, l_14},1).evalf();
    ex G_2961 = G(lst{l_9, l_8, l_6, l_6},1).evalf();
    ex G_2962 = G(lst{l_9, l_8, l_6, l_7},1).evalf();
    ex G_2963 = G(lst{l_9, l_8, l_7, l_14},1).evalf();
    ex G_2964 = G(lst{l_9, l_8, l_7, l_6},1).evalf();
    ex G_2965 = G(lst{l_9, l_8, l_7, l_7},1).evalf();
    ex G_2966 = G(lst{l_9, l_8, l_8, l_12},1).evalf();
    ex G_2967 = G(lst{l_9, l_8, l_8, l_13},1).evalf();
    ex G_2968 = G(lst{l_9, l_8, l_8, l_14},1).evalf();
    ex G_2969 = G(lst{l_9, l_8, l_8, l_6},1).evalf();
    ex G_2970 = G(lst{l_9, l_8, l_8, l_7},1).evalf();
    ex G_2971 = G(lst{l_9, l_8, l_9, l_12},1).evalf();
    ex G_2972 = G(lst{l_9, l_8, l_9, l_13},1).evalf();
    ex G_2973 = G(lst{l_9, l_8, l_9, l_14},1).evalf();
    ex G_2974 = G(lst{l_9, l_8, l_9, l_6},1).evalf();
    ex G_2975 = G(lst{l_9, l_8, l_9, l_7},1).evalf();
    ex G_2976 = G(lst{l_9, l_9, l_1, l_12},1).evalf();
    ex G_2977 = G(lst{l_9, l_9, l_1, l_13},1).evalf();
    ex G_2978 = G(lst{l_9, l_9, l_1, l_14},1).evalf();
    ex G_2979 = G(lst{l_9, l_9, l_1, l_6},1).evalf();
    ex G_2980 = G(lst{l_9, l_9, l_1, l_7},1).evalf();
    ex G_2981 = G(lst{l_9, l_9, l_12, l_12},1).evalf();
    ex G_2982 = G(lst{l_9, l_9, l_12, l_13},1).evalf();
    ex G_2983 = G(lst{l_9, l_9, l_12, l_14},1).evalf();
    ex G_2984 = G(lst{l_9, l_9, l_13, l_12},1).evalf();
    ex G_2985 = G(lst{l_9, l_9, l_13, l_13},1).evalf();
    ex G_2986 = G(lst{l_9, l_9, l_13, l_14},1).evalf();
    ex G_2987 = G(lst{l_9, l_9, l_14, l_12},1).evalf();
    ex G_2988 = G(lst{l_9, l_9, l_14, l_13},1).evalf();
    ex G_2989 = G(lst{l_9, l_9, l_14, l_6},1).evalf();
    ex G_2990 = G(lst{l_9, l_9, l_14, l_7},1).evalf();
    ex G_2991 = G(lst{l_9, l_9, l_6, l_14},1).evalf();
    ex G_2992 = G(lst{l_9, l_9, l_6, l_6},1).evalf();
    ex G_2993 = G(lst{l_9, l_9, l_6, l_7},1).evalf();
    ex G_2994 = G(lst{l_9, l_9, l_7, l_14},1).evalf();
    ex G_2995 = G(lst{l_9, l_9, l_7, l_6},1).evalf();
    ex G_2996 = G(lst{l_9, l_9, l_7, l_7},1).evalf();
    ex G_2997 = G(lst{l_9, l_9, l_8, l_12},1).evalf();
    ex G_2998 = G(lst{l_9, l_9, l_8, l_13},1).evalf();
    ex G_2999 = G(lst{l_9, l_9, l_8, l_14},1).evalf();
    ex G_3000 = G(lst{l_9, l_9, l_8, l_6},1).evalf();
    ex G_3001 = G(lst{l_9, l_9, l_8, l_7},1).evalf();
    ex G_3002 = G(lst{l_9, l_9, l_9, l_12},1).evalf();
    ex G_3003 = G(lst{l_9, l_9, l_9, l_13},1).evalf();
    ex G_3004 = G(lst{l_9, l_9, l_9, l_14},1).evalf();
    ex G_3005 = G(lst{l_9, l_9, l_9, l_6},1).evalf();
    ex G_3006 = G(lst{l_9, l_9, l_9, l_7},1).evalf();
    ex J_1_0 = -2;
    ex J_1_1 = -2*L_t-2*L_z+2*G_6+4*G_5-2*I*Pi;
    ex J_1_2 = (2*G_6+4*G_5-2*I*Pi)*L_t+(2*G_6+4*G_5-2*I*Pi)*L_z-4*G_6*G_5-8*G_53+4*I*Pi*G_5-2*G_59+pow(Pi,2)+2*I*Pi*G_6-2*L_z*L_t-pow(L_z,2)-pow(L_t,2);
    ex J_1_3 = (2*G_5-I*Pi+G_6)*pow(L_t,2)+(2*G_5-I*Pi+G_6)*pow(L_z,2)+(-4*G_6*G_5-8*G_53+4*I*Pi*G_5-2*G_59+pow(Pi,2)+2*I*Pi*G_6)*L_t+(-4*G_6*G_5-8*G_53+4*I*Pi*G_5-2*G_59+pow(Pi,2)+2*I*Pi*G_6)*L_z+(2*G_6+4*G_5-2*I*Pi)*L_t*L_z-4*I*Pi*G_5*G_6-2*pow(Pi,2)*G_5-pow(Pi,2)*G_6+I*numeric(1,3)*pow(Pi,3)-8*I*Pi*G_53+8*G_53*G_6+2*G_417-2*I*Pi*G_59+16*G_383+numeric(16,3)*zeta_3+4*G_5*G_59-pow(L_z,2)*L_t-L_z*pow(L_t,2)+numeric(-1,3)*pow(L_z,3)+numeric(-1,3)*pow(L_t,3);
    ex J_1_4 = 16*I*Pi*G_383+I*numeric(16,3)*zeta_3*Pi+I*numeric(-1,3)*pow(Pi,3)*G_6+I*numeric(-2,3)*pow(Pi,3)*G_5-8*G_53*G_59-4*G_5*G_417+(-4*G_53-G_59+2*I*Pi*G_5+numeric(1,2)*pow(Pi,2)-2*G_6*G_5+I*Pi*G_6)*pow(L_z,2)+(-4*G_53-G_59+2*I*Pi*G_5+numeric(1,2)*pow(Pi,2)-2*G_6*G_5+I*Pi*G_6)*pow(L_t,2)-16*G_6*G_383+numeric(-1,60)*pow(Pi,4)+numeric(-1,12)*pow(L_t,4)+numeric(-1,12)*pow(L_z,4)+4*pow(Pi,2)*G_53+numeric(-16,3)*zeta_3*G_6+numeric(-32,3)*zeta_3*G_5+(2*G_5-I*Pi+G_6)*L_t*pow(L_z,2)+(2*G_5-I*Pi+G_6)*pow(L_t,2)*L_z+(-4*G_6*G_5-8*G_53+4*I*Pi*G_5-2*G_59+pow(Pi,2)+2*I*Pi*G_6)*L_t*L_z+numeric(-1,3)*L_z*pow(L_t,3)+numeric(-1,2)*pow(L_z,2)*pow(L_t,2)+numeric(-1,3)*pow(L_z,3)*L_t+2*pow(Pi,2)*G_5*G_6+8*I*Pi*G_6*G_53-2*G_2146-32*G_2007+2*I*Pi*G_417+(numeric(1,3)*G_6+numeric(2,3)*G_5+I*numeric(-1,3)*Pi)*pow(L_t,3)+(-8*I*Pi*G_53-2*pow(Pi,2)*G_5-pow(Pi,2)*G_6-4*I*Pi*G_5*G_6+I*numeric(1,3)*pow(Pi,3)+8*G_53*G_6+2*G_417-2*I*Pi*G_59+16*G_383+numeric(16,3)*zeta_3+4*G_5*G_59)*L_t+(-8*I*Pi*G_53-2*pow(Pi,2)*G_5-pow(Pi,2)*G_6-4*I*Pi*G_5*G_6+I*numeric(1,3)*pow(Pi,3)+8*G_53*G_6+2*G_417-2*I*Pi*G_59+16*G_383+numeric(16,3)*zeta_3+4*G_5*G_59)*L_z+pow(Pi,2)*G_59+(numeric(1,3)*G_6+numeric(2,3)*G_5+I*numeric(-1,3)*Pi)*pow(L_z,3)+4*I*Pi*G_59*G_5;
    ex J_2_0 = 1;
    ex J_2_1 = 2*L_t+2*L_z-2*G_6-4*G_5;
    ex J_2_2 = (-8*G_5-4*G_6)*L_t+(-8*G_5-4*G_6)*L_z+numeric(1,2)*pow(Pi,2)+16*G_53+8*G_6*G_5+4*G_59+4*L_z*L_t+2*pow(L_z,2)+2*pow(L_t,2);
    ex J_2_3 = (-8*G_5-4*G_6)*pow(L_t,2)+(-8*G_5-4*G_6)*pow(L_z,2)+(pow(Pi,2)+8*G_59+16*G_6*G_5+32*G_53)*L_t+(pow(Pi,2)+8*G_59+16*G_6*G_5+32*G_53)*L_z+(-8*G_6-16*G_5)*L_t*L_z+4*pow(L_z,2)*L_t+4*L_z*pow(L_t,2)+numeric(4,3)*pow(L_z,3)+numeric(4,3)*pow(L_t,3)+numeric(-8,3)*zeta_3-pow(Pi,2)*G_6-64*G_383-32*G_53*G_6-2*pow(Pi,2)*G_5-8*G_417-16*G_5*G_59;
    ex J_2_4 = (-8*G_6-16*G_5)*L_t*pow(L_z,2)+(-8*G_6-16*G_5)*pow(L_t,2)*L_z+(32*G_6*G_5+2*pow(Pi,2)+16*G_59+64*G_53)*L_t*L_z+numeric(16,3)*zeta_3*G_6+numeric(32,3)*zeta_3*G_5+numeric(8,3)*L_z*pow(L_t,3)+numeric(8,3)*pow(L_z,3)*L_t+numeric(2,3)*pow(L_z,4)+64*G_53*G_59+32*G_5*G_417+128*G_6*G_383+8*pow(Pi,2)*G_53+4*pow(L_z,2)*pow(L_t,2)+(numeric(-8,3)*G_6+numeric(-16,3)*G_5)*pow(L_z,3)+(numeric(-8,3)*G_6+numeric(-16,3)*G_5)*pow(L_t,3)+(-4*pow(Pi,2)*G_5-32*G_5*G_59-128*G_383-2*pow(Pi,2)*G_6-64*G_53*G_6-16*G_417+numeric(-16,3)*zeta_3)*L_t+4*pow(Pi,2)*G_5*G_6+numeric(7,40)*pow(Pi,4)+numeric(2,3)*pow(L_t,4)+16*G_2146+256*G_2007+2*pow(Pi,2)*G_59+(-4*pow(Pi,2)*G_5-32*G_5*G_59-128*G_383-2*pow(Pi,2)*G_6-64*G_53*G_6-16*G_417+numeric(-16,3)*zeta_3)*L_z+(pow(Pi,2)+8*G_59+16*G_6*G_5+32*G_53)*pow(L_z,2)+(pow(Pi,2)+8*G_59+16*G_6*G_5+32*G_53)*pow(L_t,2);
    ex J_3_0 = 0;
    ex J_3_1 = 2*G_5-G_10-G_11;
    ex J_3_2 = (-2*G_10-2*G_11+4*G_5)*L_t+(-2*G_10-2*G_11+4*G_5)*L_z-G_21+4*G_78-4*G_76-2*G_58-G_22-4*G_81+4*G_82-4*G_53-4*G_6*G_5+4*G_77+2*G_10*G_6+4*G_83+2*G_16-2*G_57+2*G_11*G_6;
    ex J_3_3 = 4*G_57*G_6+4*G_58*G_6+2*G_22*G_6+2*G_21*G_6+(-4*G_10-4*G_11+8*G_5)*L_t*L_z+numeric(-1,2)*pow(Pi,2)*G_10+numeric(-1,2)*pow(Pi,2)*G_11-8*G_6*G_77-4*G_59*G_10-4*G_59*G_11+8*G_6*G_81+8*G_6*G_76-6*G_354-6*G_353+12*G_350+8*G_404+8*G_405-8*G_403+8*G_399+8*G_400-8*G_398+4*G_387+(-2*G_10-2*G_11+4*G_5)*pow(L_t,2)+(-2*G_10-2*G_11+4*G_5)*pow(L_z,2)+2*G_98-16*G_558-G_102-G_103-16*G_557+16*G_556-2*G_136-2*G_135-4*G_132-4*G_148+4*G_149+4*G_150+4*G_155+4*G_154-4*G_153+pow(Pi,2)*G_5-8*G_6*G_82-8*G_6*G_83-8*G_6*G_78-4*G_6*G_16+16*G_551-16*G_552-16*G_553+4*G_547+4*G_548+8*G_546+6*G_537-16*G_532-12*G_535+6*G_536-16*G_527+16*G_530-16*G_531+16*G_525-16*G_526+8*G_520+4*G_521+4*G_522+6*G_510+6*G_511-12*G_509+8*G_5*G_59+8*G_53*G_6+8*G_383+4*G_386+(4*G_11*G_6-8*G_53-8*G_81+8*G_78-4*G_57-4*G_58-2*G_22-8*G_6*G_5-2*G_21+8*G_83+8*G_77+4*G_10*G_6+8*G_82-8*G_76+4*G_16)*L_t+(4*G_11*G_6-8*G_53-8*G_81+8*G_78-4*G_57-4*G_58-2*G_22-8*G_6*G_5-2*G_21+8*G_83+8*G_77+4*G_10*G_6+8*G_82-8*G_76+4*G_16)*L_z;
    ex J_3_4 = 16*G_403*G_6+16*G_398*G_6+4*G_136*G_6+12*G_354*G_6+4*G_135*G_6+12*G_353*G_6-24*G_350*G_6+(-16*G_6*G_5-16*G_76-16*G_53+8*G_10*G_6-4*G_21-16*G_81+8*G_11*G_6+16*G_78-8*G_58+16*G_83+16*G_82-4*G_22+8*G_16-8*G_57+16*G_77)*L_t*L_z+2*G_103*G_6-24*G_2597-24*G_2596+24*G_2595+24*G_6*G_509+24*G_6*G_535+64*G_2641-64*G_2642+64*G_2643+64*G_2644-4*G_98*G_6-64*G_2639+64*G_2640+8*G_16*G_59-8*G_57*G_59-8*G_58*G_59-4*G_22*G_59-16*G_2638-4*G_21*G_59+2*G_102*G_6+12*G_2592-16*G_2637-8*G_154*G_6-8*G_155*G_6-8*G_149*G_6-8*G_150*G_6-32*G_2636-24*G_2513-24*G_2512+4*G_679+24*G_2511+4*G_678-24*G_2632-24*G_2633-4*G_677+48*G_2631+24*G_2506+12*G_2507+8*G_903+4*G_906+4*G_907+12*G_2508-16*G_2625+2*pow(Pi,2)*G_77+2*pow(Pi,2)*G_83+12*G_870-6*G_873-6*G_874-8*G_2622+8*G_132*G_6+16*G_2623-16*G_2624-16*G_2620-8*G_2621+12*G_2616+12*G_2617+4*G_674-24*G_2615+(4*G_11*G_6-8*G_53-8*G_81+8*G_78-4*G_57-4*G_58-2*G_22-8*G_6*G_5-2*G_21+8*G_83+8*G_77+4*G_10*G_6+8*G_82-8*G_76+4*G_16)*pow(L_z,2)+(4*G_11*G_6-8*G_53-8*G_81+8*G_78-4*G_57-4*G_58-2*G_22-8*G_6*G_5-2*G_21+8*G_83+8*G_77+4*G_10*G_6+8*G_82-8*G_76+4*G_16)*pow(L_t,2)+4*G_673-4*G_672-16*G_53*G_59-16*G_5*G_417+pow(Pi,2)*G_16+6*G_2497+8*G_2076+32*G_2077-32*G_2078+16*G_2074+8*G_2075+12*G_2071+12*G_2591+12*G_2070+24*G_2590-24*G_2069-32*G_2063-16*G_6*G_383+32*G_2064+2*pow(Pi,2)*G_82-32*G_2065-32*G_2066-32*G_2062+32*G_2061+6*G_2580+6*G_2581+8*G_2060+8*G_2059+64*G_2576-12*G_2579-64*G_2574+64*G_2575+16*G_2058+12*G_2055+12*G_2054-2*pow(Pi,2)*G_53+64*G_2573-24*G_2053+64*G_2572-8*G_6*G_548-8*G_6*G_547+numeric(-16,3)*zeta_3*G_5-2*pow(Pi,2)*G_5*G_6-64*G_2571+8*G_417*G_10+8*G_417*G_11-16*G_2569-16*G_2570-8*G_6*G_521-32*G_2568+48*G_2563-24*G_2564-24*G_2565+64*G_2560-16*G_59*G_76-16*G_59*G_81-32*G_6*G_530-32*G_6*G_525-16*G_2017-12*G_6*G_537-12*G_6*G_510-12*G_6*G_511-12*G_6*G_536-16*G_2014-2*G_661+16*G_2015+16*G_59*G_78+16*G_59*G_77-32*G_6*G_551-32*G_6*G_556-16*G_2016-16*G_399*G_6-16*G_400*G_6+16*G_59*G_83+16*G_59*G_82-16*G_2013+(-4*G_10-4*G_11+8*G_5)*L_t*pow(L_z,2)+(-4*G_10-4*G_11+8*G_5)*pow(L_t,2)*L_z+numeric(8,3)*zeta_3*G_11+numeric(8,3)*zeta_3*G_10+pow(Pi,2)*G_10*G_6+pow(Pi,2)*G_11*G_6+numeric(-1,2)*pow(Pi,2)*G_21+numeric(-1,2)*pow(Pi,2)*G_22-16*G_405*G_6-16*G_404*G_6+16*G_2012+64*G_2659+64*G_2660+64*G_2657-64*G_2658-8*G_2009-64*G_2655+64*G_2656-8*G_2008-16*G_2007+2*pow(Pi,2)*G_78-4*G_658+12*G_1995+12*G_1996-16*G_2654-24*G_1992+24*G_1891-16*G_2653+24*G_1890+8*G_1049+4*G_1050+4*G_1051-24*G_1889+16*G_1054-16*G_1055-16*G_1056+16*G_1059-16*G_1060-16*G_1061-16*G_1035-12*G_1038+6*G_1039+6*G_1040+8*G_1023+4*G_1024+4*G_1025-12*G_1012+6*G_1013+6*G_1014+24*G_1886+24*G_1885-16*G_2553-16*G_2554-32*G_2552-24*G_2549-24*G_1884+48*G_2547-24*G_2548-16*G_2544-16*G_2543+16*G_2542-8*G_2538+16*G_2539-16*G_2540-16*G_2541-16*G_2536-8*G_2537-32*G_2652-24*G_2649+48*G_2647+12*G_2533-24*G_2648-16*G_1034-12*G_1874-12*G_1875+12*G_2532+16*G_1033-24*G_2531-16*G_1030-16*G_1029+16*G_1028-24*G_1871-16*G_6*G_546-16*G_6*G_520-2*pow(Pi,2)*G_81-2*pow(Pi,2)*G_76-pow(Pi,2)*G_57-pow(Pi,2)*G_58-6*G_1842-6*G_1841+12*G_1838+(8*G_57*G_6+8*G_58*G_6+4*G_22*G_6+4*G_21*G_6-16*G_6*G_77-8*G_59*G_10-8*G_59*G_11+16*G_6*G_81+16*G_6*G_76-12*G_354-12*G_353+24*G_350+16*G_404+16*G_405-16*G_403+16*G_399+16*G_400-16*G_398+8*G_387-pow(Pi,2)*G_10-pow(Pi,2)*G_11+4*G_98-32*G_558-2*G_102-2*G_103-32*G_557+32*G_556-4*G_136-4*G_135-8*G_132-8*G_148+8*G_149+8*G_150+8*G_155+8*G_154-8*G_153+2*pow(Pi,2)*G_5-16*G_6*G_82-16*G_6*G_83-16*G_6*G_78-8*G_6*G_16+32*G_551-32*G_552-32*G_553+8*G_547+8*G_548+16*G_546+12*G_537-32*G_532-24*G_535+12*G_536-32*G_527+32*G_530-32*G_531+32*G_525-32*G_526+16*G_520+8*G_521+8*G_522+12*G_510+12*G_511-24*G_509+16*G_5*G_59+16*G_53*G_6+16*G_383+8*G_386)*L_z+(numeric(-4,3)*G_10+numeric(-4,3)*G_11+numeric(8,3)*G_5)*pow(L_z,3)+(numeric(-4,3)*G_10+numeric(-4,3)*G_11+numeric(8,3)*G_5)*pow(L_t,3)+(8*G_57*G_6+8*G_58*G_6+4*G_22*G_6+4*G_21*G_6-16*G_6*G_77-8*G_59*G_10-8*G_59*G_11+16*G_6*G_81+16*G_6*G_76-12*G_354-12*G_353+24*G_350+16*G_404+16*G_405-16*G_403+16*G_399+16*G_400-16*G_398+8*G_387-pow(Pi,2)*G_10-pow(Pi,2)*G_11+4*G_98-32*G_558-2*G_102-2*G_103-32*G_557+32*G_556-4*G_136-4*G_135-8*G_132-8*G_148+8*G_149+8*G_150+8*G_155+8*G_154-8*G_153+2*pow(Pi,2)*G_5-16*G_6*G_82-16*G_6*G_83-16*G_6*G_78-8*G_6*G_16+32*G_551-32*G_552-32*G_553+8*G_547+8*G_548+16*G_546+12*G_537-32*G_532-24*G_535+12*G_536-32*G_527+32*G_530-32*G_531+32*G_525-32*G_526+16*G_520+8*G_521+8*G_522+12*G_510+12*G_511-24*G_509+16*G_5*G_59+16*G_53*G_6+16*G_383+8*G_386)*L_t-24*G_2518-G_628-G_629-24*G_2517+2*G_625+24*G_2516-8*G_6*G_522-8*G_916+8*G_917+8*G_918+32*G_6*G_553+32*G_6*G_557+32*G_6*G_558-2*G_662-8*G_921+8*G_922+8*G_923+8*G_153*G_6+8*G_148*G_6+32*G_6*G_526+32*G_6*G_527+32*G_6*G_531+32*G_6*G_532+32*G_6*G_552-64*G_2555+64*G_2556+64*G_2557-64*G_2558+64*G_2559-32*G_2079+24*G_2600+32*G_2080-24*G_2601-32*G_2081-24*G_2602-12*G_2495-32*G_2082+6*G_2496+16*G_2626-8*G_387*G_6-16*G_2627-8*G_386*G_6-16*G_2628;
    ex J_4_0 = 1;
    ex J_4_1 = 2*L_t+2*L_z-4*G_11-4*G_10-2*G_6+4*G_5;
    ex J_4_2 = 4*G_59-6*G_21+16*G_82-8*G_53+16*G_78+8*G_11*G_6+numeric(1,2)*pow(Pi,2)+12*G_16+16*G_83-6*G_22-8*G_6*G_5+16*G_77-16*G_81-4*G_58-4*G_57+8*G_10*G_6-16*G_76+(-4*G_6-8*G_11-8*G_10+8*G_5)*L_t+(-4*G_6-8*G_11-8*G_10+8*G_5)*L_z+4*L_z*L_t+2*pow(L_z,2)+2*pow(L_t,2);
    ex J_4_3 = 8*G_57*G_6+8*G_58*G_6+12*G_22*G_6+12*G_21*G_6-32*G_6*G_77-16*G_59*G_10-16*G_59*G_11+32*G_6*G_81+32*G_6*G_76-12*G_354-12*G_353+24*G_350+16*G_404+16*G_405-16*G_403+16*G_399+16*G_400-16*G_398+8*G_387-2*pow(Pi,2)*G_10-2*pow(Pi,2)*G_11+4*pow(L_z,2)*L_t+4*L_z*pow(L_t,2)+numeric(4,3)*pow(L_z,3)+numeric(4,3)*pow(L_t,3)+numeric(-8,3)*zeta_3+12*G_98-64*G_558-6*G_102-6*G_103-64*G_557+(-8*G_6-16*G_10+16*G_5-16*G_11)*L_t*L_z+(-4*G_6-8*G_11-8*G_10+8*G_5)*pow(L_t,2)+(-4*G_6-8*G_11-8*G_10+8*G_5)*pow(L_z,2)+(pow(Pi,2)+32*G_77+32*G_78-8*G_58-8*G_57+8*G_59+32*G_82-32*G_76-16*G_53+24*G_16-16*G_6*G_5+32*G_83-12*G_22-12*G_21-32*G_81+16*G_10*G_6+16*G_11*G_6)*L_t+(pow(Pi,2)+32*G_77+32*G_78-8*G_58-8*G_57+8*G_59+32*G_82-32*G_76-16*G_53+24*G_16-16*G_6*G_5+32*G_83-12*G_22-12*G_21-32*G_81+16*G_10*G_6+16*G_11*G_6)*L_z+64*G_556-12*G_136-12*G_135-24*G_132-24*G_148+24*G_149+24*G_150+24*G_155+24*G_154-24*G_153+2*pow(Pi,2)*G_5-pow(Pi,2)*G_6-32*G_6*G_82-32*G_6*G_83-32*G_6*G_78-24*G_6*G_16+64*G_551-64*G_552-64*G_553+16*G_547+16*G_548+32*G_546+24*G_537-64*G_532-48*G_535+24*G_536-64*G_527+64*G_530-64*G_531+64*G_525-64*G_526+32*G_520+16*G_521+16*G_522+24*G_510+24*G_511-48*G_509+16*G_5*G_59+16*G_53*G_6+16*G_383+8*G_386-8*G_417;
    ex J_4_4 = 32*G_403*G_6+32*G_398*G_6+24*G_136*G_6+24*G_354*G_6+24*G_135*G_6+24*G_353*G_6-48*G_350*G_6+numeric(16,3)*zeta_3*G_6+numeric(8,3)*L_z*pow(L_t,3)+numeric(8,3)*pow(L_z,3)*L_t+12*G_103*G_6-96*G_2597-96*G_2596+96*G_2595+96*G_6*G_509+96*G_6*G_535+256*G_2641-256*G_2642+256*G_2643+256*G_2644-24*G_98*G_6-256*G_2639+256*G_2640+48*G_16*G_59-16*G_57*G_59-16*G_58*G_59-24*G_22*G_59-64*G_2638-24*G_21*G_59+12*G_102*G_6+48*G_2592-64*G_2637-48*G_154*G_6-48*G_155*G_6+numeric(2,3)*pow(L_z,4)-48*G_149*G_6-48*G_150*G_6-128*G_2636-96*G_2513-96*G_2512+24*G_679+96*G_2511+24*G_678-96*G_2632-96*G_2633-24*G_677+192*G_2631+96*G_2506+48*G_2507+48*G_903+24*G_906+24*G_907+48*G_2508-64*G_2625+8*pow(Pi,2)*G_77+8*pow(Pi,2)*G_83+72*G_870-36*G_873-36*G_874-32*G_2622+48*G_132*G_6+64*G_2623-64*G_2624-64*G_2620-32*G_2621+48*G_2616+48*G_2617+24*G_674-96*G_2615+24*G_673-24*G_672-32*G_53*G_59-32*G_5*G_417+6*pow(Pi,2)*G_16+24*G_2497+16*G_2076+64*G_2077-64*G_2078+32*G_2074+16*G_2075+24*G_2071+48*G_2591+24*G_2070+96*G_2590-48*G_2069-64*G_2063-32*G_6*G_383+64*G_2064+8*pow(Pi,2)*G_82-64*G_2065-64*G_2066-64*G_2062+64*G_2061+24*G_2580+24*G_2581+16*G_2060+16*G_2059+256*G_2576-48*G_2579-256*G_2574+256*G_2575+32*G_2058+24*G_2055+24*G_2054-4*pow(Pi,2)*G_53+256*G_2573-48*G_2053+4*pow(L_z,2)*pow(L_t,2)+256*G_2572-32*G_6*G_548-32*G_6*G_547+numeric(-32,3)*zeta_3*G_5-4*pow(Pi,2)*G_5*G_6-256*G_2571+numeric(32,3)*zeta_3*G_11+numeric(32,3)*zeta_3*G_10+32*G_417*G_10+32*G_417*G_11+(-8*G_6-16*G_10+16*G_5-16*G_11)*L_t*pow(L_z,2)+(-8*G_6-16*G_10+16*G_5-16*G_11)*pow(L_t,2)*L_z+(64*G_82-32*G_6*G_5-16*G_57+48*G_16-24*G_21+64*G_78+2*pow(Pi,2)-64*G_81-64*G_76-24*G_22+64*G_83-32*G_53-16*G_58+64*G_77+32*G_10*G_6+16*G_59+32*G_11*G_6)*L_t*L_z-64*G_2569-64*G_2570+numeric(7,40)*pow(Pi,4)+numeric(2,3)*pow(L_t,4)-32*G_6*G_521-128*G_2568+192*G_2563-96*G_2564-96*G_2565+256*G_2560+16*G_2146-64*G_59*G_76-64*G_59*G_81-128*G_6*G_530-128*G_6*G_525-32*G_2017-48*G_6*G_537-48*G_6*G_510-48*G_6*G_511-48*G_6*G_536-32*G_2014-12*G_661+32*G_2015+64*G_59*G_78+64*G_59*G_77-128*G_6*G_551-128*G_6*G_556-32*G_2016-32*G_399*G_6-32*G_400*G_6+64*G_59*G_83+64*G_59*G_82-32*G_2013+4*pow(Pi,2)*G_10*G_6+4*pow(Pi,2)*G_11*G_6-32*G_405*G_6-32*G_404*G_6+(pow(Pi,2)+32*G_77+32*G_78-8*G_58-8*G_57+8*G_59+32*G_82-32*G_76-16*G_53+24*G_16-16*G_6*G_5+32*G_83-12*G_22-12*G_21-32*G_81+16*G_10*G_6+16*G_11*G_6)*pow(L_z,2)+32*G_2012+256*G_2659+256*G_2660+256*G_2657-256*G_2658-16*G_2009-256*G_2655+256*G_2656-16*G_2008-32*G_2007+8*pow(Pi,2)*G_78-24*G_658+24*G_1995+24*G_1996-64*G_2654-48*G_1992+48*G_1891-64*G_2653+48*G_1890+48*G_1049+24*G_1050+24*G_1051-48*G_1889+96*G_1054-96*G_1055-96*G_1056+96*G_1059-96*G_1060-96*G_1061-96*G_1035-72*G_1038+36*G_1039+36*G_1040+48*G_1023+24*G_1024+24*G_1025-72*G_1012+36*G_1013+36*G_1014+48*G_1886+48*G_1885+(16*G_57*G_6+16*G_58*G_6+24*G_22*G_6+24*G_21*G_6-64*G_6*G_77-32*G_59*G_10-32*G_59*G_11+64*G_6*G_81+64*G_6*G_76-24*G_354-24*G_353+48*G_350+32*G_404+32*G_405-32*G_403+32*G_399+32*G_400-32*G_398+16*G_387-4*pow(Pi,2)*G_10-4*pow(Pi,2)*G_11+24*G_98-128*G_558-12*G_102-12*G_103-128*G_557+128*G_556-24*G_136-24*G_135-48*G_132-48*G_148+48*G_149+48*G_150+48*G_155+48*G_154-48*G_153+4*pow(Pi,2)*G_5-2*pow(Pi,2)*G_6-64*G_6*G_82-64*G_6*G_83-64*G_6*G_78-48*G_6*G_16+128*G_551-128*G_552-128*G_553+32*G_547+32*G_548+64*G_546+48*G_537-128*G_532-96*G_535+48*G_536-128*G_527+128*G_530-128*G_531+128*G_525-128*G_526+64*G_520+32*G_521+32*G_522+48*G_510+48*G_511-96*G_509+32*G_5*G_59+32*G_53*G_6+32*G_383+16*G_386+numeric(-16,3)*zeta_3-16*G_417)*L_z-64*G_2553-64*G_2554-128*G_2552-96*G_2549-48*G_1884+192*G_2547-96*G_2548-64*G_2544-64*G_2543+64*G_2542-32*G_2538+64*G_2539-64*G_2540-64*G_2541-64*G_2536-32*G_2537-128*G_2652+(numeric(16,3)*G_5+numeric(-16,3)*G_10+numeric(-8,3)*G_6+numeric(-16,3)*G_11)*pow(L_z,3)+(numeric(16,3)*G_5+numeric(-16,3)*G_10+numeric(-8,3)*G_6+numeric(-16,3)*G_11)*pow(L_t,3)+(16*G_57*G_6+16*G_58*G_6+24*G_22*G_6+24*G_21*G_6-64*G_6*G_77-32*G_59*G_10-32*G_59*G_11+64*G_6*G_81+64*G_6*G_76-24*G_354-24*G_353+48*G_350+32*G_404+32*G_405-32*G_403+32*G_399+32*G_400-32*G_398+16*G_387-4*pow(Pi,2)*G_10-4*pow(Pi,2)*G_11+24*G_98-128*G_558-12*G_102-12*G_103-128*G_557+128*G_556-24*G_136-24*G_135-48*G_132-48*G_148+48*G_149+48*G_150+48*G_155+48*G_154-48*G_153+4*pow(Pi,2)*G_5-2*pow(Pi,2)*G_6-64*G_6*G_82-64*G_6*G_83-64*G_6*G_78-48*G_6*G_16+128*G_551-128*G_552-128*G_553+32*G_547+32*G_548+64*G_546+48*G_537-128*G_532-96*G_535+48*G_536-128*G_527+128*G_530-128*G_531+128*G_525-128*G_526+64*G_520+32*G_521+32*G_522+48*G_510+48*G_511-96*G_509+32*G_5*G_59+32*G_53*G_6+32*G_383+16*G_386+numeric(-16,3)*zeta_3-16*G_417)*L_t-96*G_2649+192*G_2647+48*G_2533-96*G_2648-96*G_1034-24*G_1874-24*G_1875+48*G_2532+96*G_1033-96*G_2531-96*G_1030-96*G_1029+96*G_1028-48*G_1871-64*G_6*G_546-64*G_6*G_520-8*pow(Pi,2)*G_81-8*pow(Pi,2)*G_76-2*pow(Pi,2)*G_57-2*pow(Pi,2)*G_58-12*G_1842-12*G_1841+24*G_1838-3*pow(Pi,2)*G_21-3*pow(Pi,2)*G_22+2*pow(Pi,2)*G_59-96*G_2518-6*G_628-6*G_629-96*G_2517+12*G_625+96*G_2516+(pow(Pi,2)+32*G_77+32*G_78-8*G_58-8*G_57+8*G_59+32*G_82-32*G_76-16*G_53+24*G_16-16*G_6*G_5+32*G_83-12*G_22-12*G_21-32*G_81+16*G_10*G_6+16*G_11*G_6)*pow(L_t,2)-32*G_6*G_522-48*G_916+48*G_917+48*G_918+128*G_6*G_553+128*G_6*G_557+128*G_6*G_558-12*G_662-48*G_921+48*G_922+48*G_923+48*G_153*G_6+48*G_148*G_6+128*G_6*G_526+128*G_6*G_527+128*G_6*G_531+128*G_6*G_532+128*G_6*G_552-256*G_2555+256*G_2556+256*G_2557-256*G_2558+256*G_2559-64*G_2079+96*G_2600+64*G_2080-96*G_2601-64*G_2081-96*G_2602-48*G_2495-64*G_2082+24*G_2496+64*G_2626-16*G_387*G_6-64*G_2627-16*G_386*G_6-64*G_2628;
    ex J_5_0 = -3;
    ex J_5_1 = 6*G_6;
    ex J_5_2 = -12*G_59+numeric(1,2)*pow(Pi,2);
    ex J_5_3 = 24*G_417+32*zeta_3-pow(Pi,2)*G_6;
    ex J_5_4 = -64*zeta_3*G_6+numeric(19,40)*pow(Pi,4)+2*pow(Pi,2)*G_59-48*G_2146;
    ex J_6_0 = 1;
    ex J_6_1 = 2*L_t+2*L_z+4*G_5-2*G_6-4*G_3-4*G_4;
    ex J_6_2 = -6*G_15-4*G_51-16*G_37-16*G_45+16*G_36-8*G_53-4*G_52+numeric(1,2)*pow(Pi,2)-6*G_14-8*G_6*G_5+8*G_6*G_3+8*G_4*G_6+16*G_44+16*G_43+12*G_16+16*G_35+4*G_59+(8*G_5-4*G_6-8*G_4-8*G_3)*L_t+(8*G_5-4*G_6-8*G_4-8*G_3)*L_z+4*L_z*L_t+2*pow(L_z,2)+2*pow(L_t,2);
    ex J_6_3 = 8*G_381+16*G_368+16*G_367-48*G_290+24*G_288+24*G_289+24*G_350-12*G_349-12*G_348+16*G_262+32*G_263+16*G_261+64*G_256-64*G_255-2*pow(Pi,2)*G_4-2*pow(Pi,2)*G_3-64*G_254+4*pow(L_z,2)*L_t+4*L_z*pow(L_t,2)+64*G_249-64*G_248-64*G_247+(-16*G_3-8*G_6+16*G_5-16*G_4)*L_t*L_z+numeric(4,3)*pow(L_z,3)+numeric(4,3)*pow(L_t,3)+numeric(-8,3)*zeta_3-6*G_96+12*G_98-6*G_97-32*G_36*G_6-32*G_35*G_6+32*G_45*G_6+32*G_37*G_6+24*G_116+24*G_117-24*G_118-24*G_125+24*G_124+24*G_123+(8*G_5-4*G_6-8*G_4-8*G_3)*pow(L_t,2)+(8*G_5-4*G_6-8*G_4-8*G_3)*pow(L_z,2)+(-16*G_6*G_5+16*G_4*G_6-8*G_52-16*G_53+pow(Pi,2)-8*G_51+24*G_16-12*G_14-12*G_15+32*G_44+8*G_59+32*G_35+32*G_43-32*G_37+32*G_36+16*G_6*G_3-32*G_45)*L_t+32*G_323-24*G_132-12*G_131-12*G_130+16*G_321+16*G_322+64*G_316-64*G_315-48*G_230-16*G_376+24*G_229+24*G_228-64*G_314+12*G_6*G_14+16*G_375+2*pow(Pi,2)*G_5-pow(Pi,2)*G_6-24*G_6*G_16+16*G_374+64*G_309-64*G_308-16*G_369-64*G_307+(-16*G_6*G_5+16*G_4*G_6-8*G_52-16*G_53+pow(Pi,2)-8*G_51+24*G_16-12*G_14-12*G_15+32*G_44+8*G_59+32*G_35+32*G_43-32*G_37+32*G_36+16*G_6*G_3-32*G_45)*L_z+8*G_6*G_52+8*G_6*G_51-16*G_4*G_59+16*G_5*G_59+16*G_53*G_6-32*G_43*G_6-32*G_44*G_6+8*G_382+16*G_383-8*G_417+12*G_6*G_15-16*G_59*G_3;
    ex J_6_4 = 36*G_810+36*G_811-72*G_812+24*G_786+48*G_787+24*G_785-96*G_772+96*G_773-96*G_778-96*G_779+96*G_780-96*G_771-96*G_1309+36*G_752+36*G_753-72*G_754+24*G_1563-48*G_1565+24*G_1564-48*G_350*G_6+numeric(16,3)*zeta_3*G_6+numeric(8,3)*L_z*pow(L_t,3)+numeric(8,3)*pow(L_z,3)*L_t-24*G_59*G_14-24*G_59*G_15+(-32*G_6*G_5+2*pow(Pi,2)-16*G_52+32*G_4*G_6+32*G_6*G_3+64*G_44-32*G_53-64*G_37+16*G_59+48*G_16-24*G_14+64*G_43-64*G_45-24*G_15+64*G_35-16*G_51+64*G_36)*L_t*L_z-64*G_1452-64*G_1453+96*G_1584-96*G_1583-96*G_1582-64*G_1422-128*G_1423-64*G_1449-64*G_1421-64*G_1450+64*G_1451-256*G_1417+256*G_1418+256*G_1419-256*G_1420+96*G_1591-96*G_1590-96*G_1589+256*G_1415+256*G_1416+96*G_1598+48*G_1597+48*G_1596+24*G_131*G_6+24*G_130*G_6-24*G_98*G_6+48*G_16*G_59-128*G_249*G_6-128*G_316*G_6-128*G_309*G_6-128*G_256*G_6+numeric(2,3)*pow(L_z,4)+64*G_59*G_36+64*G_59*G_35+128*G_6*G_248+64*G_59*G_44+64*G_59*G_43+128*G_6*G_255+128*G_6*G_247+128*G_6*G_254-48*G_116*G_6+192*G_1647-96*G_1646-48*G_117*G_6-96*G_1645+128*G_6*G_308+128*G_6*G_314+128*G_6*G_315+128*G_6*G_307+(-16*G_6*G_5+16*G_4*G_6-8*G_52-16*G_53+pow(Pi,2)-8*G_51+24*G_16-12*G_14-12*G_15+32*G_44+8*G_59+32*G_35+32*G_43-32*G_37+32*G_36+16*G_6*G_3-32*G_45)*pow(L_z,2)+(-16*G_6*G_5+16*G_4*G_6-8*G_52-16*G_53+pow(Pi,2)-8*G_51+24*G_16-12*G_14-12*G_15+32*G_44+8*G_59+32*G_35+32*G_43-32*G_37+32*G_36+16*G_6*G_3-32*G_45)*pow(L_t,2)-48*G_6*G_289-96*G_1442-48*G_124*G_6-48*G_6*G_229-48*G_123*G_6+192*G_1408+48*G_6*G_125+96*G_6*G_290-32*G_6*G_321-32*G_6*G_322-32*G_6*G_262+48*G_1441+32*G_376*G_6+48*G_6*G_118-32*G_6*G_261+12*G_97*G_6+256*G_1654+48*G_1440+48*G_887+48*G_888-48*G_889+24*G_901+24*G_902+48*G_903+72*G_870-256*G_1656-256*G_1659+256*G_1658+256*G_1657+48*G_132*G_6-36*G_868-36*G_869-64*G_1660+24*G_843+24*G_844+48*G_845-64*G_1661+32*G_369*G_6+24*G_6*G_349+24*G_6*G_348-96*G_836-96*G_837+96*G_838-96*G_829-96*G_830+96*G_831-128*G_1662-96*G_1407-32*G_53*G_59+96*G_1325-32*G_5*G_417-64*G_323*G_6-64*G_263*G_6+6*pow(Pi,2)*G_16-96*G_1406+192*G_1681-96*G_1680-96*G_1679+32*G_3*G_417+32*G_4*G_417+64*G_1454+256*G_1692+256*G_1691-256*G_1690+256*G_1689-256*G_1693+4*pow(Pi,2)*G_6*G_3+numeric(32,3)*zeta_3*G_4+48*G_1323+48*G_1324-32*G_6*G_374-32*G_6*G_375-32*G_6*G_383-16*G_59*G_52-64*G_1694-16*G_59*G_51-32*G_6*G_367-32*G_6*G_368-128*G_1696-64*G_1695-64*G_45*G_59-64*G_37*G_59+96*G_6*G_230-48*G_6*G_288-48*G_6*G_228-48*G_896-96*G_1715+48*G_1714+48*G_1713+48*G_895-4*pow(Pi,2)*G_53+48*G_894-64*G_1723-64*G_1722-64*G_1726-64*G_1725+64*G_1724+64*G_1727+4*pow(L_z,2)*pow(L_t,2)+numeric(-32,3)*zeta_3*G_5-4*pow(Pi,2)*G_5*G_6-32*G_1729-32*G_1728-64*G_1730+numeric(7,40)*pow(Pi,4)+numeric(2,3)*pow(L_t,4)+96*G_1318-96*G_1317+(-16*G_3-8*G_6+16*G_5-16*G_4)*pow(L_t,2)*L_z+32*G_1939+16*G_1938+16*G_1937-96*G_1316+64*G_1936+16*G_2146-96*G_1310+24*G_1923-48*G_1924+24*G_1922+(-16*G_3-8*G_6+16*G_5-16*G_4)*L_t*pow(L_z,2)+4*pow(Pi,2)*G_6*G_4-2*pow(Pi,2)*G_52-8*pow(Pi,2)*G_45-8*pow(Pi,2)*G_37-32*G_2007-16*G_2006+32*G_2004-16*G_2005-24*G_658-32*G_2000+32*G_2001-32*G_2002-32*G_2003-2*pow(Pi,2)*G_51-32*G_1999-12*G_657-48*G_1992+24*G_1991-64*G_1388-128*G_1389+24*G_1990-64*G_1387-12*G_656-256*G_1386+256*G_1384+256*G_1385-256*G_1383+256*G_1381+256*G_1382-24*G_651+(16*G_381+32*G_368+32*G_367-96*G_290+48*G_288+48*G_289+48*G_350-24*G_349-24*G_348+32*G_262+64*G_263+32*G_261+128*G_256-128*G_255-4*pow(Pi,2)*G_4-4*pow(Pi,2)*G_3-128*G_254+128*G_249-128*G_248-128*G_247-12*G_96+24*G_98-12*G_97-64*G_36*G_6-64*G_35*G_6+64*G_45*G_6+64*G_37*G_6+48*G_116+48*G_117-48*G_118-48*G_125+48*G_124+48*G_123+64*G_323-48*G_132-24*G_131-24*G_130+32*G_321+32*G_322+128*G_316-128*G_315-96*G_230-32*G_376+48*G_229+48*G_228-128*G_314+24*G_6*G_14+32*G_375+4*pow(Pi,2)*G_5-2*pow(Pi,2)*G_6-48*G_6*G_16+32*G_374+128*G_309-128*G_308-32*G_369-128*G_307+16*G_6*G_52+16*G_6*G_51-32*G_4*G_59+32*G_5*G_59+32*G_53*G_6-64*G_43*G_6-64*G_44*G_6+16*G_382+32*G_383+numeric(-16,3)*zeta_3-16*G_417+24*G_6*G_15-32*G_59*G_3)*L_z+24*G_650-48*G_1292-48*G_1871+24*G_649-24*G_1870+24*G_1291-24*G_1869+24*G_1290+32*G_1973+16*G_1972+16*G_1971-64*G_1969+64*G_1970-64*G_1968+64*G_1967-64*G_1965-48*G_1864-32*G_1455-32*G_1456-64*G_1966+48*G_1863+48*G_1862-48*G_1958+24*G_1957-12*G_1836+24*G_1956-12*G_1837+24*G_1838+192*G_1374-96*G_1373-3*pow(Pi,2)*G_14-3*pow(Pi,2)*G_15+(numeric(-16,3)*G_4+numeric(-8,3)*G_6+numeric(-16,3)*G_3+numeric(16,3)*G_5)*pow(L_z,3)+(numeric(-16,3)*G_4+numeric(-8,3)*G_6+numeric(-16,3)*G_3+numeric(16,3)*G_5)*pow(L_t,3)+(16*G_381+32*G_368+32*G_367-96*G_290+48*G_288+48*G_289+48*G_350-24*G_349-24*G_348+32*G_262+64*G_263+32*G_261+128*G_256-128*G_255-4*pow(Pi,2)*G_4-4*pow(Pi,2)*G_3-128*G_254+128*G_249-128*G_248-128*G_247-12*G_96+24*G_98-12*G_97-64*G_36*G_6-64*G_35*G_6+64*G_45*G_6+64*G_37*G_6+48*G_116+48*G_117-48*G_118-48*G_125+48*G_124+48*G_123+64*G_323-48*G_132-24*G_131-24*G_130+32*G_321+32*G_322+128*G_316-128*G_315-96*G_230-32*G_376+48*G_229+48*G_228-128*G_314+24*G_6*G_14+32*G_375+4*pow(Pi,2)*G_5-2*pow(Pi,2)*G_6-48*G_6*G_16+32*G_374+128*G_309-128*G_308-32*G_369-128*G_307+16*G_6*G_52+16*G_6*G_51-32*G_4*G_59+32*G_5*G_59+32*G_53*G_6-64*G_43*G_6-64*G_44*G_6+16*G_382+32*G_383+numeric(-16,3)*zeta_3-16*G_417+24*G_6*G_15-32*G_59*G_3)*L_t+2*pow(Pi,2)*G_59-24*G_644+24*G_643+24*G_642+48*G_1856+48*G_1855-48*G_1857-96*G_1372-6*G_624+12*G_625-6*G_623-64*G_1457-64*G_1931+96*G_1311-64*G_1932+8*pow(Pi,2)*G_36+8*pow(Pi,2)*G_35+8*pow(Pi,2)*G_43+8*pow(Pi,2)*G_44+64*G_1933-64*G_1934-16*G_6*G_381-16*G_6*G_382-64*G_1935+256*G_1688+12*G_96*G_6+256*G_1655+numeric(32,3)*zeta_3*G_3;
    ex J_7_0 = 0;
    ex J_7_1 = -G_3+2*G_5-G_4;
    ex J_7_2 = (4*G_5-2*G_4-2*G_3)*L_t+(4*G_5-2*G_4-2*G_3)*L_z+4*G_44-4*G_45-4*G_53+2*G_16+4*G_36+4*G_35-4*G_37-G_14-2*G_52-4*G_6*G_5-G_15+4*G_43+2*G_6*G_3+2*G_4*G_6-2*G_51;
    ex J_7_3 = 4*G_381+8*G_368+8*G_367-12*G_290+6*G_288+6*G_289+12*G_350-6*G_349-6*G_348+4*G_262+8*G_263+4*G_261+(8*G_5-4*G_3-4*G_4)*L_t*L_z+numeric(-1,2)*pow(Pi,2)*G_4+numeric(-1,2)*pow(Pi,2)*G_3+16*G_256-16*G_255-16*G_254+(4*G_5-2*G_4-2*G_3)*pow(L_t,2)+(4*G_5-2*G_4-2*G_3)*pow(L_z,2)+16*G_249-16*G_248-16*G_247-G_96+2*G_98-G_97-8*G_36*G_6-8*G_35*G_6+8*G_45*G_6+8*G_37*G_6+4*G_116+4*G_117-4*G_118-4*G_125+4*G_124+4*G_123+8*G_323-4*G_132-2*G_131-2*G_130+4*G_321+4*G_322+16*G_316-16*G_315-12*G_230-8*G_376+6*G_229+6*G_228-16*G_314+2*G_6*G_14+8*G_375+pow(Pi,2)*G_5-4*G_6*G_16+8*G_374+(-8*G_37+8*G_36+4*G_16+4*G_6*G_3+4*G_4*G_6-2*G_15-8*G_6*G_5+8*G_44-8*G_53-8*G_45+8*G_43-4*G_52-2*G_14+8*G_35-4*G_51)*L_t+(-8*G_37+8*G_36+4*G_16+4*G_6*G_3+4*G_4*G_6-2*G_15-8*G_6*G_5+8*G_44-8*G_53-8*G_45+8*G_43-4*G_52-2*G_14+8*G_35-4*G_51)*L_z+16*G_309-16*G_308-8*G_369-16*G_307+4*G_6*G_52+4*G_6*G_51-4*G_4*G_59+8*G_5*G_59+8*G_53*G_6-8*G_43*G_6-8*G_44*G_6+4*G_382+8*G_383+2*G_6*G_15-4*G_59*G_3;
    ex J_7_4 = 6*G_810+6*G_811-12*G_812+4*G_786+8*G_787+4*G_785-16*G_772+16*G_773-16*G_778-16*G_779+16*G_780-16*G_771-24*G_1309+6*G_752+6*G_753-12*G_754+6*G_1563-12*G_1565+6*G_1564-24*G_350*G_6-4*G_59*G_14-4*G_59*G_15-16*G_1452-16*G_1453+24*G_1584-24*G_1583-24*G_1582-16*G_1422-32*G_1423-16*G_1449-16*G_1421-16*G_1450+16*G_1451-64*G_1417+64*G_1418+64*G_1419-64*G_1420+24*G_1591-24*G_1590-24*G_1589+64*G_1415+64*G_1416+24*G_1598+12*G_1597+12*G_1596+4*G_131*G_6+4*G_130*G_6-4*G_98*G_6+8*G_16*G_59-32*G_249*G_6-32*G_316*G_6-32*G_309*G_6-32*G_256*G_6+16*G_59*G_36+16*G_59*G_35+32*G_6*G_248+16*G_59*G_44+16*G_59*G_43+32*G_6*G_255+32*G_6*G_247+32*G_6*G_254-8*G_116*G_6+48*G_1647-24*G_1646-8*G_117*G_6-24*G_1645+32*G_6*G_308+32*G_6*G_314+32*G_6*G_315+32*G_6*G_307-12*G_6*G_289-24*G_1442-8*G_124*G_6-12*G_6*G_229-8*G_123*G_6+48*G_1408+8*G_6*G_125+24*G_6*G_290-8*G_6*G_321-8*G_6*G_322-8*G_6*G_262+12*G_1441+16*G_376*G_6+8*G_6*G_118-8*G_6*G_261+2*G_97*G_6+64*G_1654+12*G_1440+8*G_887+8*G_888-8*G_889+4*G_901+4*G_902+8*G_903+12*G_870-64*G_1656-64*G_1659+64*G_1658+64*G_1657+8*G_132*G_6-6*G_868-6*G_869-16*G_1660+4*G_843+4*G_844+8*G_845-16*G_1661+16*G_369*G_6+12*G_6*G_349+12*G_6*G_348-16*G_836-16*G_837+16*G_838-16*G_829-16*G_830+16*G_831-32*G_1662-24*G_1407-16*G_53*G_59+24*G_1325-16*G_5*G_417-16*G_323*G_6-16*G_263*G_6+pow(Pi,2)*G_16-24*G_1406+48*G_1681-24*G_1680-24*G_1679+8*G_3*G_417+8*G_4*G_417+16*G_1454+64*G_1692+64*G_1691-64*G_1690+64*G_1689-64*G_1693+pow(Pi,2)*G_6*G_3+(8*G_4*G_6-8*G_51+8*G_6*G_3-4*G_14-16*G_37+8*G_16+16*G_35+16*G_44-16*G_6*G_5-8*G_52+16*G_43-4*G_15-16*G_45+16*G_36-16*G_53)*L_t*L_z+12*G_1323+12*G_1324-16*G_6*G_374-16*G_6*G_375-16*G_6*G_383-8*G_59*G_52-16*G_1694-8*G_59*G_51-16*G_6*G_367-16*G_6*G_368-32*G_1696-16*G_1695-16*G_45*G_59-16*G_37*G_59+24*G_6*G_230-12*G_6*G_288-12*G_6*G_228-8*G_896-24*G_1715+12*G_1714+12*G_1713+8*G_895-2*pow(Pi,2)*G_53+8*G_894-16*G_1723-16*G_1722-16*G_1726-16*G_1725+16*G_1724+16*G_1727+numeric(-16,3)*zeta_3*G_5-2*pow(Pi,2)*G_5*G_6-8*G_1729-8*G_1728-16*G_1730+24*G_1318-24*G_1317+(-8*G_37+8*G_36+4*G_16+4*G_6*G_3+4*G_4*G_6-2*G_15-8*G_6*G_5+8*G_44-8*G_53-8*G_45+8*G_43-4*G_52-2*G_14+8*G_35-4*G_51)*pow(L_z,2)+16*G_1939+8*G_1938+8*G_1937-24*G_1316+32*G_1936-24*G_1310+12*G_1923-24*G_1924+12*G_1922+(numeric(8,3)*G_5+numeric(-4,3)*G_3+numeric(-4,3)*G_4)*pow(L_z,3)+(numeric(8,3)*G_5+numeric(-4,3)*G_3+numeric(-4,3)*G_4)*pow(L_t,3)+(8*G_381+16*G_368+16*G_367-24*G_290+12*G_288+12*G_289+24*G_350-12*G_349-12*G_348+8*G_262+16*G_263+8*G_261+32*G_256-32*G_255-pow(Pi,2)*G_4-pow(Pi,2)*G_3-32*G_254+32*G_249-32*G_248-32*G_247-2*G_96+4*G_98-2*G_97-16*G_36*G_6-16*G_35*G_6+16*G_45*G_6+16*G_37*G_6+8*G_116+8*G_117-8*G_118-8*G_125+8*G_124+8*G_123+16*G_323-8*G_132-4*G_131-4*G_130+8*G_321+8*G_322+32*G_316-32*G_315-24*G_230-16*G_376+12*G_229+12*G_228-32*G_314+4*G_6*G_14+16*G_375+2*pow(Pi,2)*G_5-8*G_6*G_16+16*G_374+32*G_309-32*G_308-16*G_369-32*G_307+8*G_6*G_52+8*G_6*G_51-8*G_4*G_59+16*G_5*G_59+16*G_53*G_6-16*G_43*G_6-16*G_44*G_6+8*G_382+16*G_383+4*G_6*G_15-8*G_59*G_3)*L_t+pow(Pi,2)*G_6*G_4-pow(Pi,2)*G_52-2*pow(Pi,2)*G_45-2*pow(Pi,2)*G_37-16*G_2007-8*G_2006+16*G_2004-8*G_2005-4*G_658-16*G_2000+16*G_2001-16*G_2002-16*G_2003-pow(Pi,2)*G_51-16*G_1999-2*G_657-24*G_1992+12*G_1991-16*G_1388-32*G_1389+12*G_1990-16*G_1387-2*G_656-64*G_1386+64*G_1384+64*G_1385-64*G_1383+(-8*G_37+8*G_36+4*G_16+4*G_6*G_3+4*G_4*G_6-2*G_15-8*G_6*G_5+8*G_44-8*G_53-8*G_45+8*G_43-4*G_52-2*G_14+8*G_35-4*G_51)*pow(L_t,2)+64*G_1381+64*G_1382-4*G_651+4*G_650-12*G_1292-24*G_1871+4*G_649-12*G_1870+6*G_1291-12*G_1869+6*G_1290+16*G_1973+8*G_1972+8*G_1971-32*G_1969+32*G_1970-32*G_1968+32*G_1967-32*G_1965-24*G_1864-8*G_1455-8*G_1456-32*G_1966+24*G_1863+24*G_1862-24*G_1958+12*G_1957-6*G_1836+12*G_1956-6*G_1837+12*G_1838+48*G_1374-24*G_1373+(8*G_381+16*G_368+16*G_367-24*G_290+12*G_288+12*G_289+24*G_350-12*G_349-12*G_348+8*G_262+16*G_263+8*G_261+32*G_256-32*G_255-pow(Pi,2)*G_4-pow(Pi,2)*G_3-32*G_254+32*G_249-32*G_248-32*G_247-2*G_96+4*G_98-2*G_97-16*G_36*G_6-16*G_35*G_6+16*G_45*G_6+16*G_37*G_6+8*G_116+8*G_117-8*G_118-8*G_125+8*G_124+8*G_123+16*G_323-8*G_132-4*G_131-4*G_130+8*G_321+8*G_322+32*G_316-32*G_315-24*G_230-16*G_376+12*G_229+12*G_228-32*G_314+4*G_6*G_14+16*G_375+2*pow(Pi,2)*G_5-8*G_6*G_16+16*G_374+32*G_309-32*G_308-16*G_369-32*G_307+8*G_6*G_52+8*G_6*G_51-8*G_4*G_59+16*G_5*G_59+16*G_53*G_6-16*G_43*G_6-16*G_44*G_6+8*G_382+16*G_383+4*G_6*G_15-8*G_59*G_3)*L_z-4*G_644+4*G_643+4*G_642+24*G_1856+24*G_1855-24*G_1857-24*G_1372-G_624+2*G_625+(8*G_5-4*G_3-4*G_4)*L_t*pow(L_z,2)+(8*G_5-4*G_3-4*G_4)*pow(L_t,2)*L_z+numeric(-1,2)*pow(Pi,2)*G_14+numeric(-1,2)*pow(Pi,2)*G_15+numeric(8,3)*zeta_3*G_3+numeric(8,3)*zeta_3*G_4-G_623-16*G_1457-32*G_1931+24*G_1311-32*G_1932+2*pow(Pi,2)*G_36+2*pow(Pi,2)*G_35+2*pow(Pi,2)*G_43+2*pow(Pi,2)*G_44+32*G_1933-32*G_1934-8*G_6*G_381-8*G_6*G_382-32*G_1935+64*G_1688+2*G_96*G_6+64*G_1655;
    ex J_8_0 = 3;
    ex J_8_1 = 6*I*Pi;
    ex J_8_2 = numeric(-13,2)*pow(Pi,2);
    ex J_8_3 = -32*zeta_3-5*I*pow(Pi,3);
    ex J_8_4 = numeric(101,40)*pow(Pi,4)-64*I*zeta_3*Pi;
    ex J_9_0 = numeric(-1,4);
    ex J_9_1 = I*numeric(-1,2)*Pi;
    ex J_9_2 = numeric(11,24)*pow(Pi,2);
    ex J_9_3 = numeric(13,6)*zeta_3+I*numeric(1,4)*pow(Pi,3);
    ex J_9_4 = numeric(-79,1440)*pow(Pi,4)+I*numeric(13,3)*zeta_3*Pi;
    ex J_10_0 = 0;
    ex J_10_1 = 0;
    ex J_10_2 = (-2*G_5+G_1+G_2)*L_t+(-2*G_5+G_1+G_2)*L_z+2*G_16-G_13-2*G_30-2*G_25+4*G_53-G_12;
    ex J_10_3 = numeric(1,3)*pow(Pi,2)*G_1+4*G_362+4*G_357+4*G_25*G_6+4*G_30*G_6-4*G_350+(-2*G_50+12*G_53-2*G_16+G_13-2*G_24-2*G_29-2*G_2*G_6-2*G_28-2*G_23-2*G_49-2*G_1*G_6+4*G_6*G_5+G_12)*L_t+(-2*G_50+12*G_53-2*G_16+G_13-2*G_24-2*G_29-2*G_2*G_6-2*G_28-2*G_23-2*G_49-2*G_1*G_6+4*G_6*G_5+G_12)*L_z+2*G_347+2*G_346-4*G_95-4*G_94+8*G_98+2*G_104+2*G_110+2*G_109-6*G_106+2*G_105+2*G_13*G_6+numeric(1,3)*pow(Pi,2)*G_2+(-2*G_5+G_1+G_2)*pow(L_t,2)+(-2*G_5+G_1+G_2)*pow(L_z,2)+2*G_129+2*G_128+4*G_203+2*G_166+2*G_167-4*G_6*G_16-4*G_168+4*G_173+4*G_178-4*G_198+2*G_197+2*G_196+(2*G_1+2*G_2-4*G_5)*L_t*L_z+numeric(-2,3)*pow(Pi,2)*G_5+4*G_208-8*G_53*G_6-6*G_111+2*G_12*G_6-24*G_383;
    ex J_10_4 = 8*G_707-4*G_731+12*G_732-4*G_735-4*G_736+8*G_737-4*G_706-4*G_705+12*G_702+8*G_350*G_6+numeric(-2,3)*pow(Pi,2)*G_23+numeric(-2,3)*pow(Pi,2)*G_28-4*G_701-13*G_621-4*G_696+12*G_697-4*G_700-4*G_695-4*G_6*G_129-4*G_6*G_128-4*G_12*G_59-4*G_13*G_59+8*G_691-16*G_692+8*G_690-16*G_98*G_6+8*G_16*G_59+8*G_95*G_6+12*G_106*G_6+12*G_111*G_6+numeric(-2,3)*pow(Pi,2)*G_6*G_2+numeric(4,3)*pow(Pi,2)*G_5*G_6+16*G_1257-8*G_1256-4*G_1251+8*G_1252-8*G_1255+12*G_882+8*G_1243-4*G_899-4*G_900-16*G_903-4*G_1242-4*G_881-4*G_1241-16*G_870-4*G_875-4*G_876+12*G_877-4*G_880-4*G_1233+8*G_1234-8*G_1235-8*G_1236-4*G_1232+8*G_866+8*G_867+8*G_94*G_6-4*G_1222-4*G_1221-4*G_1216-4*G_1217+12*G_1218-4*G_1211-4*G_1212+12*G_1213-8*zeta_3*G_5+8*G_1206+8*G_1207-16*G_1208+numeric(-2,3)*pow(Pi,2)*G_6*G_1+16*G_53*G_59-pow(Pi,2)*G_16+(2*G_1+2*G_2-4*G_5)*L_t*pow(L_z,2)+48*G_6*G_383+numeric(10,3)*pow(Pi,2)*G_53+numeric(-2,3)*pow(Pi,2)*G_50+numeric(-2,3)*pow(Pi,2)*G_49+numeric(1,2)*pow(Pi,2)*G_13+numeric(1,2)*pow(Pi,2)*G_12+numeric(-2,3)*pow(Pi,2)*G_24+numeric(1,3)*pow(Pi,2)*G_30+8*G_6*G_198-4*G_6*G_196-4*G_6*G_197+numeric(1,3)*pow(Pi,2)*G_25+numeric(-2,3)*pow(Pi,2)*G_29-4*G_6*G_166-4*G_6*G_167+8*G_6*G_168+(-8*G_183+4*G_360+4*G_361+4*G_2*G_59+4*G_1*G_59+4*G_356+4*G_49*G_6+4*G_50*G_6+4*G_29*G_6+4*G_355+4*G_23*G_6+4*G_24*G_6+4*G_28*G_6+numeric(1,2)*pow(Pi,2)*G_2+4*G_350-2*G_347-2*G_346+G_95+G_94-2*G_98-2*G_104-2*G_110-2*G_109-2*G_105-2*G_13*G_6+12*G_132-2*G_129-2*G_128+4*G_380+4*G_379-2*G_166-pow(Pi,2)*G_5+4*G_202-2*G_167+4*G_6*G_16+4*G_168+4*G_172+4*G_171+4*G_181+4*G_177+4*G_182-8*G_213+4*G_198-2*G_197-2*G_196+4*G_206+4*G_201+numeric(1,2)*pow(Pi,2)*G_1+4*G_212+4*G_207+4*G_176-8*G_5*G_59-24*G_53*G_6-2*G_12*G_6-56*G_383+4*G_211)*L_z-4*G_6*G_109-4*G_6*G_110-8*G_6*G_178-8*G_6*G_173-8*G_6*G_208-4*G_6*G_104-8*G_6*G_203+(-2*G_50+12*G_53-2*G_16+G_13-2*G_24-2*G_29-2*G_2*G_6-2*G_28-2*G_23-2*G_49-2*G_1*G_6+4*G_6*G_5+G_12)*pow(L_z,2)+(-2*G_50+12*G_53-2*G_16+G_13-2*G_24-2*G_29-2*G_2*G_6-2*G_28-2*G_23-2*G_49-2*G_1*G_6+4*G_6*G_5+G_12)*pow(L_t,2)-4*G_6*G_105-8*G_1915-4*G_1911-4*G_1912+8*G_1913-8*G_1914-8*G_1906-8*G_1905+8*G_1904-4*G_1903+112*G_2007-4*G_1902+(2*G_1+2*G_2-4*G_5)*pow(L_t,2)*L_z-12*G_658-8*G_1997-8*G_1998+8*G_1992+(numeric(2,3)*G_2+numeric(2,3)*G_1+numeric(-4,3)*G_5)*pow(L_z,3)+(numeric(2,3)*G_2+numeric(2,3)*G_1+numeric(-4,3)*G_5)*pow(L_t,3)+(-8*G_183+4*G_360+4*G_361+4*G_2*G_59+4*G_1*G_59+4*G_356+4*G_49*G_6+4*G_50*G_6+4*G_29*G_6+4*G_355+4*G_23*G_6+4*G_24*G_6+4*G_28*G_6+numeric(1,2)*pow(Pi,2)*G_2+4*G_350-2*G_347-2*G_346+G_95+G_94-2*G_98-2*G_104-2*G_110-2*G_109-2*G_105-2*G_13*G_6+12*G_132-2*G_129-2*G_128+4*G_380+4*G_379-2*G_166-pow(Pi,2)*G_5+4*G_202-2*G_167+4*G_6*G_16+4*G_168+4*G_172+4*G_171+4*G_181+4*G_177+4*G_182-8*G_213+4*G_198-2*G_197-2*G_196+4*G_206+4*G_201+numeric(1,2)*pow(Pi,2)*G_1+4*G_212+4*G_207+4*G_176-8*G_5*G_59-24*G_53*G_6-2*G_12*G_6-56*G_383+4*G_211)*L_t-4*G_1989-4*G_1988+8*G_655+8*G_654-4*G_730+4*zeta_3*G_1+4*zeta_3*G_2-4*G_1868+12*G_727-4*G_1867-4*G_726-4*G_725-8*G_357*G_6-8*G_362*G_6+8*G_721-16*G_722+8*G_720+8*G_1835+8*G_1834-4*G_1843-16*G_1838-4*G_1844+12*G_1845+12*G_1850-4*G_1849-4*G_1848-8*G_30*G_59-8*G_25*G_59-18*G_637-8*G_1173-8*G_1174+16*G_1175-8*G_1154-4*G_1159+8*G_635-4*G_1160+8*G_1161+8*G_636-8*G_1162-8*G_1163-4*G_1168-4*G_1169+8*G_1170-18*G_632-4*G_1150-4*G_1151+8*G_1152-8*G_1153+8*G_630+8*G_631-4*G_1139-4*G_1140+12*G_1131-4*G_1134-4*G_1135+12*G_1136+26*G_625+(8*G_6*G_5+2*G_12+24*G_53-4*G_1*G_6-4*G_50-4*G_29-4*G_23+2*G_13-4*G_2*G_6-4*G_49-4*G_16-4*G_28-4*G_24)*L_t*L_z-13*G_622-4*G_1130-4*G_1129+8*G_1124+8*G_1125-16*G_1126-4*G_346*G_6-4*G_347*G_6-8*G_1244-8*G_1245-4*G_1250;
    ex J_11_0 = 0;
    ex J_11_1 = 0;
    ex J_11_2 = 0;
    ex J_11_3 = -I*Pi*G_20+2*I*Pi*G_56-I*Pi*G_19+2*I*Pi*G_55+2*G_352+2*G_351-4*G_350+4*G_393+4*G_390+4*G_98-2*G_101-2*G_100+2*G_55*G_6+2*G_56*G_6+2*G_134+2*G_133-2*G_140-2*G_143+2*I*Pi*G_16-G_6*G_19-G_6*G_20+2*G_6*G_16+(-2*G_55-2*G_56-2*G_16+4*G_53+G_20+G_19)*L_t+(-2*G_55-2*G_56-2*G_16+4*G_53+G_20+G_19)*L_z-4*I*Pi*G_53-4*G_53*G_6-8*G_383;
    ex J_11_4 = -6*G_2032-2*I*Pi*G_55*G_6-2*I*Pi*G_56*G_6-8*G_350*G_6+3*G_59*G_19+I*Pi*G_6*G_20+I*Pi*G_6*G_19+3*G_144*G_6-6*G_395*G_6-6*G_394*G_6-6*G_392*G_6-6*G_391*G_6-8*G_385*G_6+4*G_352*G_6-8*G_384*G_6+4*G_351*G_6-2*G_133*G_6-2*G_134*G_6-2*G_98*G_6+3*G_59*G_20-6*G_16*G_59+G_100*G_6+G_101*G_6-8*G_904-8*G_905+8*G_908-6*G_909-6*G_910+8*G_911+2*I*Pi*G_134+2*I*Pi*G_133-16*G_870+8*G_871+8*G_872-8*G_132*G_6+12*G_53*G_59-2*pow(Pi,2)*G_16+6*G_669+40*G_6*G_383+6*G_668-10*G_667-6*G_55*G_59-6*G_56*G_59-6*I*Pi*G_395+8*I*Pi*G_390+8*I*Pi*G_393-4*I*Pi*G_140-4*I*Pi*G_143+4*pow(Pi,2)*G_53-6*I*Pi*G_391-6*I*Pi*G_392-6*I*Pi*G_394+(3*G_20+12*G_53-6*G_56+3*G_19-6*G_16-6*G_55)*L_t*L_z+6*G_666+6*G_665-12*G_2049-12*G_2050-10*G_664-6*G_2043-6*G_912-6*G_984+3*G_985+3*G_986-6*G_2042+12*G_2031+6*G_974+6*G_977+12*G_2041-12*G_2039+3*G_956-12*G_2040+pow(Pi,2)*G_20-2*pow(Pi,2)*G_55-2*pow(Pi,2)*G_56+pow(Pi,2)*G_19-2*I*Pi*G_6*G_16-16*G_2011-16*G_2010-16*I*Pi*G_350+80*G_2007+2*G_659+2*G_660-8*G_658+(6*G_53-3*G_16+numeric(3,2)*G_20-3*G_56+numeric(3,2)*G_19-3*G_55)*pow(L_z,2)+(6*G_53-3*G_16+numeric(3,2)*G_20-3*G_56+numeric(3,2)*G_19-3*G_55)*pow(L_t,2)-8*G_1993-8*G_1994+16*G_1992+6*G_1004+6*G_1007-6*G_1881-6*G_1880+20*G_1879+3*G_142*G_6-6*G_1878+4*I*Pi*G_6*G_53+3*I*Pi*G_145+8*I*Pi*G_352+3*I*Pi*G_144+3*I*Pi*G_142+24*I*Pi*G_383-3*I*Pi*G_100-3*I*Pi*G_101+6*I*Pi*G_98+8*I*Pi*G_351+3*I*Pi*G_141-6*G_1877-8*G_1873+3*G_141*G_6+20*G_1876-8*G_1872+14*G_1840+14*G_1839-28*G_1838+(-I*Pi*G_20+2*I*Pi*G_56-I*Pi*G_19+2*I*Pi*G_55-4*G_352-4*G_351+8*G_350+6*G_394+6*G_395+6*G_392+6*G_391+2*G_98-G_101-G_100+6*G_55*G_6+6*G_56*G_6+2*G_134+2*G_133+8*G_132-3*G_142-3*G_141-3*G_145-3*G_144+2*I*Pi*G_16-3*G_6*G_19-3*G_6*G_20+6*G_6*G_16-4*I*Pi*G_53-12*G_53*G_6-40*G_383+8*G_384+8*G_385)*L_t+(-I*Pi*G_20+2*I*Pi*G_56-I*Pi*G_19+2*I*Pi*G_55-4*G_352-4*G_351+8*G_350+6*G_394+6*G_395+6*G_392+6*G_391+2*G_98-G_101-G_100+6*G_55*G_6+6*G_56*G_6+2*G_134+2*G_133+8*G_132-3*G_142-3*G_141-3*G_145-3*G_144+2*I*Pi*G_16-3*G_6*G_19-3*G_6*G_20+6*G_6*G_16-4*I*Pi*G_53-12*G_53*G_6-40*G_383+8*G_384+8*G_385)*L_z-8*I*Pi*G_132-6*G_627+12*G_625-6*G_626-6*G_2033-6*G_954+3*G_955-8*I*Pi*G_384-8*I*Pi*G_385-6*G_913+3*G_145*G_6;
    ex J_12_0 = 0;
    ex J_12_1 = 0;
    ex J_12_2 = (-G_8+2*G_5-G_9)*L_t+(-G_8+2*G_5-G_9)*L_z+G_19+I*Pi*G_8-4*G_53+I*Pi*G_9+G_20+2*G_66+2*G_71-2*I*Pi*G_5-2*G_6*G_5+G_9*G_6-2*G_16+G_8*G_6;
    ex J_12_3 = (-3*G_8+6*G_5-3*G_9)*L_t*L_z-6*G_501+4*I*Pi*G_71+4*I*Pi*G_66-3*G_480+6*G_479-3*G_449-3*G_448+6*G_447-2*G_352-2*G_351-3*G_59*G_9-3*G_59*G_8-3*G_73*G_6+4*G_350-6*G_472-6*I*Pi*G_16-6*G_469-4*G_393-4*G_390-pow(Pi,2)*G_8-pow(Pi,2)*G_9+(numeric(-3,2)*G_9+numeric(-3,2)*G_8+3*G_5)*pow(L_t,2)-10*G_98+5*G_101+5*G_100-2*G_55*G_6-2*G_56*G_6-2*I*Pi*G_56-2*I*Pi*G_55+(-2*I*Pi*G_5+2*G_55+2*G_56+2*G_16-G_19+3*G_9*G_6+3*G_67+3*G_8*G_6+3*G_73+I*Pi*G_9-16*G_53+I*Pi*G_8-G_20+3*G_68+3*G_72-6*G_6*G_5)*L_t+(-2*I*Pi*G_5+2*G_55+2*G_56+2*G_16-G_19+3*G_9*G_6+3*G_67+3*G_8*G_6+3*G_73+I*Pi*G_9-16*G_53+I*Pi*G_8-G_20+3*G_68+3*G_72-6*G_6*G_5)*L_z-2*G_134-2*G_133+8*G_140-3*G_142-3*G_141-3*G_145-3*G_144+8*G_143+(numeric(-3,2)*G_9+numeric(-3,2)*G_8+3*G_5)*pow(L_z,2)-I*Pi*G_9*G_6-I*Pi*G_8*G_6+G_6*G_19-3*G_481-3*G_67*G_6-3*G_68*G_6-3*G_72*G_6+G_6*G_20+2*pow(Pi,2)*G_5-2*G_6*G_16+2*I*Pi*G_5*G_6+3*I*Pi*G_20+3*I*Pi*G_19+8*I*Pi*G_53-3*I*Pi*G_73-3*I*Pi*G_72-3*I*Pi*G_68-3*I*Pi*G_67-6*G_504+6*G_5*G_59+16*G_53*G_6+32*G_383;
    ex J_12_4 = (-2*I*Pi*G_5+9*G_73-40*G_53+6*G_56+6*G_55+10*G_16+9*G_72-14*G_6*G_5-5*G_20+I*Pi*G_8+7*G_8*G_6+9*G_68+9*G_67-5*G_19+I*Pi*G_9-4*G_66+7*G_9*G_6-4*G_71)*L_t*L_z+(numeric(-7,2)*G_9+7*G_5+numeric(-7,2)*G_8)*L_t*pow(L_z,2)+(numeric(-7,2)*G_9+7*G_5+numeric(-7,2)*G_8)*pow(L_t,2)*L_z+6*G_2032+8*G_350*G_6+6*I*Pi*G_6*G_16-5*G_59*G_19+18*G_2201-9*G_2203-3*G_144*G_6-4*G_59*G_71-4*G_59*G_66+6*G_395*G_6+6*G_394*G_6+6*G_392*G_6+6*G_391*G_6+8*G_385*G_6-4*G_352*G_6+8*G_384*G_6-4*G_351*G_6-18*G_2372+9*G_2373+2*G_133*G_6+2*G_134*G_6+9*G_2374+9*G_2371-18*G_2369+9*G_2370+6*G_98*G_6-5*G_59*G_20+10*G_16*G_59-9*G_2202-9*G_2350-9*G_2351+18*G_2349-3*G_100*G_6-3*G_101*G_6+18*G_2343+18*G_2344+9*G_2337-18*G_2335+9*G_2336+18*G_2333+18*G_2334-16*G_2452-18*G_2325+9*G_2326+9*G_2327+16*G_903+8*G_904+8*G_905-8*G_908+6*G_909+6*G_910-8*G_911-8*I*Pi*G_464-8*I*Pi*G_496+16*G_870-8*G_871-8*G_872+16*G_132*G_6-16*G_2304-40*G_53*G_59-14*G_5*G_417+5*pow(Pi,2)*G_16-15*G_669-18*G_2483+18*G_2481+18*G_2492-96*G_6*G_383-8*G_496*G_6-8*G_464*G_6-15*G_668+18*G_2491+24*G_667+6*G_55*G_59+6*G_56*G_59-10*pow(Pi,2)*G_53+numeric(-5,2)*pow(Pi,2)*G_20+numeric(-5,2)*pow(Pi,2)*G_19+9*G_2485-15*G_666-3*pow(Pi,2)*G_5*G_6-15*G_665-9*I*Pi*G_145-9*I*Pi*G_144-9*I*Pi*G_142-32*I*Pi*G_383+7*I*Pi*G_100+7*I*Pi*G_101-2*I*Pi*G_59*G_5+12*G_2049+12*G_2050-8*I*Pi*G_352+8*I*Pi*G_384+8*I*Pi*G_385+9*G_2484+24*G_664+6*G_2043-8*G_999+6*G_912+24*G_984-12*G_985-12*G_986+6*G_2042-12*G_2031-24*G_974+9*G_975+9*G_976-24*G_977+9*G_978+9*G_979-8*G_969-12*G_2041+12*G_2039-12*G_956+12*G_2040+9*G_2475+16*I*Pi*G_350+2*pow(Pi,2)*G_55+2*pow(Pi,2)*G_56+16*G_2011+16*G_2010+2*I*Pi*G_55*G_6+2*I*Pi*G_56*G_6-192*G_2007-2*G_659-2*G_660+9*G_2226+16*G_658+9*G_2225-18*G_2221+9*G_2222+9*G_2223-18*G_2224+8*G_1993+8*G_1994-4*G_143*G_6-4*G_140*G_6+(4*I*Pi*G_71+4*I*Pi*G_66+8*G_496+4*G_352+4*G_351-7*G_59*G_9-7*G_59*G_8-9*G_73*G_6-8*G_350-9*G_473-9*G_474-9*G_471-9*G_470-6*I*Pi*G_16-6*G_394-6*G_395-6*G_392-6*G_391+4*G_66*G_6+4*G_71*G_6+numeric(-3,2)*pow(Pi,2)*G_8+numeric(-3,2)*pow(Pi,2)*G_9-6*G_98+3*G_101+3*G_100-6*G_55*G_6-6*G_56*G_6-2*I*Pi*G_56-2*I*Pi*G_55-2*G_134-2*G_133-16*G_132+4*G_140+3*G_142+3*G_141+3*G_145+3*G_144+4*G_143-9*G_502-I*Pi*G_9*G_6-I*Pi*G_8*G_6+5*G_6*G_19-9*G_67*G_6-9*G_68*G_6-9*G_72*G_6+5*G_6*G_20+3*pow(Pi,2)*G_5-10*G_6*G_16+8*G_464+2*I*Pi*G_5*G_6+3*I*Pi*G_20+3*I*Pi*G_19+8*I*Pi*G_53-3*I*Pi*G_73-3*I*Pi*G_72-3*I*Pi*G_68-3*I*Pi*G_67-9*G_506-9*G_503-9*G_505+14*G_5*G_59+40*G_53*G_6+96*G_383-8*G_384-8*G_385)*L_z-16*G_1992+9*G_1008+9*G_1009-24*G_1004+9*G_1005+9*G_1006-24*G_1007+3*pow(Pi,2)*G_67+3*pow(Pi,2)*G_68+3*pow(Pi,2)*G_72+3*pow(Pi,2)*G_73-3*pow(Pi,2)*G_71-3*pow(Pi,2)*G_66+6*G_1881+6*G_1880+I*Pi*G_59*G_9+I*Pi*G_59*G_8-4*I*Pi*G_66*G_6-8*I*Pi*G_6*G_53-20*G_1879+12*I*Pi*G_140+12*I*Pi*G_143-3*G_142*G_6+6*G_1878+6*G_1877+8*G_1873-3*G_141*G_6-20*G_1876+8*G_1872+3*I*Pi*G_67*G_6+3*I*Pi*G_68*G_6+3*I*Pi*G_73*G_6+3*I*Pi*G_72*G_6-3*I*Pi*G_6*G_20-3*I*Pi*G_6*G_19-4*I*Pi*G_71*G_6-6*I*Pi*G_480+12*I*Pi*G_447+12*I*Pi*G_479-6*I*Pi*G_448-6*I*Pi*G_449-6*I*Pi*G_481-14*G_1840-14*G_1839+28*G_1838-14*I*Pi*G_98+16*I*Pi*G_132+9*I*Pi*G_470-12*I*Pi*G_472-12*I*Pi*G_469-12*I*Pi*G_504-12*I*Pi*G_501+9*I*Pi*G_503+9*I*Pi*G_502+9*I*Pi*G_474+9*I*Pi*G_473+9*I*Pi*G_471+9*I*Pi*G_506+9*I*Pi*G_505-9*I*Pi*G_141+numeric(3,2)*pow(Pi,2)*G_9*G_6+numeric(3,2)*pow(Pi,2)*G_8*G_6+I*numeric(-1,6)*pow(Pi,3)*G_8+I*numeric(-1,6)*pow(Pi,3)*G_9+I*numeric(1,3)*pow(Pi,3)*G_5+13*G_627-26*G_625+13*G_626+6*G_2033+(-2*G_71-7*G_6*G_5-2*G_66+3*G_55+numeric(-5,2)*G_20-20*G_53+3*G_56+numeric(7,2)*G_8*G_6+5*G_16-I*Pi*G_5+I*numeric(1,2)*Pi*G_8+numeric(9,2)*G_73+numeric(-5,2)*G_19+I*numeric(1,2)*Pi*G_9+numeric(9,2)*G_72+numeric(7,2)*G_9*G_6+numeric(9,2)*G_68+numeric(9,2)*G_67)*pow(L_z,2)+(-2*G_71-7*G_6*G_5-2*G_66+3*G_55+numeric(-5,2)*G_20-20*G_53+3*G_56+numeric(7,2)*G_8*G_6+5*G_16-I*Pi*G_5+I*numeric(1,2)*Pi*G_8+numeric(9,2)*G_73+numeric(-5,2)*G_19+I*numeric(1,2)*Pi*G_9+numeric(9,2)*G_72+numeric(7,2)*G_9*G_6+numeric(9,2)*G_68+numeric(9,2)*G_67)*pow(L_t,2)-18*G_2473+(numeric(7,3)*G_5+numeric(-7,6)*G_9+numeric(-7,6)*G_8)*pow(L_z,3)+(numeric(7,3)*G_5+numeric(-7,6)*G_9+numeric(-7,6)*G_8)*pow(L_t,3)+(4*I*Pi*G_71+4*I*Pi*G_66+8*G_496+4*G_352+4*G_351-7*G_59*G_9-7*G_59*G_8-9*G_73*G_6-8*G_350-9*G_473-9*G_474-9*G_471-9*G_470-6*I*Pi*G_16-6*G_394-6*G_395-6*G_392-6*G_391+4*G_66*G_6+4*G_71*G_6+numeric(-3,2)*pow(Pi,2)*G_8+numeric(-3,2)*pow(Pi,2)*G_9-6*G_98+3*G_101+3*G_100-6*G_55*G_6-6*G_56*G_6-2*I*Pi*G_56-2*I*Pi*G_55-2*G_134-2*G_133-16*G_132+4*G_140+3*G_142+3*G_141+3*G_145+3*G_144+4*G_143-9*G_502-I*Pi*G_9*G_6-I*Pi*G_8*G_6+5*G_6*G_19-9*G_67*G_6-9*G_68*G_6-9*G_72*G_6+5*G_6*G_20+3*pow(Pi,2)*G_5-10*G_6*G_16+8*G_464+2*I*Pi*G_5*G_6+3*I*Pi*G_20+3*I*Pi*G_19+8*I*Pi*G_53-3*I*Pi*G_73-3*I*Pi*G_72-3*I*Pi*G_68-3*I*Pi*G_67-9*G_506-9*G_503-9*G_505+14*G_5*G_59+40*G_53*G_6+96*G_383-8*G_384-8*G_385)*L_t+9*G_473*G_6+9*G_474*G_6+9*G_506*G_6+9*G_470*G_6+9*G_471*G_6+9*G_503*G_6+9*G_505*G_6+9*G_72*G_59+9*G_73*G_59+7*G_9*G_417+7*G_8*G_417+9*G_67*G_59+9*G_68*G_59+9*G_502*G_6+9*G_2474+24*G_954-12*G_955+18*G_2482+6*I*Pi*G_391+6*I*Pi*G_392+6*I*Pi*G_394+6*I*Pi*G_395-8*I*Pi*G_390-8*I*Pi*G_393-2*I*Pi*G_134-2*I*Pi*G_133+6*G_913-8*I*Pi*G_351-3*G_145*G_6;
    ex J_13_0 = 0;
    ex J_13_1 = 0;
    ex J_13_2 = (-G_8+2*G_5-G_9)*L_t+(-G_8+2*G_5-G_9)*L_z+G_19+I*Pi*G_8-4*G_53+I*Pi*G_9+G_20+2*G_66+2*G_71-2*I*Pi*G_5-2*G_6*G_5+G_9*G_6-2*G_16+G_8*G_6;
    ex J_13_3 = -4*G_501+4*I*Pi*G_71+4*I*Pi*G_66-2*I*Pi*G_73-2*I*Pi*G_72-2*I*Pi*G_68-2*I*Pi*G_67-2*G_480+4*G_479-2*G_449-2*G_448+4*G_447-2*G_352-2*G_351-2*G_59*G_9-2*G_59*G_8-2*G_73*G_6+4*G_350+4*I*Pi*G_53-4*G_472-6*I*Pi*G_16-4*G_469-4*G_393-4*G_390+(-G_8+2*G_5-G_9)*pow(L_t,2)+(-G_8+2*G_5-G_9)*pow(L_z,2)-8*G_98+4*G_101+4*G_100-2*G_55*G_6-2*G_56*G_6-2*I*Pi*G_56-2*I*Pi*G_55-2*G_134-2*G_133+6*G_140-2*G_142-2*G_141-2*G_145-2*G_144+6*G_143+(2*G_8*G_6-12*G_53+2*G_68+2*G_9*G_6-4*G_6*G_5+2*G_73+2*G_72-G_20+2*G_56+2*G_67+2*G_55+2*G_16-G_19)*L_t+(2*G_8*G_6-12*G_53+2*G_68+2*G_9*G_6-4*G_6*G_5+2*G_73+2*G_72-G_20+2*G_56+2*G_67+2*G_55+2*G_16-G_19)*L_z+G_6*G_19-2*G_481-2*G_67*G_6-2*G_68*G_6-2*G_72*G_6+G_6*G_20-2*G_6*G_16+3*I*Pi*G_20+3*I*Pi*G_19+(-2*G_8-2*G_9+4*G_5)*L_t*L_z+numeric(-4,3)*pow(Pi,2)*G_8+numeric(8,3)*pow(Pi,2)*G_5+numeric(-4,3)*pow(Pi,2)*G_9-4*G_504+4*G_5*G_59+12*G_53*G_6+24*G_383;
    ex J_13_4 = 4*G_2032+4*I*Pi*G_498+4*G_350*G_6-2*G_59*G_19+4*I*Pi*G_466+4*I*Pi*G_497+4*I*Pi*G_465+16*G_2201-8*G_2203-2*G_144*G_6+4*G_395*G_6+4*G_394*G_6+4*G_392*G_6+4*G_391*G_6+4*G_385*G_6-2*G_352*G_6+4*G_384*G_6-2*G_351*G_6+4*G_466*G_6-2*G_481*G_6+4*G_497*G_6+4*G_498*G_6-12*G_2372+4*G_2373-2*G_133*G_6-2*G_134*G_6-2*G_480*G_6-2*G_448*G_6-2*G_449*G_6+4*G_2374+4*G_465*G_6+4*G_2371-12*G_2369+4*G_2370+4*G_2365+4*G_2366-4*zeta_3*G_8-2*G_98*G_6+4*G_447*G_6+4*G_479*G_6-2*G_59*G_20-4*zeta_3*G_9+4*G_16*G_59-8*G_2202-8*G_2350-8*G_2351+16*G_2349+G_100*G_6+G_101*G_6+8*G_2343+8*G_2344+4*G_2337-8*G_2335+4*G_2336+8*G_2456+8*G_2455+8*G_2333+8*G_2334-16*G_2452-8*G_2325+4*G_2326+4*G_2327+4*G_2443+16*G_903+4*G_904+4*G_905-12*G_908+4*G_909+4*G_910-12*G_911-8*I*Pi*G_464-8*I*Pi*G_496+4*I*Pi*G_470-8*I*Pi*G_472-8*I*Pi*G_469-8*I*Pi*G_504-8*I*Pi*G_501+4*I*Pi*G_503+4*I*Pi*G_502+4*I*Pi*G_474+4*I*Pi*G_473+4*I*Pi*G_471+4*I*Pi*G_506+4*I*Pi*G_505+16*G_870-8*G_871-8*G_872-8*G_2441+4*G_2442+12*G_132*G_6+8*G_2307+8*G_2308-16*G_2304+12*I*Pi*G_350-18*I*Pi*G_98+4*G_2294+4*G_2295+8*zeta_3*G_5-8*G_2293-24*G_53*G_59-8*G_5*G_417+7*pow(Pi,2)*G_16-8*G_669-8*G_2483+8*G_2481+8*G_2492-56*G_6*G_383-8*G_496*G_6-8*G_464*G_6+(-2*G_8-2*G_9+4*G_5)*L_t*pow(L_z,2)-8*G_668+8*G_2491+18*G_667+4*G_55*G_59+4*G_56*G_59+(numeric(-2,3)*G_9+numeric(-2,3)*G_8+numeric(4,3)*G_5)*pow(L_z,3)+(numeric(-2,3)*G_9+numeric(-2,3)*G_8+numeric(4,3)*G_5)*pow(L_t,3)+(-4*G_465-4*G_498+8*G_496-4*G_497+2*G_480-4*G_479+2*G_449+2*G_448-4*G_447+2*G_352+2*G_351-4*G_59*G_9-4*G_59*G_8-4*G_73*G_6-4*G_350-4*G_473-4*G_474-4*G_471-4*G_470-4*G_394-4*G_395-4*G_392-4*G_391-4*G_466+2*G_98-G_101-G_100-4*G_55*G_6-4*G_56*G_6+2*G_134+2*G_133-12*G_132+2*G_142+2*G_141+2*G_145+2*G_144-4*G_502+2*G_6*G_19+2*G_481-4*G_67*G_6-4*G_68*G_6-4*G_72*G_6+2*G_6*G_20+pow(Pi,2)*G_5-4*G_6*G_16+8*G_464+numeric(-1,2)*pow(Pi,2)*G_8+numeric(-1,2)*pow(Pi,2)*G_9-4*G_506-4*G_503-4*G_505+8*G_5*G_59+24*G_53*G_6+56*G_383-4*G_384-4*G_385)*L_t+4*G_2485-8*G_666-pow(Pi,2)*G_5*G_6-8*G_665+12*I*Pi*G_132+8*G_2049+8*G_2050+4*G_2484+18*G_664+4*G_2043-8*G_999+4*G_912+16*G_984-8*G_985-8*G_986+4*G_2042-8*G_2031-12*G_974+4*G_975+4*G_976-12*G_977+4*G_978+4*G_979-8*G_969+4*G_970+4*G_971-8*G_2041+8*G_2039-8*G_956+8*G_2040+4*G_2475+(-2*G_8-2*G_9+4*G_5)*pow(L_t,2)*L_z+8*G_2011+8*G_2010-112*G_2007-8*G_659-8*G_660+4*G_2226+12*G_658+4*G_2225-12*G_2221+4*G_2222+4*G_2223-12*G_2224+4*G_2218+4*G_2217+4*G_1993+4*G_1994-8*G_1992+4*G_1008+4*G_1009-12*G_1004+4*G_1005+4*G_1006-12*G_1007+4*G_1000+4*G_1001+(-4*G_465-4*G_498+8*G_496-4*G_497+2*G_480-4*G_479+2*G_449+2*G_448-4*G_447+2*G_352+2*G_351-4*G_59*G_9-4*G_59*G_8-4*G_73*G_6-4*G_350-4*G_473-4*G_474-4*G_471-4*G_470-4*G_394-4*G_395-4*G_392-4*G_391-4*G_466+2*G_98-G_101-G_100-4*G_55*G_6-4*G_56*G_6+2*G_134+2*G_133-12*G_132+2*G_142+2*G_141+2*G_145+2*G_144-4*G_502+2*G_6*G_19+2*G_481-4*G_67*G_6-4*G_68*G_6-4*G_72*G_6+2*G_6*G_20+pow(Pi,2)*G_5-4*G_6*G_16+8*G_464+numeric(-1,2)*pow(Pi,2)*G_8+numeric(-1,2)*pow(Pi,2)*G_9-4*G_506-4*G_503-4*G_505+8*G_5*G_59+24*G_53*G_6+56*G_383-4*G_384-4*G_385)*L_z+4*G_1881+4*G_1880-12*G_1879-6*I*Pi*G_145-6*I*Pi*G_352-6*I*Pi*G_144-6*I*Pi*G_142+12*I*Pi*G_140+12*I*Pi*G_143-6*I*Pi*G_351-6*I*Pi*G_141-2*G_142*G_6+4*G_1878+4*G_1877+4*G_1873-2*G_141*G_6-12*G_1876+4*G_1872-6*I*Pi*G_480+12*I*Pi*G_447+12*I*Pi*G_479-6*I*Pi*G_448-6*I*Pi*G_449-6*I*Pi*G_481-6*I*Pi*G_134-6*I*Pi*G_133-8*G_1840-8*G_1839+16*G_1838+numeric(1,2)*pow(Pi,2)*G_9*G_6+numeric(1,2)*pow(Pi,2)*G_8*G_6+I*numeric(-5,6)*pow(Pi,3)*G_8+I*numeric(-5,6)*pow(Pi,3)*G_9+I*numeric(5,3)*pow(Pi,3)*G_5+(4*G_56+4*G_73+4*G_9*G_6+4*G_8*G_6+4*G_16-24*G_53+4*G_55-8*G_6*G_5+4*G_72-2*G_19-2*G_20+4*G_67+4*G_68)*L_t*L_z+numeric(8,3)*pow(Pi,2)*G_67+numeric(8,3)*pow(Pi,2)*G_68+numeric(8,3)*pow(Pi,2)*G_72+numeric(8,3)*pow(Pi,2)*G_73+numeric(-22,3)*pow(Pi,2)*G_53+numeric(-13,3)*pow(Pi,2)*G_71+numeric(-13,3)*pow(Pi,2)*G_66+numeric(-7,2)*pow(Pi,2)*G_20+numeric(8,3)*pow(Pi,2)*G_55+numeric(8,3)*pow(Pi,2)*G_56+numeric(-7,2)*pow(Pi,2)*G_19+4*I*Pi*G_384+9*I*Pi*G_100+9*I*Pi*G_101+4*I*Pi*G_385+4*I*Pi*G_391+4*I*Pi*G_392+4*I*Pi*G_394+4*I*Pi*G_395+13*G_627-26*G_625+13*G_626+(2*G_8*G_6-12*G_53+2*G_68+2*G_9*G_6-4*G_6*G_5+2*G_73+2*G_72-G_20+2*G_56+2*G_67+2*G_55+2*G_16-G_19)*pow(L_z,2)+4*G_2033-8*G_2473+4*G_473*G_6+4*G_474*G_6+4*G_506*G_6+4*G_470*G_6+4*G_471*G_6+4*G_503*G_6+4*G_505*G_6+4*G_72*G_59+4*G_73*G_59+4*G_9*G_417+4*G_8*G_417+4*G_67*G_59+4*G_68*G_59+4*G_502*G_6+(2*G_8*G_6-12*G_53+2*G_68+2*G_9*G_6-4*G_6*G_5+2*G_73+2*G_72-G_20+2*G_56+2*G_67+2*G_55+2*G_16-G_19)*pow(L_t,2)+4*G_2474+16*G_954-8*G_955+8*G_2482-8*I*Pi*G_383-8*I*Pi*G_390-8*I*Pi*G_393+4*G_913-2*G_145*G_6;
    ex J_14_0 = numeric(9,4);
    ex J_14_1 = -3*G_6+I*numeric(3,2)*Pi;
    ex J_14_2 = 3*G_59-3*I*Pi*G_6+numeric(-13,8)*pow(Pi,2);
    ex J_14_3 = 6*I*Pi*G_59+I*numeric(-3,4)*pow(Pi,3)-3*I*Pi*G_17-3*G_137+numeric(-45,2)*zeta_3+3*pow(Pi,2)*G_6;
    ex J_14_4 = numeric(5,2)*pow(Pi,2)*G_17+6*I*Pi*G_416+29*zeta_3*G_6+I*numeric(3,2)*pow(Pi,3)*G_6+numeric(-11,2)*pow(Pi,2)*G_59+12*G_934-13*I*zeta_3*Pi-12*I*Pi*G_417-3*G_663+numeric(-7,96)*pow(Pi,4)-3*I*Pi*G_99+6*I*Pi*G_137-12*G_2146+6*G_2145;
    ex J_15_0 = 0;
    ex J_15_1 = 0;
    ex J_15_2 = 0;
    ex J_15_3 = -2*G_353-2*G_354-4*G_403-2*G_111-4*G_398+2*G_128-2*G_94-2*G_135-2*G_136+2*G_346+2*G_347+2*G_103+2*G_153-2*G_106+4*G_362+2*G_129+2*G_102-2*G_95+2*G_148+4*G_357+(G_12+G_13-2*G_49-2*G_50+2*G_58+2*G_57-G_21-G_22)*L_t+(G_12+G_13-2*G_49-2*G_50+2*G_58+2*G_57-G_21-G_22)*L_z;
    ex J_15_4 = 8*G_403*G_6+8*G_398*G_6+4*G_136*G_6+4*G_354*G_6+4*G_135*G_6+4*G_353*G_6+4*G_732+4*G_702-4*G_103*G_6-9*G_621+4*G_697-4*G_6*G_129-4*G_6*G_128+2*G_691-4*G_692+2*G_690-4*G_102*G_6+4*G_95*G_6+4*G_106*G_6+4*G_111*G_6-8*G_679-8*G_678+4*G_676+10*G_677+4*G_882-4*G_899-4*G_900+4*G_906+4*G_907-4*G_881+(-4*G_57*G_6-4*G_58*G_6+2*G_22*G_6+2*G_21*G_6+4*G_360+4*G_361+4*G_356+4*G_49*G_6+4*G_50*G_6+4*G_355+6*G_354+6*G_353-6*G_347-8*G_404-8*G_405+4*G_402-6*G_346-8*G_399-8*G_400+4*G_401+4*G_397+4*G_396-4*G_387+G_95+G_94-G_102-2*G_104-G_103-2*G_110-2*G_109-2*G_105-2*G_13*G_6-2*G_136-2*G_135+2*G_129+2*G_128+4*G_380-2*G_146-2*G_147+4*G_379+4*G_149+4*G_150+4*G_155+4*G_154-2*G_152-2*G_151-2*G_12*G_6-4*G_386)*L_t+(-4*G_57*G_6-4*G_58*G_6+2*G_22*G_6+2*G_21*G_6+4*G_360+4*G_361+4*G_356+4*G_49*G_6+4*G_50*G_6+4*G_355+6*G_354+6*G_353-6*G_347-8*G_404-8*G_405+4*G_402-6*G_346-8*G_399-8*G_400+4*G_401+4*G_397+4*G_396-4*G_387+G_95+G_94-G_102-2*G_104-G_103-2*G_110-2*G_109-2*G_105-2*G_13*G_6-2*G_136-2*G_135+2*G_129+2*G_128+4*G_380-2*G_146-2*G_147+4*G_379+4*G_149+4*G_150+4*G_155+4*G_154-2*G_152-2*G_151-2*G_12*G_6-4*G_386)*L_z-8*G_873-8*G_874-4*G_875-4*G_876+4*G_877-4*G_880+8*G_866+8*G_867+4*G_94*G_6+4*G_675-8*G_674-8*G_673+10*G_672+4*G_671+4*G_670+16*G_2077+8*G_2071-8*G_2072-8*G_2073+8*G_2070-8*G_2069-4*G_2068+16*G_2064-4*G_2067+16*G_2061-8*G_2057-8*G_2056+8*G_2055+8*G_2054-8*G_2053+numeric(-2,3)*pow(Pi,2)*G_50+numeric(-2,3)*pow(Pi,2)*G_49-4*G_2052-4*G_2051+(-4*G_49-2*G_21-4*G_50-2*G_22+2*G_13+2*G_12+4*G_58+4*G_57)*L_t*L_z+numeric(1,3)*pow(Pi,2)*G_13+numeric(1,3)*pow(Pi,2)*G_12+numeric(-1,3)*pow(Pi,2)*G_21+numeric(-1,3)*pow(Pi,2)*G_22+numeric(2,3)*pow(Pi,2)*G_57+numeric(2,3)*pow(Pi,2)*G_58-8*G_1915-4*G_1911-4*G_1912+8*G_2015+8*G_1913-8*G_1914-8*G_1906+8*G_2012-8*G_1905+8*G_1904-4*G_1903-4*G_1902-8*G_1997-8*G_1998+4*G_1995+4*G_1996+8*G_1891+(G_12+G_13-2*G_49-2*G_50+2*G_58+2*G_57-G_21-G_22)*pow(L_z,2)+(G_12+G_13-2*G_49-2*G_50+2*G_58+2*G_57-G_21-G_22)*pow(L_t,2)+8*G_1890+4*G_1043+4*G_1046-20*G_1889-8*G_1054-8*G_1059+2*G_1036+2*G_1037+4*G_1038-4*G_1039-4*G_1040-4*G_1888-4*G_1887+4*G_1017+4*G_1020+2*G_1010+2*G_1011+4*G_1012-4*G_1013-4*G_1014+8*G_1886+8*G_1885-4*G_1989-4*G_1988-20*G_1884-4*G_1883-4*G_1882+4*G_1874+4*G_1875-8*G_1033-8*G_1028-4*G_1868+4*G_727-4*G_1867-8*G_357*G_6-8*G_362*G_6+2*G_721-4*G_722+2*G_720+16*G_1835+16*G_1834-4*G_1843-16*G_1842-16*G_1841-4*G_1844+20*G_1845+20*G_1850-4*G_1849-4*G_1848-10*G_637+4*G_635+4*G_636-10*G_632+4*G_630+4*G_631+9*G_628+9*G_629-9*G_622-4*G_915-4*G_916+8*G_917+8*G_918-4*G_919-4*G_920-4*G_921+8*G_922-4*G_346*G_6+8*G_923-4*G_153*G_6-4*G_148*G_6-4*G_347*G_6+16*G_2080-4*G_914;
    ex J_16_0 = 0;
    ex J_16_1 = 0;
    ex J_16_2 = (G_1-G_11+G_2-G_10)*L_t+(G_1-G_11+G_2-G_10)*L_z-2*G_30+2*G_81-2*G_25+G_21+2*G_76-G_12+G_22-G_13;
    ex J_16_3 = -2*G_22*G_6-2*G_21*G_6+numeric(1,3)*pow(Pi,2)*G_1+4*G_362-4*G_6*G_81-4*G_6*G_76+4*G_357+4*G_25*G_6+4*G_30*G_6-2*G_354-2*G_353+2*G_347-4*G_403+2*G_346-4*G_398+(G_1-G_11+G_2-G_10)*pow(L_t,2)+(G_1-G_11+G_2-G_10)*pow(L_z,2)-8*G_95-8*G_94+8*G_102+2*G_104+8*G_103+2*G_110+2*G_109-10*G_106+2*G_105+(2*G_1-2*G_11+2*G_2-2*G_10)*L_t*L_z+numeric(-1,3)*pow(Pi,2)*G_10+numeric(-1,3)*pow(Pi,2)*G_11+2*G_13*G_6+numeric(1,3)*pow(Pi,2)*G_2-8*G_556-2*G_136-2*G_135+2*G_129+2*G_128+2*G_146+2*G_147+4*G_203+10*G_148-4*G_149-4*G_150-4*G_155-4*G_154+10*G_153+2*G_152+2*G_151+2*G_166+2*G_167-4*G_168+4*G_173+4*G_178-8*G_551+4*G_543-4*G_537+4*G_540+2*G_533+2*G_534+4*G_535-4*G_536-8*G_530-8*G_525-4*G_198+2*G_197+2*G_196+4*G_517+4*G_514-4*G_510-4*G_511+2*G_508+4*G_509+2*G_507+(-2*G_74-2*G_28+2*G_58-2*G_23+4*G_77+4*G_82+4*G_78-2*G_24+2*G_57-2*G_75-2*G_1*G_6+2*G_10*G_6-3*G_22-2*G_79-2*G_49-2*G_2*G_6-2*G_50+3*G_12-2*G_80-3*G_21+4*G_83-2*G_29+3*G_13+2*G_11*G_6)*L_t+(-2*G_74-2*G_28+2*G_58-2*G_23+4*G_77+4*G_82+4*G_78-2*G_24+2*G_57-2*G_75-2*G_1*G_6+2*G_10*G_6-3*G_22-2*G_79-2*G_49-2*G_2*G_6-2*G_50+3*G_12-2*G_80-3*G_21+4*G_83-2*G_29+3*G_13+2*G_11*G_6)*L_z+4*G_208-10*G_111+2*G_12*G_6;
    ex J_16_4 = 8*G_403*G_6+8*G_398*G_6+4*G_136*G_6+4*G_354*G_6+4*G_135*G_6+4*G_353*G_6-8*G_2646+8*G_707-4*G_731+20*G_732-4*G_735-4*G_736+8*G_737-4*G_706-4*G_705+20*G_702+numeric(-2,3)*pow(Pi,2)*G_23+numeric(-2,3)*pow(Pi,2)*G_28-4*G_701-16*G_103*G_6-31*G_621-4*G_696+20*G_697-4*G_700-8*G_2598+16*G_2597-4*G_695+16*G_2596-28*G_2595-8*G_6*G_509-4*G_6*G_534-4*G_6*G_533-4*G_6*G_508-4*G_6*G_507-4*G_6*G_129-4*G_6*G_128-8*G_6*G_535-8*G_2593-4*G_12*G_59-4*G_13*G_59-4*zeta_3*G_11-4*zeta_3*G_10-8*G_2594+12*G_691-24*G_692+32*G_2642+12*G_690+32*G_2639+4*G_22*G_59+4*G_21*G_59-16*G_102*G_6-4*G_2592+8*G_154*G_6+8*G_155*G_6+8*G_149*G_6+8*G_150*G_6+16*G_95*G_6+20*G_106*G_6-16*G_2635+20*G_111*G_6-16*G_2634+16*G_2513-8*G_2514+numeric(-2,3)*pow(Pi,2)*G_6*G_2+16*G_2512-32*G_679-8*G_2510-28*G_2511-32*G_678-8*G_2509+16*G_2632+16*G_2633+16*G_676+38*G_677+16*G_1257-8*G_1256-8*G_2630-4*G_1251+8*G_1252-8*G_1255-16*G_2631-4*G_882+8*G_1243-4*G_2507-4*G_899-4*G_900+4*G_906+4*G_907-4*G_2508-4*G_1242-4*G_881-4*G_1241-4*G_873-4*G_874-4*G_875+8*G_2505-4*G_876-4*G_877-4*G_880-4*G_1233+8*G_1234-8*G_1235-8*G_1236+16*G_2503-8*G_2623+8*G_2504-4*G_1232+4*G_866+4*G_867+16*G_94*G_6-4*G_1222-4*G_2502+16*G_2619-16*G_2620-4*G_1221-4*G_2501-4*G_1216-4*G_1217+12*G_1218+16*G_2500-4*G_2616-4*G_2617+16*G_675-4*G_1211-4*G_1212+12*G_1213+16*G_2618-8*G_2645-32*G_674-8*G_2615+8*G_1206+8*G_2614+8*G_1207-16*G_1208+8*G_2613-32*G_673+38*G_672-8*G_2612+numeric(-2,3)*pow(Pi,2)*G_6*G_1-8*G_2611-4*G_2609+8*G_2610+16*G_671-8*G_2607-4*G_2608+16*G_670-4*G_2498-4*G_2499-20*G_2497-8*G_2606+16*G_2077+12*G_2494-8*G_2599+8*G_2071-8*G_2072-8*G_2073-4*G_2591+12*G_2493+8*G_2070-8*G_2069+8*G_2588+8*G_2589-4*G_2068+16*G_2064-4*G_2585-4*G_2586+16*G_2587-4*G_2067+16*G_2061+16*G_2584-20*G_2580-20*G_2581-4*G_2582-4*G_2583+12*G_2577+12*G_2578+16*G_2579+32*G_2574-8*G_2057-8*G_2056+8*G_2055+numeric(-2,3)*pow(Pi,2)*G_75+8*G_2054-8*G_2053+numeric(-2,3)*pow(Pi,2)*G_50+numeric(-2,3)*pow(Pi,2)*G_49+numeric(-2,3)*pow(Pi,2)*G_24+numeric(1,3)*pow(Pi,2)*G_30+8*G_6*G_198-4*G_6*G_196-4*G_6*G_197+numeric(1,3)*pow(Pi,2)*G_25+numeric(-2,3)*pow(Pi,2)*G_29-4*G_6*G_166-4*G_6*G_167-4*G_2052+8*G_6*G_168+32*G_2571+(numeric(-2,3)*G_10+numeric(2,3)*G_1+numeric(-2,3)*G_11+numeric(2,3)*G_2)*pow(L_z,3)+(numeric(-2,3)*G_10+numeric(2,3)*G_1+numeric(-2,3)*G_11+numeric(2,3)*G_2)*pow(L_t,3)+(-4*G_57*G_6-4*G_58*G_6+6*G_22*G_6+6*G_21*G_6-8*G_183+numeric(-1,2)*pow(Pi,2)*G_10+numeric(-1,2)*pow(Pi,2)*G_11+4*G_360+4*G_361-8*G_6*G_77-4*G_59*G_10-4*G_59*G_11+4*G_2*G_59+4*G_1*G_59+4*G_74*G_6+4*G_75*G_6+4*G_79*G_6+4*G_356+4*G_80*G_6+4*G_49*G_6+4*G_50*G_6+4*G_29*G_6+4*G_355+4*G_23*G_6+4*G_24*G_6+4*G_28*G_6+6*G_354+6*G_353+numeric(1,2)*pow(Pi,2)*G_2-6*G_347-8*G_404-8*G_405+4*G_402-6*G_346-8*G_399-8*G_400+4*G_401+4*G_397+4*G_396-4*G_387+3*G_95+3*G_94-16*G_558-3*G_102-6*G_104-3*G_103-6*G_110-6*G_109-6*G_105-6*G_13*G_6-16*G_557-6*G_136-6*G_135+6*G_129+6*G_128+4*G_380-6*G_146-6*G_147+4*G_379+12*G_149+12*G_150+12*G_155+12*G_154-6*G_152-6*G_151-2*G_166-8*G_6*G_82-8*G_6*G_83-8*G_6*G_78+4*G_202-2*G_167+4*G_168+4*G_172+4*G_171+4*G_181+4*G_177+4*G_182-8*G_213+8*G_554+8*G_555-16*G_552-16*G_553+4*G_547+4*G_548+8*G_549+8*G_550+8*G_546+4*G_542-8*G_544-8*G_545+6*G_537+4*G_538+4*G_539+4*G_541-16*G_532-4*G_533-4*G_534-4*G_535+6*G_536-16*G_527+8*G_528+8*G_529-16*G_531-16*G_526+8*G_523+4*G_198-2*G_197-2*G_196+8*G_524+4*G_206+4*G_201-8*G_518-8*G_519+8*G_520+4*G_521+4*G_522+4*G_516+4*G_512+4*G_513+4*G_515+6*G_510+6*G_511+numeric(1,2)*pow(Pi,2)*G_1-4*G_508-4*G_509-4*G_507+4*G_212+4*G_207+4*G_176-6*G_12*G_6-4*G_386+4*G_211)*L_t-4*G_2051-8*G_6*G_543-8*G_6*G_540-16*G_2567-16*G_2566-16*G_2563+16*G_2564+16*G_2565-8*G_2562-8*G_2561-8*G_6*G_517-8*G_6*G_514-4*G_6*G_109-4*G_6*G_110-8*G_6*G_178-8*G_6*G_173-8*G_6*G_208-4*G_6*G_104-8*G_6*G_203+8*G_59*G_76+8*G_59*G_81-4*G_6*G_105+numeric(2,3)*pow(Pi,2)*G_57+numeric(2,3)*pow(Pi,2)*G_58+(4*G_57+4*G_10*G_6+6*G_13+4*G_11*G_6-4*G_1*G_6-6*G_22-4*G_75-6*G_21+8*G_77+8*G_82+4*G_58+8*G_78-4*G_50-4*G_29-4*G_80-4*G_79-4*G_2*G_6-4*G_28-4*G_49+6*G_12-4*G_24-4*G_23+8*G_83-4*G_74)*L_t*L_z+numeric(7,6)*pow(Pi,2)*G_13+numeric(7,6)*pow(Pi,2)*G_12+numeric(-7,6)*pow(Pi,2)*G_21+numeric(-7,6)*pow(Pi,2)*G_22+(2*G_1-2*G_11+2*G_2-2*G_10)*L_t*pow(L_z,2)+(2*G_1-2*G_11+2*G_2-2*G_10)*pow(L_t,2)*L_z+numeric(-2,3)*pow(Pi,2)*G_79+numeric(-2,3)*pow(Pi,2)*G_80+16*G_6*G_530+16*G_6*G_525+8*G_6*G_537+8*G_6*G_510+8*G_6*G_511+8*G_6*G_536-8*G_1915-4*G_1911+8*G_661-4*G_1912+8*G_2015+8*G_1913+16*G_6*G_551-8*G_1914+16*G_6*G_556-8*G_1906+8*G_2012-8*G_1905+32*G_2658+8*G_1904-4*G_1903+32*G_2655-4*G_1902-8*G_1997-8*G_1998+4*G_1995+4*G_1996+8*G_1891+8*G_1890-4*G_1041-4*G_1042+20*G_1043-4*G_1044-4*G_1045+20*G_1046+8*G_1047+8*G_1048-8*G_1049-4*G_1050-4*G_1051-8*G_1052-20*G_1889-8*G_1053-40*G_1054+16*G_1055+16*G_1056-8*G_1057-8*G_1058-40*G_1059+16*G_1060+16*G_1061+16*G_1035+14*G_1036+14*G_1037+24*G_1038-26*G_1039-26*G_1040-4*G_1888-8*G_1023-4*G_1024-4*G_1025-8*G_1026-8*G_1027-4*G_1887+20*G_1017-4*G_1018-4*G_1019+20*G_1020+8*G_1021+8*G_1022+14*G_1010+14*G_1011+24*G_1012-26*G_1013-26*G_1014-4*G_1015-4*G_1016+8*G_1886+8*G_1885-4*G_1989-16*G_2551-16*G_2550-4*G_1988+16*G_2549-20*G_1884-8*G_2546-16*G_2547+16*G_2548-4*G_1883-8*G_2545-8*G_655-8*G_2542-8*G_2539-4*G_1882+16*G_2534+16*G_2535-16*G_2536-16*G_2651-16*G_2650+16*G_2649-16*G_2647-8*G_654-4*G_2533+16*G_2648+16*G_1034+4*G_1874+4*G_1875-4*G_2532-40*G_1033-8*G_2531-8*G_1032+8*G_2530-8*G_1031+8*G_2529+16*G_1030-8*G_2528+16*G_1029-40*G_1028-8*G_2527-4*G_730+4*zeta_3*G_1+4*zeta_3*G_2+8*G_2526-4*G_1868+20*G_727-4*G_1867-4*G_726-4*G_725-8*G_357*G_6-8*G_362*G_6-4*G_2525+12*G_721-24*G_722-4*G_2524-8*G_2523+12*G_720+16*G_1835+16*G_1834-8*G_2522-4*G_1843-16*G_1842-16*G_1841-4*G_1844+20*G_1845+8*G_2521+numeric(2,3)*pow(Pi,2)*G_10*G_6+numeric(2,3)*pow(Pi,2)*G_11*G_6+20*G_1850-4*G_1849-4*G_1848-8*G_30*G_59-8*G_25*G_59+(-2*G_74-2*G_28+2*G_58-2*G_23+4*G_77+4*G_82+4*G_78-2*G_24+2*G_57-2*G_75-2*G_1*G_6+2*G_10*G_6-3*G_22-2*G_79-2*G_49-2*G_2*G_6-2*G_50+3*G_12-2*G_80-3*G_21+4*G_83-2*G_29+3*G_13+2*G_11*G_6)*pow(L_z,2)+(-2*G_74-2*G_28+2*G_58-2*G_23+4*G_77+4*G_82+4*G_78-2*G_24+2*G_57-2*G_75-2*G_1*G_6+2*G_10*G_6-3*G_22-2*G_79-2*G_49-2*G_2*G_6-2*G_50+3*G_12-2*G_80-3*G_21+4*G_83-2*G_29+3*G_13+2*G_11*G_6)*pow(L_t,2)-38*G_637-8*G_1173-8*G_1174+16*G_1175-8*G_1154-4*G_2519-4*G_1159+16*G_635-4*G_1160+8*G_1161+16*G_636-8*G_1162-8*G_1163-4*G_1168-4*G_1169+8*G_1170-4*G_2520-38*G_632-4*G_1150-4*G_1151+8*G_1152-8*G_1153+16*G_630+16*G_631+16*G_2518+31*G_628+31*G_629-4*G_1139-4*G_1140+16*G_2517+12*G_1131-4*G_1134-4*G_1135+12*G_1136-31*G_622-4*G_1130-4*G_1129+8*G_1124+8*G_1125-16*G_1126-28*G_2516-8*G_2515+numeric(-2,3)*pow(Pi,2)*G_74+numeric(-1,3)*pow(Pi,2)*G_81+numeric(-1,3)*pow(Pi,2)*G_76+numeric(4,3)*pow(Pi,2)*G_77+numeric(4,3)*pow(Pi,2)*G_83+numeric(4,3)*pow(Pi,2)*G_82+numeric(4,3)*pow(Pi,2)*G_78-4*G_915+4*G_916+8*G_917+8*G_918-4*G_919+8*G_662-4*G_920+4*G_921+8*G_922-4*G_346*G_6+8*G_923-20*G_153*G_6-20*G_148*G_6+32*G_2555-4*G_152*G_6-4*G_347*G_6-4*G_146*G_6-4*G_147*G_6-4*G_151*G_6+(-4*G_57*G_6-4*G_58*G_6+6*G_22*G_6+6*G_21*G_6-8*G_183+numeric(-1,2)*pow(Pi,2)*G_10+numeric(-1,2)*pow(Pi,2)*G_11+4*G_360+4*G_361-8*G_6*G_77-4*G_59*G_10-4*G_59*G_11+4*G_2*G_59+4*G_1*G_59+4*G_74*G_6+4*G_75*G_6+4*G_79*G_6+4*G_356+4*G_80*G_6+4*G_49*G_6+4*G_50*G_6+4*G_29*G_6+4*G_355+4*G_23*G_6+4*G_24*G_6+4*G_28*G_6+6*G_354+6*G_353+numeric(1,2)*pow(Pi,2)*G_2-6*G_347-8*G_404-8*G_405+4*G_402-6*G_346-8*G_399-8*G_400+4*G_401+4*G_397+4*G_396-4*G_387+3*G_95+3*G_94-16*G_558-3*G_102-6*G_104-3*G_103-6*G_110-6*G_109-6*G_105-6*G_13*G_6-16*G_557-6*G_136-6*G_135+6*G_129+6*G_128+4*G_380-6*G_146-6*G_147+4*G_379+12*G_149+12*G_150+12*G_155+12*G_154-6*G_152-6*G_151-2*G_166-8*G_6*G_82-8*G_6*G_83-8*G_6*G_78+4*G_202-2*G_167+4*G_168+4*G_172+4*G_171+4*G_181+4*G_177+4*G_182-8*G_213+8*G_554+8*G_555-16*G_552-16*G_553+4*G_547+4*G_548+8*G_549+8*G_550+8*G_546+4*G_542-8*G_544-8*G_545+6*G_537+4*G_538+4*G_539+4*G_541-16*G_532-4*G_533-4*G_534-4*G_535+6*G_536-16*G_527+8*G_528+8*G_529-16*G_531-16*G_526+8*G_523+4*G_198-2*G_197-2*G_196+8*G_524+4*G_206+4*G_201-8*G_518-8*G_519+8*G_520+4*G_521+4*G_522+4*G_516+4*G_512+4*G_513+4*G_515+6*G_510+6*G_511+numeric(1,2)*pow(Pi,2)*G_1-4*G_508-4*G_509-4*G_507+4*G_212+4*G_207+4*G_176-6*G_12*G_6-4*G_386+4*G_211)*L_z+32*G_2558-28*G_2600+16*G_2080+16*G_2601+16*G_2602+16*G_2495-4*G_2603-20*G_2496-4*G_2604+8*G_2605-8*G_1244-8*G_1245-8*G_2626-4*G_914-8*G_2629-4*G_1250;
    ex J_17_0 = 0;
    ex J_17_1 = 0;
    ex J_17_2 = 0;
    ex J_17_3 = 4*G_362-8*G_383-2*G_111+4*G_357+2*G_129-2*G_95+2*G_346+4*G_98+2*G_347-2*G_106-4*G_350+2*G_128-2*G_94+(4*G_53-2*G_50+G_12-2*G_16+G_13-2*G_49)*L_t+(4*G_53-2*G_50+G_12-2*G_16+G_13-2*G_49)*L_z;
    ex J_17_4 = 4*G_732+4*G_702+8*G_350*G_6-9*G_621+4*G_697-4*G_6*G_129-4*G_6*G_128+2*G_691-4*G_692+2*G_690-8*G_98*G_6+4*G_95*G_6+4*G_106*G_6+4*G_111*G_6+12*G_882-12*G_899-12*G_900-4*G_881-24*G_870-4*G_875-4*G_876+12*G_877-4*G_880+12*G_866+12*G_867+4*G_94*G_6+16*G_6*G_383+(4*G_360+4*G_361+4*G_356+4*G_49*G_6+4*G_50*G_6+4*G_355+12*G_350-6*G_347-6*G_346+G_95+G_94-2*G_98-2*G_104-2*G_110-2*G_109-2*G_105-2*G_13*G_6+12*G_132-2*G_129-2*G_128+12*G_380+12*G_379+4*G_6*G_16-8*G_53*G_6-2*G_12*G_6-40*G_383)*L_t+(4*G_360+4*G_361+4*G_356+4*G_49*G_6+4*G_50*G_6+4*G_355+12*G_350-6*G_347-6*G_346+G_95+G_94-2*G_98-2*G_104-2*G_110-2*G_109-2*G_105-2*G_13*G_6+12*G_132-2*G_129-2*G_128+12*G_380+12*G_379+4*G_6*G_16-8*G_53*G_6-2*G_12*G_6-40*G_383)*L_z+numeric(-2,3)*pow(Pi,2)*G_50+numeric(-2,3)*pow(Pi,2)*G_49+numeric(1,3)*pow(Pi,2)*G_13+numeric(1,3)*pow(Pi,2)*G_12-8*G_1915-4*G_1911-4*G_1912+8*G_1913-8*G_1914-8*G_1906+(8*G_53+2*G_13-4*G_16-4*G_50+2*G_12-4*G_49)*L_t*L_z+numeric(4,3)*pow(Pi,2)*G_53+numeric(-2,3)*pow(Pi,2)*G_16-8*G_1905+8*G_1904-4*G_1903+80*G_2007-4*G_1902-12*G_658-24*G_1997-24*G_1998+24*G_1992-12*G_1989-12*G_1988+8*G_655+8*G_654-12*G_1868+4*G_727-12*G_1867-8*G_357*G_6-8*G_362*G_6+2*G_721-4*G_722+2*G_720+16*G_1835+16*G_1834+(4*G_53-2*G_50+G_12-2*G_16+G_13-2*G_49)*pow(L_z,2)-4*G_1843-32*G_1838-4*G_1844+20*G_1845+20*G_1850-4*G_1849-4*G_1848-10*G_637+4*G_635+4*G_636-10*G_632+4*G_630+4*G_631+18*G_625-9*G_622+(4*G_53-2*G_50+G_12-2*G_16+G_13-2*G_49)*pow(L_t,2)-4*G_346*G_6-4*G_347*G_6;
    ex J_18_0 = 0;
    ex J_18_1 = 0;
    ex J_18_2 = 0;
    ex J_18_3 = 0;
    ex J_18_4 = -4*G_403*G_6-4*G_398*G_6-2*G_136*G_6-2*G_354*G_6-2*G_135*G_6-2*G_353*G_6-4*I*Pi*G_403-2*I*Pi*G_353-2*I*Pi*G_136-2*I*Pi*G_354-4*I*Pi*G_398+4*G_350*G_6+2*G_103*G_6+I*Pi*G_22*G_6+I*Pi*G_21*G_6-2*I*Pi*G_135-4*G_98*G_6-2*G_16*G_59-2*G_57*G_59-2*G_58*G_59+G_22*G_59+G_21*G_59+2*G_102*G_6+4*G_677+8*G_903-4*G_906-4*G_907+4*G_672+4*G_53*G_59-4*G_2076-4*G_2075+2*G_2071+2*G_2070-4*G_2069+8*G_6*G_383-4*G_2060-4*G_2059+2*G_2055+2*G_2054-4*G_2053+(numeric(1,2)*G_21-G_16-G_58+2*G_53-G_57+numeric(1,2)*G_22)*pow(L_t,2)-2*G_661+8*I*Pi*G_383+4*I*Pi*G_350+2*I*Pi*G_148+2*I*Pi*G_153+2*I*Pi*G_102+2*I*Pi*G_103-2*I*Pi*G_57*G_6-2*I*Pi*G_58*G_6-2*I*Pi*G_6*G_16+(4*G_53-2*G_57-2*G_58+G_22-2*G_16+G_21)*L_t*L_z+numeric(-2,3)*pow(Pi,2)*G_53+numeric(1,3)*pow(Pi,2)*G_16+numeric(-1,6)*pow(Pi,2)*G_21+numeric(-1,6)*pow(Pi,2)*G_22+numeric(1,3)*pow(Pi,2)*G_57+numeric(1,3)*pow(Pi,2)*G_58+8*G_2009+8*G_2008-4*G_658-4*G_1995-4*G_1996+(2*G_57*G_6+2*G_58*G_6-G_22*G_6-G_21*G_6+2*G_354+2*G_353-4*G_350+4*G_403+4*G_398+2*I*Pi*G_57+2*I*Pi*G_58+4*G_98-2*G_102-2*G_103-I*Pi*G_21-I*Pi*G_22+2*G_136+2*G_135-2*G_148+2*I*Pi*G_16-2*G_153+2*G_6*G_16-4*I*Pi*G_53-4*G_53*G_6-8*G_383)*L_t+(2*G_57*G_6+2*G_58*G_6-G_22*G_6-G_21*G_6+2*G_354+2*G_353-4*G_350+4*G_403+4*G_398+2*I*Pi*G_57+2*I*Pi*G_58+4*G_98-2*G_102-2*G_103-I*Pi*G_21-I*Pi*G_22+2*G_136+2*G_135-2*G_148+2*I*Pi*G_16-2*G_153+2*G_6*G_16-4*I*Pi*G_53-4*G_53*G_6-8*G_383)*L_z+8*G_1992+2*G_1050+2*G_1051-4*G_1889+2*G_1038-G_1039-G_1040+2*G_1024+2*G_1025+2*G_1012-G_1013-G_1014-4*G_1884+4*I*Pi*G_6*G_53+8*G_1871-2*G_1842-2*G_1841+4*G_1838+(numeric(1,2)*G_21-G_16-G_58+2*G_53-G_57+numeric(1,2)*G_22)*pow(L_z,2)-4*I*Pi*G_98+3*G_628+3*G_629-6*G_625-4*G_916-2*G_662-4*G_921+2*G_153*G_6+2*G_148*G_6;
    ex J_19_0 = 0;
    ex J_19_1 = 0;
    ex J_19_2 = 0;
    ex J_19_3 = G_22*G_6+G_21*G_6+G_59*G_10+G_59*G_11+2*G_6*G_81+2*G_6*G_76+2*G_354+2*G_353-4*G_350-2*I*Pi*G_16+2*I*Pi*G_81+2*I*Pi*G_76-4*G_387+I*Pi*G_11*G_6+I*Pi*G_10*G_6-2*G_98+G_102+(numeric(1,2)*G_10-G_5+numeric(1,2)*G_11)*pow(L_t,2)+(numeric(1,2)*G_10-G_5+numeric(1,2)*G_11)*pow(L_z,2)+G_103+(-G_21-2*G_81-G_22+2*G_6*G_5-G_10*G_6-I*Pi*G_10+2*G_16-G_11*G_6-I*Pi*G_11+2*I*Pi*G_5+4*G_53-2*G_76)*L_t+(-G_21-2*G_81-G_22+2*G_6*G_5-G_10*G_6-I*Pi*G_10+2*G_16-G_11*G_6-I*Pi*G_11+2*I*Pi*G_5+4*G_53-2*G_76)*L_z+I*Pi*G_21+I*Pi*G_22+(G_10+G_11-2*G_5)*L_t*L_z+numeric(1,3)*pow(Pi,2)*G_5+numeric(-1,6)*pow(Pi,2)*G_10+numeric(-1,6)*pow(Pi,2)*G_11-4*G_132+2*G_148+2*G_153-2*G_6*G_16-4*I*Pi*G_53+2*G_547+2*G_548-G_537+2*G_535-G_536+2*G_521+2*G_522-G_510-G_511+2*G_509-2*I*Pi*G_5*G_6-2*G_5*G_59-4*G_53*G_6-4*G_386;
    ex J_19_4 = -12*G_403*G_6-12*G_398*G_6-6*G_136*G_6-10*G_354*G_6-6*G_135*G_6-10*G_353*G_6+20*G_350*G_6+7*G_103*G_6-4*I*Pi*G_132+4*G_2597+4*G_2596-8*G_2595-3*zeta_3*G_11-3*zeta_3*G_10-14*G_98*G_6-4*G_16*G_59-6*G_57*G_59-6*G_58*G_59+2*G_22*G_59-4*G_2638+2*G_21*G_59+7*G_102*G_6-2*G_2592-4*G_2637-2*G_154*G_6-2*G_155*G_6-2*G_149*G_6-2*G_150*G_6+4*G_2513+4*G_2512-2*G_679-8*G_2511-2*G_678+2*G_2632+2*G_2633+18*G_677-4*G_2631+4*G_2506-2*G_2507+32*G_903-12*G_906-12*G_907-2*G_2508-8*G_2625+4*G_2622+4*G_132*G_6+8*G_2623-8*G_2624+4*G_2621+12*I*Pi*G_350+32*I*Pi*G_383+12*I*Pi*G_148+12*I*Pi*G_153-6*I*Pi*G_135+9*I*Pi*G_102-12*I*Pi*G_403-6*I*Pi*G_353+9*I*Pi*G_103-6*I*Pi*G_136-6*I*Pi*G_354-12*I*Pi*G_398-18*I*Pi*G_98+2*G_2616+2*G_2617+6*zeta_3*G_5-2*G_674-4*G_2615-2*G_673+18*G_672+24*G_53*G_59+6*G_5*G_417+4*I*Pi*G_509+4*I*Pi*G_535-4*I*Pi*G_525-4*I*Pi*G_530-4*I*Pi*G_551-2*I*Pi*G_536-2*I*Pi*G_537-2*I*Pi*G_510-2*I*Pi*G_511-4*I*Pi*G_556+4*I*Pi*G_520+4*I*Pi*G_546-2*I*Pi*G_149-3*G_2497-12*G_2076-12*G_2075+6*G_2071-2*G_2591+6*G_2070+4*G_2590-12*G_2069+32*G_6*G_383-3*G_2580-3*G_2581-12*G_2060-12*G_2059+6*G_2579+(6*G_57*G_6+6*G_58*G_6-2*G_22*G_6-2*G_21*G_6+2*G_6*G_77+3*G_59*G_10+3*G_59*G_11+2*G_6*G_81+2*G_6*G_76+10*G_354+10*G_353-20*G_350+12*G_403+12*G_398-8*G_387+pow(Pi,2)*G_10+pow(Pi,2)*G_11+I*Pi*G_11*G_6+I*Pi*G_10*G_6+14*G_98-7*G_102-7*G_103+4*G_556+6*G_136+6*G_135-4*G_132-8*G_148+2*G_149-2*I*Pi*G_76+6*I*Pi*G_58+2*G_150+2*G_155+2*G_154-8*G_153-2*pow(Pi,2)*G_5+2*G_6*G_82+2*G_6*G_83+2*G_6*G_78+4*G_6*G_16-4*I*Pi*G_21-4*I*Pi*G_22+8*I*Pi*G_16-16*I*Pi*G_53+2*I*Pi*G_83+2*I*Pi*G_82+2*I*Pi*G_78+2*I*Pi*G_77+6*I*Pi*G_57-2*I*Pi*G_81+4*G_551+4*G_547+4*G_548-4*G_546+4*G_530+4*G_525-4*G_520+4*G_521+4*G_522-2*I*Pi*G_5*G_6-6*G_5*G_59-24*G_53*G_6-32*G_383-8*G_386)*L_z+6*G_2055+6*G_2054+4*I*Pi*G_22*G_6+4*I*Pi*G_21*G_6+2*I*Pi*G_59*G_5+16*I*Pi*G_6*G_53-8*I*Pi*G_6*G_16-2*I*Pi*G_6*G_83-2*I*Pi*G_6*G_82-2*I*Pi*G_6*G_78-2*I*Pi*G_6*G_77-I*Pi*G_59*G_11+2*I*Pi*G_6*G_81+2*I*Pi*G_6*G_76-I*Pi*G_59*G_10-6*I*Pi*G_57*G_6-6*I*Pi*G_58*G_6+2*pow(Pi,2)*G_53-12*G_2053-4*G_6*G_548-4*G_6*G_547+2*pow(Pi,2)*G_5*G_6-3*G_417*G_10-3*G_417*G_11-4*G_2569-4*G_2570-4*G_6*G_521-4*G_2563+2*G_2564+2*G_2565-2*G_59*G_76-2*G_59*G_81-4*G_6*G_530-4*G_6*G_525+16*G_2017+I*numeric(2,3)*pow(Pi,3)*G_5+16*G_2014-6*G_661-16*G_2015-2*G_59*G_78-2*G_59*G_77-4*G_6*G_551-4*G_6*G_556+16*G_2016-2*G_59*G_83-2*G_59*G_82+16*G_2013-pow(Pi,2)*G_10*G_6-pow(Pi,2)*G_11*G_6-16*G_2012+(6*G_6*G_5+2*G_21-3*G_10*G_6-2*G_83+24*G_53-6*G_57+2*I*Pi*G_5-2*G_77-4*G_16-I*Pi*G_11-2*G_78-2*G_81+2*G_22-I*Pi*G_10-3*G_11*G_6-2*G_76-2*G_82-6*G_58)*L_t*L_z+32*G_2009+32*G_2008-16*G_658-24*G_1995-24*G_1996-4*G_2654+48*G_1992-8*G_1891-4*G_2653-8*G_1890+4*G_1049+6*G_1050+6*G_1051-4*G_1889-4*G_1054-4*G_1059+10*G_1038-5*G_1039-5*G_1040+4*G_1023+6*G_1024+6*G_1025+10*G_1012-5*G_1013-5*G_1014-8*G_1886-8*G_1885-4*G_2553-4*G_2554+2*G_2549-4*G_1884-4*G_2547+2*G_2548-8*G_2544-8*G_2543+8*G_2542+4*G_2538+8*G_2539-8*G_2540-8*G_2541+4*G_2537+2*G_2649-4*G_2647+2*G_2533+2*G_2648+4*G_1874+4*G_1875+2*G_2532-4*G_1033-4*G_2531-4*G_1028+32*G_1871+4*G_6*G_546+4*G_6*G_520+pow(Pi,2)*G_57+pow(Pi,2)*G_58+(numeric(1,2)*G_10-G_5+numeric(1,2)*G_11)*pow(L_z,3)+(numeric(1,2)*G_10-G_5+numeric(1,2)*G_11)*pow(L_t,3)+(6*G_57*G_6+6*G_58*G_6-2*G_22*G_6-2*G_21*G_6+2*G_6*G_77+3*G_59*G_10+3*G_59*G_11+2*G_6*G_81+2*G_6*G_76+10*G_354+10*G_353-20*G_350+12*G_403+12*G_398-8*G_387+pow(Pi,2)*G_10+pow(Pi,2)*G_11+I*Pi*G_11*G_6+I*Pi*G_10*G_6+14*G_98-7*G_102-7*G_103+4*G_556+6*G_136+6*G_135-4*G_132-8*G_148+2*G_149-2*I*Pi*G_76+6*I*Pi*G_58+2*G_150+2*G_155+2*G_154-8*G_153-2*pow(Pi,2)*G_5+2*G_6*G_82+2*G_6*G_83+2*G_6*G_78+4*G_6*G_16-4*I*Pi*G_21-4*I*Pi*G_22+8*I*Pi*G_16-16*I*Pi*G_53+2*I*Pi*G_83+2*I*Pi*G_82+2*I*Pi*G_78+2*I*Pi*G_77+6*I*Pi*G_57-2*I*Pi*G_81+4*G_551+4*G_547+4*G_548-4*G_546+4*G_530+4*G_525-4*G_520+4*G_521+4*G_522-2*I*Pi*G_5*G_6-6*G_5*G_59-24*G_53*G_6-32*G_383-8*G_386)*L_t+(G_21-G_76+numeric(-3,2)*G_11*G_6-G_82+I*Pi*G_5+3*G_6*G_5-3*G_58-2*G_16+numeric(-3,2)*G_10*G_6+G_22-G_77-3*G_57+12*G_53-G_83+I*numeric(-1,2)*Pi*G_11+I*numeric(-1,2)*Pi*G_10-G_81-G_78)*pow(L_z,2)+(G_21-G_76+numeric(-3,2)*G_11*G_6-G_82+I*Pi*G_5+3*G_6*G_5-3*G_58-2*G_16+numeric(-3,2)*G_10*G_6+G_22-G_77-3*G_57+12*G_53-G_83+I*numeric(-1,2)*Pi*G_11+I*numeric(-1,2)*Pi*G_10-G_81-G_78)*pow(L_t,2)-2*I*Pi*G_150-2*I*Pi*G_154-2*I*Pi*G_155-4*G_1842-4*G_1841+8*G_1838+I*numeric(-1,3)*pow(Pi,3)*G_11+I*numeric(-1,3)*pow(Pi,3)*G_10+4*G_2518+12*G_628+12*G_629+4*G_2517-24*G_625-8*G_2516+numeric(11,3)*pow(Pi,2)*G_16+numeric(-11,6)*pow(Pi,2)*G_21+numeric(-11,6)*pow(Pi,2)*G_22+(numeric(3,2)*G_11-3*G_5+numeric(3,2)*G_10)*L_t*pow(L_z,2)+(numeric(3,2)*G_11-3*G_5+numeric(3,2)*G_10)*pow(L_t,2)*L_z+numeric(-8,3)*pow(Pi,2)*G_81+numeric(-8,3)*pow(Pi,2)*G_76+numeric(1,3)*pow(Pi,2)*G_77+numeric(1,3)*pow(Pi,2)*G_83+numeric(1,3)*pow(Pi,2)*G_82+numeric(1,3)*pow(Pi,2)*G_78-4*G_6*G_522-12*G_916-6*G_662-12*G_921+8*G_153*G_6+8*G_148*G_6-8*G_2600+4*G_2601+4*G_2602+6*G_2495-3*G_2496+8*G_2626+8*G_387*G_6-8*G_2627+8*G_386*G_6-8*G_2628;
    ex J_20_0 = 0;
    ex J_20_1 = G_4+G_3-2*G_5;
    ex J_20_2 = (G_4+G_3-2*G_5)*L_t+(G_4+G_3-2*G_5)*L_z-2*I*Pi*G_5+I*Pi*G_3+4*G_51+I*Pi*G_4-4*G_53-2*G_16+G_14-4*G_43+6*G_45-4*G_44-4*G_35+6*G_37+4*G_52+2*G_6*G_5-4*G_36+G_15-G_4*G_6-G_6*G_3;
    ex J_20_3 = -8*G_381-16*G_368-16*G_367+(-G_5+numeric(1,2)*G_4+numeric(1,2)*G_3)*pow(L_t,2)+(-G_5+numeric(1,2)*G_4+numeric(1,2)*G_3)*pow(L_z,2)-I*Pi*G_6*G_3-I*Pi*G_6*G_4+I*Pi*G_15+18*G_290+G_291+G_292-10*G_288-10*G_289-2*G_352-2*G_351-28*G_350-2*I*Pi*G_16+16*G_349+16*G_348+2*G_273+2*G_270-4*G_262-8*G_263-4*G_393-4*G_261-4*G_390+(2*G_55-G_39-2*I*Pi*G_5-4*G_35-4*G_43-4*G_44+I*Pi*G_3+2*G_56+G_14+4*G_51+4*G_52-8*G_53-G_47+G_15-4*G_36+I*Pi*G_4-G_6*G_3+2*G_6*G_5-G_48-G_4*G_6-2*G_16-G_40+8*G_37+8*G_45)*L_t+(2*G_55-G_39-2*I*Pi*G_5-4*G_35-4*G_43-4*G_44+I*Pi*G_3+2*G_56+G_14+4*G_51+4*G_52-8*G_53-G_47+G_15-4*G_36+I*Pi*G_4-G_6*G_3+2*G_6*G_5-G_48-G_4*G_6-2*G_16-G_40+8*G_37+8*G_45)*L_z+numeric(-1,2)*pow(Pi,2)*G_4+numeric(-1,2)*pow(Pi,2)*G_3-24*G_256+16*G_255+2*G_333+16*G_254+(G_4+G_3-2*G_5)*L_t*L_z+2*G_330-24*G_249+16*G_248+16*G_247+G_96-2*G_98+G_97+G_47*G_6+4*G_36*G_6+4*G_35*G_6-8*G_45*G_6-8*G_37*G_6-4*G_116-4*G_117+4*G_118+4*I*Pi*G_37+4*I*Pi*G_45-4*I*Pi*G_44-4*I*Pi*G_36-4*I*Pi*G_43+G_120+G_119-2*G_55*G_6-2*G_56*G_6+I*Pi*G_48+I*Pi*G_39+I*Pi*G_47-4*I*Pi*G_35+4*G_125-4*G_124-4*G_123+I*Pi*G_14+I*Pi*G_40+G_126-2*I*Pi*G_56-2*I*Pi*G_55+G_232+G_231+G_127-2*G_134-8*G_323-2*G_133+4*G_131+4*G_130-4*G_321-4*G_322-24*G_316+16*G_315+18*G_230+24*G_376-10*G_229-10*G_228+16*G_314-G_6*G_14-16*G_375+pow(Pi,2)*G_5+2*G_6*G_16-16*G_374+2*I*Pi*G_5*G_6-24*G_309+4*I*Pi*G_51+4*I*Pi*G_52+16*G_308+24*G_369+16*G_307-4*G_6*G_52-4*G_6*G_51+G_4*G_59-2*G_5*G_59+8*G_53*G_6+G_48*G_6+G_40*G_6+G_39*G_6+4*G_43*G_6+4*G_44*G_6-8*G_382+32*G_383-G_6*G_15+G_59*G_3;
    ex J_20_4 = 6*G_2032-10*G_810-10*G_811+12*G_812+4*G_813+4*G_814-3*G_796-3*G_797-4*G_786-8*G_787+4*G_788+4*G_789+4*G_792-3*G_793-3*G_794+4*G_795-4*G_785+4*I*Pi*G_36*G_6+4*I*Pi*G_43*G_6+I*Pi*G_120+16*G_772-16*G_773-4*G_774-4*G_775+16*G_778+16*G_779-16*G_780-4*G_781-4*G_782-3*G_1335+16*G_771+10*G_1333-3*G_1334+40*G_1309-10*G_752-10*G_753+12*G_754-3*G_1331-I*Pi*G_48*G_6-I*Pi*G_47*G_6-4*I*Pi*G_6*G_45-4*I*Pi*G_6*G_37+4*I*Pi*G_44*G_6+4*I*Pi*G_35*G_6-3*G_1332+I*Pi*G_119-22*G_1563+10*G_1330+7*G_1566+30*G_1565-22*G_1564+I*Pi*G_97+I*Pi*G_96+40*G_350*G_6+4*G_1327-I*Pi*G_40*G_6-I*Pi*G_39*G_6+G_59*G_14+7*G_1567+I*Pi*G_59*G_3-3*G_39*G_59+G_59*G_15-3*G_47*G_59-4*G_251*G_6-4*G_250*G_6-3*G_48*G_59+16*G_1452+16*G_1453+I*Pi*G_59*G_4-8*G_1427+6*G_395*G_6-8*G_1426+6*G_394*G_6+6*G_392*G_6+6*G_391*G_6-4*G_352*G_6-4*G_1586-4*G_1585-52*G_1584+40*G_1583+40*G_1582-4*G_351*G_6+16*G_1422+32*G_1423+16*G_1449+16*I*Pi*G_383+16*G_1421+2*G_133*G_6+2*G_134*G_6+16*G_1450-24*G_1451+4*G_756+96*G_1417-64*G_1418-64*G_1419+96*G_1420-4*G_1593-4*G_1592-52*G_1591+40*G_1590+4*G_755+40*G_1589-64*G_1415-64*G_1416+4*G_1600+4*G_1599-24*G_1598-16*G_1597-16*G_1596-4*G_131*G_6-4*G_130*G_6-3*G_1608-3*G_1607+2*G_98*G_6+10*G_1606-3*G_1605-3*G_1604+10*G_1603-3*G_40*G_59-2*G_16*G_59+32*G_249*G_6+32*G_316*G_6+32*G_309*G_6+32*G_256*G_6-G_127*G_6-G_126*G_6+4*G_1444-G_120*G_6-4*G_59*G_36-4*G_59*G_35-G_119*G_6-16*G_6*G_248-4*G_1410-4*G_59*G_44-4*G_59*G_43-16*G_6*G_255-16*G_6*G_247-16*G_6*G_254+4*G_116*G_6-4*G_1649-4*G_1648-72*G_1647+40*G_1646+4*G_117*G_6+40*G_1645-16*G_6*G_308-16*G_6*G_314-16*G_6*G_315-16*G_6*G_307+10*G_6*G_289-6*G_1497-6*G_1498+24*G_1442+4*G_1443+4*G_124*G_6+10*G_6*G_229+4*G_123*G_6-72*G_1408-4*G_1409-4*G_6*G_125-24*G_6*G_290+4*G_6*G_321+4*G_6*G_322+4*G_6*G_262-16*G_1441-32*G_376*G_6-4*G_6*G_118-I*Pi*G_6*G_14-4*I*Pi*G_51*G_6-I*Pi*G_6*G_15+4*G_6*G_261-G_97*G_6-64*G_1654-16*G_1440-16*G_887-16*G_888+16*G_889+4*G_890+4*G_898-8*G_901-8*G_902+16*G_903-8*G_908+6*G_909+6*G_910-8*G_911-16*G_870-8*G_871-8*G_872+96*G_1656+96*G_1659-64*G_1658-64*G_1657+4*G_846+4*G_847+4*G_850-3*G_851-3*G_852+4*G_853-3*G_854-3*G_855+16*G_868+16*G_869+16*G_1660-4*G_843-4*G_844-8*G_845+16*G_1661-32*G_369*G_6-4*G_840-16*G_6*G_349-16*G_6*G_348+16*G_836+16*G_837-16*G_838-4*G_839+16*G_829+16*G_830-16*G_831-4*G_832-4*G_833+32*G_1662-8*G_1666-8*G_1665+40*G_1407-3*G_1491-16*G_53*G_59-24*G_1325+2*G_5*G_417-6*G_1488+6*G_1489+4*G_1326-3*G_1490-6*G_1487+8*G_323*G_6+8*G_263*G_6+pow(Pi,2)*G_16+40*G_1406-4*G_1682-72*G_1681+40*G_1680+40*G_1679-G_3*G_417-G_4*G_417-4*G_1683-24*G_1454-64*G_1692-64*G_1691+96*G_1690-64*G_1689+96*G_1693-16*G_1323-16*G_1324+16*G_6*G_374+16*G_6*G_375-48*G_6*G_383+4*G_59*G_52+16*G_1694+4*G_59*G_51+16*G_6*G_367+16*G_6*G_368+32*G_1696+16*G_1695+12*G_45*G_59+12*G_37*G_59-8*G_1699-24*G_6*G_230-8*G_1700+10*G_6*G_288+10*G_6*G_228+6*G_55*G_59+4*G_897+6*G_56*G_59+16*G_896+16*I*Pi*G_376+12*I*Pi*G_230+4*G_1717+4*G_1716+24*G_1715-16*G_1714-16*G_1713+(12*G_37+6*G_56-4*G_43-4*G_35+12*G_45+6*G_55-G_4*G_6+2*G_6*G_5+4*G_52+4*G_51-4*G_36-16*G_53-2*I*Pi*G_5-4*G_44-3*G_47+G_14-G_6*G_3+G_15-3*G_40+I*Pi*G_3-3*G_48-3*G_39-2*G_16+I*Pi*G_4)*L_t*L_z-3*G_1481-16*G_895-2*pow(Pi,2)*G_53-16*G_894+16*G_1723+16*G_1722+16*G_1726+16*G_1725-24*G_1724-24*G_1727-pow(Pi,2)*G_5*G_6+8*G_1729+8*G_1728+4*G_891+6*G_1479-3*G_1480+8*G_1732+8*G_1731+4*G_370*G_6-16*I*Pi*G_249-16*I*Pi*G_256-16*I*Pi*G_374-2*I*Pi*G_59*G_5+8*G_1943+12*G_2049+12*G_2050+8*G_1942-8*I*Pi*G_352-52*G_1318-4*G_1319-4*G_1320+6*G_1752-3*G_1754-3*G_1753+40*G_1317+2*G_231*G_6+4*G_378*G_6+6*G_2043-32*G_1939+6*G_912+4*G_371*G_6-16*G_1938+6*G_2042-12*G_2031-3*G_1763+6*G_1762-6*G_1761-6*G_1760+2*G_232*G_6-16*G_1937-12*G_2041+12*G_2039+40*G_1316-96*G_1936+12*G_2040-4*G_310*G_6-4*G_311*G_6-4*G_257*G_6-8*I*Pi*G_263+16*I*Pi*G_255+16*I*Pi*G_254-4*I*Pi*G_262-4*I*Pi*G_261+16*I*Pi*G_247+16*I*Pi*G_248-6*G_1770+40*G_1310+2*G_291*G_6+4*G_1925+4*G_1926-40*G_1923+72*G_1924-40*G_1922+2*pow(Pi,2)*G_55+2*pow(Pi,2)*G_56+2*G_292*G_6-6*G_1771-8*G_1393-4*I*Pi*G_52*G_6-8*G_1392-2*pow(Pi,2)*G_52-pow(Pi,2)*G_45-pow(Pi,2)*G_37+2*I*Pi*G_55*G_6+2*I*Pi*G_56*G_6-10*I*Pi*G_229+4*I*Pi*G_125-16*I*Pi*G_350-3*I*Pi*G_271-4*I*Pi*G_124-3*I*Pi*G_275-3*I*Pi*G_331-3*I*Pi*G_332+4*I*Pi*G_118-3*I*Pi*G_335-8*I*Pi*G_323-3*I*Pi*G_272-3*I*Pi*G_274-3*I*Pi*G_334-128*G_2007-2*G_659-2*G_660+16*G_2006-48*G_2004+16*G_2005+32*G_2000-48*G_2001+32*G_2002+32*G_2003-2*pow(Pi,2)*G_51+32*G_1999+numeric(1,2)*pow(Pi,2)*G_6*G_4+numeric(1,2)*pow(Pi,2)*G_6*G_3+I*numeric(-1,6)*pow(Pi,3)*G_3+I*numeric(-1,6)*pow(Pi,3)*G_4+4*G_657+64*G_1992-32*G_1991+16*G_1388+32*G_1389-32*G_1990+16*G_1387+4*G_656+96*G_1386+(numeric(1,6)*G_3+numeric(-1,3)*G_5+numeric(1,6)*G_4)*pow(L_z,3)+(numeric(1,6)*G_3+numeric(-1,3)*G_5+numeric(1,6)*G_4)*pow(L_t,3)+(-8*G_381-16*G_368-16*G_367-I*Pi*G_6*G_3-I*Pi*G_6*G_4+I*Pi*G_15+24*G_290-2*G_291-2*G_292-10*G_288-10*G_289+4*G_352+4*G_351-40*G_350+3*G_275+3*G_274-2*I*Pi*G_16+16*G_349+16*G_348+3*G_271-4*G_265-4*G_264-4*G_262-8*G_263-6*G_394-6*G_395-4*G_261-6*G_392-6*G_391+4*G_258+numeric(-1,2)*pow(Pi,2)*G_4+numeric(-1,2)*pow(Pi,2)*G_3+4*G_257-32*G_256+3*G_335+16*G_255+3*G_334+16*G_254+3*G_332+4*G_251+3*G_331+4*G_250-32*G_249+16*G_248+16*G_247+G_96-2*G_98+G_97+3*G_47*G_6+4*G_36*G_6+4*G_35*G_6-12*G_45*G_6-12*G_37*G_6-4*G_116-4*G_117+4*G_118+4*I*Pi*G_37+4*I*Pi*G_45-4*I*Pi*G_44-4*I*Pi*G_36-4*I*Pi*G_43+G_120+G_119-6*G_55*G_6-6*G_56*G_6+I*Pi*G_48+I*Pi*G_39+I*Pi*G_47-4*I*Pi*G_35-4*G_325-4*G_324+4*G_125-4*G_124-4*G_123+I*Pi*G_14+I*Pi*G_40+G_126-2*I*Pi*G_56-2*I*Pi*G_55-2*G_232-2*G_231+G_127-2*G_134-8*G_323-2*G_133+4*G_131+4*G_130-4*G_321-4*G_322-32*G_316+4*G_317+4*G_318+16*G_315+24*G_230-4*G_378-4*G_377+32*G_376-10*G_229-10*G_228+16*G_314-G_6*G_14-16*G_375+pow(Pi,2)*G_5+2*G_6*G_16-16*G_374+4*G_310+4*G_311-4*G_371+2*I*Pi*G_5*G_6-32*G_309+4*I*Pi*G_51+4*I*Pi*G_52-4*G_370+16*G_308+32*G_369+16*G_307-4*G_6*G_52-4*G_6*G_51+G_4*G_59-2*G_5*G_59+16*G_53*G_6+3*G_48*G_6+3*G_40*G_6+3*G_39*G_6+4*G_43*G_6+4*G_44*G_6-8*G_382+48*G_383+3*G_272-G_6*G_15+G_59*G_3)*L_t-64*G_1384-64*G_1385+4*I*Pi*G_324+4*I*Pi*G_325+4*I*Pi*G_333+4*I*Pi*G_270+16*I*Pi*G_348+96*G_1383+(-8*G_381-16*G_368-16*G_367-I*Pi*G_6*G_3-I*Pi*G_6*G_4+I*Pi*G_15+24*G_290-2*G_291-2*G_292-10*G_288-10*G_289+4*G_352+4*G_351-40*G_350+3*G_275+3*G_274-2*I*Pi*G_16+16*G_349+16*G_348+3*G_271-4*G_265-4*G_264-4*G_262-8*G_263-6*G_394-6*G_395-4*G_261-6*G_392-6*G_391+4*G_258+numeric(-1,2)*pow(Pi,2)*G_4+numeric(-1,2)*pow(Pi,2)*G_3+4*G_257-32*G_256+3*G_335+16*G_255+3*G_334+16*G_254+3*G_332+4*G_251+3*G_331+4*G_250-32*G_249+16*G_248+16*G_247+G_96-2*G_98+G_97+3*G_47*G_6+4*G_36*G_6+4*G_35*G_6-12*G_45*G_6-12*G_37*G_6-4*G_116-4*G_117+4*G_118+4*I*Pi*G_37+4*I*Pi*G_45-4*I*Pi*G_44-4*I*Pi*G_36-4*I*Pi*G_43+G_120+G_119-6*G_55*G_6-6*G_56*G_6+I*Pi*G_48+I*Pi*G_39+I*Pi*G_47-4*I*Pi*G_35-4*G_325-4*G_324+4*G_125-4*G_124-4*G_123+I*Pi*G_14+I*Pi*G_40+G_126-2*I*Pi*G_56-2*I*Pi*G_55-2*G_232-2*G_231+G_127-2*G_134-8*G_323-2*G_133+4*G_131+4*G_130-4*G_321-4*G_322-32*G_316+4*G_317+4*G_318+16*G_315+24*G_230-4*G_378-4*G_377+32*G_376-10*G_229-10*G_228+16*G_314-G_6*G_14-16*G_375+pow(Pi,2)*G_5+2*G_6*G_16-16*G_374+4*G_310+4*G_311-4*G_371+2*I*Pi*G_5*G_6-32*G_309+4*I*Pi*G_51+4*I*Pi*G_52-4*G_370+16*G_308+32*G_369+16*G_307-4*G_6*G_52-4*G_6*G_51+G_4*G_59-2*G_5*G_59+16*G_53*G_6+3*G_48*G_6+3*G_40*G_6+3*G_39*G_6+4*G_43*G_6+4*G_44*G_6-8*G_382+48*G_383+3*G_272-G_6*G_15+G_59*G_3)*L_z+numeric(16,3)*zeta_3*G_5+(-G_5+numeric(1,2)*G_4+numeric(1,2)*G_3)*L_t*pow(L_z,2)+(-G_5+numeric(1,2)*G_4+numeric(1,2)*G_3)*pow(L_t,2)*L_z-4*I*Pi*G_318+4*I*Pi*G_264+4*I*Pi*G_265-64*G_1381-64*G_1382+6*G_1881+6*G_1880+G_653-20*G_1879+6*G_1878+G_652+6*G_1877+4*G_651-20*G_1876-4*G_650+7*G_1294+30*G_1292+7*G_1293+48*G_1871-4*G_649+16*G_1870-22*G_1291-3*G_335*G_6+16*G_1869+8*G_1976+8*G_1977-22*G_1290-32*G_1973-16*G_1972-3*G_334*G_6+I*Pi*G_127+I*Pi*G_126-16*G_1971+64*G_1969-96*G_1970+64*G_1968+4*G_1866+4*G_1865+4*G_265*G_6+4*G_264*G_6-96*G_1967+64*G_1965+88*G_1864+8*G_1455+8*G_1456+64*G_1966-64*G_1863-64*G_1862+4*I*Pi*G_378+4*I*Pi*G_330-4*I*Pi*G_251-4*I*Pi*G_317+G_645+G_646+4*G_1960+72*G_1958+4*G_1959-40*G_1957+40*G_1836-40*G_1956-4*G_258*G_6+40*G_1837-4*G_1376-14*G_1840-14*G_1839-52*G_1838-16*I*Pi*G_367-16*I*Pi*G_375-4*I*Pi*G_250+4*I*Pi*G_273+4*I*Pi*G_371+4*I*Pi*G_370+4*I*Pi*G_377+(-I*Pi*G_5+numeric(-3,2)*G_40+I*numeric(1,2)*Pi*G_3+numeric(-3,2)*G_39+2*G_52-2*G_36-2*G_35+6*G_37+2*G_51-G_16+3*G_56+G_6*G_5+numeric(-3,2)*G_48+3*G_55-8*G_53+numeric(-1,2)*G_6*G_3+numeric(1,2)*G_14+numeric(-1,2)*G_4*G_6-2*G_44+I*numeric(1,2)*Pi*G_4+6*G_45-2*G_43+numeric(1,2)*G_15+numeric(-3,2)*G_47)*pow(L_z,2)+(-I*Pi*G_5+numeric(-3,2)*G_40+I*numeric(1,2)*Pi*G_3+numeric(-3,2)*G_39+2*G_52-2*G_36-2*G_35+6*G_37+2*G_51-G_16+3*G_56+G_6*G_5+numeric(-3,2)*G_48+3*G_55-8*G_53+numeric(-1,2)*G_6*G_3+numeric(1,2)*G_14+numeric(-1,2)*G_4*G_6-2*G_44+I*numeric(1,2)*Pi*G_4+6*G_45-2*G_43+numeric(1,2)*G_15+numeric(-3,2)*G_47)*pow(L_t,2)-72*G_1374-4*G_1375+I*numeric(1,3)*pow(Pi,3)*G_5+40*G_1373-pow(Pi,2)*G_47-pow(Pi,2)*G_48-pow(Pi,2)*G_39-pow(Pi,2)*G_40+4*I*Pi*G_130+4*G_644-4*G_643-4*G_642-64*G_1856-64*G_1855-4*I*Pi*G_322-4*I*Pi*G_321+16*I*Pi*G_307+16*I*Pi*G_315+16*I*Pi*G_314+16*I*Pi*G_308-10*I*Pi*G_288-10*I*Pi*G_228-10*I*Pi*G_289-16*I*Pi*G_316-16*I*Pi*G_309-16*I*Pi*G_368-4*I*Pi*G_310-4*I*Pi*G_311-4*I*Pi*G_257-4*I*Pi*G_258+4*I*Pi*G_231+4*I*Pi*G_232+4*I*Pi*G_131+4*I*Pi*G_291+4*I*Pi*G_292-8*I*Pi*G_382-8*I*Pi*G_381+16*I*Pi*G_349-2*I*Pi*G_98-4*I*Pi*G_123-4*I*Pi*G_117+16*I*Pi*G_369-4*I*Pi*G_116+12*I*Pi*G_290+4*G_1858+88*G_1857+40*G_1372+G_624+4*G_1859-2*G_625+numeric(-1,2)*pow(Pi,2)*G_14+numeric(-1,2)*pow(Pi,2)*G_15+G_623+numeric(-8,3)*zeta_3*G_3+numeric(-8,3)*zeta_3*G_4+8*G_1458+8*G_1459+64*G_1931+2*I*Pi*G_6*G_16+6*G_2033-52*G_1311-4*G_1312-4*G_1313+64*G_1932+2*pow(Pi,2)*G_36+2*pow(Pi,2)*G_35+2*pow(Pi,2)*G_43+2*pow(Pi,2)*G_44+4*G_324*G_6+4*G_325*G_6-96*G_1933+64*G_1934+8*G_6*G_381+8*G_6*G_382-3*G_1764+64*G_1935+4*G_377*G_6-4*G_317*G_6-4*G_318*G_6-64*G_1688+6*I*Pi*G_391+6*I*Pi*G_392+6*I*Pi*G_394+6*I*Pi*G_395-8*I*Pi*G_390-8*I*Pi*G_393-2*I*Pi*G_134-2*I*Pi*G_133-G_96*G_6+6*G_913-64*G_1655-8*I*Pi*G_351-3*G_271*G_6-3*G_272*G_6-3*G_274*G_6-3*G_331*G_6-3*G_275*G_6-3*G_332*G_6;
    ex J_21_0 = 0;
    ex J_21_1 = 0;
    ex J_21_2 = 2*G_14+8*G_53-4*G_52-4*G_51-4*G_16+2*G_15;
    ex J_21_3 = 8*G_381+16*G_368+16*G_367+2*I*Pi*G_15+4*G_352+4*G_351+24*G_350-16*G_349-16*G_348+8*G_393+8*G_390+6*G_96-4*G_98+6*G_97-4*G_101-4*G_100-8*G_116-8*G_117+12*G_118+4*G_55*G_6+4*G_56*G_6-2*I*Pi*G_20-2*I*Pi*G_19+12*G_125-8*G_124-8*G_123+4*G_134+4*G_133+8*G_132-4*G_140-4*I*Pi*G_51-4*I*Pi*G_52-4*G_143-24*G_376+4*I*Pi*G_56+4*I*Pi*G_55-2*G_6*G_19-2*G_6*G_14+16*G_375-2*G_6*G_20+8*G_6*G_16+16*G_374+2*I*Pi*G_14-24*G_369+(2*G_20-4*G_51+16*G_53-4*G_52-8*G_16+2*G_19+2*G_15-4*G_55+2*G_14-4*G_56)*L_t+(2*G_20-4*G_51+16*G_53-4*G_52-8*G_16+2*G_19+2*G_15-4*G_55+2*G_14-4*G_56)*L_z+4*G_6*G_52+4*G_6*G_51-16*G_53*G_6+8*G_382-48*G_383-2*G_6*G_15;
    ex J_21_4 = -12*G_2032-20*G_810-20*G_811+36*G_812+2*G_813+2*G_814+16*I*Pi*G_367+16*I*Pi*G_375-8*G_786-16*G_787+4*G_792+4*G_795-8*G_785+2*I*Pi*G_6*G_20+2*I*Pi*G_6*G_19+32*G_772-48*G_773+32*G_778+32*G_779-48*G_780+32*G_771-12*I*Pi*G_391-12*I*Pi*G_392-12*I*Pi*G_394-12*I*Pi*G_395-8*I*Pi*G_140-8*I*Pi*G_143-20*G_752-20*G_753+36*G_754+8*I*Pi*G_125-48*G_350*G_6+2*G_59*G_14+6*G_59*G_19+2*G_59*G_15+6*G_144*G_6-12*G_395*G_6-12*G_394*G_6-12*G_392*G_6-12*G_391*G_6-8*G_385*G_6+8*G_352*G_6-8*G_384*G_6+8*G_351*G_6-8*G_133*G_6-8*G_134*G_6+2*G_756+2*G_755+4*I*Pi*G_51*G_6+8*G_98*G_6+6*G_59*G_20-16*G_16*G_59+2*G_127*G_6+2*G_126*G_6+2*G_120*G_6+2*G_100*G_6+2*G_119*G_6+2*G_101*G_6+8*G_116*G_6+8*G_117*G_6+8*G_124*G_6+8*G_123*G_6-16*G_6*G_125+32*G_376*G_6-16*G_6*G_118-6*G_97*G_6+8*G_889-4*G_890-4*G_898-16*G_903-8*G_904-8*G_905+8*G_908-12*G_909-12*G_910+8*G_911-24*G_870+12*G_871+12*G_872-16*G_132*G_6+4*G_850+4*G_853-8*G_843-8*G_844-16*G_845+32*G_369*G_6+6*I*Pi*G_145+16*I*Pi*G_352+6*I*Pi*G_97+6*I*Pi*G_144+6*I*Pi*G_142+6*I*Pi*G_96+8*I*Pi*G_118+2*I*Pi*G_119+2*I*Pi*G_120-6*I*Pi*G_100-6*I*Pi*G_101+16*I*Pi*G_390+16*I*Pi*G_393+2*I*Pi*G_127+2*I*Pi*G_126+16*I*Pi*G_374-4*I*Pi*G_371-4*I*Pi*G_370-4*I*Pi*G_377-4*I*Pi*G_378+8*I*Pi*G_382+8*I*Pi*G_381+16*I*Pi*G_351-8*I*Pi*G_117-16*I*Pi*G_376+6*I*Pi*G_141+16*G_6*G_349+16*G_6*G_348+32*G_836+32*G_837-48*G_838+32*G_829+32*G_830-48*G_831+32*G_53*G_59-2*pow(Pi,2)*G_16+12*G_669-16*G_6*G_374-16*G_6*G_375+96*G_6*G_383-4*G_59*G_52-4*G_59*G_51-16*G_6*G_367-16*G_6*G_368-2*I*Pi*G_6*G_14-4*I*Pi*G_55*G_6-4*I*Pi*G_56*G_6+4*I*Pi*G_52*G_6-2*I*Pi*G_6*G_15+12*G_668-20*G_667-12*G_55*G_59-4*G_897-12*G_56*G_59+8*G_896-16*I*Pi*G_369-16*I*Pi*G_348+4*pow(Pi,2)*G_53+12*G_666-4*G_891+12*G_665-4*G_370*G_6+16*I*Pi*G_368-8*G_1943-24*G_2049-24*G_2050-8*G_1942-20*G_664-4*G_378*G_6-12*G_2043+32*G_1939-12*G_912-12*G_984-4*G_371*G_6+16*G_1938+6*G_985+6*G_986-12*G_2042+24*G_2031+12*G_974+12*G_977+16*G_1937+24*G_2041-24*G_2039+6*G_956+96*G_1936-24*G_2040-4*G_1925-4*G_1926+40*G_1923-72*G_1924+40*G_1922+2*pow(Pi,2)*G_20-4*pow(Pi,2)*G_55-4*pow(Pi,2)*G_56+2*pow(Pi,2)*G_19-16*G_2011+2*pow(Pi,2)*G_52-16*G_2010+224*G_2007-4*G_659-4*G_660-16*G_2006+48*G_2004-16*G_2005+8*G_658-32*G_2000+48*G_2001-32*G_2002-32*G_2003+2*pow(Pi,2)*G_51-32*G_1999-8*G_1993-8*G_1994+8*G_657-48*G_1992+32*G_1991+32*G_1990+8*G_656+12*G_1004+12*G_1007-8*I*Pi*G_116-12*G_1881-12*G_1880-8*I*Pi*G_124+4*G_653+40*G_1879+6*G_142*G_6-12*G_1878+4*G_652-12*G_1877+28*G_651-8*G_1873+6*G_141*G_6+40*G_1876-24*G_650-8*G_1872-48*G_1871-24*G_649-16*G_1870-16*G_1869-8*G_1976-8*G_1977+32*G_1973+16*G_1972+16*G_1971-64*G_1969+96*G_1970-64*G_1968-4*G_1866-4*G_1865+96*G_1967-64*G_1965-88*G_1864-64*G_1966+64*G_1863+64*G_1862+4*G_645+4*G_646-4*G_1960-72*G_1958-4*G_1959+40*G_1957-40*G_1836+40*G_1956-40*G_1837+28*G_1840+28*G_1839+24*G_1838-pow(Pi,2)*G_14-pow(Pi,2)*G_15-16*I*Pi*G_349-8*I*Pi*G_123+28*G_644-24*G_643-24*G_642+64*G_1856+64*G_1855-4*G_1858-88*G_1857-12*G_627+14*G_624-4*G_1859-4*G_625-12*G_626+14*G_623+(2*G_14+32*G_53-4*G_52-12*G_56+2*G_15-4*G_51+6*G_19-16*G_16-12*G_55+6*G_20)*L_t*L_z+(8*G_381+16*G_368+16*G_367+2*I*Pi*G_15-8*G_352-8*G_351+48*G_350-16*G_349-16*G_348+12*G_394+12*G_395+12*G_392+12*G_391+6*G_96-8*G_98+6*G_97-2*G_101-2*G_100-8*G_116-8*G_117+16*G_118-2*G_120-2*G_119+12*G_55*G_6+12*G_56*G_6-2*I*Pi*G_20-2*I*Pi*G_19+16*G_125-8*G_124-8*G_123-2*G_126-2*G_127+8*G_134+8*G_133+16*G_132-4*I*Pi*G_51-4*I*Pi*G_52-6*G_142-6*G_141-6*G_145-6*G_144+4*G_378+4*G_377-32*G_376+4*I*Pi*G_56+4*I*Pi*G_55-6*G_6*G_19-2*G_6*G_14+16*G_375-6*G_6*G_20+16*G_6*G_16+16*G_374+4*G_371+2*I*Pi*G_14+4*G_370-32*G_369+4*G_6*G_52+4*G_6*G_51-32*G_53*G_6+8*G_382-96*G_383+8*G_384+8*G_385-2*G_6*G_15)*L_t+(8*G_381+16*G_368+16*G_367+2*I*Pi*G_15-8*G_352-8*G_351+48*G_350-16*G_349-16*G_348+12*G_394+12*G_395+12*G_392+12*G_391+6*G_96-8*G_98+6*G_97-2*G_101-2*G_100-8*G_116-8*G_117+16*G_118-2*G_120-2*G_119+12*G_55*G_6+12*G_56*G_6-2*I*Pi*G_20-2*I*Pi*G_19+16*G_125-8*G_124-8*G_123-2*G_126-2*G_127+8*G_134+8*G_133+16*G_132-4*I*Pi*G_51-4*I*Pi*G_52-6*G_142-6*G_141-6*G_145-6*G_144+4*G_378+4*G_377-32*G_376+4*I*Pi*G_56+4*I*Pi*G_55-6*G_6*G_19-2*G_6*G_14+16*G_375-6*G_6*G_20+16*G_6*G_16+16*G_374+4*G_371+2*I*Pi*G_14+4*G_370-32*G_369+4*G_6*G_52+4*G_6*G_51-32*G_53*G_6+8*G_382-96*G_383+8*G_384+8*G_385-2*G_6*G_15)*L_z+(3*G_19-2*G_51+3*G_20-2*G_52-6*G_56-6*G_55+G_15+G_14+16*G_53-8*G_16)*pow(L_z,2)+(3*G_19-2*G_51+3*G_20-2*G_52-6*G_56-6*G_55+G_15+G_14+16*G_53-8*G_16)*pow(L_t,2)-64*G_1931-12*G_2033-64*G_1932+96*G_1933-64*G_1934-8*G_6*G_381-8*G_6*G_382-64*G_1935-4*G_377*G_6-12*G_954+6*G_955-8*I*Pi*G_384-8*I*Pi*G_385-6*G_96*G_6-12*G_913+6*G_145*G_6;
    ex J_22_0 = 0;
    ex J_22_1 = 0;
    ex J_22_2 = 0;
    ex J_22_3 = I*Pi*G_20+I*Pi*G_19-2*G_352-2*G_351+2*I*Pi*G_51+2*I*Pi*G_52+2*G_349+2*G_348-4*G_393-4*G_390-2*G_96-2*G_97+2*G_101+2*G_100-2*G_118-2*G_55*G_6-2*G_56*G_6-2*G_125-2*I*Pi*G_56-2*I*Pi*G_55-2*G_134-2*G_133+2*G_131+2*G_130+2*G_140+2*G_143+4*G_376+G_6*G_19-G_6*G_14+G_6*G_20-I*Pi*G_14-I*Pi*G_15+4*G_369+(G_14-2*G_51+G_15+2*G_56-G_19+2*G_55-G_20-2*G_52)*L_t+(G_14-2*G_51+G_15+2*G_56-G_19+2*G_55-G_20-2*G_52)*L_z+2*G_6*G_52+2*G_6*G_51-G_6*G_15;
    ex J_22_4 = 4*G_2032+4*G_810+4*G_811-4*G_812-2*G_813-2*G_814-4*G_792-4*G_795+8*G_773+8*G_780+4*G_752+4*G_753-4*G_754+2*G_59*G_14-2*G_59*G_19+2*G_59*G_15-2*G_144*G_6+4*G_395*G_6+4*G_394*G_6+4*G_392*G_6+4*G_391*G_6+4*G_385*G_6-6*G_352*G_6+4*G_384*G_6-6*G_351*G_6+2*G_133*G_6+2*G_134*G_6-2*G_756-2*G_755-2*G_131*G_6-2*G_130*G_6-2*G_59*G_20-2*G_127*G_6-2*G_126*G_6-2*G_120*G_6+G_100*G_6-2*G_119*G_6+G_101*G_6+4*G_116*G_6+4*G_117*G_6+4*G_124*G_6+4*G_123*G_6-G_97*G_6-8*G_887-8*G_888+4*G_889+4*G_890+4*G_898-4*G_901-4*G_902+4*G_904+4*G_905-4*G_908+4*G_909+4*G_910-4*G_911+10*I*Pi*G_349+10*I*Pi*G_348-8*G_871-8*G_872-4*G_850-4*G_853+8*G_868+8*G_869+6*G_6*G_349+6*G_6*G_348+8*G_838+8*G_831-4*G_669-8*G_6*G_374-8*G_6*G_375-4*G_59*G_52-4*G_59*G_51-8*G_6*G_367-8*G_6*G_368-4*G_668+10*G_667+4*G_55*G_59+4*G_897+4*G_56*G_59+4*G_896-8*G_895-8*G_894-4*G_666+4*G_891-4*G_665+5*I*Pi*G_100+5*I*Pi*G_101+4*G_370*G_6+8*G_1943+8*G_2049+8*G_2050+8*G_1942+10*G_664+4*G_378*G_6+4*G_2043+4*G_912+4*G_984+4*G_371*G_6-2*G_985-2*G_986+4*G_2042-8*G_2031-4*G_974-4*G_977-8*G_2041+8*G_2039-2*G_956-16*G_1936+8*G_2040+4*G_1925+4*G_1926-8*G_1923+8*G_1924-8*G_1922+8*G_2011+8*G_2010-8*G_2004-8*G_2001+4*G_1993+4*G_1994-4*G_1991-4*G_1990-4*G_1004-4*G_1007+4*G_1881+4*G_1880-5*I*Pi*G_96-4*G_653-20*G_1879-2*G_142*G_6+4*G_1878-4*G_652+4*G_1877-10*G_651+4*G_1873-2*G_141*G_6-20*G_1876+8*G_650+4*G_1872+8*G_649-4*G_1870-4*G_1869+8*G_1976+8*G_1977-4*I*Pi*G_125-5*I*Pi*G_97+4*I*Pi*G_124-4*I*Pi*G_118-2*I*Pi*G_119-2*I*Pi*G_120-2*I*Pi*G_127-2*I*Pi*G_126+2*I*Pi*G_131+2*I*Pi*G_130+4*I*Pi*G_123+4*I*Pi*G_117+4*I*Pi*G_116-16*G_1970+4*G_1866+4*G_1865-16*G_1967+20*G_1864-8*G_1863-8*G_1862+4*I*Pi*G_378-4*G_645-4*G_646+4*G_1960+8*G_1958+4*G_1959-8*G_1957+16*G_1836-8*G_1956+16*G_1837-16*G_1840-16*G_1839+4*I*Pi*G_371+4*I*Pi*G_370+4*I*Pi*G_377-2*I*Pi*G_141+numeric(8,3)*pow(Pi,2)*G_55+numeric(8,3)*pow(Pi,2)*G_56+(4*G_55+2*G_14+2*G_15-4*G_52-2*G_19+4*G_56-4*G_51-2*G_20)*L_t*L_z-10*G_644-2*I*Pi*G_144-2*I*Pi*G_142+4*I*Pi*G_384+4*I*Pi*G_385+4*I*Pi*G_391+4*I*Pi*G_392+4*I*Pi*G_394+4*I*Pi*G_395-8*I*Pi*G_374-8*I*Pi*G_368-8*I*Pi*G_367-8*I*Pi*G_375-4*I*Pi*G_382-4*I*Pi*G_381-10*I*Pi*G_351+8*I*Pi*G_369+8*I*Pi*G_376+8*G_643+8*G_642-8*G_1856-8*G_1855+4*G_1858+20*G_1857+9*G_627-9*G_624+4*G_1859+9*G_626-9*G_623-2*I*Pi*G_145-10*I*Pi*G_352+(4*G_381+8*G_368+8*G_367+6*G_352+6*G_351-6*G_349-6*G_348-4*G_394-4*G_395-4*G_392-4*G_391+G_96+G_97-G_101-G_100-4*G_116-4*G_117+2*G_120+2*G_119-4*G_55*G_6-4*G_56*G_6-4*G_124-4*G_123+2*G_126+2*G_127-2*G_134-2*G_133+2*G_131+2*G_130+2*G_142+2*G_141+2*G_145+2*G_144-4*G_378-4*G_377+2*G_6*G_19-2*G_6*G_14+8*G_375+2*G_6*G_20+8*G_374-4*G_371-4*G_370+4*G_6*G_52+4*G_6*G_51+4*G_382-4*G_384-4*G_385-2*G_6*G_15)*L_t+(4*G_381+8*G_368+8*G_367+6*G_352+6*G_351-6*G_349-6*G_348-4*G_394-4*G_395-4*G_392-4*G_391+G_96+G_97-G_101-G_100-4*G_116-4*G_117+2*G_120+2*G_119-4*G_55*G_6-4*G_56*G_6-4*G_124-4*G_123+2*G_126+2*G_127-2*G_134-2*G_133+2*G_131+2*G_130+2*G_142+2*G_141+2*G_145+2*G_144-4*G_378-4*G_377+2*G_6*G_19-2*G_6*G_14+8*G_375+2*G_6*G_20+8*G_374-4*G_371-4*G_370+4*G_6*G_52+4*G_6*G_51+4*G_382-4*G_384-4*G_385-2*G_6*G_15)*L_z+numeric(-8,3)*pow(Pi,2)*G_51+numeric(-4,3)*pow(Pi,2)*G_20+numeric(-8,3)*pow(Pi,2)*G_52+numeric(-4,3)*pow(Pi,2)*G_19+numeric(4,3)*pow(Pi,2)*G_14+numeric(4,3)*pow(Pi,2)*G_15+(G_14-2*G_51+G_15+2*G_56-G_19+2*G_55-G_20-2*G_52)*pow(L_z,2)+(G_14-2*G_51+G_15+2*G_56-G_19+2*G_55-G_20-2*G_52)*pow(L_t,2)+4*G_2033-16*G_1933-4*G_6*G_381-4*G_6*G_382+4*G_377*G_6+4*G_954-2*G_955-8*I*Pi*G_390-8*I*Pi*G_393+4*I*Pi*G_140+4*I*Pi*G_143-2*I*Pi*G_134-2*I*Pi*G_133-G_96*G_6+4*G_913-2*G_145*G_6;
    ex J_23_0 = 0;
    ex J_23_1 = 0;
    ex J_23_2 = (G_3-G_8-G_9+G_4)*L_t+(G_3-G_8-G_9+G_4)*L_z+2*G_71-G_6*G_3-G_4*G_6-I*Pi*G_3+G_8*G_6+I*Pi*G_8-G_14-G_15+I*Pi*G_9+G_9*G_6+2*G_66-2*G_45-2*G_37+G_19-I*Pi*G_4+G_20;
    ex J_23_3 = -4*G_501+5*I*Pi*G_20+4*I*Pi*G_35-5*I*Pi*G_14+5*I*Pi*G_19-4*I*Pi*G_37-2*I*Pi*G_40-2*I*Pi*G_39+4*I*Pi*G_36+4*I*Pi*G_71+4*I*Pi*G_66-2*I*Pi*G_73-2*I*Pi*G_72-2*I*Pi*G_68-2*I*Pi*G_67-5*I*Pi*G_15-2*G_480+4*G_479-2*G_449-4*G_290-2*G_291-2*G_292-2*G_448+4*G_288+4*G_289+4*G_447-2*G_352-2*G_351+2*I*Pi*G_51+2*I*Pi*G_52-2*G_59*G_9-2*G_59*G_8-2*G_73*G_6+2*G_349+2*G_348-4*G_273-4*G_472-4*G_469-4*G_270-4*G_393-4*G_390+8*G_256-4*G_333-4*G_330+8*G_249-8*G_96-8*G_97+8*G_101+8*G_100-2*G_47*G_6+4*G_36*G_6+4*G_35*G_6+4*G_116+4*G_117-10*G_118-2*G_120-2*G_119-2*G_55*G_6-2*G_56*G_6-10*G_125+4*G_124+4*G_123-2*G_126-2*I*Pi*G_56-2*I*Pi*G_55-2*G_232-2*G_231-2*G_127-2*G_134-2*G_133+2*G_131+2*G_130+8*G_316+10*G_140-4*G_230-2*G_142-2*G_141-2*G_145-2*G_144+10*G_143+4*G_376+4*G_229+4*G_228+3*G_6*G_19-2*G_481-3*G_6*G_14-2*G_67*G_6-2*G_68*G_6-2*G_72*G_6+3*G_6*G_20+8*G_309-4*I*Pi*G_45+4*I*Pi*G_44-2*I*Pi*G_48+4*I*Pi*G_43-2*I*Pi*G_47+numeric(-4,3)*pow(Pi,2)*G_8+numeric(-4,3)*pow(Pi,2)*G_9+4*G_369-4*G_504+(-2*G_8-2*G_9+2*G_3+2*G_4)*L_t*L_z+numeric(4,3)*pow(Pi,2)*G_4+numeric(4,3)*pow(Pi,2)*G_3+(2*G_47+2*G_73+2*G_48+2*G_9*G_6-4*G_35-4*G_43+2*G_56+2*G_40+2*G_8*G_6+3*G_15-2*G_6*G_3+2*G_55+2*G_39+2*G_67-2*G_51-4*G_36+2*G_72+2*G_68-3*G_20-4*G_44-2*G_52-3*G_19-2*G_4*G_6+3*G_14)*L_t+(2*G_47+2*G_73+2*G_48+2*G_9*G_6-4*G_35-4*G_43+2*G_56+2*G_40+2*G_8*G_6+3*G_15-2*G_6*G_3+2*G_55+2*G_39+2*G_67-2*G_51-4*G_36+2*G_72+2*G_68-3*G_20-4*G_44-2*G_52-3*G_19-2*G_4*G_6+3*G_14)*L_z+(G_3-G_8-G_9+G_4)*pow(L_t,2)+(G_3-G_8-G_9+G_4)*pow(L_z,2)+2*G_6*G_52+2*G_6*G_51+2*G_4*G_59-2*G_48*G_6-2*G_40*G_6-2*G_39*G_6+4*G_43*G_6+4*G_44*G_6-3*G_6*G_15+2*G_59*G_3;
    ex J_23_4 = 4*G_2032+26*G_810+26*G_811-24*G_812-14*G_813-14*G_814+4*G_796+4*G_797+4*G_786+8*G_787-8*G_788-8*G_789-20*G_792+4*G_793+4*G_794-20*G_795+4*G_785-16*G_772+40*G_773+8*G_774+8*G_775-16*G_778-16*G_779+40*G_780+8*G_781+8*G_782+4*G_1335-16*G_771-16*G_1333+4*G_1334-16*G_1309+26*G_752+26*G_753-24*G_754+4*G_1331+4*G_1332+20*G_1563-16*G_1330-12*G_1566-16*G_1565+20*G_1564+4*I*Pi*G_498-8*G_1327+6*G_59*G_14-6*G_59*G_19-12*G_1567+4*I*Pi*G_466+4*I*Pi*G_497+4*I*Pi*G_465+4*G_39*G_59+6*G_59*G_15+16*G_2201+4*G_47*G_59+8*G_251*G_6+8*G_250*G_6+4*G_48*G_59-8*G_2203-6*G_144*G_6+16*G_1427+4*G_395*G_6+16*G_1426+4*G_394*G_6+4*G_392*G_6+4*G_391*G_6+4*G_385*G_6-6*G_352*G_6+8*G_1586+8*G_1585+28*G_1584-16*G_1583-16*G_1582+4*G_384*G_6-6*G_351*G_6+4*G_466*G_6-2*G_481*G_6+4*G_497*G_6+4*G_498*G_6-12*G_2372+4*G_2373+6*G_133*G_6+6*G_134*G_6+8*G_1451-2*G_480*G_6-2*G_448*G_6-2*G_449*G_6-14*G_756+4*G_2374+4*G_465*G_6+4*G_2371-32*G_1417-32*G_1420+8*G_1593+8*G_1592+28*G_1591-16*G_1590-14*G_755-16*G_1589-12*G_2369+4*G_2370+4*G_2365+4*G_2366-8*G_1600-8*G_1599+4*G_1597+4*G_1596-4*zeta_3*G_8-6*G_131*G_6-6*G_130*G_6+4*G_1608+4*G_1607-16*G_1606+4*G_1605+4*G_1604+4*G_447*G_6-16*G_1603+4*G_479*G_6+4*G_40*G_59-6*G_59*G_20-4*zeta_3*G_9-6*G_127*G_6-8*G_2202-6*G_126*G_6-8*G_1444-6*G_120*G_6-8*G_2350-8*G_2351+16*G_2349+3*G_100*G_6-8*G_59*G_36-8*G_59*G_35-6*G_119*G_6-16*G_6*G_248+8*G_1410+3*G_101*G_6-8*G_59*G_44-8*G_59*G_43-16*G_6*G_255+8*G_2343-16*G_6*G_247-16*G_6*G_254+8*G_2344+12*G_116*G_6+4*G_2337+8*G_1649+8*G_1648+16*G_1647-16*G_1646+12*G_117*G_6-16*G_1645-16*G_6*G_308-8*G_2335-16*G_6*G_314+4*G_2336-16*G_6*G_315-16*G_6*G_307+8*G_2456+6*G_6*G_289+8*G_1497+8*G_2455+8*G_1498+8*G_1442-8*G_1443+8*G_2333+8*G_2334+12*G_124*G_6+6*G_6*G_229+12*G_123*G_6+16*G_1408-16*G_2452+8*G_1409-4*G_6*G_290+4*G_6*G_321+4*G_6*G_322+4*G_6*G_262+4*G_1441+4*G_6*G_261-8*G_2325-3*G_97*G_6+4*G_2326+4*G_2327+4*G_1440-8*G_887-8*G_888-4*G_889+4*G_2443+4*G_890+4*G_898-4*G_901-4*G_902+4*G_904+4*G_905+4*G_908+4*G_909+4*G_910+4*G_911-8*I*Pi*G_464-8*I*Pi*G_496+20*I*Pi*G_140+20*I*Pi*G_143+14*I*Pi*G_228+16*I*Pi*G_249+16*I*Pi*G_256-10*I*Pi*G_127-10*I*Pi*G_126+8*I*Pi*G_250-8*I*Pi*G_273+8*I*Pi*G_251+8*I*Pi*G_257+8*I*Pi*G_258+2*I*Pi*G_134+2*I*Pi*G_133-8*I*Pi*G_231-8*I*Pi*G_232-2*I*Pi*G_131+10*I*Pi*G_349+4*I*Pi*G_470-8*I*Pi*G_472-8*I*Pi*G_469-8*I*Pi*G_504-8*I*Pi*G_501+4*I*Pi*G_503+4*I*Pi*G_502+4*I*Pi*G_474+4*I*Pi*G_473+4*I*Pi*G_471+4*I*Pi*G_506+4*I*Pi*G_505+20*I*Pi*G_123+20*I*Pi*G_117-8*I*Pi*G_264-8*I*Pi*G_265+20*I*Pi*G_116-8*I*Pi*G_270+10*I*Pi*G_348-10*I*Pi*G_141-12*I*Pi*G_230-4*G_871-4*G_872-8*G_2441+4*G_2442-32*G_1656-32*G_1659-8*G_846-8*G_847+8*G_2307-20*G_850+4*G_851+4*G_852+8*G_2308-20*G_853+4*G_854+4*G_855+4*G_868+4*G_869-16*G_2304+4*G_843+4*G_844+8*G_845+8*G_840+6*G_6*G_349+6*G_6*G_348-16*G_836-16*G_837+40*G_838+8*G_839-16*G_829-16*G_830+40*G_831+8*G_832+8*G_833+4*G_2294+4*G_2295+16*G_1666+16*G_1665-8*G_2293-16*G_1407+4*G_1491+8*G_1488-8*G_1489-8*G_1326+4*G_1490+8*G_1487+8*G_323*G_6+8*G_263*G_6-16*G_1406+8*G_1682+16*G_1681-16*G_1680-16*G_1679-4*G_3*G_417-4*G_4*G_417-16*G_669+8*G_1683-8*G_2483+8*G_1454-32*G_1690-32*G_1693+8*G_2481+4*G_1323+4*G_1324+8*G_2492-8*G_6*G_374-8*G_6*G_375-4*G_59*G_52-8*G_496*G_6-8*G_464*G_6-4*G_59*G_51-8*G_6*G_367-8*G_6*G_368+16*G_1699-16*G_668+8*G_2491-4*G_6*G_230+16*G_1700+38*G_667+6*G_6*G_288+6*G_6*G_228+4*G_55*G_59+4*G_897+4*G_56*G_59-4*G_896-8*I*Pi*G_324-8*I*Pi*G_325-8*I*Pi*G_333-12*I*Pi*G_290-8*G_1717-8*G_1716+8*G_1715+4*G_1714+4*G_1713+4*G_1481-8*G_895-8*G_894+8*G_1724+8*G_1727+4*G_2485-16*G_666+4*G_891-8*G_1479+4*G_1480-16*G_665+16*G_1730-16*G_1732-16*G_1731+4*G_370*G_6+14*I*Pi*G_289+16*I*Pi*G_316+16*I*Pi*G_309-8*I*Pi*G_330+8*I*Pi*G_310+8*I*Pi*G_311+8*I*Pi*G_317+8*I*Pi*G_318-8*I*Pi*G_291-8*I*Pi*G_292+8*G_1943+8*G_2049+8*G_2050+8*G_1942+4*G_2484+38*G_664+28*G_1318+8*G_1319+8*G_1320-8*G_1752+4*G_1754+4*G_1753-16*G_1317-4*G_231*G_6+4*G_378*G_6+4*G_2043-8*G_999+4*G_912+24*G_984+4*G_371*G_6-12*G_985-12*G_986+4*G_2042-8*G_2031+4*G_1763-8*G_1762+8*G_1761+8*G_1760-20*G_974+4*G_975-4*G_232*G_6+4*G_976-20*G_977+4*G_978+4*G_979-8*G_969+4*G_970+4*G_971-8*G_2041+8*G_2039-12*G_956-16*G_1316-16*G_1936+8*G_2040+8*G_310*G_6+4*G_2475+8*G_311*G_6+8*G_257*G_6+4*I*Pi*G_331+4*I*Pi*G_332+4*I*Pi*G_335+8*I*Pi*G_323+4*I*Pi*G_334+4*I*Pi*G_322+4*I*Pi*G_321-16*I*Pi*G_307-16*I*Pi*G_315-16*I*Pi*G_314-16*I*Pi*G_308+14*I*Pi*G_288+8*G_1770-16*G_1310-4*G_291*G_6+4*G_1925+4*G_1926-8*G_1923+8*G_1924-8*G_1922-4*G_292*G_6+8*G_1771+16*G_1393+16*G_1392+8*G_2011+8*G_2010+8*G_659+8*G_660-8*G_2004+4*G_2226+4*G_2225-8*G_2001-12*G_2221+4*G_2222+4*G_2223-12*G_2224+4*G_2218+4*G_2217+4*G_1993+4*G_1994+I*numeric(5,6)*pow(Pi,3)*G_3+I*numeric(5,6)*pow(Pi,3)*G_4+numeric(-1,2)*pow(Pi,2)*G_6*G_4+numeric(-1,2)*pow(Pi,2)*G_6*G_3-8*G_657-4*G_1991-4*G_1990+4*G_1008+4*G_1009-8*G_656-20*G_1004+4*G_1005+4*G_1006-20*G_1007+4*G_1000+4*G_1001-32*G_1386-32*G_1383+4*G_1881+4*G_1880-16*G_653-20*G_1879-6*G_142*G_6+4*G_1878-16*G_652+4*G_1877-38*G_651+4*G_1873-6*G_141*G_6-20*G_1876+32*G_650+4*G_1872-12*G_1294-16*G_1292-12*G_1293+32*G_649-4*G_1870+20*G_1291+4*G_335*G_6+14*I*Pi*G_229-20*I*Pi*G_125-10*I*Pi*G_145-19*I*Pi*G_97+4*I*Pi*G_271-10*I*Pi*G_144-10*I*Pi*G_142-19*I*Pi*G_96+20*I*Pi*G_124+4*I*Pi*G_275-20*I*Pi*G_118-10*I*Pi*G_119+4*I*Pi*G_272+4*I*Pi*G_274-10*I*Pi*G_120+8*I*Pi*G_263-6*I*Pi*G_480+12*I*Pi*G_447+12*I*Pi*G_479-6*I*Pi*G_448-16*I*Pi*G_255-16*I*Pi*G_254+4*I*Pi*G_262+4*I*Pi*G_261+19*I*Pi*G_100+19*I*Pi*G_101-16*I*Pi*G_247-16*I*Pi*G_248-6*I*Pi*G_449-6*I*Pi*G_481-4*G_1869+8*G_1976+8*G_1977+20*G_1290+4*G_334*G_6-16*G_1970+4*G_1866+4*G_1865-8*G_265*G_6-8*G_264*G_6-16*G_1967+20*G_1864-8*G_1863-8*G_1862+4*I*Pi*G_378-16*G_645-16*G_646+4*G_1960+8*G_1958+4*G_1959-8*G_1957+16*G_1836-8*G_1956+8*G_258*G_6+16*G_1837+8*G_1376-16*G_1840-16*G_1839+4*I*Pi*G_371+4*I*Pi*G_370+4*I*Pi*G_377+16*G_1374+8*G_1375+numeric(1,2)*pow(Pi,2)*G_9*G_6+numeric(1,2)*pow(Pi,2)*G_8*G_6+I*numeric(-5,6)*pow(Pi,3)*G_8+I*numeric(-5,6)*pow(Pi,3)*G_9-16*G_1373+numeric(8,3)*pow(Pi,2)*G_67+numeric(8,3)*pow(Pi,2)*G_68+numeric(8,3)*pow(Pi,2)*G_72+numeric(8,3)*pow(Pi,2)*G_73+numeric(-13,3)*pow(Pi,2)*G_71+numeric(-13,3)*pow(Pi,2)*G_66+numeric(8,3)*pow(Pi,2)*G_55+numeric(8,3)*pow(Pi,2)*G_56-38*G_644+4*I*Pi*G_384+4*I*Pi*G_385+4*I*Pi*G_391+4*I*Pi*G_392+4*I*Pi*G_394+4*I*Pi*G_395-8*I*Pi*G_374-8*I*Pi*G_368-8*I*Pi*G_367-8*I*Pi*G_375-4*I*Pi*G_382-4*I*Pi*G_381-2*I*Pi*G_130-10*I*Pi*G_351+8*I*Pi*G_369+8*I*Pi*G_376+32*G_643+32*G_642-8*G_1856-8*G_1855+4*G_1858+20*G_1857-16*G_1372+31*G_627-31*G_624+4*G_1859+31*G_626-31*G_623-10*I*Pi*G_352+16*G_1457-16*G_1458-16*G_1459+numeric(-8,3)*pow(Pi,2)*G_51+numeric(-8,3)*pow(Pi,2)*G_52+(-6*G_20+4*G_67+4*G_47+4*G_68+4*G_40+6*G_15+4*G_73+6*G_14+4*G_8*G_6-4*G_52+4*G_9*G_6+4*G_72-8*G_44+4*G_56-4*G_51+4*G_55-8*G_36-4*G_4*G_6+4*G_48-4*G_6*G_3-6*G_19-8*G_43-8*G_35+4*G_39)*L_t*L_z+numeric(8,3)*pow(Pi,2)*G_47+numeric(-37,6)*pow(Pi,2)*G_20+numeric(8,3)*pow(Pi,2)*G_48+numeric(8,3)*pow(Pi,2)*G_39+numeric(-37,6)*pow(Pi,2)*G_19+numeric(13,3)*pow(Pi,2)*G_45+numeric(13,3)*pow(Pi,2)*G_37+numeric(8,3)*pow(Pi,2)*G_40+numeric(37,6)*pow(Pi,2)*G_14+numeric(37,6)*pow(Pi,2)*G_15+numeric(-16,3)*pow(Pi,2)*G_36+numeric(-16,3)*pow(Pi,2)*G_35+numeric(-16,3)*pow(Pi,2)*G_43+numeric(-16,3)*pow(Pi,2)*G_44+(-2*G_8-2*G_9+2*G_3+2*G_4)*L_t*pow(L_z,2)+(-2*G_8-2*G_9+2*G_3+2*G_4)*pow(L_t,2)*L_z+(numeric(2,3)*G_4+numeric(-2,3)*G_9+numeric(2,3)*G_3+numeric(-2,3)*G_8)*pow(L_z,3)+(numeric(2,3)*G_4+numeric(-2,3)*G_9+numeric(2,3)*G_3+numeric(-2,3)*G_8)*pow(L_t,3)+(-4*G_465+4*G_381+8*G_368+8*G_367-4*G_498+8*G_496-4*G_497+2*G_480-4*G_479+2*G_449+4*G_290+4*G_291+4*G_292+2*G_448-6*G_288-6*G_289-4*G_447+6*G_352+6*G_351-4*G_59*G_9-4*G_59*G_8-4*G_73*G_6-4*G_275-4*G_274-6*G_349-6*G_348-4*G_473-4*G_474-4*G_271-4*G_471-4*G_470+8*G_265+8*G_264-4*G_262-8*G_263-4*G_394-4*G_395-4*G_261-4*G_392-4*G_391-8*G_258-8*G_257-4*G_335+16*G_255-4*G_334+16*G_254-4*G_332-8*G_251-4*G_331-8*G_250-4*G_466+16*G_248+16*G_247+3*G_96+3*G_97-3*G_101-3*G_100-4*G_47*G_6+8*G_36*G_6+8*G_35*G_6-12*G_116-12*G_117+6*G_120+6*G_119-4*G_55*G_6-4*G_56*G_6+8*G_325+8*G_324-12*G_124-12*G_123+6*G_126+4*G_232+4*G_231+6*G_127-6*G_134-8*G_323-6*G_133+6*G_131+6*G_130-4*G_321-4*G_322-8*G_317-8*G_318+16*G_315+4*G_230+6*G_142+6*G_141+6*G_145+6*G_144-4*G_378-4*G_377-6*G_229-6*G_228+16*G_314-4*G_502+6*G_6*G_19+2*G_481-6*G_6*G_14-4*G_67*G_6-4*G_68*G_6-4*G_72*G_6+8*G_375+6*G_6*G_20+8*G_374-8*G_310-8*G_311-4*G_371+8*G_464-4*G_370+numeric(-1,2)*pow(Pi,2)*G_8+numeric(-1,2)*pow(Pi,2)*G_9+16*G_308-4*G_506+16*G_307-4*G_503-4*G_505+numeric(1,2)*pow(Pi,2)*G_4+numeric(1,2)*pow(Pi,2)*G_3+4*G_6*G_52+4*G_6*G_51+4*G_4*G_59-4*G_48*G_6-4*G_40*G_6-4*G_39*G_6+8*G_43*G_6+8*G_44*G_6+4*G_382-4*G_384-4*G_385-4*G_272-6*G_6*G_15+4*G_59*G_3)*L_t+(-4*G_465+4*G_381+8*G_368+8*G_367-4*G_498+8*G_496-4*G_497+2*G_480-4*G_479+2*G_449+4*G_290+4*G_291+4*G_292+2*G_448-6*G_288-6*G_289-4*G_447+6*G_352+6*G_351-4*G_59*G_9-4*G_59*G_8-4*G_73*G_6-4*G_275-4*G_274-6*G_349-6*G_348-4*G_473-4*G_474-4*G_271-4*G_471-4*G_470+8*G_265+8*G_264-4*G_262-8*G_263-4*G_394-4*G_395-4*G_261-4*G_392-4*G_391-8*G_258-8*G_257-4*G_335+16*G_255-4*G_334+16*G_254-4*G_332-8*G_251-4*G_331-8*G_250-4*G_466+16*G_248+16*G_247+3*G_96+3*G_97-3*G_101-3*G_100-4*G_47*G_6+8*G_36*G_6+8*G_35*G_6-12*G_116-12*G_117+6*G_120+6*G_119-4*G_55*G_6-4*G_56*G_6+8*G_325+8*G_324-12*G_124-12*G_123+6*G_126+4*G_232+4*G_231+6*G_127-6*G_134-8*G_323-6*G_133+6*G_131+6*G_130-4*G_321-4*G_322-8*G_317-8*G_318+16*G_315+4*G_230+6*G_142+6*G_141+6*G_145+6*G_144-4*G_378-4*G_377-6*G_229-6*G_228+16*G_314-4*G_502+6*G_6*G_19+2*G_481-6*G_6*G_14-4*G_67*G_6-4*G_68*G_6-4*G_72*G_6+8*G_375+6*G_6*G_20+8*G_374-8*G_310-8*G_311-4*G_371+8*G_464-4*G_370+numeric(-1,2)*pow(Pi,2)*G_8+numeric(-1,2)*pow(Pi,2)*G_9+16*G_308-4*G_506+16*G_307-4*G_503-4*G_505+numeric(1,2)*pow(Pi,2)*G_4+numeric(1,2)*pow(Pi,2)*G_3+4*G_6*G_52+4*G_6*G_51+4*G_4*G_59-4*G_48*G_6-4*G_40*G_6-4*G_39*G_6+8*G_43*G_6+8*G_44*G_6+4*G_382-4*G_384-4*G_385-4*G_272-6*G_6*G_15+4*G_59*G_3)*L_z+(2*G_47+2*G_73+2*G_48+2*G_9*G_6-4*G_35-4*G_43+2*G_56+2*G_40+2*G_8*G_6+3*G_15-2*G_6*G_3+2*G_55+2*G_39+2*G_67-2*G_51-4*G_36+2*G_72+2*G_68-3*G_20-4*G_44-2*G_52-3*G_19-2*G_4*G_6+3*G_14)*pow(L_z,2)+(2*G_47+2*G_73+2*G_48+2*G_9*G_6-4*G_35-4*G_43+2*G_56+2*G_40+2*G_8*G_6+3*G_15-2*G_6*G_3+2*G_55+2*G_39+2*G_67-2*G_51-4*G_36+2*G_72+2*G_68-3*G_20-4*G_44-2*G_52-3*G_19-2*G_4*G_6+3*G_14)*pow(L_t,2)+4*G_2033+28*G_1311+8*G_1312+8*G_1313-8*G_324*G_6-8*G_325*G_6-16*G_1933-4*G_6*G_381-4*G_6*G_382-8*G_2473+4*G_1764+4*G_473*G_6+4*G_474*G_6+4*G_506*G_6+4*G_470*G_6+4*G_471*G_6+4*G_503*G_6+4*G_505*G_6+4*G_72*G_59+4*G_73*G_59+4*G_9*G_417+4*G_8*G_417+4*G_67*G_59+4*G_68*G_59+4*G_502*G_6+4*G_377*G_6+8*G_317*G_6+8*G_318*G_6+4*G_2474+24*G_954-12*G_955+8*G_2482-8*I*Pi*G_390-8*I*Pi*G_393-3*G_96*G_6+4*G_913+4*zeta_3*G_3+4*zeta_3*G_4+4*G_271*G_6+4*G_272*G_6+4*G_274*G_6+4*G_331*G_6+4*G_275*G_6+4*G_332*G_6-6*G_145*G_6;
    ex J_24_0 = 0;
    ex J_24_1 = 0;
    ex J_24_2 = 0;
    ex J_24_3 = 0;
    ex J_24_4 = 2*G_2032-4*I*Pi*G_350-4*G_350*G_6-G_59*G_19+2*I*Pi*G_391+2*I*Pi*G_392+2*I*Pi*G_394+2*I*Pi*G_395-4*I*Pi*G_132-G_144*G_6+2*G_395*G_6+2*G_394*G_6+2*G_392*G_6+2*G_391*G_6-4*G_385*G_6+2*G_352*G_6-4*G_384*G_6+2*G_351*G_6+4*G_133*G_6+4*G_134*G_6+4*G_98*G_6-G_59*G_20+2*G_16*G_59-2*G_100*G_6-2*G_101*G_6-4*G_904-4*G_905+4*G_908+2*G_909+2*G_910+4*G_911-8*G_870+4*G_871+4*G_872-4*G_132*G_6-4*G_53*G_59-2*G_669-2*G_668+2*G_55*G_59+2*G_56*G_59-2*G_666-2*G_665+4*G_2049+4*G_2050-4*I*Pi*G_6*G_53+2*G_2043+2*G_912+2*G_984-G_985-G_986+2*G_2042-4*G_2031-2*G_974-2*G_977-4*G_2041+4*G_2039-G_956+4*G_2040-I*Pi*G_6*G_20-I*Pi*G_6*G_19+numeric(4,3)*pow(Pi,2)*G_53+numeric(-2,3)*pow(Pi,2)*G_16-8*G_2011-8*G_2010+2*I*Pi*G_55*G_6+2*I*Pi*G_56*G_6+6*G_659+6*G_660-4*G_658-4*G_1993-4*G_1994+8*G_1992-2*G_1004-2*G_1007+4*I*Pi*G_98+2*G_1881+2*G_1880-G_142*G_6+2*G_1878+2*G_1877-4*G_1873-G_141*G_6-4*G_1872+2*G_1840+2*G_1839-4*G_1838-I*Pi*G_145+2*I*Pi*G_352-I*Pi*G_144-I*Pi*G_142-4*I*Pi*G_384-2*I*Pi*G_100-2*I*Pi*G_101-4*I*Pi*G_385+4*I*Pi*G_134+4*I*Pi*G_133+2*I*Pi*G_351-I*Pi*G_141-3*G_627+6*G_625-3*G_626+(-G_20+2*G_16+2*G_56-G_19-4*G_53+2*G_55)*L_t*L_z+numeric(1,3)*pow(Pi,2)*G_20+numeric(-2,3)*pow(Pi,2)*G_55+numeric(-2,3)*pow(Pi,2)*G_56+numeric(1,3)*pow(Pi,2)*G_19+(I*Pi*G_20+I*Pi*G_19-2*G_352-2*G_351+4*G_350-2*I*Pi*G_16+4*I*Pi*G_53-2*G_394-2*G_395-2*G_392-2*G_391-4*G_98+2*G_101+2*G_100-2*G_55*G_6-2*G_56*G_6-2*I*Pi*G_56-2*I*Pi*G_55-4*G_134-4*G_133+4*G_132+G_142+G_141+G_145+G_144+G_6*G_19+G_6*G_20-2*G_6*G_16+4*G_53*G_6+4*G_384+4*G_385)*L_t+(I*Pi*G_20+I*Pi*G_19-2*G_352-2*G_351+4*G_350-2*I*Pi*G_16+4*I*Pi*G_53-2*G_394-2*G_395-2*G_392-2*G_391-4*G_98+2*G_101+2*G_100-2*G_55*G_6-2*G_56*G_6-2*I*Pi*G_56-2*I*Pi*G_55-4*G_134-4*G_133+4*G_132+G_142+G_141+G_145+G_144+G_6*G_19+G_6*G_20-2*G_6*G_16+4*G_53*G_6+4*G_384+4*G_385)*L_z+(G_55+G_56+numeric(-1,2)*G_20+G_16-2*G_53+numeric(-1,2)*G_19)*pow(L_z,2)+(G_55+G_56+numeric(-1,2)*G_20+G_16-2*G_53+numeric(-1,2)*G_19)*pow(L_t,2)+2*I*Pi*G_6*G_16+2*G_2033+2*G_954-G_955+2*G_913-G_145*G_6;
    ex J_25_0 = 0;
    ex J_25_1 = 0;
    ex J_25_2 = 4*G_91-G_93-G_87-G_88-G_92+4*G_86-G_90-G_85+G_14+G_22-4*G_16-G_84+G_15+G_21-G_89;
    ex J_25_3 = -2*G_22*G_6-2*G_21*G_6+4*G_612+4*G_609+4*G_610+4*G_611-4*G_608+4*G_607-4*G_605+4*G_606-4*G_604-4*G_603-4*G_602-4*G_600-4*G_601-4*G_597+4*G_598+4*G_599+4*G_596+4*G_564-4*G_569+4*G_595+2*G_90*G_6+2*G_84*G_6+4*G_620+2*G_89*G_6-4*G_563-4*G_594-4*G_593-4*G_591+4*G_565-4*G_566-4*G_590+4*G_589+4*G_588-4*G_562+4*G_619-16*G_587+4*G_586+4*G_567+4*G_585+4*G_568+16*G_561+2*G_96-4*G_560-8*G_98+2*G_97-4*G_559+2*G_102+4*G_584+2*G_103+2*G_93*G_6-16*G_582+4*G_583-4*G_116-4*G_117+4*G_581+4*G_580+4*G_118+4*G_579-16*G_618-8*G_91*G_6+4*G_125-4*G_124-4*G_123+4*G_578-8*G_86*G_6+4*G_136+4*G_135+4*G_131+4*G_130-4*G_577+4*G_576+4*G_575-4*G_574+4*G_148-4*G_149-4*G_150-4*G_155-4*G_154+4*G_153-2*G_6*G_14+8*G_163-2*G_162-2*G_161-2*G_160-2*G_159+8*G_158-2*G_157-2*G_156+2*G_92*G_6-2*G_165-2*G_164+8*G_6*G_16+2*G_85*G_6-4*G_572-4*G_573-4*G_571-4*G_570+4*G_614+4*G_615+4*G_616+4*G_617+(-2*G_87-2*G_93+2*G_22-2*G_84+8*G_86+2*G_14-2*G_89-2*G_85-2*G_92-2*G_90-2*G_88+2*G_21+2*G_15+8*G_91-8*G_16)*L_t+(-2*G_87-2*G_93+2*G_22-2*G_84+8*G_86+2*G_14-2*G_89-2*G_85-2*G_92-2*G_90-2*G_88+2*G_21+2*G_15+8*G_91-8*G_16)*L_z+2*G_88*G_6+2*G_87*G_6+16*G_592-16*G_613-2*G_6*G_15;
    ex J_25_4 = -4*G_85*G_59-4*G_84*G_59-4*G_90*G_59-4*G_89*G_59-16*G_2679+16*G_2680+6*G_2685-24*G_2684+6*G_2683+6*G_2682+16*G_2681+6*G_2688+6*G_2687+6*G_2686-24*G_2689-6*G_810-6*G_811+12*G_812-16*G_2695-12*G_2694+6*G_2693+6*G_2692-8*G_136*G_6-4*G_786+6*G_2691-8*G_135*G_6+6*G_2690-8*G_787-4*G_785+16*G_2697+16*G_772-16*G_2696-16*G_773+16*G_778+16*G_779-16*G_780-16*G_2698+16*G_771+16*G_2700-6*G_752-6*G_753+12*G_754-16*G_2699+4*G_2701+8*G_2703+4*G_2702-16*G_2707-12*G_2706-8*G_578*G_6+8*G_573*G_6+6*G_2705+8*G_604*G_6-8*G_575*G_6+8*G_572*G_6+6*G_2704+8*G_603*G_6+8*G_601*G_6-16*G_2708+4*G_59*G_14-4*G_103*G_6-8*G_576*G_6-8*G_596*G_6-8*G_595*G_6+4*G_59*G_15+16*G_2709-16*G_2711-16*G_2710+16*G_2712+4*G_2713+4*G_2714-16*G_2719+64*G_2718+16*G_86*G_59+16*G_91*G_59-16*G_2717-16*G_2716+8*G_2715-16*G_2726+16*G_2725+16*G_2724-16*G_2723+16*G_2722+16*G_2721-16*G_2720+8*G_2727+8*G_2728+16*G_2734+16*G_2733-16*G_2732+8*G_2731+8*G_2730+8*G_602*G_6-32*G_2729-16*G_2740+4*G_2739+4*G_2738+16*G_2737+16*G_2736-16*G_2735-8*G_131*G_6+4*G_2741-8*G_130*G_6-12*G_2748+4*G_2747+16*G_98*G_6+4*G_2746-16*G_2745+4*G_2744+4*G_2743+4*G_2742-16*G_16*G_59-8*G_616*G_6+4*G_22*G_59+4*G_21*G_59-8*G_617*G_6+16*G_2754+4*G_2753+4*G_2752+8*G_2751+6*G_2750+6*G_2749-2*G_685-8*G_579*G_6-2*G_686-4*G_102*G_6+8*G_687-2*G_688-2*G_689-8*G_609*G_6-8*G_606*G_6-16*G_2759-16*G_2758+16*G_2757+8*G_154*G_6+8*G_155*G_6-16*G_2756-16*G_2755+8*G_149*G_6+8*G_150*G_6-8*G_607*G_6-2*G_684-12*G_2760-2*G_683-8*G_610*G_6-16*G_2770+16*G_2769-16*G_2768-16*G_2767+16*G_2766+4*G_2765+4*G_2764+8*G_2763+6*G_2762+6*G_2761-2*G_681-16*G_2771+8*G_682-2*G_680+16*G_2772-4*G_87*G_59+16*G_2773-8*G_565*G_6+16*G_2779+4*G_157*G_6-16*G_2778-16*G_2777+16*G_2776+16*G_2775-64*G_2774-8*G_564*G_6-8*G_567*G_6-16*G_2781-16*G_2780+4*G_161*G_6+4*G_156*G_6-8*G_568*G_6+8*G_116*G_6+4*G_162*G_6-16*G_2788+16*G_2787+16*G_2786+16*G_2785+16*G_2784+8*G_117*G_6+16*G_2783+16*G_2782-16*G_2789-8*G_679-8*G_678-8*G_599*G_6+16*G_2790+8*G_677-8*G_598*G_6-16*G_2791+8*G_124*G_6+8*G_123*G_6-8*G_6*G_125-8*G_6*G_118-16*G_2793-4*G_97*G_6-16*G_2792-16*G_887-16*G_888+16*G_889-8*G_901-8*G_902+32*G_903-8*G_906-8*G_907-16*G_2794+64*G_2795-64*G_870+16*G_873+16*G_874-4*G_88*G_59-4*G_92*G_59-4*G_93*G_59-16*G_2799-16*G_2798-16*G_2797-16*G_2796+16*G_868+16*G_869-8*G_615*G_6+(-2*G_87-2*G_93+2*G_22-2*G_84+8*G_86+2*G_14-2*G_89-2*G_85-2*G_92-2*G_90-2*G_88+2*G_21+2*G_15+8*G_91-8*G_16)*pow(L_t,2)+64*G_2800-4*G_843-4*G_844-8*G_845-16*G_2801+16*G_836+16*G_837-16*G_838+32*G_587*G_6-16*G_163*G_6-16*G_158*G_6+16*G_829+16*G_830-16*G_831-16*G_2802+16*G_2804-8*G_620*G_6-8*G_583*G_6-8*G_614*G_6+(-2*G_87-2*G_93+2*G_22-2*G_84+8*G_86+2*G_14-2*G_89-2*G_85-2*G_92-2*G_90-2*G_88+2*G_21+2*G_15+8*G_91-8*G_16)*pow(L_z,2)-8*G_584*G_6+16*G_2803+32*G_582*G_6-64*G_2805+32*G_613*G_6+32*G_618*G_6-16*G_2809-16*G_2808+16*G_2807-8*G_674+16*G_2806+16*G_2810-8*G_589*G_6-16*G_2811-8*G_673+8*G_672-16*G_2812+16*G_2813-8*G_588*G_6+16*G_2814+16*G_2815+4*G_159*G_6+8*G_566*G_6+8*G_600*G_6+16*G_2816-2*pow(Pi,2)*G_16+16*G_2817+16*G_2818-16*G_2823-16*G_2822+16*G_2821-16*G_2820-16*G_2819-16*G_2824+8*G_562*G_6+4*G_160*G_6+8*G_569*G_6-16*G_2825+8*G_591*G_6+8*G_560*G_6+8*G_559*G_6-16*G_2833-16*G_2832+64*G_2831-16*G_2830-8*G_581*G_6-16*G_2829+8*G_590*G_6-8*G_580*G_6-6*G_2834-8*G_586*G_6-8*G_612*G_6-8*G_585*G_6-8*G_619*G_6+8*G_570*G_6-8*G_611*G_6-6*G_2838-6*G_2837+24*G_2836-6*G_2835+16*G_2839+8*G_597*G_6+8*G_571*G_6+4*G_165*G_6+4*G_164*G_6+16*G_2840+16*G_2843+16*G_2842-16*G_2841-16*G_2844-16*G_2845-16*G_2848-16*G_2847-16*G_2846+16*G_896+6*G_2859+6*G_2858-24*G_2857+6*G_2856+6*G_2855+16*G_2854+16*G_2853-16*G_2852+16*G_2851+16*G_2850-16*G_2849+6*G_2860-16*G_895-16*G_894-24*G_2862+6*G_2861+6*G_2865+6*G_2864+6*G_2863+6*G_2866-12*G_2867-16*G_2868-16*G_2869+16*G_2873-16*G_2872-16*G_2871+16*G_2870+4*G_2874+4*G_2875-16*G_2880-12*G_2879+6*G_2878+6*G_2877+8*G_2876+16*G_2882-16*G_2881+16*G_2885-16*G_2884-16*G_2883+4*G_2887+4*G_2886+8*G_2888-16*G_2890-16*G_2889-16*G_2893-16*G_2892+64*G_2891+16*G_2894+16*G_2895+8*G_2900-16*G_2899+16*G_2898+16*G_2897-16*G_2896+8*G_2901+8*G_2904-16*G_2908+16*G_2907+16*G_2906-16*G_2905+16*G_2909+16*G_2910+4*G_2911+8*G_661+4*G_2912-16*G_2913-16*G_2668+16*G_2669+16*G_2670-16*G_2671-16*G_2672+4*G_2917+4*G_2916+4*G_2915+4*G_2914+16*G_2667+16*G_2666-16*G_2918+24*G_2663-6*G_2664-6*G_2665+4*G_2919-6*G_2661-6*G_2662+4*G_2920-12*G_2921+6*G_2922-16*G_2932-16*G_2931+16*G_2930-16*G_2929-16*G_2928+16*G_2927+4*G_2926+4*G_2925+8*G_2924+6*G_2923+8*G_657-12*G_2933+8*G_1086+8*G_1087+8*G_1088+8*G_1089-32*G_1090+8*G_1091-8*G_1080+8*G_1081+8*G_1082+8*G_1083+8*G_1084-32*G_1085+8*G_1070+8*G_1071-8*G_1072-8*G_1073-8*G_1074-8*G_1075-8*G_1076-8*G_1077+8*G_1078+8*G_1079-16*G_3006+6*G_2934-8*G_1065-8*G_1066+8*G_1067+8*G_1068-8*G_1069-8*G_1049-4*G_1050-4*G_1051-16*G_1054+16*G_1055+16*G_1056-16*G_1059+16*G_1060+16*G_1061-8*G_1062-8*G_1063+32*G_1064+16*G_1035+12*G_1038-6*G_1039-6*G_1040-8*G_1023-4*G_1024-4*G_1025+6*G_2935+8*G_2936-16*G_2940+16*G_2939+4*G_2938+4*G_2937+12*G_1012-6*G_1013-6*G_1014+8*G_656-16*G_2941+16*G_2942-16*G_2943-16*G_2944+16*G_2945+16*G_2946-64*G_2947-16*G_2951-16*G_2950+16*G_2949+16*G_2948+8*G_651+16*G_1034+16*G_2952-16*G_1033-8*G_650+16*G_2959+16*G_2958+16*G_2957+16*G_2956+16*G_2955-16*G_2954-16*G_2953+16*G_1030-16*G_2961+16*G_2960+16*G_1029-16*G_1028-16*G_2962-8*G_649+16*G_2963-16*G_2964-16*G_2965-16*G_2966-16*G_2971-16*G_2970-16*G_2969+64*G_2968-16*G_2967-16*G_2972-16*G_2974+16*G_2977+16*G_2976-16*G_2975-64*G_2978-16*G_2985-16*G_2984+16*G_2983-16*G_2982-16*G_2981+16*G_2980+16*G_2979+16*G_2986+16*G_2987+16*G_2988+16*G_2989-16*G_2993-16*G_2992+16*G_2991+16*G_2990+numeric(-1,2)*pow(Pi,2)*G_84+numeric(1,2)*pow(Pi,2)*G_21+numeric(1,2)*pow(Pi,2)*G_22+numeric(-1,2)*pow(Pi,2)*G_87+numeric(-1,2)*pow(Pi,2)*G_90+numeric(-1,2)*pow(Pi,2)*G_89+16*G_2994+numeric(1,2)*pow(Pi,2)*G_14+numeric(-1,2)*pow(Pi,2)*G_85+numeric(1,2)*pow(Pi,2)*G_15+numeric(-1,2)*pow(Pi,2)*G_93+numeric(-1,2)*pow(Pi,2)*G_88+numeric(-1,2)*pow(Pi,2)*G_92+8*G_644-8*G_643-8*G_642-16*G_2995+64*G_2999-16*G_2998-16*G_2997-16*G_2996-16*G_3001-16*G_3000+2*G_628+2*G_629+2*G_624-16*G_3002-8*G_625+2*G_623+8*G_1122+8*G_1123+8*G_1117+8*G_1118+8*G_1119+8*G_1120-32*G_1121+8*G_1110-8*G_1111+8*G_1112+8*G_1113+8*G_1114+8*G_1115-32*G_1116-8*G_1107-8*G_1108+8*G_1109-16*G_3003+64*G_3004+2*pow(Pi,2)*G_86-8*G_1100+8*G_1101+8*G_1102-8*G_1103-8*G_1104-8*G_1105-8*G_1106+(-4*G_88-4*G_85-4*G_84-4*G_89+16*G_86+16*G_91-16*G_16-4*G_87+4*G_22-4*G_93+4*G_15+4*G_14+4*G_21-4*G_90-4*G_92)*L_t*L_z+(-4*G_22*G_6-4*G_21*G_6+8*G_612+8*G_609+8*G_610+8*G_611-8*G_608+8*G_607-8*G_605+8*G_606-8*G_604-8*G_603-8*G_602-8*G_600-8*G_601-8*G_597+8*G_598+8*G_599+8*G_596+8*G_564-8*G_569+8*G_595+4*G_90*G_6+4*G_84*G_6+8*G_620+4*G_89*G_6-8*G_563-8*G_594-8*G_593-8*G_591+8*G_565-8*G_566-8*G_590+8*G_589+8*G_588-8*G_562+8*G_619-32*G_587+8*G_586+8*G_567+8*G_585+8*G_568+32*G_561+4*G_96-8*G_560-16*G_98+4*G_97-8*G_559+4*G_102+8*G_584+4*G_103+4*G_93*G_6-32*G_582+8*G_583-8*G_116-8*G_117+8*G_581+8*G_580+8*G_118+8*G_579-32*G_618-16*G_91*G_6+8*G_125-8*G_124-8*G_123+8*G_578-16*G_86*G_6+8*G_136+8*G_135+8*G_131+8*G_130-8*G_577+8*G_576+8*G_575-8*G_574+8*G_148-8*G_149-8*G_150-8*G_155-8*G_154+8*G_153-4*G_6*G_14+16*G_163-4*G_162-4*G_161-4*G_160-4*G_159+16*G_158-4*G_157-4*G_156+4*G_92*G_6-4*G_165-4*G_164+16*G_6*G_16+4*G_85*G_6-8*G_572-8*G_573-8*G_571-8*G_570+8*G_614+8*G_615+8*G_616+8*G_617+4*G_88*G_6+4*G_87*G_6+32*G_592-32*G_613-4*G_6*G_15)*L_t+(-4*G_22*G_6-4*G_21*G_6+8*G_612+8*G_609+8*G_610+8*G_611-8*G_608+8*G_607-8*G_605+8*G_606-8*G_604-8*G_603-8*G_602-8*G_600-8*G_601-8*G_597+8*G_598+8*G_599+8*G_596+8*G_564-8*G_569+8*G_595+4*G_90*G_6+4*G_84*G_6+8*G_620+4*G_89*G_6-8*G_563-8*G_594-8*G_593-8*G_591+8*G_565-8*G_566-8*G_590+8*G_589+8*G_588-8*G_562+8*G_619-32*G_587+8*G_586+8*G_567+8*G_585+8*G_568+32*G_561+4*G_96-8*G_560-16*G_98+4*G_97-8*G_559+4*G_102+8*G_584+4*G_103+4*G_93*G_6-32*G_582+8*G_583-8*G_116-8*G_117+8*G_581+8*G_580+8*G_118+8*G_579-32*G_618-16*G_91*G_6+8*G_125-8*G_124-8*G_123+8*G_578-16*G_86*G_6+8*G_136+8*G_135+8*G_131+8*G_130-8*G_577+8*G_576+8*G_575-8*G_574+8*G_148-8*G_149-8*G_150-8*G_155-8*G_154+8*G_153-4*G_6*G_14+16*G_163-4*G_162-4*G_161-4*G_160-4*G_159+16*G_158-4*G_157-4*G_156+4*G_92*G_6-4*G_165-4*G_164+16*G_6*G_16+4*G_85*G_6-8*G_572-8*G_573-8*G_571-8*G_570+8*G_614+8*G_615+8*G_616+8*G_617+4*G_88*G_6+4*G_87*G_6+32*G_592-32*G_613-4*G_6*G_15)*L_z+64*G_2973+16*G_916-16*G_917-16*G_918+8*G_662+16*G_921-16*G_922-16*G_923-4*G_924-8*G_153*G_6-8*G_148*G_6+8*G_2903-4*G_925+16*G_926-4*G_927-4*G_928-4*G_929-4*G_930+16*G_931-4*G_932-4*G_933-32*G_2902+8*G_577*G_6-16*G_2828-16*G_2827+64*G_2826+8*G_608*G_6+8*G_574*G_6+8*G_605*G_6-32*G_592*G_6+8*G_594*G_6-32*G_561*G_6+8*G_593*G_6+8*G_563*G_6-4*G_96*G_6-16*G_3005+8*G_1092+2*pow(Pi,2)*G_91-8*G_1093-8*G_1094+32*G_1095-8*G_1096-8*G_1097+8*G_1098+8*G_1099+16*G_2678+16*G_2677-16*G_2676-16*G_2675-16*G_2674-16*G_2673;
    ex J_26_0 = 0;
    ex J_26_1 = G_4+G_10+G_3+G_11-4*G_5;
    ex J_26_2 = -2*G_6*G_3+(2*G_4+2*G_3-8*G_5+2*G_10+2*G_11)*L_t+(2*G_4+2*G_3-8*G_5+2*G_10+2*G_11)*L_z+4*G_15+4*G_14-16*G_16+4*G_21+4*G_22+4*G_37-4*G_36-4*G_35+4*G_45-4*G_44-4*G_43+4*G_52+4*G_51+4*G_58+4*G_57-4*G_78-4*G_77+4*G_76+4*G_81-4*G_87+16*G_86-4*G_85-4*G_84-4*G_83-4*G_82-4*G_89-4*G_88-4*G_93-4*G_92+16*G_91-4*G_90-2*G_11*G_6-2*G_10*G_6-2*G_4*G_6+8*G_6*G_5;
    ex J_26_3 = -8*G_381-8*G_57*G_6-8*G_58*G_6-8*G_22*G_6-8*G_21*G_6-16*G_368-16*G_367+16*G_612+16*G_609+16*G_610+16*G_611+8*G_6*G_77+4*G_59*G_10+4*G_59*G_11-16*G_608+16*G_607-16*G_605+16*G_606-8*G_6*G_81-8*G_6*G_76-16*G_604-16*G_603+12*G_290-16*G_602-16*G_600-16*G_601-6*G_288-6*G_289-16*G_597+16*G_598+16*G_354+16*G_599+16*G_596+16*G_564-16*G_569+16*G_595+16*G_353+8*G_90*G_6+8*G_84*G_6+16*G_620+(-4*G_6*G_3+8*G_15+8*G_14-32*G_16+8*G_21+8*G_22+8*G_37-8*G_36-8*G_35+8*G_45-8*G_44-8*G_43+8*G_52+8*G_51+8*G_58+8*G_57-8*G_78-8*G_77+8*G_76+8*G_81-8*G_87+32*G_86-8*G_85-8*G_84-8*G_83-8*G_82-8*G_89-8*G_88-8*G_93-8*G_92+32*G_91-8*G_90-4*G_11*G_6-4*G_10*G_6-4*G_4*G_6+16*G_6*G_5)*L_t+(-4*G_6*G_3+8*G_15+8*G_14-32*G_16+8*G_21+8*G_22+8*G_37-8*G_36-8*G_35+8*G_45-8*G_44-8*G_43+8*G_52+8*G_51+8*G_58+8*G_57-8*G_78-8*G_77+8*G_76+8*G_81-8*G_87+32*G_86-8*G_85-8*G_84-8*G_83-8*G_82-8*G_89-8*G_88-8*G_93-8*G_92+32*G_91-8*G_90-4*G_11*G_6-4*G_10*G_6-4*G_4*G_6+16*G_6*G_5)*L_z+8*G_89*G_6-64*G_350-16*G_563-16*G_594+16*G_349+16*G_348-16*G_593-16*G_591-4*G_415+16*G_565-4*G_411+16*G_413-4*G_414-16*G_566-4*G_406-4*G_407+16*G_408-4*G_410-16*G_404-16*G_405+16*G_403-16*G_590+16*G_589-16*G_399-16*G_400+16*G_588+16*G_398-4*G_262-8*G_263-4*G_261-16*G_562+(2*G_4+2*G_3-8*G_5+2*G_10+2*G_11)*pow(L_t,2)-8*G_387-16*G_256+16*G_619+16*G_255-64*G_587+16*G_586+16*G_567+16*G_254+16*G_585+16*G_568-16*G_249+16*G_248+64*G_561+16*G_247+6*G_96-16*G_560-24*G_98+6*G_97-16*G_559+16*G_558+6*G_102+8*G_36*G_6+16*G_584+6*G_103+8*G_35*G_6-8*G_45*G_6+8*G_93*G_6-8*G_37*G_6-64*G_582+16*G_583-16*G_116-16*G_117+16*G_557+16*G_581+16*G_580+16*G_118+16*G_579-64*G_618-32*G_91*G_6+16*G_125-16*G_124-16*G_123-16*G_556+16*G_578-32*G_86*G_6+16*G_136+16*G_135-8*G_323+16*G_131+16*G_130-4*G_321-4*G_322-16*G_577-16*G_316+16*G_315+16*G_576+16*G_575-16*G_574+12*G_230+16*G_148+16*G_376-6*G_229-6*G_228-16*G_149+16*G_314-16*G_150-16*G_155-16*G_154+16*G_153-8*G_6*G_14+24*G_163-6*G_162-6*G_161-6*G_160-6*G_159+24*G_158-6*G_157-6*G_156+8*G_92*G_6-6*G_165-6*G_164-16*G_375-2*pow(Pi,2)*G_5+8*G_6*G_82+8*G_6*G_83+8*G_6*G_78+32*G_6*G_16+8*G_85*G_6-16*G_374+numeric(1,2)*pow(Pi,2)*G_10+numeric(1,2)*pow(Pi,2)*G_11-16*G_572-16*G_573-16*G_571-16*G_570+(-16*G_5+4*G_4+4*G_3+4*G_10+4*G_11)*L_t*L_z-4*G_412-16*G_309-16*G_551+16*G_552+16*G_553-4*G_547-4*G_548-8*G_546-6*G_537+16*G_532+12*G_535-6*G_536+16*G_527+16*G_308-16*G_530+16*G_531-16*G_525+16*G_526-8*G_520-4*G_521-4*G_522+16*G_369-6*G_510-6*G_511+12*G_509+16*G_307+16*G_614+16*G_615+16*G_616+16*G_617+numeric(1,2)*pow(Pi,2)*G_4+numeric(1,2)*pow(Pi,2)*G_3-4*G_409+8*G_88*G_6+8*G_87*G_6-8*G_6*G_52-8*G_6*G_51+4*G_4*G_59-16*G_5*G_59+8*G_43*G_6+8*G_44*G_6+(2*G_4+2*G_3-8*G_5+2*G_10+2*G_11)*pow(L_z,2)-8*G_382+32*G_383-8*G_386+64*G_592-64*G_613-8*G_6*G_15+4*G_59*G_3;
    ex J_26_4 = -16*G_85*G_59-16*G_84*G_59-16*G_90*G_59-16*G_89*G_59-64*G_2679+64*G_2680+24*G_2685-96*G_2684+24*G_2683+24*G_2682+64*G_2681+24*G_2688+24*G_2687+24*G_2686-96*G_2689-24*G_810-24*G_811+48*G_812-64*G_2695-48*G_2694+24*G_2693-32*G_403*G_6+24*G_2692-32*G_398*G_6-32*G_136*G_6-32*G_354*G_6-16*G_786+24*G_2691-32*G_135*G_6-32*G_353*G_6+24*G_2690-32*G_787-16*G_785+64*G_2697+64*G_772-64*G_2696-64*G_773+64*G_778+64*G_779-64*G_780-64*G_2698+64*G_771+24*G_1309+64*G_2700-24*G_752-24*G_753+48*G_754-64*G_2699-2*pow(Pi,2)*G_92-2*pow(Pi,2)*G_93-2*pow(Pi,2)*G_88+16*G_2701-6*G_1563+32*G_2703+16*G_2702-64*G_2707-48*G_2706-32*G_578*G_6+12*G_1565+32*G_573*G_6+24*G_2705+32*G_604*G_6-6*G_1564-32*G_575*G_6+32*G_572*G_6+24*G_2704+128*G_350*G_6+32*G_603*G_6+32*G_601*G_6+numeric(32,3)*zeta_3*G_5-64*G_2708+16*G_59*G_14-12*G_103*G_6-32*G_576*G_6-32*G_596*G_6-32*G_595*G_6+16*G_59*G_15+64*G_2709-64*G_2711-64*G_2710+24*G_2597+64*G_2712+16*G_2713+16*G_1452+16*G_1453+16*G_2714-64*G_2719+256*G_2718+64*G_86*G_59+64*G_91*G_59-64*G_2717-64*G_2716+32*G_2715+24*G_2596-64*G_2726+64*G_2725-24*G_1584+64*G_2724+24*G_1583-64*G_2723+24*G_1582+64*G_2722+64*G_2721-64*G_2720+32*G_2727-24*G_2595+16*G_1422+32*G_1423+16*G_1449+32*G_2728+16*G_1421+16*G_1450-16*G_1451-24*G_6*G_509-24*G_6*G_535+64*G_1417-64*G_1418-64*G_1419+64*G_1420+64*G_2734+64*G_2733-64*G_2732-24*G_1591+32*G_2731+24*G_1590+32*G_2730+24*G_1589+32*G_602*G_6-128*G_2729-64*G_1415-64*G_1416-64*G_2740+16*G_2739-24*G_1598+16*G_2738-12*G_1597+64*G_2737-12*G_1596+64*G_2736-64*G_2735-64*G_2641+64*G_2642-64*G_2643-32*G_131*G_6+16*G_2741-32*G_130*G_6-64*G_2644-48*G_2748+16*G_2747+48*G_98*G_6+16*G_2746-64*G_2745+16*G_2744+64*G_2639+16*G_2743+16*G_2742-64*G_2640-64*G_16*G_59-32*G_616*G_6+16*G_57*G_59+16*G_58*G_59+16*G_22*G_59+16*G_2638+16*G_21*G_59-32*G_617*G_6+64*G_2754+16*G_2753+16*G_2752+32*G_2751+24*G_2750+24*G_2749-6*G_685-32*G_579*G_6-6*G_686-12*G_102*G_6+24*G_687-6*G_688-6*G_689+32*G_249*G_6+32*G_316*G_6+32*G_309*G_6+32*G_256*G_6-32*G_609*G_6-32*G_606*G_6-12*G_2592-64*G_2759+16*G_2637-64*G_2758+64*G_2757+32*G_154*G_6+32*G_155*G_6-64*G_2756-64*G_2755+32*G_149*G_6+32*G_150*G_6-32*G_607*G_6-6*G_684-48*G_2760-6*G_683-32*G_610*G_6-64*G_2770+64*G_2769-64*G_2768-64*G_2767+64*G_2766+16*G_2765+16*G_2764+32*G_2763+24*G_2762+24*G_2761+32*G_2636-6*G_681-64*G_2771+24*G_682-6*G_680-16*G_59*G_36-16*G_59*G_35+64*G_2772-32*G_6*G_248-16*G_59*G_44-16*G_59*G_43+24*G_2513-16*G_87*G_59-32*G_6*G_255+64*G_2773-32*G_565*G_6+64*G_2779-32*G_6*G_247+12*G_157*G_6-64*G_2778-64*G_2777+64*G_2776+64*G_2775-256*G_2774-32*G_564*G_6-32*G_6*G_254+(numeric(4,3)*G_3+numeric(-16,3)*G_5+numeric(4,3)*G_4+numeric(4,3)*G_11+numeric(4,3)*G_10)*pow(L_t,3)-32*G_567*G_6-64*G_2781-64*G_2780+12*G_161*G_6+12*G_156*G_6-32*G_568*G_6+32*G_116*G_6+12*G_162*G_6-64*G_2788+64*G_2787+64*G_2786+64*G_2785-48*G_1647+64*G_2784+24*G_1646+32*G_117*G_6+24*G_1645+64*G_2783+64*G_2782-32*G_6*G_308+24*G_2512-64*G_2789-32*G_6*G_314-32*G_6*G_315-32*G_6*G_307-24*G_679-24*G_2511-24*G_678+12*G_6*G_289-32*G_599*G_6+24*G_2632+24*G_2633+64*G_2790+24*G_677-32*G_598*G_6-64*G_2791+24*G_1442+32*G_124*G_6+12*G_6*G_229+32*G_123*G_6-48*G_1408-32*G_6*G_125-24*G_6*G_290+8*G_6*G_321+8*G_6*G_322+8*G_6*G_262-12*G_1441-32*G_376*G_6-32*G_6*G_118+8*G_6*G_261-64*G_2793-12*G_97*G_6-64*G_1654-12*G_1440-64*G_2792-48*G_2631-64*G_887-64*G_888-24*G_2506+64*G_889-12*G_2507-32*G_901-32*G_902+128*G_903-32*G_906-32*G_907-64*G_2794-12*G_2508+16*G_2625+256*G_2795-2*pow(Pi,2)*G_77-2*pow(Pi,2)*G_83-240*G_870+60*G_873+60*G_874-16*G_88*G_59-16*G_92*G_59-16*G_93*G_59+64*G_1656+8*G_2622-64*G_2799+64*G_1659-64*G_2798-64*G_1658-64*G_2797-64*G_1657-16*G_2623+16*G_2624-16*G_2115+64*G_2116-64*G_2796+60*G_868+60*G_869-32*G_615*G_6+(numeric(4,3)*G_3+numeric(-16,3)*G_5+numeric(4,3)*G_4+numeric(4,3)*G_11+numeric(4,3)*G_10)*pow(L_z,3)+16*G_1660+256*G_2800-16*G_843-16*G_844-32*G_845-16*G_2114+16*G_2113-64*G_2801+16*G_1661-32*G_369*G_6+16*G_2620+8*G_2621+16*G_2112-32*G_6*G_349-32*G_6*G_348+64*G_836+64*G_837-64*G_838+128*G_587*G_6-48*G_163*G_6-48*G_158*G_6-64*G_2111+64*G_829+64*G_830-64*G_831+32*G_1662-64*G_2802+64*G_2804-12*G_2616-32*G_620*G_6-32*G_583*G_6-32*G_614*G_6-12*G_2617-32*G_584*G_6+64*G_2803+128*G_582*G_6-256*G_2805+128*G_613*G_6+128*G_618*G_6+16*G_2110+16*G_2109-64*G_2809-64*G_2808+64*G_2807-24*G_674-16*G_2117+24*G_2615+64*G_2806+64*G_2810+16*G_2107+16*G_2108-32*G_589*G_6-64*G_2811-24*G_673+24*G_672-64*G_2812-64*G_2106+64*G_2813-32*G_588*G_6+24*G_1407+16*G_2105+64*G_2814-24*G_1325+32*G_5*G_417+16*G_2104+64*G_2815+(-16*G_5+4*G_4+4*G_3+4*G_10+4*G_11)*L_t*pow(L_z,2)+16*G_2103+12*G_159*G_6+16*G_2100+32*G_566*G_6+(-16*G_5+4*G_4+4*G_3+4*G_10+4*G_11)*pow(L_t,2)*L_z-16*G_2101+16*G_2102+32*G_600*G_6+16*G_2099+64*G_2816+16*G_323*G_6+16*G_263*G_6-8*pow(Pi,2)*G_16-16*G_2097+64*G_2817-16*G_2098+24*G_1406+64*G_2818-16*G_2095-16*G_2096-64*G_2823-64*G_2822-48*G_1681+64*G_2821+24*G_1680-64*G_2820+24*G_1679-64*G_2819-8*G_3*G_417+16*G_2092-16*G_2093-8*G_4*G_417-16*G_2094-6*G_2497-16*G_2090-64*G_2824+16*G_2091+32*G_562*G_6+12*G_160*G_6+32*G_569*G_6-64*G_2825-16*G_1454+16*G_2088+16*G_2089-16*G_2076+32*G_591*G_6-64*G_2077+32*G_560*G_6+64*G_2078+32*G_559*G_6-64*G_2833-64*G_1692-64*G_2832-64*G_1691+256*G_2831+64*G_1690-64*G_2830-64*G_1689-32*G_2074-32*G_581*G_6-64*G_2829-16*G_2075+32*G_590*G_6-24*G_2071+64*G_1693-12*G_2591-32*G_580*G_6-24*G_2070-24*G_2834-pow(Pi,2)*G_6*G_3-32*G_586*G_6-24*G_2590+48*G_2069-32*G_612*G_6-12*G_1323-12*G_1324-32*G_585*G_6+64*G_2063+32*G_6*G_374+32*G_6*G_375-32*G_619*G_6-64*G_6*G_383+32*G_570*G_6-64*G_2064-2*pow(Pi,2)*G_82+64*G_2065-32*G_611*G_6+64*G_2066+16*G_59*G_52+16*G_1694+64*G_2062+16*G_59*G_51+32*G_6*G_367+32*G_6*G_368-24*G_2838-24*G_2837+32*G_1696+96*G_2836+16*G_1695-24*G_2835+16*G_45*G_59+16*G_37*G_59-64*G_2061+64*G_2839+32*G_597*G_6-6*G_2580-6*G_2581-16*G_2060+32*G_571*G_6+12*G_165*G_6-16*G_2059+12*G_164*G_6-64*G_2576+12*G_2579+64*G_2840-24*G_6*G_230+64*G_2843+64*G_2842-64*G_2841+64*G_2574-64*G_2575-64*G_2844+12*G_6*G_288+12*G_6*G_228-32*G_2058-64*G_2845-64*G_2848-64*G_2847-64*G_2846+64*G_896+24*G_2859+24*G_2858-96*G_2857+24*G_2856+24*G_2855+24*G_1715+64*G_2854-12*G_1714+64*G_2853-12*G_1713-64*G_2852+64*G_2851+64*G_2850-64*G_2849-24*G_2055+24*G_2860-64*G_895-24*G_2054-64*G_894+16*G_1723-96*G_2862+16*G_1722+24*G_2861-64*G_2573+48*G_2053+24*G_2865+16*G_1726+24*G_2864+16*G_1725+24*G_2863-16*G_1724-16*G_1727+24*G_2866-64*G_2572+8*G_6*G_548+8*G_6*G_547+4*pow(Pi,2)*G_5*G_6+8*G_1729-48*G_2867+8*G_1728+64*G_2571-64*G_2868-8*G_417*G_10+16*G_1730-64*G_2869-8*G_417*G_11+64*G_2873-64*G_2872-64*G_2871+64*G_2870+16*G_2874+16*G_2569+16*G_2570+16*G_2875-64*G_2880-48*G_2879+24*G_2878+24*G_2877+32*G_2876+64*G_2882-64*G_2881+8*G_6*G_521+64*G_2885-64*G_2884-64*G_2883+16*G_2887+16*G_2886+32*G_2888+32*G_2568-24*G_1318-64*G_2890-64*G_2889-48*G_2563+24*G_2564+24*G_2565-64*G_2893-64*G_2892+256*G_2891+24*G_1317-64*G_2560+64*G_2894-32*G_1939-16*G_1938+64*G_2895+32*G_2900-64*G_2899+64*G_2898+64*G_2897-64*G_2896+8*G_410*G_6-16*G_1937+24*G_1316-64*G_1936+32*G_2901+8*G_414*G_6+(-16*G_381-16*G_57*G_6-16*G_58*G_6-16*G_22*G_6-16*G_21*G_6-32*G_368-32*G_367+32*G_612+32*G_609+32*G_610+32*G_611+16*G_6*G_77+8*G_59*G_10+8*G_59*G_11-32*G_608+32*G_607-32*G_605+32*G_606-16*G_6*G_81-16*G_6*G_76-32*G_604-32*G_603+24*G_290-32*G_602-32*G_600-32*G_601-12*G_288-12*G_289-32*G_597+32*G_598+32*G_354+32*G_599+32*G_596+32*G_564-32*G_569+32*G_595+32*G_353+16*G_90*G_6+16*G_84*G_6+32*G_620+16*G_89*G_6-128*G_350-32*G_563-32*G_594+32*G_349+32*G_348-32*G_593-32*G_591-8*G_415+32*G_565-8*G_411+32*G_413-8*G_414-32*G_566-8*G_406-8*G_407+32*G_408-8*G_410-32*G_404-32*G_405+32*G_403-32*G_590+32*G_589-32*G_399-32*G_400+32*G_588+32*G_398-8*G_262-16*G_263-8*G_261-32*G_562-16*G_387-32*G_256+32*G_619+32*G_255-128*G_587+pow(Pi,2)*G_4+pow(Pi,2)*G_3+32*G_586+32*G_567+32*G_254+pow(Pi,2)*G_10+pow(Pi,2)*G_11+32*G_585+32*G_568-32*G_249+32*G_248+128*G_561+32*G_247+12*G_96-32*G_560-48*G_98+12*G_97-32*G_559+32*G_558+12*G_102+16*G_36*G_6+32*G_584+12*G_103+16*G_35*G_6-16*G_45*G_6+16*G_93*G_6-16*G_37*G_6-128*G_582+32*G_583-32*G_116-32*G_117+32*G_557+32*G_581+32*G_580+32*G_118+32*G_579-128*G_618-64*G_91*G_6+32*G_125-32*G_124-32*G_123-32*G_556+32*G_578-64*G_86*G_6+32*G_136+32*G_135-16*G_323+32*G_131+32*G_130-8*G_321-8*G_322-32*G_577-32*G_316+32*G_315+32*G_576+32*G_575-32*G_574+24*G_230+32*G_148+32*G_376-12*G_229-12*G_228-32*G_149+32*G_314-32*G_150-32*G_155-32*G_154+32*G_153-16*G_6*G_14+48*G_163-12*G_162-12*G_161-12*G_160-12*G_159+48*G_158-12*G_157-12*G_156+16*G_92*G_6-12*G_165-12*G_164-32*G_375-4*pow(Pi,2)*G_5+16*G_6*G_82+16*G_6*G_83+16*G_6*G_78+64*G_6*G_16+16*G_85*G_6-32*G_374-32*G_572-32*G_573-32*G_571-32*G_570-8*G_412-32*G_309-32*G_551+32*G_552+32*G_553-8*G_547-8*G_548-16*G_546-12*G_537+32*G_532+24*G_535-12*G_536+32*G_527+32*G_308-32*G_530+32*G_531-32*G_525+32*G_526-16*G_520-8*G_521-8*G_522+32*G_369-12*G_510-12*G_511+24*G_509+32*G_307+32*G_614+32*G_615+32*G_616+32*G_617-8*G_409+16*G_88*G_6+16*G_87*G_6-16*G_6*G_52-16*G_6*G_51+8*G_4*G_59-32*G_5*G_59+16*G_43*G_6+16*G_44*G_6-16*G_382+64*G_383-16*G_386+128*G_592-128*G_613-16*G_6*G_15+8*G_59*G_3)*L_z-32*G_2025+16*G_2135+16*G_2136-64*G_2137+16*G_2138+16*G_2139+16*G_2140+16*G_2141-64*G_2142+16*G_2143+16*G_2144+32*G_2904+16*G_2133+16*G_2134+16*G_59*G_76-64*G_2908+64*G_2907+64*G_2906-16*G_2132-64*G_2905+24*G_1310+8*G_2023+8*G_2024+16*G_59*G_81+8*G_2021+8*G_2022-24*G_1923+48*G_1924-24*G_1922-32*G_2020+16*G_2131+32*G_6*G_530+32*G_6*G_525+8*G_2019-16*G_2125-16*G_2126-16*G_2127-16*G_2128+64*G_2909-16*G_2129+16*G_2130+8*G_2018+32*G_2017+12*G_6*G_537+64*G_2910+12*G_6*G_510+12*G_6*G_511+16*G_2911+12*G_6*G_536+32*G_2014+24*G_661-32*G_2015-16*G_59*G_78-16*G_59*G_77+32*G_6*G_551+32*G_6*G_556+32*G_2016+32*G_399*G_6+32*G_400*G_6-16*G_59*G_83-16*G_59*G_82+32*G_2013+16*G_2912-16*G_2124+16*G_2123-pow(Pi,2)*G_10*G_6-pow(Pi,2)*G_11*G_6-pow(Pi,2)*G_6*G_4-64*G_2913-64*G_2668+64*G_2669+64*G_2670-64*G_2671+32*G_405*G_6-64*G_2672+16*G_2122+32*G_404*G_6+16*G_2917+16*G_2916+16*G_2915+16*G_2914+64*G_2667-32*G_2012+64*G_2666-64*G_2918+96*G_2663-24*G_2664-24*G_2665+2*pow(Pi,2)*G_52+2*pow(Pi,2)*G_45+2*pow(Pi,2)*G_37+16*G_2919-64*G_2659-64*G_2660-24*G_2661-24*G_2662-64*G_2657+64*G_2658+16*G_2009+64*G_2655-64*G_2656+16*G_2008-16*G_2121-192*G_2007+16*G_2006-2*pow(Pi,2)*G_78-32*G_2004+16*G_2920+16*G_2005-12*G_1901+32*G_2000-12*G_1898-32*G_2001+32*G_2002+16*G_2120-48*G_2921+48*G_1899+32*G_2003-12*G_1900+2*pow(Pi,2)*G_51-12*G_1897+32*G_1999-12*G_1896-32*G_1995-12*G_1895+24*G_2922-32*G_1996+48*G_1894-64*G_2932-64*G_2931+64*G_2930-64*G_2929-64*G_2928+64*G_2927+16*G_2926+16*G_2925+32*G_2924+24*G_2923+24*G_657+16*G_2654-48*G_2933-12*G_1893+128*G_1992+24*G_1086+24*G_1087+24*G_1088+24*G_1089-96*G_1090+24*G_1091+16*G_2119-16*G_2118-12*G_1892-24*G_1080+24*G_1081+24*G_1082+24*G_1083+24*G_1084-96*G_1085+24*G_1070+24*G_1071-24*G_1072-24*G_1073-24*G_1074-24*G_1075-24*G_1076-24*G_1077+24*G_1078-64*G_1891+24*G_1079-64*G_3006-32*G_1991+16*G_2653-64*G_1890+24*G_2934-24*G_1065-24*G_1066+24*G_1067+24*G_1068-24*G_1069-32*G_1049-16*G_1050-16*G_1051+64*G_1889-64*G_1054+64*G_1055+64*G_1056-64*G_1059+64*G_1060+64*G_1061-24*G_1062-24*G_1063+96*G_1064+64*G_1035+48*G_1038-24*G_1039-24*G_1040-32*G_1023-16*G_1024-16*G_1025+24*G_2935+16*G_1388+32*G_1389-32*G_1990+32*G_2936-64*G_2940+64*G_2939+16*G_2938+16*G_2937+48*G_1012-24*G_1013-24*G_1014-64*G_1886+16*G_1387+24*G_656-64*G_2941+64*G_2942-64*G_1885+16*G_2553+16*G_2554+32*G_2552+64*G_1386-64*G_2943+24*G_2549-64*G_1384-64*G_1385+64*G_1884-48*G_2547+24*G_2548-64*G_2944+16*G_2544+64*G_2945+64*G_1383+64*G_2946+16*G_2543-16*G_2542+8*G_2538-16*G_2539+16*G_2540+16*G_2541-64*G_1381-64*G_1382+16*G_2536+8*G_2537+32*G_2652+24*G_2649-48*G_2647-12*G_2533-256*G_2947+24*G_2648-64*G_2951-64*G_2950+64*G_2949+64*G_2948+24*G_651+64*G_1034+64*G_2952+40*G_1874+40*G_1875-12*G_2532-64*G_1033+24*G_2531-24*G_650+64*G_2959+64*G_2958+64*G_2957+64*G_2956+64*G_2955-64*G_2954-64*G_2953+64*G_1030-64*G_2961+64*G_2960+64*G_1029-64*G_1028-64*G_2962+12*G_1292+96*G_1871-24*G_649+40*G_1870-6*G_1291+16*G_6*G_546+16*G_6*G_520+40*G_1869-6*G_1290-32*G_1973+numeric(-8,3)*zeta_3*G_11+numeric(-8,3)*zeta_3*G_10-16*G_1972+2*pow(Pi,2)*G_81+2*pow(Pi,2)*G_76+2*pow(Pi,2)*G_57+2*pow(Pi,2)*G_58+64*G_2963-16*G_1971-64*G_2964+64*G_1969-64*G_1970+64*G_1968-64*G_2965-64*G_1967+64*G_1965+64*G_1864+8*G_1455+8*G_1456+64*G_1966-64*G_1863-64*G_1862-64*G_2966-64*G_2971-64*G_2970-64*G_2969+256*G_2968-64*G_2967-64*G_2972+48*G_1958-24*G_1957-64*G_2974+24*G_1836+64*G_2977+64*G_2976-64*G_2975-24*G_1956-256*G_2978+24*G_1837-64*G_2985-64*G_2984+24*G_1842+64*G_2983+24*G_1841-64*G_2982-64*G_2981+64*G_2980-96*G_1838+64*G_2979+64*G_2986-48*G_1374+64*G_2987+2*pow(Pi,2)*G_21+2*pow(Pi,2)*G_22+(-8*G_6*G_3+16*G_15+16*G_14-64*G_16+16*G_21+16*G_22+16*G_37-16*G_36-16*G_35+16*G_45-16*G_44-16*G_43+16*G_52+16*G_51+16*G_58+16*G_57-16*G_78-16*G_77+16*G_76+16*G_81-16*G_87+64*G_86-16*G_85-16*G_84-16*G_83-16*G_82-16*G_89-16*G_88-16*G_93-16*G_92+64*G_91-16*G_90-8*G_11*G_6-8*G_10*G_6-8*G_4*G_6+32*G_6*G_5)*L_t*L_z+64*G_2988+24*G_1373-2*pow(Pi,2)*G_85-2*pow(Pi,2)*G_84+2*pow(Pi,2)*G_14+2*pow(Pi,2)*G_15+64*G_2989-64*G_2993-64*G_2992+64*G_2991+64*G_2990+64*G_2994+(-4*G_6*G_3+8*G_15+8*G_14-32*G_16+8*G_21+8*G_22+8*G_37-8*G_36-8*G_35+8*G_45-8*G_44-8*G_43+8*G_52+8*G_51+8*G_58+8*G_57-8*G_78-8*G_77+8*G_76+8*G_81-8*G_87+32*G_86-8*G_85-8*G_84-8*G_83-8*G_82-8*G_89-8*G_88-8*G_93-8*G_92+32*G_91-8*G_90-4*G_11*G_6-4*G_10*G_6-4*G_4*G_6+16*G_6*G_5)*pow(L_z,2)+(-4*G_6*G_3+8*G_15+8*G_14-32*G_16+8*G_21+8*G_22+8*G_37-8*G_36-8*G_35+8*G_45-8*G_44-8*G_43+8*G_52+8*G_51+8*G_58+8*G_57-8*G_78-8*G_77+8*G_76+8*G_81-8*G_87+32*G_86-8*G_85-8*G_84-8*G_83-8*G_82-8*G_89-8*G_88-8*G_93-8*G_92+32*G_91-8*G_90-4*G_11*G_6-4*G_10*G_6-4*G_4*G_6+16*G_6*G_5)*pow(L_t,2)+24*G_644-24*G_643-24*G_642-64*G_2995+256*G_2999-64*G_1856-64*G_1855-64*G_2998-64*G_2997-64*G_2996-2*pow(Pi,2)*G_87-2*pow(Pi,2)*G_90-2*pow(Pi,2)*G_89-64*G_3001-64*G_3000+64*G_1857+24*G_1372+24*G_2518+6*G_628+6*G_629+24*G_2517+6*G_624-64*G_3002-24*G_625+6*G_623+24*G_1122+24*G_1123+numeric(-8,3)*zeta_3*G_3+numeric(-8,3)*zeta_3*G_4+24*G_1117+24*G_1118+24*G_1119+24*G_1120-96*G_1121-24*G_2516+16*G_1457+24*G_1110-24*G_1111+24*G_1112+24*G_1113+24*G_1114+24*G_1115-96*G_1116-24*G_1107-24*G_1108+24*G_1109-64*G_3003+256*G_3004+8*pow(Pi,2)*G_86-24*G_1100+24*G_1101+24*G_1102-24*G_1103-24*G_1104-24*G_1105-24*G_1106+(-16*G_381-16*G_57*G_6-16*G_58*G_6-16*G_22*G_6-16*G_21*G_6-32*G_368-32*G_367+32*G_612+32*G_609+32*G_610+32*G_611+16*G_6*G_77+8*G_59*G_10+8*G_59*G_11-32*G_608+32*G_607-32*G_605+32*G_606-16*G_6*G_81-16*G_6*G_76-32*G_604-32*G_603+24*G_290-32*G_602-32*G_600-32*G_601-12*G_288-12*G_289-32*G_597+32*G_598+32*G_354+32*G_599+32*G_596+32*G_564-32*G_569+32*G_595+32*G_353+16*G_90*G_6+16*G_84*G_6+32*G_620+16*G_89*G_6-128*G_350-32*G_563-32*G_594+32*G_349+32*G_348-32*G_593-32*G_591-8*G_415+32*G_565-8*G_411+32*G_413-8*G_414-32*G_566-8*G_406-8*G_407+32*G_408-8*G_410-32*G_404-32*G_405+32*G_403-32*G_590+32*G_589-32*G_399-32*G_400+32*G_588+32*G_398-8*G_262-16*G_263-8*G_261-32*G_562-16*G_387-32*G_256+32*G_619+32*G_255-128*G_587+pow(Pi,2)*G_4+pow(Pi,2)*G_3+32*G_586+32*G_567+32*G_254+pow(Pi,2)*G_10+pow(Pi,2)*G_11+32*G_585+32*G_568-32*G_249+32*G_248+128*G_561+32*G_247+12*G_96-32*G_560-48*G_98+12*G_97-32*G_559+32*G_558+12*G_102+16*G_36*G_6+32*G_584+12*G_103+16*G_35*G_6-16*G_45*G_6+16*G_93*G_6-16*G_37*G_6-128*G_582+32*G_583-32*G_116-32*G_117+32*G_557+32*G_581+32*G_580+32*G_118+32*G_579-128*G_618-64*G_91*G_6+32*G_125-32*G_124-32*G_123-32*G_556+32*G_578-64*G_86*G_6+32*G_136+32*G_135-16*G_323+32*G_131+32*G_130-8*G_321-8*G_322-32*G_577-32*G_316+32*G_315+32*G_576+32*G_575-32*G_574+24*G_230+32*G_148+32*G_376-12*G_229-12*G_228-32*G_149+32*G_314-32*G_150-32*G_155-32*G_154+32*G_153-16*G_6*G_14+48*G_163-12*G_162-12*G_161-12*G_160-12*G_159+48*G_158-12*G_157-12*G_156+16*G_92*G_6-12*G_165-12*G_164-32*G_375-4*pow(Pi,2)*G_5+16*G_6*G_82+16*G_6*G_83+16*G_6*G_78+64*G_6*G_16+16*G_85*G_6-32*G_374-32*G_572-32*G_573-32*G_571-32*G_570-8*G_412-32*G_309-32*G_551+32*G_552+32*G_553-8*G_547-8*G_548-16*G_546-12*G_537+32*G_532+24*G_535-12*G_536+32*G_527+32*G_308-32*G_530+32*G_531-32*G_525+32*G_526-16*G_520-8*G_521-8*G_522+32*G_369-12*G_510-12*G_511+24*G_509+32*G_307+32*G_614+32*G_615+32*G_616+32*G_617-8*G_409+16*G_88*G_6+16*G_87*G_6-16*G_6*G_52-16*G_6*G_51+8*G_4*G_59-32*G_5*G_59+16*G_43*G_6+16*G_44*G_6-16*G_382+64*G_383-16*G_386+128*G_592-128*G_613-16*G_6*G_15+8*G_59*G_3)*L_t-32*G_413*G_6-32*G_408*G_6+256*G_2973+8*G_2026+64*G_1931-24*G_1311+8*G_2027+8*G_6*G_522+64*G_1932+64*G_916-64*G_917-64*G_918-32*G_6*G_553-32*G_6*G_557-32*G_6*G_558+24*G_662+64*G_921-64*G_922-64*G_923-12*G_924-2*pow(Pi,2)*G_36-2*pow(Pi,2)*G_35-2*pow(Pi,2)*G_43-2*pow(Pi,2)*G_44-32*G_153*G_6-32*G_148*G_6+32*G_2903-12*G_925+48*G_926-12*G_927-12*G_928-12*G_929-12*G_930+48*G_931-32*G_6*G_526-32*G_6*G_527-32*G_6*G_531-32*G_6*G_532-32*G_6*G_552+8*G_406*G_6+8*G_407*G_6-64*G_1933-12*G_932-12*G_933+64*G_1934+16*G_6*G_381+16*G_6*G_382+64*G_2555-128*G_2902+8*G_409*G_6+8*G_411*G_6+8*G_412*G_6+64*G_1935-64*G_2556-64*G_2557+64*G_2558-64*G_2559+8*G_415*G_6+32*G_577*G_6+64*G_2079-64*G_1688-64*G_2828-64*G_2827-24*G_2600-64*G_2080+24*G_2601+64*G_2081+256*G_2826+32*G_608*G_6+32*G_574*G_6+24*G_2602+32*G_605*G_6+12*G_2495-128*G_592*G_6+32*G_594*G_6+64*G_2082-16*G_2083-16*G_2084+64*G_2085-16*G_2086-128*G_561*G_6+32*G_593*G_6-6*G_2496+32*G_563*G_6-16*G_2087-12*G_96*G_6-64*G_1655-16*G_2626+16*G_387*G_6+16*G_2627+16*G_386*G_6+16*G_2628-64*G_3005+24*G_1092+8*pow(Pi,2)*G_91-24*G_1093-24*G_1094+96*G_1095-24*G_1096-24*G_1097+24*G_1098+24*G_1099+64*G_2678+64*G_2677-64*G_2676-64*G_2675-64*G_2674-64*G_2673;
    ex J_27_0 = 0;
    ex J_27_1 = 0;
    ex J_27_2 = -2*G_16+G_15+G_14-2*G_52+4*G_53-2*G_51;
    ex J_27_3 = 8*G_381+8*G_368+8*G_367+16*G_350-8*G_349-8*G_348+2*G_96-4*G_98+2*G_97-4*G_116-4*G_117+4*G_118+4*G_125-4*G_124-4*G_123+8*G_132-8*G_376-2*G_6*G_14+8*G_375+(2*G_14+8*G_53-4*G_52-4*G_51-4*G_16+2*G_15)*L_t+(2*G_14+8*G_53-4*G_52-4*G_51-4*G_16+2*G_15)*L_z+4*G_6*G_16+8*G_374-8*G_369+4*G_6*G_52+4*G_6*G_51-8*G_53*G_6+8*G_382-32*G_383-2*G_6*G_15;
    ex J_27_4 = -6*G_810-6*G_811+12*G_812-4*G_786-8*G_787-4*G_785+16*G_772-16*G_773+16*G_778+16*G_779-16*G_780+16*G_771-6*G_752-6*G_753+12*G_754-32*G_350*G_6+4*G_59*G_14+4*G_59*G_15+(2*G_14+8*G_53-4*G_52-4*G_51-4*G_16+2*G_15)*pow(L_t,2)+8*G_98*G_6-8*G_16*G_59+8*G_116*G_6+8*G_117*G_6+8*G_124*G_6+8*G_123*G_6-8*G_6*G_125+16*G_376*G_6-8*G_6*G_118-4*G_97*G_6-32*G_903-16*G_132*G_6-4*G_843-4*G_844-8*G_845+16*G_369*G_6+16*G_6*G_349+16*G_6*G_348+16*G_836+16*G_837-16*G_838+16*G_829+16*G_830-16*G_831+(4*G_14-8*G_51-8*G_16-8*G_52+4*G_15+16*G_53)*L_t*L_z+16*G_53*G_59-pow(Pi,2)*G_16-16*G_6*G_374-16*G_6*G_375+64*G_6*G_383-8*G_59*G_52-8*G_59*G_51-16*G_6*G_367-16*G_6*G_368+2*pow(Pi,2)*G_53+(2*G_14+8*G_53-4*G_52-4*G_51-4*G_16+2*G_15)*pow(L_z,2)+16*G_1939+8*G_1938+8*G_1937+32*G_1936+12*G_1923-24*G_1924+12*G_1922-pow(Pi,2)*G_52+192*G_2007-32*G_2006+32*G_2004-32*G_2005+8*G_658-32*G_2000+32*G_2001-32*G_2002-32*G_2003-pow(Pi,2)*G_51-32*G_1999+4*G_657-64*G_1992+32*G_1991+32*G_1990+4*G_656+8*G_651-8*G_650-48*G_1871+(16*G_381+16*G_368+16*G_367+32*G_350-16*G_349-16*G_348+4*G_96-8*G_98+4*G_97-8*G_116-8*G_117+8*G_118+8*G_125-8*G_124-8*G_123+16*G_132-16*G_376-4*G_6*G_14+16*G_375+8*G_6*G_16+16*G_374-16*G_369+8*G_6*G_52+8*G_6*G_51-16*G_53*G_6+16*G_382-64*G_383-4*G_6*G_15)*L_t+(16*G_381+16*G_368+16*G_367+32*G_350-16*G_349-16*G_348+4*G_96-8*G_98+4*G_97-8*G_116-8*G_117+8*G_118+8*G_125-8*G_124-8*G_123+16*G_132-16*G_376-4*G_6*G_14+16*G_375+8*G_6*G_16+16*G_374-16*G_369+8*G_6*G_52+8*G_6*G_51-16*G_53*G_6+16*G_382-64*G_383-4*G_6*G_15)*L_z-8*G_649-8*G_1870-8*G_1869+16*G_1973+8*G_1972+8*G_1971-32*G_1969+32*G_1970-32*G_1968+32*G_1967-32*G_1965-32*G_1864-32*G_1966+32*G_1863+32*G_1862-24*G_1958+12*G_1957-12*G_1836+12*G_1956-12*G_1837+24*G_1838+numeric(1,2)*pow(Pi,2)*G_14+numeric(1,2)*pow(Pi,2)*G_15+8*G_644-8*G_643-8*G_642+32*G_1856+32*G_1855-32*G_1857+2*G_624-4*G_625+2*G_623-32*G_1931-32*G_1932+32*G_1933-32*G_1934-16*G_6*G_381-16*G_6*G_382-32*G_1935-4*G_96*G_6;
    ex J_28_0 = 0;
    ex J_28_1 = 0;
    ex J_28_2 = 0;
    ex J_28_3 = I*Pi*G_20+I*Pi*G_19-2*G_354-2*G_353-2*G_352-2*G_351+8*G_350-2*I*Pi*G_16+4*I*Pi*G_53-4*G_393-4*G_390+4*G_387-6*G_98+G_102+2*G_101+2*G_100+G_103-2*G_55*G_6-2*G_56*G_6-2*I*Pi*G_56-2*I*Pi*G_55-2*G_136-2*G_135-2*G_134-2*G_133+4*G_132+2*G_140+2*G_143+G_6*G_19+(-G_20+2*G_16+2*G_56-G_19-4*G_53+2*G_55)*L_t+(-G_20+2*G_16+2*G_56-G_19-4*G_53+2*G_55)*L_z+G_6*G_20-2*G_6*G_16+4*G_53*G_6+4*G_386;
    ex J_28_4 = 6*G_2032+4*G_136*G_6+4*G_354*G_6+4*G_135*G_6+4*G_353*G_6-3*G_59*G_19-2*G_103*G_6-3*G_144*G_6+6*G_395*G_6+6*G_394*G_6+6*G_392*G_6+6*G_391*G_6+8*G_385*G_6-4*G_352*G_6+8*G_384*G_6-4*G_351*G_6+2*G_133*G_6+2*G_134*G_6+6*G_98*G_6-3*G_59*G_20+6*G_16*G_59-2*G_102*G_6-G_100*G_6-G_101*G_6-4*G_679+(numeric(-3,2)*G_19+numeric(-3,2)*G_20+3*G_16+3*G_55-6*G_53+3*G_56)*pow(L_z,2)+(numeric(-3,2)*G_19+numeric(-3,2)*G_20+3*G_16+3*G_55-6*G_53+3*G_56)*pow(L_t,2)-4*G_678+4*G_677-6*I*Pi*G_98-24*G_903+8*G_904+8*G_905+4*G_906+4*G_907-8*G_908+6*G_909+6*G_910-8*G_911+28*G_870-8*G_871-8*G_872-6*G_873-6*G_874+(6*G_55-3*G_19-3*G_20+6*G_56+6*G_16-12*G_53)*L_t*L_z-4*G_674-4*G_673+4*G_672-12*G_53*G_59+2*pow(Pi,2)*G_16-6*G_669-24*G_6*G_383-6*G_668+10*G_667+6*G_55*G_59+6*G_56*G_59-3*I*Pi*G_145-3*I*Pi*G_144-3*I*Pi*G_142-4*pow(Pi,2)*G_53-6*G_666-6*G_665-24*I*Pi*G_383+12*G_2049+12*G_2050-8*I*Pi*G_352+8*I*Pi*G_384+8*I*Pi*G_385-4*I*Pi*G_6*G_53+10*G_664+6*G_2043+6*G_912+6*G_984-3*G_985-3*G_986+6*G_2042-12*G_2031-6*G_974-6*G_977-12*G_2041+12*G_2039-3*G_956+12*G_2040+16*I*Pi*G_350-16*G_2017-pow(Pi,2)*G_20+2*pow(Pi,2)*G_55+2*pow(Pi,2)*G_56-pow(Pi,2)*G_19-16*G_2014+2*G_661+16*G_2015-16*G_2016-16*G_2013-I*Pi*G_6*G_20-I*Pi*G_6*G_19+16*G_2012+16*G_2011+16*G_2010-24*G_2009+2*I*Pi*G_55*G_6+2*I*Pi*G_56*G_6-24*G_2008-2*G_659-2*G_660+12*G_658+20*G_1995+20*G_1996+8*G_1993+8*G_1994-56*G_1992+8*G_1891+8*G_1890-8*G_1889+8*G_1886+8*G_1885-6*G_1004-6*G_1007-8*G_1884+6*G_1881+6*G_1880-20*G_1879-3*G_142*G_6+6*G_1878+6*G_1877+8*G_1873+4*G_1874-3*G_141*G_6+4*G_1875-20*G_1876+(I*Pi*G_20+I*Pi*G_19-4*G_354-4*G_353+4*G_352+4*G_351-2*I*Pi*G_16+4*I*Pi*G_53-6*G_394-6*G_395-6*G_392-6*G_391+8*G_387-6*G_98+2*G_102+G_101+G_100+2*G_103-6*G_55*G_6-6*G_56*G_6-2*I*Pi*G_56-2*I*Pi*G_55-4*G_136-4*G_135-2*G_134-2*G_133+3*G_142+3*G_141+3*G_145+3*G_144+3*G_6*G_19+3*G_6*G_20-6*G_6*G_16+12*G_53*G_6+24*G_383-8*G_384-8*G_385+8*G_386)*L_t+(I*Pi*G_20+I*Pi*G_19-4*G_354-4*G_353+4*G_352+4*G_351-2*I*Pi*G_16+4*I*Pi*G_53-6*G_394-6*G_395-6*G_392-6*G_391+8*G_387-6*G_98+2*G_102+G_101+G_100+2*G_103-6*G_55*G_6-6*G_56*G_6-2*I*Pi*G_56-2*I*Pi*G_55-4*G_136-4*G_135-2*G_134-2*G_133+3*G_142+3*G_141+3*G_145+3*G_144+3*G_6*G_19+3*G_6*G_20-6*G_6*G_16+12*G_53*G_6+24*G_383-8*G_384-8*G_385+8*G_386)*L_z+8*G_1872-24*G_1871-6*G_1842-6*G_1841-14*G_1840-14*G_1839+40*G_1838+G_628+G_629+6*G_627-14*G_625+6*G_626+2*I*Pi*G_6*G_16+6*G_2033-8*G_916+8*G_917+8*G_918+2*G_662-8*G_921+8*G_922+8*G_923+6*G_954-3*G_955+3*I*Pi*G_100+3*I*Pi*G_101+6*I*Pi*G_391+6*I*Pi*G_392+6*I*Pi*G_394+6*I*Pi*G_395-8*I*Pi*G_390-8*I*Pi*G_393+4*I*Pi*G_140+4*I*Pi*G_143-2*I*Pi*G_134-2*I*Pi*G_133+8*I*Pi*G_132-3*I*Pi*G_141+6*G_913-8*I*Pi*G_351-8*G_387*G_6-8*G_386*G_6-3*G_145*G_6;
    ex J_29_0 = 0;
    ex J_29_1 = 0;
    ex J_29_2 = -I*Pi*G_6-G_59;
    ex J_29_3 = -2*I*Pi*G_17+4*G_417-2*G_137+pow(Pi,2)*G_6+2*I*Pi*G_59;
    ex J_29_4 = -4*G_663+numeric(-11,6)*pow(Pi,2)*G_59+8*G_934-12*G_2146+2*pow(Pi,2)*G_17+4*I*Pi*G_416-4*I*Pi*G_99+I*numeric(5,6)*pow(Pi,3)*G_6-4*I*Pi*G_417+4*G_2145+4*I*Pi*G_137;
    ex J_30_0 = 0;
    ex J_30_1 = 0;
    ex J_30_2 = 0;
    ex J_30_3 = -4*G_376+2*G_346+2*G_347+2*G_97+2*G_96-2*G_349+4*G_362-2*G_348-2*G_131-2*G_130-2*G_106+2*G_128-4*G_369-2*G_95+4*G_357+2*G_118+2*G_129-2*G_111+2*G_125-2*G_94+(2*G_51-G_15+2*G_52+G_13+G_12-G_14-2*G_49-2*G_50)*L_t+(2*G_51-G_15+2*G_52+G_13+G_12-G_14-2*G_49-2*G_50)*L_z;
    ex J_30_4 = 2*G_808+2*G_809-4*G_810-4*G_811+4*G_812+4*G_819-8*G_773-8*G_780+4*G_732+2*G_750+2*G_751-4*G_752-4*G_753+4*G_754+4*G_761+4*G_766+4*G_702-9*G_621+4*G_697-4*G_6*G_129-4*G_6*G_128+2*G_691-4*G_692+4*G_131*G_6+4*G_130*G_6+2*G_690+(-4*G_50+2*G_13-2*G_15+2*G_12+4*G_52-4*G_49+4*G_51-2*G_14)*L_t*L_z+4*G_95*G_6+4*G_106*G_6+4*G_111*G_6-4*G_6*G_125+8*G_376*G_6-4*G_6*G_118-4*G_97*G_6+4*G_882-4*G_885-4*G_886+8*G_887+8*G_888-4*G_889-4*G_899-4*G_900+4*G_901+4*G_902-4*G_881-4*G_875-4*G_876+4*G_877-4*G_880+8*G_866+8*G_867-8*G_868-8*G_869+4*G_94*G_6+8*G_369*G_6+4*G_6*G_349+4*G_6*G_348-8*G_838+4*G_824-8*G_831+(-4*G_381-8*G_368+4*G_366-8*G_367+4*G_365+4*G_360+4*G_361+4*G_356+4*G_49*G_6+4*G_50*G_6+4*G_355+6*G_349+6*G_348-6*G_347-6*G_346+G_95+G_94-G_96-G_97-2*G_104-2*G_110-2*G_109-2*G_105+4*G_116-2*G_115-2*G_114+4*G_117-2*G_13*G_6+4*G_124+4*G_123-2*G_122-2*G_121-2*G_131-2*G_130+2*G_129+2*G_128+4*G_380+4*G_379+2*G_6*G_14-8*G_375+4*G_373-8*G_374+4*G_372-4*G_6*G_52-4*G_6*G_51-2*G_12*G_6-4*G_382+2*G_6*G_15)*L_t+(-4*G_381-8*G_368+4*G_366-8*G_367+4*G_365+4*G_360+4*G_361+4*G_356+4*G_49*G_6+4*G_50*G_6+4*G_355+6*G_349+6*G_348-6*G_347-6*G_346+G_95+G_94-G_96-G_97-2*G_104-2*G_110-2*G_109-2*G_105+4*G_116-2*G_115-2*G_114+4*G_117-2*G_13*G_6+4*G_124+4*G_123-2*G_122-2*G_121-2*G_131-2*G_130+2*G_129+2*G_128+4*G_380+4*G_379+2*G_6*G_14-8*G_375+4*G_373-8*G_374+4*G_372-4*G_6*G_52-4*G_6*G_51-2*G_12*G_6-4*G_382+2*G_6*G_15)*L_z-4*G_896+8*G_895+8*G_894-4*G_893-4*G_892+numeric(-2,3)*pow(Pi,2)*G_50+numeric(-2,3)*pow(Pi,2)*G_49+16*G_1936-8*G_1930-8*G_1929+numeric(1,3)*pow(Pi,2)*G_13+numeric(1,3)*pow(Pi,2)*G_12+8*G_1923-8*G_1924+8*G_1922-4*G_1921-4*G_1920-8*G_1915-4*G_1911-4*G_1912+8*G_1913-8*G_1914-8*G_1906-8*G_1905+8*G_1904-4*G_1903-4*G_1902+8*G_2004+8*G_2001-8*G_1997-8*G_1998+4*G_1991+4*G_1990-4*G_1989-4*G_1988+(2*G_51-G_15+2*G_52+G_13+G_12-G_14-2*G_49-2*G_50)*pow(L_z,2)+10*G_651-8*G_650-8*G_649+4*G_1870+4*G_1869+4*G_648-4*G_1868+4*G_727+16*G_1970-4*G_1867-8*G_357*G_6-8*G_362*G_6+16*G_1967-20*G_1864-8*G_1964+8*G_1863-8*G_1963+4*G_647+8*G_1862+2*G_721-4*G_722-8*G_1958+8*G_1957+2*G_720-16*G_1836+16*G_1835+16*G_1834-4*G_1955+8*G_1956-4*G_1954-16*G_1837-4*G_1843-4*G_1844+20*G_1845+20*G_1850-4*G_1849-4*G_1848+10*G_644-8*G_643+4*G_640+4*G_641-8*G_642-10*G_637+8*G_1856+8*G_1855-4*G_1854-4*G_1853-20*G_1857+4*G_635+4*G_636-10*G_632+4*G_630+4*G_631+9*G_624-9*G_622+9*G_623-4*G_1860-4*G_346*G_6+16*G_1933-4*G_347*G_6+(2*G_51-G_15+2*G_52+G_13+G_12-G_14-2*G_49-2*G_50)*pow(L_t,2)-4*G_96*G_6-4*G_1861+numeric(-1,3)*pow(Pi,2)*G_15+numeric(-1,3)*pow(Pi,2)*G_14+numeric(2,3)*pow(Pi,2)*G_52+numeric(2,3)*pow(Pi,2)*G_51;
    ex J_31_0 = 0;
    ex J_31_1 = 0;
    ex J_31_2 = (-G_4-G_3+G_2+G_1)*L_t+(-G_4-G_3+G_2+G_1)*L_z-G_12-G_13+2*G_45-2*G_30+G_14+2*G_37-2*G_25+G_15;
    ex J_31_3 = numeric(-1,3)*pow(Pi,2)*G_3+numeric(-1,3)*pow(Pi,2)*G_4+4*G_302+4*G_297+numeric(1,3)*pow(Pi,2)*G_1+(-G_4-G_3+G_2+G_1)*pow(L_z,2)+4*G_362+4*G_357+4*G_25*G_6+4*G_30*G_6+4*G_290-4*G_288-4*G_289+2*G_286+2*G_287-2*G_349-2*G_348+2*G_347+2*G_346-8*G_256-8*G_249-8*G_95-8*G_94+8*G_96+8*G_97+2*G_104+2*G_110+2*G_109-10*G_106+2*G_105-4*G_45*G_6-4*G_37*G_6-4*G_116+2*G_115+2*G_114-4*G_117+2*G_13*G_6+4*G_237+10*G_118+numeric(1,3)*pow(Pi,2)*G_2+10*G_125-4*G_124-4*G_123+2*G_122+2*G_121-2*G_131-2*G_130+2*G_129+2*G_128-8*G_316+4*G_230+4*G_203-4*G_376-4*G_229-4*G_228+2*G_227+2*G_226-2*G_6*G_14+2*G_166+2*G_167-4*G_168+4*G_173+4*G_178+(3*G_13-3*G_15-2*G_41+2*G_52-3*G_14-2*G_24+2*G_6*G_3-2*G_1*G_6-2*G_33+4*G_43+2*G_4*G_6-2*G_23+4*G_36-2*G_29-2*G_42+3*G_12-2*G_34-2*G_2*G_6-2*G_49-2*G_50-2*G_28+2*G_51+4*G_35+4*G_44)*L_t+(3*G_13-3*G_15-2*G_41+2*G_52-3*G_14-2*G_24+2*G_6*G_3-2*G_1*G_6-2*G_33+4*G_43+2*G_4*G_6-2*G_23+4*G_36-2*G_29-2*G_42+3*G_12-2*G_34-2*G_2*G_6-2*G_49-2*G_50-2*G_28+2*G_51+4*G_35+4*G_44)*L_z-8*G_309-4*G_198+2*G_197+2*G_196-4*G_369+4*G_208+4*G_242-10*G_111+2*G_12*G_6+(-G_4-G_3+G_2+G_1)*pow(L_t,2)-2*G_6*G_15+(2*G_2-2*G_3+2*G_1-2*G_4)*L_t*L_z;
    ex J_31_4 = numeric(-7,6)*pow(Pi,2)*G_15+numeric(-7,6)*pow(Pi,2)*G_14+numeric(-1,3)*pow(Pi,2)*G_37+numeric(-1,3)*pow(Pi,2)*G_45+numeric(-2,3)*pow(Pi,2)*G_34+numeric(-2,3)*pow(Pi,2)*G_33+numeric(-2,3)*pow(Pi,2)*G_42+numeric(-2,3)*pow(Pi,2)*G_41+14*G_808+14*G_809+numeric(4,3)*pow(Pi,2)*G_44+numeric(4,3)*pow(Pi,2)*G_43+numeric(4,3)*pow(Pi,2)*G_35+numeric(4,3)*pow(Pi,2)*G_36-26*G_810-26*G_811+24*G_812-4*G_817-4*G_818+20*G_819-4*G_822-4*G_786-8*G_787-4*G_785+16*G_772-40*G_773-8*G_776-8*G_777+16*G_778+16*G_779-40*G_780+8*G_783+8*G_784+(2*G_2-2*G_3+2*G_1-2*G_4)*L_t*pow(L_z,2)+(2*G_2-2*G_3+2*G_1-2*G_4)*pow(L_t,2)*L_z+8*G_707-8*G_769-8*G_770+16*G_771+16*G_1309-4*G_731+20*G_732-4*G_735-4*G_736+8*G_737+14*G_750+14*G_751-26*G_752-26*G_753+24*G_754+20*G_761-4*G_764-4*G_765+20*G_766-4*G_706-4*G_705-20*G_1563+12*G_1562+12*G_1561+16*G_1565-20*G_1564+20*G_702+numeric(-2,3)*pow(Pi,2)*G_23+numeric(-2,3)*pow(Pi,2)*G_28+4*G_59*G_14-4*G_701-31*G_621+4*G_59*G_15-4*G_696+20*G_697-4*G_700-4*G_1570-4*G_759-4*G_760-4*G_1571-4*G_695+16*G_1572-8*G_6*G_237-8*G_6*G_242-8*G_6*G_302+16*G_1577-4*G_1576-4*G_1575-28*G_1584+16*G_1583+16*G_1582-8*G_1581-8*G_1580-8*G_1451-8*G_1587-4*G_6*G_129-4*G_6*G_128-8*G_1588+32*G_1417+32*G_1420-28*G_1591+16*G_1590-4*G_12*G_59-4*G_13*G_59+16*G_1589+8*G_1594+12*G_691-24*G_692-4*G_1597-4*G_1596+8*G_1595-16*G_1414+4*G_131*G_6+4*G_130*G_6+12*G_690+16*G_1447+16*G_1448-16*G_1413+16*G_249*G_6+16*G_316*G_6+16*G_309*G_6+16*G_256*G_6+16*G_95*G_6-8*G_1629-8*G_1628+8*G_1627-4*G_114*G_6-4*G_1626-4*G_1625+20*G_106*G_6-4*G_121*G_6-4*G_115*G_6+20*G_111*G_6-4*G_1634-8*G_1638-8*G_1637+8*G_1636-4*G_1635-8*G_1643+8*G_116*G_6+numeric(-2,3)*pow(Pi,2)*G_6*G_2-16*G_1647+16*G_1646+8*G_117*G_6+16*G_1645-8*G_1644+8*G_1363+8*G_6*G_289-16*G_1652-8*G_1442+8*G_124*G_6+8*G_6*G_229+8*G_123*G_6-16*G_1408-8*G_6*G_297-20*G_6*G_125-8*G_6*G_290-4*G_1441+8*G_376*G_6+16*G_1257-20*G_6*G_118-8*G_1256-16*G_1653-4*G_122*G_6-16*G_97*G_6-4*G_1251+8*G_1252-8*G_1255+8*G_1439-4*G_1440-4*G_882-4*G_885-4*G_886+8*G_887+8*G_888+4*G_889+8*G_1243-4*G_899-4*G_900+4*G_901+4*G_902-4*G_1242-4*G_881-4*G_1241-4*G_875-4*G_876-4*G_877-4*G_880-4*G_1233+8*G_1234-8*G_1235-8*G_1236+32*G_1656+32*G_1659-4*G_1232+4*G_866+4*G_867-4*G_868-4*G_869+16*G_94*G_6+8*G_1438+8*G_841+8*G_842-4*G_843-4*G_844-8*G_845-4*G_1222-4*G_6*G_226+8*G_369*G_6-8*G_834+4*G_6*G_349-4*G_1352-4*G_1221+4*G_6*G_348-8*G_835+16*G_836+16*G_837-40*G_838-4*G_1216-4*G_1217+12*G_1218-4*G_6*G_227-4*G_6*G_286-4*G_823+20*G_824-8*G_827-8*G_828+16*G_829-4*G_6*G_287+16*G_830-40*G_831-4*G_1211-4*G_1212+12*G_1213+8*G_1206+8*G_1207-16*G_1208+numeric(-2,3)*pow(Pi,2)*G_6*G_1+16*G_1407-8*G_1364-8*G_1365-8*G_1677-8*G_1405+16*G_1406-16*G_1681+16*G_1680+16*G_1679-8*G_1678-8*G_1454+32*G_1690+32*G_1693-4*G_1353-4*G_1323-4*G_1324+8*G_45*G_59+8*G_37*G_59-8*G_6*G_230+8*G_6*G_288+8*G_6*G_228+4*G_896+16*G_1720-8*G_1715-4*G_1714-4*G_1713+8*G_1712+8*G_1711+8*G_895+8*G_894+16*G_1721-4*G_893-8*G_1724-8*G_1727+8*G_1354-8*G_1355-4*G_892+numeric(-2,3)*pow(Pi,2)*G_50+numeric(-2,3)*pow(Pi,2)*G_49+numeric(-2,3)*pow(Pi,2)*G_24+numeric(1,3)*pow(Pi,2)*G_30+8*G_6*G_198-4*G_6*G_196-4*G_6*G_197+numeric(1,3)*pow(Pi,2)*G_25+numeric(-2,3)*pow(Pi,2)*G_29-8*G_1356-4*G_6*G_166-4*G_6*G_167+8*G_6*G_168-16*G_1730+(numeric(-2,3)*G_4+numeric(-2,3)*G_3+numeric(2,3)*G_2+numeric(2,3)*G_1)*pow(L_t,3)+(8*G_305-4*G_381+4*G_300-8*G_368+4*G_301+4*G_366-8*G_367-8*G_183+4*G_365+4*G_296+4*G_295+4*G_360+4*G_361+4*G_2*G_59+4*G_1*G_59+4*G_356+4*G_49*G_6+4*G_50*G_6+4*G_29*G_6+4*G_355+4*G_23*G_6+4*G_24*G_6+4*G_28*G_6-4*G_290+6*G_288+6*G_289-4*G_286-4*G_287+numeric(1,2)*pow(Pi,2)*G_2+6*G_349+6*G_348-6*G_347-6*G_346+4*G_262+8*G_263+4*G_261-8*G_260-8*G_259+numeric(-1,2)*pow(Pi,2)*G_4+numeric(-1,2)*pow(Pi,2)*G_3-16*G_255-16*G_254+8*G_252+8*G_253-16*G_248-16*G_247+8*G_246+3*G_95+3*G_94-3*G_96-3*G_97+8*G_245-8*G_36*G_6-6*G_104-6*G_110-6*G_109-6*G_105-8*G_35*G_6+12*G_116-6*G_115-6*G_114+4*G_240+12*G_117-6*G_13*G_6+4*G_236+4*G_235+12*G_124+12*G_123-6*G_122-6*G_121+8*G_323-6*G_131-6*G_130+6*G_129+6*G_128+4*G_321+4*G_322-8*G_319-8*G_320-16*G_315+4*G_380-4*G_230+4*G_379+6*G_229+6*G_228-16*G_314-4*G_227+8*G_313-4*G_226+6*G_6*G_14-8*G_375-2*G_166+8*G_312+4*G_202-2*G_167+4*G_373-8*G_374+4*G_372+4*G_168+4*G_172+4*G_171+4*G_181+4*G_177+4*G_182-8*G_213-16*G_308+4*G_198-2*G_197-2*G_196+4*G_206+4*G_201+numeric(1,2)*pow(Pi,2)*G_1-16*G_307+4*G_212+4*G_207+8*G_306+4*G_176+4*G_241-4*G_6*G_52-4*G_6*G_51-4*G_4*G_59+4*G_33*G_6+4*G_42*G_6+4*G_34*G_6+4*G_41*G_6-6*G_12*G_6-8*G_43*G_6-8*G_44*G_6-4*G_382+4*G_211+6*G_6*G_15-4*G_59*G_3)*L_t+8*G_1322-4*G_1361-4*G_1362+8*G_1321-28*G_1318+16*G_1317+16*G_1316+16*G_1936-4*G_6*G_109-4*G_6*G_110-8*G_6*G_178-8*G_6*G_173-8*G_6*G_208-4*G_6*G_104-8*G_1930-8*G_6*G_203+16*G_1310-8*G_1929-4*G_6*G_105+numeric(7,6)*pow(Pi,2)*G_13+numeric(7,6)*pow(Pi,2)*G_12-8*G_1308+8*G_1923-8*G_1924+8*G_1922-4*G_1921-4*G_1920+(numeric(-2,3)*G_4+numeric(-2,3)*G_3+numeric(2,3)*G_2+numeric(2,3)*G_1)*pow(L_z,3)-8*G_1915+numeric(2,3)*pow(Pi,2)*G_6*G_3-4*G_1911-4*G_1912+8*G_1913-8*G_1914+numeric(2,3)*pow(Pi,2)*G_6*G_4-8*G_1307-8*G_1906+16*G_1304-8*G_1905+8*G_1904-4*G_1903-4*G_1902+8*G_2004+8*G_2001-8*G_1997-8*G_1998+8*G_657+4*G_1991-4*G_1303-4*G_1302+4*G_1990+8*G_656-4*G_1989+32*G_1386-4*G_1988-8*G_655+32*G_1383-8*G_654-16*G_1380-4*G_1298+38*G_651-32*G_650-4*G_1297+16*G_1292-32*G_649+4*G_1870-20*G_1291-4*G_730+(8*G_305-4*G_381+4*G_300-8*G_368+4*G_301+4*G_366-8*G_367-8*G_183+4*G_365+4*G_296+4*G_295+4*G_360+4*G_361+4*G_2*G_59+4*G_1*G_59+4*G_356+4*G_49*G_6+4*G_50*G_6+4*G_29*G_6+4*G_355+4*G_23*G_6+4*G_24*G_6+4*G_28*G_6-4*G_290+6*G_288+6*G_289-4*G_286-4*G_287+numeric(1,2)*pow(Pi,2)*G_2+6*G_349+6*G_348-6*G_347-6*G_346+4*G_262+8*G_263+4*G_261-8*G_260-8*G_259+numeric(-1,2)*pow(Pi,2)*G_4+numeric(-1,2)*pow(Pi,2)*G_3-16*G_255-16*G_254+8*G_252+8*G_253-16*G_248-16*G_247+8*G_246+3*G_95+3*G_94-3*G_96-3*G_97+8*G_245-8*G_36*G_6-6*G_104-6*G_110-6*G_109-6*G_105-8*G_35*G_6+12*G_116-6*G_115-6*G_114+4*G_240+12*G_117-6*G_13*G_6+4*G_236+4*G_235+12*G_124+12*G_123-6*G_122-6*G_121+8*G_323-6*G_131-6*G_130+6*G_129+6*G_128+4*G_321+4*G_322-8*G_319-8*G_320-16*G_315+4*G_380-4*G_230+4*G_379+6*G_229+6*G_228-16*G_314-4*G_227+8*G_313-4*G_226+6*G_6*G_14-8*G_375-2*G_166+8*G_312+4*G_202-2*G_167+4*G_373-8*G_374+4*G_372+4*G_168+4*G_172+4*G_171+4*G_181+4*G_177+4*G_182-8*G_213-16*G_308+4*G_198-2*G_197-2*G_196+4*G_206+4*G_201+numeric(1,2)*pow(Pi,2)*G_1-16*G_307+4*G_212+4*G_207+8*G_306+4*G_176+4*G_241-4*G_6*G_52-4*G_6*G_51-4*G_4*G_59+4*G_33*G_6+4*G_42*G_6+4*G_34*G_6+4*G_41*G_6-6*G_12*G_6-8*G_43*G_6-8*G_44*G_6-4*G_382+4*G_211+6*G_6*G_15-4*G_59*G_3)*L_z+4*zeta_3*G_1+4*zeta_3*G_2+12*G_1288+4*G_1869+12*G_1289-20*G_1290+16*G_648-4*G_1868+20*G_727+16*G_1970-4*G_1867-4*G_726-4*G_725-8*G_357*G_6-8*G_362*G_6+16*G_1967-20*G_1864-8*G_1964+8*G_1863-8*G_1963+16*G_647+8*G_1862+12*G_721-24*G_722-16*G_1379-8*G_1370-8*G_1958+8*G_1957+12*G_720-16*G_1836+16*G_1835+16*G_1834-4*G_1955+8*G_1956-4*G_1954-16*G_1837-4*G_1843-4*G_1844-16*G_1374+20*G_1845+16*G_1373+(3*G_13-3*G_15-2*G_41+2*G_52-3*G_14-2*G_24+2*G_6*G_3-2*G_1*G_6-2*G_33+4*G_43+2*G_4*G_6-2*G_23+4*G_36-2*G_29-2*G_42+3*G_12-2*G_34-2*G_2*G_6-2*G_49-2*G_50-2*G_28+2*G_51+4*G_35+4*G_44)*pow(L_z,2)+20*G_1850-4*G_1849-4*G_1848-8*G_30*G_59-8*G_25*G_59+38*G_644-32*G_643+16*G_640+16*G_641-32*G_642-38*G_637-8*G_1173-8*G_1174+16*G_1175+8*G_1856+8*G_1855-4*G_1854-4*G_1853+16*G_1299-20*G_1857-8*G_1154-4*G_1159+16*G_635-4*G_1160+8*G_1161+16*G_636-8*G_1371+16*G_1372-8*G_1162-8*G_1163-4*G_1168-4*G_1169+8*G_1170-38*G_632-4*G_1150-4*G_1151+8*G_1152-8*G_1153+16*G_630+16*G_631-4*G_1139-4*G_1140+31*G_624+12*G_1131-4*G_1134-4*G_1135+12*G_1136-31*G_622-4*G_1130+31*G_623-4*G_1129+8*G_1124+8*G_1125-16*G_1126-16*G_1457-4*G_1860-28*G_1311-8*G_1314-4*G_346*G_6+16*G_1933-4*G_347*G_6-8*G_1315-16*G_1687-16*G_1686-8*G_1404-16*G_96*G_6-8*G_1244-8*G_1245-4*zeta_3*G_3-4*zeta_3*G_4-4*G_1250+(3*G_13-3*G_15-2*G_41+2*G_52-3*G_14-2*G_24+2*G_6*G_3-2*G_1*G_6-2*G_33+4*G_43+2*G_4*G_6-2*G_23+4*G_36-2*G_29-2*G_42+3*G_12-2*G_34-2*G_2*G_6-2*G_49-2*G_50-2*G_28+2*G_51+4*G_35+4*G_44)*pow(L_t,2)-4*G_1861+(8*G_43-4*G_33+8*G_36-4*G_24+4*G_52+8*G_44-6*G_14-4*G_50-4*G_28+4*G_6*G_3-4*G_29-4*G_42+8*G_35-4*G_23+6*G_13+4*G_4*G_6-4*G_49-4*G_2*G_6+6*G_12-4*G_34+4*G_51-6*G_15-4*G_1*G_6-4*G_41)*L_t*L_z+numeric(2,3)*pow(Pi,2)*G_52+numeric(2,3)*pow(Pi,2)*G_51;
    ex J_32_0 = 0;
    ex J_32_1 = 0;
    ex J_32_2 = 0;
    ex J_32_3 = I*Pi*G_20+I*Pi*G_19-2*G_352-2*G_351+4*G_350-2*I*Pi*G_16+4*I*Pi*G_53-4*G_393-4*G_390-4*G_98+2*G_101+2*G_100-2*G_55*G_6-2*G_56*G_6-2*I*Pi*G_56-2*I*Pi*G_55-2*G_134-2*G_133+2*G_140+2*G_143+G_6*G_19+(-G_20+2*G_16+2*G_56-G_19-4*G_53+2*G_55)*L_t+(-G_20+2*G_16+2*G_56-G_19-4*G_53+2*G_55)*L_z+G_6*G_20-2*G_6*G_16+4*G_53*G_6+8*G_383;
    ex J_32_4 = 4*G_2032+(4*G_56+4*G_55-2*G_20-2*G_19-8*G_53+4*G_16)*L_t*L_z+12*G_350*G_6-2*G_59*G_19+numeric(8,3)*pow(Pi,2)*G_16+numeric(-16,3)*pow(Pi,2)*G_53-2*G_144*G_6+4*G_395*G_6+4*G_394*G_6+4*G_392*G_6+4*G_391*G_6+12*G_385*G_6-6*G_352*G_6+12*G_384*G_6-6*G_351*G_6-2*G_133*G_6-2*G_134*G_6-2*G_98*G_6-2*G_59*G_20+4*G_16*G_59+G_100*G_6+G_101*G_6+12*G_904+12*G_905-12*G_908+4*G_909+4*G_910-12*G_911+24*G_870-12*G_871-12*G_872+12*G_132*G_6-8*G_53*G_59-4*G_669-40*G_6*G_383-4*G_668+10*G_667+4*G_55*G_59+4*G_56*G_59-4*G_666+(-G_20+2*G_16+2*G_56-G_19-4*G_53+2*G_55)*pow(L_z,2)-4*G_665+20*I*Pi*G_350-24*I*Pi*G_383+12*I*Pi*G_384+5*I*Pi*G_100+5*I*Pi*G_101+12*I*Pi*G_385-10*I*Pi*G_98+12*I*Pi*G_132+8*G_2049+8*G_2050+10*G_664+4*G_2043+4*G_912+4*G_984-2*G_985-2*G_986+4*G_2042-8*G_2031-4*G_974-4*G_977-8*G_2041+8*G_2039-2*G_956+8*G_2040+24*G_2011+24*G_2010+(-G_20+2*G_16+2*G_56-G_19-4*G_53+2*G_55)*pow(L_t,2)-80*G_2007-8*G_659-8*G_660+12*G_658+12*G_1993+12*G_1994-24*G_1992-4*G_1004-4*G_1007+4*G_1881+4*G_1880-20*G_1879-2*G_142*G_6+4*G_1878+4*G_1877+12*G_1873-2*G_141*G_6-20*G_1876+12*G_1872-6*I*Pi*G_134-6*I*Pi*G_133-16*G_1840-16*G_1839+32*G_1838+(6*G_352+6*G_351-12*G_350-4*G_394-4*G_395-4*G_392-4*G_391+2*G_98-G_101-G_100-4*G_55*G_6-4*G_56*G_6+2*G_134+2*G_133-12*G_132+2*G_142+2*G_141+2*G_145+2*G_144+2*G_6*G_19+2*G_6*G_20-4*G_6*G_16+8*G_53*G_6+40*G_383-12*G_384-12*G_385)*L_t+(6*G_352+6*G_351-12*G_350-4*G_394-4*G_395-4*G_392-4*G_391+2*G_98-G_101-G_100-4*G_55*G_6-4*G_56*G_6+2*G_134+2*G_133-12*G_132+2*G_142+2*G_141+2*G_145+2*G_144+2*G_6*G_19+2*G_6*G_20-4*G_6*G_16+8*G_53*G_6+40*G_383-12*G_384-12*G_385)*L_z-2*I*Pi*G_141+numeric(8,3)*pow(Pi,2)*G_55+numeric(8,3)*pow(Pi,2)*G_56-2*I*Pi*G_144-2*I*Pi*G_142+4*I*Pi*G_391+4*I*Pi*G_392+4*I*Pi*G_394+4*I*Pi*G_395-10*I*Pi*G_351+9*G_627-18*G_625+9*G_626-2*I*Pi*G_145-10*I*Pi*G_352+numeric(-4,3)*pow(Pi,2)*G_20+numeric(-4,3)*pow(Pi,2)*G_19+4*G_2033+4*G_954-2*G_955-8*I*Pi*G_390-8*I*Pi*G_393+4*I*Pi*G_140+4*I*Pi*G_143+4*G_913-2*G_145*G_6;
    ex J_33_0 = 0;
    ex J_33_1 = 0;
    ex J_33_2 = (-G_2+2*G_5-G_1)*L_t+(-G_2+2*G_5-G_1)*L_z+G_12+G_13+2*G_25-4*G_53-2*G_16+2*G_30;
    ex J_33_3 = 4*G_362+4*G_357-2*G_25*G_6-2*G_30*G_6+(-G_2+2*G_5-G_1)*L_t*L_z+numeric(-1,2)*pow(Pi,2)*G_1+numeric(-1,2)*pow(Pi,2)*G_2-4*G_350-2*I*Pi*G_16+2*G_347-4*G_403+2*G_346-4*G_398+(numeric(-1,2)*G_2+G_5+numeric(-1,2)*G_1)*pow(L_t,2)+(numeric(-1,2)*G_2+G_5+numeric(-1,2)*G_1)*pow(L_z,2)-4*G_387+(3*G_28+3*G_24-2*G_30-2*G_25-G_27-2*G_6*G_5-2*G_50-G_31+2*G_57-I*Pi*G_1+3*G_23-G_13-G_12+2*I*Pi*G_5-4*G_53+3*G_29-G_32+2*G_58+G_1*G_6-I*Pi*G_2+2*G_16+G_2*G_6-2*G_49-G_26)*L_z+3*G_95+3*G_94-6*G_98-3*G_104-3*G_110-3*G_109+G_108+G_107+6*G_106-3*G_105+G_112+G_113-G_13*G_6+I*Pi*G_12+I*Pi*G_13+2*I*Pi*G_30+2*I*Pi*G_25-2*G_136-2*G_135-4*G_132+2*G_129+2*G_128-6*G_203+2*G_223-3*G_166+pow(Pi,2)*G_5-3*G_167+2*G_6*G_16+6*G_168+2*G_218-6*G_173-6*G_178+2*G_215+2*G_188+2*G_185+2*G_184+2*G_214-4*I*Pi*G_53+2*G_193+(3*G_28+3*G_24-2*G_30-2*G_25-G_27-2*G_6*G_5-2*G_50-G_31+2*G_57-I*Pi*G_1+3*G_23-G_13-G_12+2*I*Pi*G_5-4*G_53+3*G_29-G_32+2*G_58+G_1*G_6-I*Pi*G_2+2*G_16+G_2*G_6-2*G_49-G_26)*L_t+6*G_198-3*G_197-3*G_196-6*G_208+4*G_53*G_6+6*G_111-G_12*G_6+16*G_383-4*G_386;
    ex J_33_4 = 4*G_403*G_6+4*G_398*G_6+2*G_136*G_6-2*G_354*G_6+2*G_135*G_6-2*G_353*G_6+6*G_709+2*G_710-4*G_707+6*G_708+9*G_731-18*G_732-3*G_733-3*G_734-2*G_735-2*G_736-4*G_737+6*G_738+6*G_739+2*G_740+2*G_741+6*G_742-4*G_743-4*G_744+2*G_745+2*G_746+6*G_747-4*G_748-4*G_749-2*G_706-2*G_705-18*G_702-3*G_703-4*I*Pi*G_403-2*I*Pi*G_353-2*I*Pi*G_136-2*I*Pi*G_354-4*I*Pi*G_398+8*G_350*G_6-3*G_704+9*G_701+7*G_621+9*G_696-4*I*Pi*G_132-18*G_697-3*G_698-3*G_699+9*G_700+9*G_695+5*G_694+(3*G_28+3*G_24-2*G_30-2*G_25-G_27-2*G_6*G_5-2*G_50-G_31+2*G_57-I*Pi*G_1+3*G_23-G_13-G_12+2*I*Pi*G_5-4*G_53+3*G_29-G_32+2*G_58+G_1*G_6-I*Pi*G_2+2*G_16+G_2*G_6-2*G_49-G_26)*L_t*L_z-2*I*Pi*G_135-2*G_6*G_129-2*G_6*G_128+5*G_693+G_59*G_26+G_12*G_59+G_13*G_59-13*G_691+16*G_692-13*G_690+6*G_98*G_6-2*G_16*G_59-2*G_57*G_59-2*G_58*G_59+(numeric(-1,2)*G_2+G_5+numeric(-1,2)*G_1)*L_t*pow(L_z,2)+(numeric(-1,2)*G_2+G_5+numeric(-1,2)*G_1)*pow(L_t,2)*L_z-3*G_95*G_6+(numeric(3,2)*G_29+G_16+I*numeric(-1,2)*Pi*G_1-G_30+numeric(3,2)*G_28+numeric(-1,2)*G_26+numeric(-1,2)*G_32+numeric(3,2)*G_24+G_57+numeric(-1,2)*G_13+I*Pi*G_5-G_49+I*numeric(-1,2)*Pi*G_2+G_58+numeric(-1,2)*G_31+numeric(-1,2)*G_12+numeric(1,2)*G_2*G_6-G_50-G_6*G_5+numeric(1,2)*G_1*G_6+numeric(3,2)*G_23-2*G_53-G_25+numeric(-1,2)*G_27)*pow(L_z,2)-6*G_106*G_6-6*G_111*G_6+3*I*Pi*G_94+3*I*Pi*G_95-6*I*Pi*G_208-6*I*Pi*G_203-6*I*Pi*G_178+4*I*Pi*G_183+4*I*Pi*G_213+2*I*Pi*G_223+2*I*Pi*G_218+2*I*Pi*G_193+2*I*Pi*G_188-3*I*Pi*G_105-6*I*Pi*G_98+4*I*Pi*G_168+4*I*Pi*G_198-3*I*Pi*G_196-3*I*Pi*G_166-3*I*Pi*G_167-3*I*Pi*G_104-3*I*Pi*G_197-3*I*Pi*G_109-3*I*Pi*G_110-6*I*Pi*G_173+4*G_1258+4*G_1259+20*G_1260-8*G_1261-8*G_1262+20*G_1263-8*G_1264-16*G_1257-4*G_1256-2*G_1251-12*G_1252+8*G_1253+8*G_1254-4*G_1255+12*G_882+2*G_883+2*G_884-18*G_1243-4*G_899-4*G_900+24*G_903-4*G_906-4*G_907+I*Pi*G_107+I*Pi*G_108+I*Pi*G_112+I*Pi*G_113+I*Pi*G_200+I*Pi*G_169+9*G_1242-6*G_881+numeric(-3,2)*pow(Pi,2)*G_12+numeric(-3,2)*pow(Pi,2)*G_13+9*G_1241-8*G_870-10*G_873-10*G_874-6*G_875-6*G_876+12*G_877+2*G_878+2*G_879-6*G_880+9*G_1233-18*G_1234+18*G_1235+18*G_1236-6*G_1237-6*G_1238+2*G_137*G_5-6*G_1239-6*G_1240+4*G_132*G_6+9*G_1232+14*G_866+14*G_867-3*G_94*G_6+6*G_1231+6*G_1228+2*G_1229+2*G_1230+2*G_1226+2*G_1227-2*G_1222+4*G_1223+4*G_1224+4*G_1225+numeric(-1,2)*pow(Pi,2)*G_31-3*G_1219-3*G_1220-2*G_1221+numeric(3,2)*pow(Pi,2)*G_29+numeric(3,2)*pow(Pi,2)*G_28+9*G_1216+9*G_1217-26*G_1218+9*G_1211+9*G_1212-26*G_1213-3*G_1214-3*G_1215+numeric(-1,2)*pow(Pi,2)*G_32+numeric(-1,2)*pow(Pi,2)*G_26+numeric(-1,2)*pow(Pi,2)*G_27+numeric(3,2)*pow(Pi,2)*G_24+numeric(3,2)*pow(Pi,2)*G_23+14*zeta_3*G_5+6*G_1209+6*G_1210-8*G_1204-8*G_1205-17*G_1206-17*G_1207+22*G_1208+4*G_1201+2*G_1202+2*G_1203-5*G_1199+4*G_1200-5*G_1198+6*G_1197-2*G_5*G_417+2*G_1196-8*G_1194+2*G_1195-5*G_1188+4*G_1189+4*G_1190+2*G_1191+2*G_1192-8*G_1193+3*pow(Pi,2)*G_16+2*G_711-5*G_1187+2*I*Pi*G_347+4*I*Pi*G_362+2*I*Pi*G_346+2*I*Pi*G_128+2*I*Pi*G_129+6*I*Pi*G_106+6*I*Pi*G_111+4*I*Pi*G_357+6*G_1186+2*G_1184+2*G_1185-8*G_1180+20*G_1181-8*G_1182-8*G_1183-4*G_2076+I*Pi*G_170+I*Pi*G_199+16*G_2077-4*G_2075+10*G_2071-8*G_2072-8*G_2073+10*G_2070-12*G_2069-4*G_2068-24*G_6*G_383+16*G_2064-4*G_2067+16*G_2061+6*G_712-4*G_2060-4*G_2059-8*G_2057-8*G_2056-pow(Pi,2)*G_50-pow(Pi,2)*G_49+10*G_2055+10*G_2054+2*pow(Pi,2)*G_53-12*G_2053-8*G_6*G_198+3*G_6*G_196+3*G_6*G_197-pow(Pi,2)*G_5*G_6+3*G_6*G_166+3*G_6*G_167-4*G_2052-8*G_6*G_168-2*I*Pi*G_59*G_5+8*I*Pi*G_6*G_53-4*I*Pi*G_6*G_25-4*I*Pi*G_6*G_30-I*Pi*G_13*G_6-I*Pi*G_12*G_6-I*Pi*G_2*G_17-I*Pi*G_1*G_17+(numeric(3,2)*G_29+G_16+I*numeric(-1,2)*Pi*G_1-G_30+numeric(3,2)*G_28+numeric(-1,2)*G_26+numeric(-1,2)*G_32+numeric(3,2)*G_24+G_57+numeric(-1,2)*G_13+I*Pi*G_5-G_49+I*numeric(-1,2)*Pi*G_2+G_58+numeric(-1,2)*G_31+numeric(-1,2)*G_12+numeric(1,2)*G_2*G_6-G_50-G_6*G_5+numeric(1,2)*G_1*G_6+numeric(3,2)*G_23-2*G_53-G_25+numeric(-1,2)*G_27)*pow(L_t,2)-4*G_2051-3*pow(Pi,2)*G_25-3*pow(Pi,2)*G_30+numeric(1,2)*pow(Pi,2)*G_6*G_1+numeric(1,2)*pow(Pi,2)*G_6*G_2+I*numeric(-1,3)*pow(Pi,3)*G_2-6*G_1164+I*numeric(-1,3)*pow(Pi,3)*G_1+G_199*G_6-2*G_188*G_6-2*G_223*G_6+3*G_6*G_109+3*G_6*G_110+6*G_6*G_178+6*G_6*G_173+6*G_6*G_208+3*G_6*G_104+6*G_6*G_203-4*G_6*G_184-4*G_6*G_185+3*G_6*G_105-4*G_6*G_214-4*G_6*G_215+4*G_1918+4*G_1919+4*G_1916+16*G_2017+4*G_1917+I*numeric(2,3)*pow(Pi,3)*G_5-12*G_1915+16*G_2014-6*G_1911-6*G_661-6*G_1912-24*G_2015+12*G_1913-12*G_1914+16*G_2016+4*G_1908+4*G_1909+16*G_2013+4*G_1910+8*I*Pi*G_383-5*G_1269+4*G_1907+4*G_1272-2*I*Pi*G_57*G_6+2*I*Pi*G_5*G_17-2*I*Pi*G_58*G_6+G_1*G_417-8*G_1265-12*G_1906-24*G_2012-12*G_1905+12*G_1904+8*G_2009-6*G_1903+8*G_2008-32*G_2007-6*G_1902-4*G_658-8*G_1997-8*G_1998-16*G_1995-16*G_1996-4*G_713+(numeric(-1,6)*G_2+numeric(-1,6)*G_1+numeric(1,3)*G_5)*pow(L_z,3)+(numeric(-1,6)*G_2+numeric(-1,6)*G_1+numeric(1,3)*G_5)*pow(L_t,3)+40*G_1992-12*G_1889-4*G_1888-4*G_1887+G_2*G_417-4*G_1989-4*G_1988-12*G_1884-4*G_1883+6*G_655+(3*G_210-2*G_57*G_6-2*G_58*G_6+4*G_183-2*G_363-2*G_364+6*G_360+6*G_361-4*G_362+3*G_209+G_26*G_6+G_27*G_6+G_31*G_6+G_32*G_6-2*G_359-4*G_357-2*G_358+2*G_25*G_6-G_2*G_59+2*G_30*G_6-G_1*G_59+6*G_356+2*G_49*G_6+2*G_50*G_6-3*G_29*G_6+6*G_355-3*G_23*G_6-3*G_24*G_6-3*G_28*G_6+10*G_354+10*G_353+numeric(1,2)*pow(Pi,2)*G_2-10*G_347-8*G_404-8*G_405+4*G_402+4*G_403-10*G_346-8*G_399-8*G_400+4*G_401+4*G_398+4*G_397+4*G_396-4*G_387+2*I*Pi*G_57+2*I*Pi*G_58-G_95-G_94+2*G_98+3*G_104+3*G_110+3*G_109-G_108-G_107-2*G_106+3*G_105+3*G_205-G_112-G_113+G_13*G_6+I*Pi*G_1*G_6+I*Pi*G_2*G_6+2*G_136+2*G_135-4*G_132-2*G_129-2*G_128+3*G_204+4*G_380+4*G_379+6*G_203+2*I*Pi*G_16-2*I*Pi*G_50-2*I*Pi*G_49+3*I*Pi*G_28+3*I*Pi*G_23+3*I*Pi*G_24+3*I*Pi*G_29-I*Pi*G_31-I*Pi*G_26-I*Pi*G_32-I*Pi*G_27+4*G_225+4*G_224-2*G_223-2*G_222-2*G_221+7*G_166-pow(Pi,2)*G_5-9*G_202+4*G_220+7*G_167-2*G_6*G_16-4*G_168-2*G_218+4*G_219+3*G_174+6*G_173-9*G_172-9*G_171-5*G_170-5*G_169-2*G_217+2*G_181+3*G_180+3*G_179+6*G_178-9*G_177-2*G_216-2*G_215+4*G_189-2*G_188-2*G_187-2*G_186-2*G_185-2*G_184+2*G_182-2*G_214+4*G_190+4*G_213-I*Pi*G_12-I*Pi*G_13-4*I*Pi*G_53-2*I*Pi*G_30-2*I*Pi*G_25+4*G_194-2*G_193-2*G_192-2*G_191+4*G_195-5*G_200-5*G_199-4*G_198+7*G_197+7*G_196-9*G_206-9*G_201+numeric(1,2)*pow(Pi,2)*G_1+2*G_212+6*G_208-9*G_207-9*G_176+3*G_175-2*I*Pi*G_5*G_6+2*G_5*G_59+4*G_53*G_6-2*G_111+G_12*G_6+8*G_383-4*G_386+2*G_211)*L_z+2*G_715-4*G_1882+6*G_654-G_108*G_6-G_107*G_6+(3*G_210-2*G_57*G_6-2*G_58*G_6+4*G_183-2*G_363-2*G_364+6*G_360+6*G_361-4*G_362+3*G_209+G_26*G_6+G_27*G_6+G_31*G_6+G_32*G_6-2*G_359-4*G_357-2*G_358+2*G_25*G_6-G_2*G_59+2*G_30*G_6-G_1*G_59+6*G_356+2*G_49*G_6+2*G_50*G_6-3*G_29*G_6+6*G_355-3*G_23*G_6-3*G_24*G_6-3*G_28*G_6+10*G_354+10*G_353+numeric(1,2)*pow(Pi,2)*G_2-10*G_347-8*G_404-8*G_405+4*G_402+4*G_403-10*G_346-8*G_399-8*G_400+4*G_401+4*G_398+4*G_397+4*G_396-4*G_387+2*I*Pi*G_57+2*I*Pi*G_58-G_95-G_94+2*G_98+3*G_104+3*G_110+3*G_109-G_108-G_107-2*G_106+3*G_105+3*G_205-G_112-G_113+G_13*G_6+I*Pi*G_1*G_6+I*Pi*G_2*G_6+2*G_136+2*G_135-4*G_132-2*G_129-2*G_128+3*G_204+4*G_380+4*G_379+6*G_203+2*I*Pi*G_16-2*I*Pi*G_50-2*I*Pi*G_49+3*I*Pi*G_28+3*I*Pi*G_23+3*I*Pi*G_24+3*I*Pi*G_29-I*Pi*G_31-I*Pi*G_26-I*Pi*G_32-I*Pi*G_27+4*G_225+4*G_224-2*G_223-2*G_222-2*G_221+7*G_166-pow(Pi,2)*G_5-9*G_202+4*G_220+7*G_167-2*G_6*G_16-4*G_168-2*G_218+4*G_219+3*G_174+6*G_173-9*G_172-9*G_171-5*G_170-5*G_169-2*G_217+2*G_181+3*G_180+3*G_179+6*G_178-9*G_177-2*G_216-2*G_215+4*G_189-2*G_188-2*G_187-2*G_186-2*G_185-2*G_184+2*G_182-2*G_214+4*G_190+4*G_213-I*Pi*G_12-I*Pi*G_13-4*I*Pi*G_53-2*I*Pi*G_30-2*I*Pi*G_25+4*G_194-2*G_193-2*G_192-2*G_191+4*G_195-5*G_200-5*G_199-4*G_198+7*G_197+7*G_196-9*G_206-9*G_201+numeric(1,2)*pow(Pi,2)*G_1+2*G_212+6*G_208-9*G_207-9*G_176+3*G_175-2*I*Pi*G_5*G_6+2*G_5*G_59+4*G_53*G_6-2*G_111+G_12*G_6+8*G_383-4*G_386+2*G_211)*L_t+2*G_1273+I*Pi*G_27*G_6+I*Pi*G_31*G_6+I*Pi*G_26*G_6+I*Pi*G_32*G_6+I*Pi*G_1*G_59+I*Pi*G_2*G_59+8*G_1871-3*G_729+G_169*G_6+G_59*G_32+G_59*G_31+G_59*G_27-G_113*G_6-G_112*G_6-2*G_193*G_6+G_170*G_6+9*G_730+2*G_716-7*zeta_3*G_1-7*zeta_3*G_2-3*G_728+pow(Pi,2)*G_57+pow(Pi,2)*G_58-4*G_1868-18*G_727-8*G_1287-4*G_1867+9*G_726+9*G_725-4*G_357*G_6-4*G_362*G_6-G_137*G_1+5*G_724-8*G_1286-13*G_721+2*G_1284+2*G_1285+16*G_722+5*G_723-4*G_714-13*G_720+22*G_1835+22*G_1834+4*G_1282-5*G_1280-5*G_1281+2*G_1278+6*G_1279-4*G_719-6*G_1843-12*G_1842-12*G_1841-20*G_1838-6*G_1844-4*G_718+6*G_717+28*G_1845+2*G_1277-5*G_1270+4*G_1271+2*G_1846-8*G_1275-8*G_1276+2*G_1266+2*G_1851+28*G_1850-6*G_1849-6*G_1848+2*G_1847+2*G_1274+4*G_1176+4*G_1177+20*G_1178-8*G_1179+3*G_639+14*G_637+3*G_638+8*G_1172-4*G_1173-4*G_1174-16*G_1175+2*G_1852+8*G_1171+18*G_1154-6*G_1155-6*G_1156-6*G_1157-6*G_1158+3*G_634+9*G_1159-9*G_635+9*G_1160-18*G_1161-9*G_636+18*G_1162+18*G_1163-6*G_1165-6*G_1166-6*G_1167-2*G_1168-2*G_1169-12*G_1170+14*G_632+6*G_1146+3*G_633+2*G_1147+2*G_1148+6*G_1149+9*G_1150+9*G_1151-18*G_1152+18*G_1153+2*G_1144-9*G_630+2*G_1145-9*G_631-2*G_1139-2*G_1140+4*G_1141+4*G_1142+4*G_1143-26*G_1131-3*G_1132-3*G_1133+9*G_1134+9*G_1135-26*G_1136-3*G_1137-3*G_1138-14*G_625+4*G_1283+2*G_1267+6*G_1268+7*G_622+9*G_1130+6*G_1128+9*G_1129-17*G_1124-17*G_1125+22*G_1126+6*G_1127-G_137*G_2+2*I*Pi*G_6*G_16+G_200*G_6-4*G_915-12*G_916-2*G_218*G_6+8*G_917+8*G_918-4*G_919-6*G_662-4*G_920-12*G_921+8*G_922-2*G_346*G_6+8*G_923+4*G_6*G_183+4*G_6*G_213-2*G_347*G_6+16*G_2080+18*G_1244+18*G_1245-4*G_914+8*G_387*G_6+8*G_386*G_6-6*G_1246-6*G_1247-6*G_1248-6*G_1249-2*G_1250;
    ex J_34_0 = 0;
    ex J_34_1 = 0;
    ex J_34_2 = 0;
    ex J_34_3 = -8*G_362-8*G_357+2*G_354+2*G_353+4*G_350-4*G_347+4*G_403-4*G_346+4*G_398+4*G_95+4*G_94-4*G_98-2*G_102-2*G_103+4*G_106+2*G_136+2*G_135-4*G_129-4*G_128-2*G_148+(-2*G_58-2*G_13-2*G_12+G_21+G_22+4*G_50+2*G_16+4*G_49-2*G_57-4*G_53)*L_t+(-2*G_58-2*G_13-2*G_12+G_21+G_22+4*G_50+2*G_16+4*G_49-2*G_57-4*G_53)*L_z-2*G_153+4*G_111+8*G_383;
    ex J_34_4 = -8*G_403*G_6-8*G_398*G_6-4*G_136*G_6-4*G_354*G_6-4*G_135*G_6-4*G_353*G_6+4*G_709+4*G_708-12*G_732+4*G_738+4*G_739+4*G_742+4*G_747-12*G_702+4*G_103*G_6+24*G_621-12*G_697+16*I*Pi*G_383+4*G_6*G_129+4*G_6*G_128-6*G_691+12*G_692-6*G_690+4*G_102*G_6-4*G_95*G_6-4*G_106*G_6-4*G_111*G_6+8*G_679+8*G_678-4*G_676-10*G_677-16*G_882-4*G_883-4*G_884+8*G_899+8*G_900+16*G_903-4*G_906-4*G_907+12*G_881+24*G_870+8*G_873+8*G_874+12*G_875+12*G_876-16*G_877-4*G_878-4*G_879+12*G_880-20*G_866-20*G_867-4*G_94*G_6-4*G_675+8*G_674+8*G_673-10*G_672-4*G_671-4*G_670-16*G_2077-8*G_2071+8*G_2072+8*G_2073-8*G_2070+8*G_2069+(-2*G_13-2*G_12+4*G_49+4*G_50-4*G_57+2*G_22-4*G_58+2*G_21)*L_t*L_z+4*G_2068-16*G_2064+4*G_2067-16*G_2061+4*G_712+8*G_2057+8*G_2056+2*pow(Pi,2)*G_50+2*pow(Pi,2)*G_49-8*G_2055-8*G_2054+8*G_2053+(2*G_49-G_12-G_13-2*G_58-2*G_57+G_22+G_21+2*G_50)*pow(L_z,2)+(2*G_49-G_12-G_13-2*G_58-2*G_57+G_22+G_21+2*G_50)*pow(L_t,2)+numeric(-8,3)*pow(Pi,2)*G_53+4*G_2052+numeric(4,3)*pow(Pi,2)*G_16+numeric(-2,3)*pow(Pi,2)*G_57+numeric(1,3)*pow(Pi,2)*G_22+numeric(1,3)*pow(Pi,2)*G_21+4*G_2051+numeric(-2,3)*pow(Pi,2)*G_58-8*G_1918-8*G_1919-8*G_1916-8*G_1917+24*G_1915+12*G_1911-8*G_661+12*G_1912+8*G_2015-24*G_1913+24*G_1914-8*G_1908-8*G_1909-8*G_1910-8*G_1907+24*G_1906+8*G_2012+24*G_1905-24*G_1904+16*G_2009+12*G_1903+16*G_2008-80*G_2007+12*G_1902+4*G_658+16*G_1997+16*G_1998-4*G_1995-4*G_1996-8*G_1992-8*G_1891-8*G_1890-4*G_1043-4*G_1046+20*G_1889+8*G_1054+8*G_1059-2*G_1036-2*G_1037-4*G_1038+4*G_1039+4*G_1040+4*G_1888+4*G_1887-4*G_1017-4*G_1020-2*G_1010-2*G_1011-4*G_1012+4*G_1013+4*G_1014-8*G_1886-8*G_1885+8*G_1989+8*G_1988+20*G_1884+4*G_1883-4*G_655+(4*G_57*G_6+4*G_58*G_6-2*G_22*G_6-2*G_21*G_6+4*G_363+4*G_364-12*G_360-12*G_361+8*G_362+4*G_359+8*G_357+4*G_358-12*G_356-4*G_49*G_6-4*G_50*G_6-12*G_355-6*G_354-6*G_353-20*G_350+16*G_347+8*G_404+8*G_405-4*G_402+16*G_346+8*G_399+8*G_400-4*G_401-4*G_397-4*G_396-4*G_387-6*G_95-6*G_94+10*G_98+G_102+6*G_104+G_103+6*G_110+6*G_109-2*G_108-2*G_107-4*G_106+6*G_105-2*G_112-2*G_113+2*G_13*G_6-8*I*Pi*G_53+6*G_136+6*G_135-12*G_132-8*G_380+4*I*Pi*G_16+2*G_146+2*G_147-8*G_379-4*G_149+4*I*Pi*G_50+4*I*Pi*G_49-4*G_150-4*G_155-4*G_154+2*G_152+2*G_151-2*I*Pi*G_12-2*I*Pi*G_13-4*G_111+2*G_12*G_6+24*G_383-4*G_386)*L_t+(4*G_57*G_6+4*G_58*G_6-2*G_22*G_6-2*G_21*G_6+4*G_363+4*G_364-12*G_360-12*G_361+8*G_362+4*G_359+8*G_357+4*G_358-12*G_356-4*G_49*G_6-4*G_50*G_6-12*G_355-6*G_354-6*G_353-20*G_350+16*G_347+8*G_404+8*G_405-4*G_402+16*G_346+8*G_399+8*G_400-4*G_401-4*G_397-4*G_396-4*G_387-6*G_95-6*G_94+10*G_98+G_102+6*G_104+G_103+6*G_110+6*G_109-2*G_108-2*G_107-4*G_106+6*G_105-2*G_112-2*G_113+2*G_13*G_6-8*I*Pi*G_53+6*G_136+6*G_135-12*G_132-8*G_380+4*I*Pi*G_16+2*G_146+2*G_147-8*G_379-4*G_149+4*I*Pi*G_50+4*I*Pi*G_49-4*G_150-4*G_155-4*G_154+2*G_152+2*G_151-2*I*Pi*G_12-2*I*Pi*G_13-4*G_111+2*G_12*G_6+24*G_383-4*G_386)*L_z+4*G_1882-4*G_654+4*G_1874+4*G_1875+8*G_1033+8*G_1028+16*G_1871+8*G_1868-12*G_727+8*G_1867+8*G_357*G_6+8*G_362*G_6-pow(Pi,2)*G_13-pow(Pi,2)*G_12-6*G_721+12*G_722-6*G_720-36*G_1835-36*G_1834+12*G_1843+16*G_1842+16*G_1841+40*G_1838+12*G_1844+4*G_717-48*G_1845-4*G_1846+8*I*Pi*G_350-4*I*Pi*G_347-8*I*Pi*G_362-4*I*Pi*G_346-4*I*Pi*G_128-4*I*Pi*G_129+4*I*Pi*G_106+4*I*Pi*G_111-8*I*Pi*G_357+4*I*Pi*G_94+4*I*Pi*G_95-8*I*Pi*G_98-4*G_1851-48*G_1850+12*G_1849+12*G_1848-4*G_1847+4*G_639+28*G_637+4*G_638-4*G_1852+4*G_634-12*G_635-12*G_636+28*G_632+4*G_633-12*G_630-12*G_631-9*G_628-9*G_629-30*G_625+24*G_622+4*G_915-4*G_916-8*G_917-8*G_918+4*G_919-8*G_662+4*G_920-4*G_921-8*G_922+4*G_346*G_6-8*G_923+4*G_153*G_6+4*G_148*G_6+4*G_347*G_6-16*G_2080+4*G_914;
    ex J_35_0 = numeric(-1,4);
    ex J_35_1 = numeric(-1,2)*G_11+numeric(-1,2)*G_3+numeric(-1,2)*G_4+2*G_5+numeric(1,2)*G_6+numeric(-1,2)*G_10;
    ex J_35_2 = G_6*G_3-3*G_15-3*G_14+12*G_16-3*G_21-3*G_22+numeric(1,24)*pow(Pi,2)-4*G_37+2*G_36+2*G_35-4*G_45+2*G_44+2*G_43+4*G_52+4*G_51-G_59+4*G_58+4*G_57-16*G_53+2*G_78+2*G_77-4*G_76-4*G_81-G_87+4*G_86-G_85-G_84+2*G_83+2*G_82-G_89-G_88-G_93-G_92+4*G_91-G_90+G_11*G_6+G_10*G_6+G_4*G_6-4*G_6*G_5;
    ex J_35_3 = -32*G_381-4*G_302-8*G_57*G_6-8*G_58*G_6+6*G_22*G_6+6*G_21*G_6-16*G_368-16*G_367-4*G_297+4*G_612+4*G_609+4*G_610+4*G_611-4*G_6*G_77-2*G_59*G_10-2*G_59*G_11-4*G_608+4*G_607-4*G_605+4*G_606+8*G_6*G_81+8*G_6*G_76-4*G_604-4*G_603-10*G_290-4*G_602-4*G_600-4*G_601+7*G_288+7*G_289-2*G_286-4*G_597-2*G_287+4*G_598+24*G_354+4*G_599+4*G_596+4*G_564-4*G_569+4*G_595+24*G_353+2*G_90*G_6+2*G_84*G_6+4*G_620+2*G_89*G_6-96*G_350-4*G_563-4*G_594+24*G_349+24*G_348-4*G_593-4*G_591+8*G_415+4*G_565+8*G_411-32*G_413+8*G_414-4*G_566+numeric(8,3)*zeta_3+8*G_406+8*G_407-32*G_408+8*G_410-16*G_404-16*G_405+32*G_403-4*G_590+4*G_589-16*G_399-16*G_400+4*G_588+32*G_398+2*G_262+4*G_263+2*G_261-4*G_562+(2*G_15+2*G_14-4*G_13-4*G_12+2*G_21+2*G_22-4*G_37+2*G_34+2*G_33+2*G_42+2*G_41-4*G_45+2*G_74+2*G_75+2*G_80+2*G_79-4*G_76-4*G_81-2*G_87+8*G_86-2*G_85-2*G_84-2*G_89-2*G_88-2*G_93-2*G_92+8*G_91-2*G_90)*L_t+(2*G_15+2*G_14-4*G_13-4*G_12+2*G_21+2*G_22-4*G_37+2*G_34+2*G_33+2*G_42+2*G_41-4*G_45+2*G_74+2*G_75+2*G_80+2*G_79-4*G_76-4*G_81-2*G_87+8*G_86-2*G_85-2*G_84-2*G_89-2*G_88-2*G_93-2*G_92+8*G_91-2*G_90)*L_z-32*G_387+16*G_256+4*G_619-8*G_255-16*G_587+4*G_586+4*G_567-8*G_254+4*G_585+4*G_568+16*G_249-8*G_248+16*G_561-8*G_247+8*G_95+8*G_94-17*G_96-4*G_560+52*G_98-17*G_97-4*G_559-8*G_558-17*G_102-4*G_36*G_6+4*G_584-17*G_103+8*G_106-4*G_35*G_6+8*G_45*G_6+2*G_93*G_6+8*G_37*G_6-16*G_582+4*G_583+12*G_116-2*G_115-2*G_114+12*G_117-8*G_557+4*G_581+4*G_580-4*G_237-24*G_118+4*G_579-16*G_618-8*G_91*G_6-24*G_125+12*G_124+12*G_123-2*G_122-2*G_121+16*G_556+4*G_578-8*G_86*G_6+18*G_136+18*G_135+4*G_323-72*G_132+18*G_131+18*G_130+2*G_321+2*G_322-4*G_577+16*G_316-8*G_315+4*G_576+4*G_575-4*G_574-10*G_230-2*G_146-2*G_147-24*G_148+32*G_376+7*G_229+7*G_228+12*G_149-8*G_314+numeric(-1,3)*pow(Pi,2)*G_5-2*G_227+numeric(-1,12)*pow(Pi,2)*G_6-2*G_226+12*G_150+numeric(1,12)*pow(Pi,2)*G_10+12*G_155+12*G_154-24*G_153-2*G_152-2*G_151+numeric(1,12)*pow(Pi,2)*G_3+numeric(1,12)*pow(Pi,2)*G_4+numeric(1,12)*pow(Pi,2)*G_11+6*G_6*G_14+24*G_163-6*G_162-6*G_161-6*G_160-6*G_159+24*G_158-6*G_157-6*G_156+2*G_92*G_6-6*G_165-6*G_164-16*G_375-4*G_6*G_82-4*G_6*G_83-4*G_6*G_78-24*G_6*G_16+2*G_85*G_6-16*G_374-4*G_572-4*G_573-4*G_571-4*G_570+8*G_412+16*G_309+16*G_551-8*G_552-8*G_553+2*G_547+2*G_548+4*G_546-4*G_543+7*G_537-4*G_540-8*G_532-2*G_533-2*G_534-10*G_535+7*G_536-8*G_527-8*G_308+16*G_530-8*G_531+16*G_525-8*G_526+4*G_520+2*G_521+2*G_522+32*G_369-4*G_517-4*G_514+7*G_510+7*G_511-2*G_508-10*G_509-2*G_507-8*G_307+4*G_614+4*G_615+4*G_616+4*G_617-4*G_242+8*G_409+2*G_88*G_6+2*G_87*G_6-8*G_6*G_52-8*G_6*G_51-2*G_4*G_59+8*G_5*G_59+32*G_53*G_6+8*G_111-4*G_43*G_6-4*G_44*G_6-32*G_382+128*G_383-32*G_386+2*G_417+16*G_592-16*G_613+6*G_6*G_15-2*G_59*G_3;
    ex J_35_4 = -4*G_85*G_59-4*G_84*G_59-4*G_90*G_59-4*G_89*G_59-16*G_2679+16*G_2680+numeric(19,480)*pow(Pi,4)+6*G_2685-24*G_2684+6*G_2683+6*G_2682+16*G_2681+6*G_2688+6*G_2687+6*G_2686-24*G_2689-20*G_808-20*G_809+50*G_810+50*G_811-60*G_812+4*G_817+4*G_818-32*G_819+4*G_822-16*G_2695-12*G_2694+6*G_2693-64*G_403*G_6+6*G_2692-64*G_398*G_6-36*G_136*G_6-48*G_354*G_6+12*G_786+6*G_2691-36*G_135*G_6-48*G_353*G_6+6*G_2690+24*G_787+12*G_785+16*G_2697-48*G_772-16*G_2696+96*G_773+8*G_776+8*G_777-48*G_778-48*G_779+96*G_780-8*G_783-8*G_784+8*G_2646-16*G_2698+8*G_769+8*G_770-48*G_771-28*G_1309-16*G_732+16*G_2700-20*G_750-20*G_751+50*G_752+50*G_753-60*G_754-32*G_761+4*G_764-16*G_2699+4*G_765-32*G_766+4*G_2701+23*G_1563+8*G_2703-12*G_1562+4*G_2702-12*G_1561-16*G_2707-12*G_2706-8*G_578*G_6-22*G_1565+8*G_573*G_6+6*G_2705+8*G_604*G_6+23*G_1564-8*G_575*G_6-16*G_702+8*G_572*G_6+6*G_2704+192*G_350*G_6+8*G_603*G_6+8*G_601*G_6-16*G_2708-12*G_59*G_14+34*G_103*G_6+72*G_621-8*G_576*G_6-8*G_596*G_6-8*G_595*G_6-12*G_59*G_15+16*G_2709-16*G_697-16*G_2711+4*G_1570-16*G_2710+4*G_759+8*G_2598+4*G_760+4*G_1571-28*G_2597+16*G_2712-16*G_1572+4*G_2713-8*G_1452-8*G_1453+8*G_6*G_237+4*G_2714+8*G_6*G_242+8*G_6*G_302-16*G_2719-16*G_1577+64*G_2718+16*G_86*G_59+16*G_91*G_59+4*G_1576-16*G_2717+4*G_1575-16*G_2716+8*G_2715-28*G_2596-16*G_2726+16*G_2725+40*G_1584+16*G_2724-28*G_1583-16*G_2723-28*G_1582+16*G_2722+8*G_1581+16*G_2721+8*G_1580-16*G_2720+8*G_2727+40*G_2595-8*G_1422-16*G_1423-8*G_1449+8*G_2728-8*G_1421-8*G_1450+16*G_1451+8*G_1587+20*G_6*G_509+4*G_6*G_534+4*G_6*G_533+4*G_6*G_508+4*G_6*G_507+20*G_6*G_535+8*G_1588-64*G_1417+32*G_1418+32*G_1419-64*G_1420+8*G_2593+16*G_2734+16*G_2733-16*G_2732+40*G_1591+8*G_2731-28*G_1590+8*G_2730-28*G_1589+8*G_2594+8*G_602*G_6-32*G_2729+32*G_1415+32*G_1416-8*G_1594-8*G_691+16*G_692-16*G_2740+4*G_2739+12*G_1598+4*G_2738+10*G_1597+16*G_2737+10*G_1596+16*G_2736-8*G_1595-16*G_2735+32*G_2641+16*G_1414-64*G_2642+32*G_2643-36*G_131*G_6+4*G_2741-36*G_130*G_6+32*G_2644-8*G_690-12*G_2748+4*G_2747-104*G_98*G_6+4*G_2746-16*G_2745+4*G_2744-64*G_2639-16*G_1447-16*G_1448+4*G_2743+4*G_2742+32*G_2640+16*G_1413+48*G_16*G_59-8*G_616*G_6+16*G_57*G_59+16*G_58*G_59-12*G_22*G_59-8*G_2638-12*G_21*G_59-8*G_617*G_6+16*G_2754+4*G_2753+4*G_2752+8*G_2751+6*G_2750+6*G_2749-18*G_685-8*G_579*G_6-18*G_686+34*G_102*G_6+72*G_687-18*G_688-18*G_689-32*G_249*G_6-32*G_316*G_6-32*G_309*G_6-32*G_256*G_6-8*G_609*G_6-8*G_606*G_6+10*G_2592-16*G_2759-8*G_2637-16*G_2758+16*G_2757-24*G_154*G_6-24*G_155*G_6-16*G_2756-16*G_2755-24*G_149*G_6-24*G_150*G_6-8*G_607*G_6-18*G_684-12*G_2760-18*G_683-8*G_610*G_6-16*G_95*G_6-16*G_2770+16*G_2769-16*G_2768+8*G_1629-16*G_2767+8*G_1628-8*G_1627+16*G_2766+4*G_114*G_6+4*G_1626+4*G_2765+4*G_1625+4*G_2764+8*G_2763+6*G_2762+6*G_2761-16*G_2636-18*G_681-16*G_2771-16*G_106*G_6+4*G_121*G_6+72*G_682+4*G_115*G_6-18*G_680+8*G_59*G_36+16*G_2635+8*G_59*G_35+16*G_2772+16*G_6*G_248-16*G_111*G_6+16*G_2634+4*G_1634+8*G_59*G_44+8*G_59*G_43-28*G_2513-4*G_87*G_59+16*G_6*G_255+8*G_2514+16*G_2773-8*G_565*G_6+16*G_2779+16*G_6*G_247+12*G_157*G_6-16*G_2778-16*G_2777+8*G_1638+16*G_2776+8*G_1637+16*G_2775-8*G_1636-64*G_2774+4*G_1635-8*G_564*G_6+16*G_6*G_254-8*G_567*G_6+8*G_1643-16*G_2781-16*G_2780+12*G_161*G_6+12*G_156*G_6-8*G_568*G_6-24*G_116*G_6+12*G_162*G_6-16*G_2788+16*G_2787+16*G_2786+16*G_2785+40*G_1647+16*G_2784-28*G_1646-24*G_117*G_6-28*G_1645+16*G_2783+8*G_1644+16*G_2782+16*G_6*G_308-28*G_2512-16*G_2789+16*G_6*G_314-8*G_1363+16*G_6*G_315+16*G_6*G_307+68*G_679+8*G_2510+40*G_2511+68*G_678-14*G_6*G_289+8*G_2509-8*G_599*G_6+16*G_1652-28*G_2632-28*G_2633-28*G_676+16*G_2790-104*G_677-8*G_598*G_6-16*G_2791-4*G_1442-24*G_124*G_6-14*G_6*G_229-24*G_123*G_6+40*G_1408+8*G_6*G_297+48*G_6*G_125+20*G_6*G_290-4*G_6*G_321-4*G_6*G_322-4*G_6*G_262+10*G_1441-64*G_376*G_6+48*G_6*G_118+16*G_1653-4*G_6*G_261-16*G_2793+4*G_122*G_6+8*G_2630+34*G_97*G_6+32*G_1654-8*G_1439+10*G_1440-16*G_2792+40*G_2631+32*G_882+16*G_885+16*G_886-72*G_887-72*G_888+12*G_2506+96*G_889+10*G_2507-132*G_901-132*G_902+528*G_903-132*G_906-132*G_907-16*G_2794+10*G_2508+numeric(-1,6)*pow(Pi,2)*G_11*G_6-8*G_2625+64*G_2795-440*G_870+118*G_873+118*G_874-8*G_2505+32*G_877-4*G_88*G_59-4*G_92*G_59-4*G_93*G_59-64*G_1656-4*G_2622-16*G_2799-64*G_1659-16*G_2798+32*G_1658-16*G_2797+32*G_1657+144*G_132*G_6-16*G_2503+16*G_2623-8*G_2624+32*G_2115-8*G_2504-128*G_2116-16*G_2796-16*G_866-16*G_867+118*G_868+118*G_869-8*G_615*G_6-16*G_94*G_6-8*G_1438-8*G_1660+64*G_2800-8*G_841-8*G_842+12*G_843+12*G_844+24*G_845+32*G_2114-32*G_2113-16*G_2801-8*G_1661+4*G_6*G_226-64*G_369*G_6+4*G_2502+8*G_834-16*G_2619+8*G_2620-4*G_2621-32*G_2112-48*G_6*G_349+4*G_1352-48*G_6*G_348+8*G_835-48*G_836+4*G_2501-48*G_837+96*G_838+32*G_587*G_6-48*G_163*G_6-48*G_158*G_6+4*G_6*G_227+128*G_2111+4*G_6*G_286+4*G_823-32*G_824+8*G_827+8*G_828-48*G_829+4*G_6*G_287-48*G_830+96*G_831-16*G_1662-16*G_2500-16*G_2802+16*G_2804+10*G_2616-8*G_620*G_6-8*G_583*G_6-8*G_614*G_6+10*G_2617-8*G_584*G_6-28*G_675-16*G_2618+16*G_2803+32*G_582*G_6+8*G_2645-64*G_2805+32*G_613*G_6+32*G_618*G_6-32*G_2110-32*G_2109-16*G_2809-16*G_2808+16*G_2807+68*G_674+32*G_2117-4*G_2615+16*G_2806+16*G_2810-32*G_2107-8*G_2614-32*G_2108-8*G_589*G_6-16*G_2811-8*G_2613+68*G_673-104*G_672-16*G_2812+8*G_2612+128*G_2106+16*G_2813-8*G_588*G_6-28*G_1407-32*G_2105+16*G_2814+8*G_2611-64*G_53*G_59+12*G_1325-16*G_5*G_417-32*G_2104+16*G_2815+4*G_2609-32*G_2103-8*G_2610+8*G_1364+8*G_1365-28*G_671+12*G_159*G_6-32*G_2100+8*G_2607+8*G_566*G_6+4*G_2608+32*G_2101-32*G_2102+8*G_600*G_6-28*G_670-32*G_2099+16*G_2816-8*G_323*G_6-8*G_263*G_6+8*G_1677+4*G_2498+4*G_2499-2*pow(Pi,2)*G_16+32*G_2097+16*G_2817+32*G_2098+8*G_1405-28*G_1406+16*G_2818+32*G_2095+32*G_2096-16*G_2823-16*G_2822+40*G_1681+16*G_2821-28*G_1680-16*G_2820-28*G_1679-16*G_2819+8*G_1678+4*G_3*G_417-32*G_2092+32*G_2093+4*G_4*G_417+32*G_2094+23*G_2497+32*G_2090+8*G_2606-16*G_2824-32*G_2091+8*G_562*G_6+12*G_160*G_6+8*G_569*G_6-16*G_2825+16*G_1454-32*G_2088-32*G_2089+(-8*G_305-4*G_22*G_6-4*G_21*G_6-4*G_300-4*G_301-16*G_366-16*G_365-4*G_296+8*G_612-4*G_295+8*G_609+8*G_610+8*G_611-8*G_608+8*G_607-8*G_605+8*G_606+8*G_6*G_81+8*G_6*G_76-4*G_74*G_6-4*G_75*G_6-4*G_79*G_6-8*G_604-4*G_80*G_6-8*G_603-8*G_290-8*G_602-8*G_600-8*G_601+4*G_286-8*G_597+4*G_287+8*G_598-16*G_354+8*G_599+8*G_596+8*G_564-8*G_569+8*G_595-16*G_353+4*G_90*G_6+4*G_84*G_6+8*G_620+4*G_89*G_6-8*G_563-8*G_594-16*G_349-16*G_348-8*G_593-8*G_591+16*G_415+8*G_565+16*G_411-64*G_413+16*G_414-8*G_566+16*G_406+16*G_407-64*G_408+16*G_410+32*G_347-16*G_402+32*G_403+32*G_346-8*G_590+8*G_589-16*G_401+8*G_588+32*G_398-16*G_397-16*G_396-8*G_562+8*G_260+8*G_259+16*G_256+8*G_619-32*G_587+8*G_586+8*G_567-8*G_252-8*G_253+8*G_585+8*G_568+16*G_249+32*G_561-8*G_246-16*G_95-16*G_94+12*G_96-8*G_560-16*G_98+12*G_97-8*G_559-8*G_245+12*G_102+8*G_584+8*G_104+12*G_103+8*G_110+8*G_109+8*G_105+8*G_45*G_6+4*G_93*G_6+8*G_37*G_6-32*G_582+8*G_583-8*G_116+12*G_115+12*G_114-4*G_240-8*G_117+8*G_13*G_6+8*G_581+8*G_580-16*G_118-4*G_236-4*G_235+8*G_579-32*G_618-16*G_91*G_6-16*G_125-8*G_124-8*G_123+12*G_122+12*G_121+16*G_556+8*G_578-16*G_86*G_6+8*G_136+8*G_135+8*G_131+8*G_130-16*G_129-16*G_128-8*G_577+16*G_316+8*G_319+8*G_320+8*G_576+8*G_575-8*G_574-8*G_230+12*G_146+12*G_147-16*G_148+32*G_376-8*G_149+4*G_227-8*G_313+4*G_226-8*G_150-8*G_155-8*G_154-16*G_153+12*G_152+12*G_151-4*G_6*G_14+48*G_163-12*G_162-12*G_161-12*G_160-12*G_159+48*G_158-12*G_157-12*G_156+4*G_92*G_6-12*G_165-12*G_164-8*G_312+4*G_85*G_6-16*G_373-16*G_372-8*G_572-8*G_573-8*G_571-8*G_570+16*G_412+16*G_309-8*G_554-8*G_555+16*G_551-8*G_549-8*G_550-4*G_542+8*G_544+8*G_545-4*G_538-4*G_539-4*G_541+4*G_533+4*G_534-8*G_535-8*G_528-8*G_529+16*G_530+16*G_525-8*G_523-8*G_524+8*G_518+8*G_519+32*G_369-4*G_516-4*G_512-4*G_513-4*G_515+4*G_508-8*G_509+4*G_507+8*G_614+8*G_615+8*G_616+8*G_617-8*G_306-4*G_241+16*G_409+4*G_88*G_6+4*G_87*G_6-4*G_33*G_6-4*G_42*G_6-4*G_34*G_6-4*G_41*G_6+8*G_12*G_6+32*G_592-32*G_613-4*G_6*G_15)*L_t+(-8*G_305-4*G_22*G_6-4*G_21*G_6-4*G_300-4*G_301-16*G_366-16*G_365-4*G_296+8*G_612-4*G_295+8*G_609+8*G_610+8*G_611-8*G_608+8*G_607-8*G_605+8*G_606+8*G_6*G_81+8*G_6*G_76-4*G_74*G_6-4*G_75*G_6-4*G_79*G_6-8*G_604-4*G_80*G_6-8*G_603-8*G_290-8*G_602-8*G_600-8*G_601+4*G_286-8*G_597+4*G_287+8*G_598-16*G_354+8*G_599+8*G_596+8*G_564-8*G_569+8*G_595-16*G_353+4*G_90*G_6+4*G_84*G_6+8*G_620+4*G_89*G_6-8*G_563-8*G_594-16*G_349-16*G_348-8*G_593-8*G_591+16*G_415+8*G_565+16*G_411-64*G_413+16*G_414-8*G_566+16*G_406+16*G_407-64*G_408+16*G_410+32*G_347-16*G_402+32*G_403+32*G_346-8*G_590+8*G_589-16*G_401+8*G_588+32*G_398-16*G_397-16*G_396-8*G_562+8*G_260+8*G_259+16*G_256+8*G_619-32*G_587+8*G_586+8*G_567-8*G_252-8*G_253+8*G_585+8*G_568+16*G_249+32*G_561-8*G_246-16*G_95-16*G_94+12*G_96-8*G_560-16*G_98+12*G_97-8*G_559-8*G_245+12*G_102+8*G_584+8*G_104+12*G_103+8*G_110+8*G_109+8*G_105+8*G_45*G_6+4*G_93*G_6+8*G_37*G_6-32*G_582+8*G_583-8*G_116+12*G_115+12*G_114-4*G_240-8*G_117+8*G_13*G_6+8*G_581+8*G_580-16*G_118-4*G_236-4*G_235+8*G_579-32*G_618-16*G_91*G_6-16*G_125-8*G_124-8*G_123+12*G_122+12*G_121+16*G_556+8*G_578-16*G_86*G_6+8*G_136+8*G_135+8*G_131+8*G_130-16*G_129-16*G_128-8*G_577+16*G_316+8*G_319+8*G_320+8*G_576+8*G_575-8*G_574-8*G_230+12*G_146+12*G_147-16*G_148+32*G_376-8*G_149+4*G_227-8*G_313+4*G_226-8*G_150-8*G_155-8*G_154-16*G_153+12*G_152+12*G_151-4*G_6*G_14+48*G_163-12*G_162-12*G_161-12*G_160-12*G_159+48*G_158-12*G_157-12*G_156+4*G_92*G_6-12*G_165-12*G_164-8*G_312+4*G_85*G_6-16*G_373-16*G_372-8*G_572-8*G_573-8*G_571-8*G_570+16*G_412+16*G_309-8*G_554-8*G_555+16*G_551-8*G_549-8*G_550-4*G_542+8*G_544+8*G_545-4*G_538-4*G_539-4*G_541+4*G_533+4*G_534-8*G_535-8*G_528-8*G_529+16*G_530+16*G_525-8*G_523-8*G_524+8*G_518+8*G_519+32*G_369-4*G_516-4*G_512-4*G_513-4*G_515+4*G_508-8*G_509+4*G_507+8*G_614+8*G_615+8*G_616+8*G_617-8*G_306-4*G_241+16*G_409+4*G_88*G_6+4*G_87*G_6-4*G_33*G_6-4*G_42*G_6-4*G_34*G_6-4*G_41*G_6+8*G_12*G_6+32*G_592-32*G_613-4*G_6*G_15)*L_z-16*G_2076+8*G_591*G_6-128*G_2077+8*G_560*G_6+64*G_2078+8*G_559*G_6-12*G_2494-16*G_2833+32*G_1692-16*G_2832+32*G_1691+64*G_2831-64*G_1690-16*G_2830+32*G_1689-32*G_2074+8*G_2599-8*G_581*G_6-16*G_2829-16*G_2075+8*G_590*G_6-56*G_2071+32*G_2072+32*G_2073-64*G_1693+10*G_2591-8*G_580*G_6-12*G_2493-56*G_2070-6*G_2834+4*G_1353-8*G_586*G_6+12*G_2590+80*G_2069-8*G_2588-8*G_2589-8*G_612*G_6+10*G_1323+10*G_1324+16*G_2068-8*G_585*G_6+64*G_2063+32*G_6*G_374+32*G_6*G_375-8*G_619*G_6-256*G_6*G_383+8*G_570*G_6-128*G_2064+4*G_2585+4*G_2586+64*G_2065-8*G_611*G_6-16*G_2587+64*G_2066+16*G_2067+16*G_59*G_52-8*G_1694+64*G_2062+16*G_59*G_51+32*G_6*G_367+32*G_6*G_368-6*G_2838-6*G_2837-16*G_1696+24*G_2836-8*G_1695-6*G_2835-16*G_45*G_59-16*G_37*G_59-128*G_2061+16*G_2839-16*G_2584+8*G_597*G_6+23*G_2580+23*G_2581+4*G_2582-16*G_2060+4*G_2583+8*G_571*G_6+12*G_165*G_6-16*G_2059+12*G_164*G_6+32*G_2576-12*G_2577-12*G_2578-22*G_2579+16*G_2840+20*G_6*G_230+16*G_2843+16*G_2842-16*G_2841-64*G_2574+32*G_2575-16*G_2844-14*G_6*G_288-14*G_6*G_228-32*G_2058-16*G_2845-16*G_2848-16*G_2847+32*G_2057-16*G_2846+96*G_896+32*G_2056-16*G_1720+6*G_2859+6*G_2858-24*G_2857+6*G_2856+6*G_2855-4*G_1715+16*G_2854+10*G_1714+16*G_2853+10*G_1713-16*G_2852-8*G_1712+16*G_2851-8*G_1711+16*G_2850-16*G_2849-56*G_2055+6*G_2860-72*G_895-56*G_2054-72*G_894-8*G_1723-24*G_2862-8*G_1722+6*G_2861-16*G_1721+32*G_2573+16*G_893+80*G_2053+6*G_2865-8*G_1726+6*G_2864-8*G_1725+6*G_2863+16*G_1724+16*G_1727+6*G_2866-8*G_1354+8*G_1355+16*G_892+32*G_2572-4*G_6*G_548-4*G_6*G_547+numeric(-16,3)*zeta_3*G_6+8*G_1356-4*G_1729+16*G_2052-12*G_2867-4*G_1728-64*G_2571-16*G_2868+4*G_417*G_10+8*G_1730-16*G_2869+4*G_417*G_11+16*G_2873-16*G_2872-16*G_2871+16*G_2870+numeric(-2,3)*pow(Pi,2)*G_57+4*G_2874+16*G_2051-8*G_2569-8*G_2570+4*G_2875-16*G_2880-12*G_2879+6*G_2878+6*G_2877+8*G_2876-8*G_1322+16*G_2882-16*G_2881+numeric(-2,3)*pow(Pi,2)*G_58+4*G_1361+4*G_1362-4*G_6*G_521-8*G_1321+8*G_6*G_543+8*G_6*G_540+16*G_2885-16*G_2884-16*G_2883+4*G_2887+4*G_2886+8*G_2888-16*G_2568+16*G_2567+40*G_1318+16*G_2566-16*G_2890-16*G_2889+40*G_2563-28*G_2564-28*G_2565-16*G_2893-16*G_2892+64*G_2891+8*G_2562+8*G_2561-28*G_1317+32*G_2560+16*G_2894+8*G_6*G_517+8*G_6*G_514-32*G_1939-16*G_1938+16*G_2895+8*G_2900-16*G_2899+16*G_2898+16*G_2897-16*G_2896-16*G_410*G_6-16*G_1937-28*G_1316-128*G_1936+8*G_2901-16*G_414*G_6-4*G_2146+256*G_2025-32*G_2135-32*G_2136+128*G_2137-32*G_2138-32*G_2139-32*G_2140-32*G_2141+128*G_2142-32*G_2143+32*G_1930-32*G_2144+8*G_2904-32*G_2133-32*G_2134-16*G_59*G_76-16*G_2908+16*G_2907+16*G_2906+32*G_2132-16*G_2905-28*G_1310-64*G_2023+32*G_1929-64*G_2024-16*G_59*G_81-64*G_2021-64*G_2022+8*G_1308-56*G_1923+80*G_1924-56*G_1922+256*G_2020-32*G_2131-32*G_6*G_530-32*G_6*G_525-64*G_2019+16*G_1921+32*G_2125+32*G_2126+32*G_2127+32*G_2128+16*G_2909+32*G_2129-32*G_2130+16*G_1920-64*G_2018+128*G_2017-14*G_6*G_537+16*G_2910+numeric(2,3)*pow(Pi,2)*G_5*G_6-14*G_6*G_510-14*G_6*G_511+4*G_2911-14*G_6*G_536+128*G_2014+70*G_661-256*G_2015+8*G_59*G_78+8*G_59*G_77-32*G_6*G_551-32*G_6*G_556+128*G_2016+32*G_399*G_6+32*G_400*G_6+8*G_59*G_83+8*G_59*G_82+128*G_2013+4*G_2912+32*G_2124+8*G_1307-32*G_2123-16*G_2913-16*G_2668+16*G_2669+16*G_2670-16*G_2671+32*G_405*G_6-16*G_2672-32*G_2122+32*G_404*G_6+4*G_2917+4*G_2916+4*G_2915+4*G_2914+(2*G_15+2*G_14-4*G_13-4*G_12+2*G_21+2*G_22-4*G_37+2*G_34+2*G_33+2*G_42+2*G_41-4*G_45+2*G_74+2*G_75+2*G_80+2*G_79-4*G_76-4*G_81-2*G_87+8*G_86-2*G_85-2*G_84-2*G_89-2*G_88-2*G_93-2*G_92+8*G_91-2*G_90)*pow(L_z,2)+16*G_2667-256*G_2012+16*G_2666-16*G_2918-16*G_1304+24*G_2663-6*G_2664-6*G_2665+4*G_2919+32*G_2659+32*G_2660-6*G_2661-6*G_2662+32*G_2657-64*G_2658+256*G_2009-64*G_2655+32*G_2656+256*G_2008+32*G_2121-1024*G_2007+(4*G_15+4*G_14-8*G_13-8*G_12+4*G_21+4*G_22-8*G_37+4*G_34+4*G_33+4*G_42+4*G_41-8*G_45+4*G_74+4*G_75+4*G_80+4*G_79-8*G_76-8*G_81-4*G_87+16*G_86-4*G_85-4*G_84-4*G_89-4*G_88-4*G_93-4*G_92+16*G_91-4*G_90)*L_t*L_z+256*G_2006-256*G_2004+4*G_2920+256*G_2005+48*G_1901-312*G_658+128*G_2000+48*G_1898-256*G_2001+128*G_2002-32*G_2120-12*G_2921-192*G_1899+128*G_2003+48*G_1900+48*G_1897+128*G_1999+48*G_1896-192*G_1995+48*G_1895+6*G_2922-192*G_1996+numeric(-4,3)*pow(Pi,2)*G_13+numeric(-4,3)*pow(Pi,2)*G_12+numeric(-2,3)*pow(Pi,2)*G_45+numeric(-2,3)*pow(Pi,2)*G_37+numeric(7,6)*pow(Pi,2)*G_21+numeric(7,6)*pow(Pi,2)*G_22+numeric(7,6)*pow(Pi,2)*G_14+numeric(7,6)*pow(Pi,2)*G_15+numeric(2,3)*pow(Pi,2)*G_80+numeric(2,3)*pow(Pi,2)*G_74+numeric(-2,3)*pow(Pi,2)*G_81+numeric(-2,3)*pow(Pi,2)*G_76+numeric(-1,3)*pow(Pi,2)*G_77+numeric(-1,3)*pow(Pi,2)*G_83+numeric(-1,3)*pow(Pi,2)*G_82+numeric(-1,3)*pow(Pi,2)*G_78+numeric(-1,3)*pow(Pi,2)*G_36+numeric(-1,3)*pow(Pi,2)*G_35+numeric(-1,3)*pow(Pi,2)*G_43+numeric(2,3)*pow(Pi,2)*G_75+numeric(-1,3)*pow(Pi,2)*G_44+numeric(16,3)*zeta_3*G_3+numeric(16,3)*zeta_3*G_4-192*G_1894-16*G_2932-16*G_2931+16*G_2930-16*G_2929-16*G_2928+16*G_2927+4*G_2926+4*G_2925+8*G_2924+6*G_2923+70*G_657-8*G_2654-12*G_2933+48*G_1893+768*G_1992+24*G_1086+24*G_1087+24*G_1088+24*G_1089-96*G_1090+24*G_1091-32*G_2119+32*G_2118+48*G_1892-24*G_1080+24*G_1081+24*G_1082+24*G_1083+24*G_1084-96*G_1085+24*G_1070+24*G_1071-24*G_1072-24*G_1073-24*G_1074-24*G_1075-24*G_1076-24*G_1077+24*G_1078-96*G_1891+24*G_1079-16*G_3006-192*G_1991-8*G_2653-96*G_1890+6*G_2934-24*G_1065-24*G_1066+24*G_1067+24*G_1068-24*G_1069+4*G_1041+4*G_1042-32*G_1043+4*G_1044+4*G_1045-32*G_1046-8*G_1047-8*G_1048+24*G_1049+12*G_1050+4*G_1303+12*G_1051+8*G_1052+192*G_1889+8*G_1053+96*G_1054-48*G_1055-48*G_1056+8*G_1057+8*G_1058+96*G_1059-48*G_1060-48*G_1061-24*G_1062-24*G_1063+96*G_1064-48*G_1035-20*G_1036-20*G_1037-60*G_1038+50*G_1039+50*G_1040+16*G_1888+24*G_1023+12*G_1024+12*G_1025+8*G_1026+8*G_1027+6*G_2935-8*G_1388-16*G_1389+16*G_1887-32*G_1017+4*G_1018+4*G_1019-32*G_1020-8*G_1021+4*G_1302-192*G_1990+8*G_2936-8*G_1022-16*G_2940+16*G_2939+4*G_2938+4*G_2937+numeric(-64,3)*zeta_3*G_5+numeric(-2,3)*pow(Pi,2)*G_51+numeric(8,3)*pow(Pi,2)*G_53+numeric(2,3)*pow(Pi,2)*G_41+numeric(2,3)*pow(Pi,2)*G_42+numeric(2,3)*pow(Pi,2)*G_33+numeric(2,3)*pow(Pi,2)*G_34+numeric(1,6)*pow(Pi,2)*G_59-20*G_1010-20*G_1011-60*G_1012+50*G_1013+50*G_1014+4*G_1015+4*G_1016-96*G_1886-8*G_1387+70*G_656-16*G_2941+16*G_2942-96*G_1885-8*G_2553-8*G_2554-16*G_2552-64*G_1386-16*G_2943+16*G_2551+16*G_2550-28*G_2549+32*G_1384+32*G_1385+192*G_1884+8*G_2546+40*G_2547-28*G_2548-16*G_2944+16*G_1883+8*G_2545+32*G_655+numeric(2,3)*pow(Pi,2)*G_79+numeric(-1,6)*pow(Pi,2)*G_6*G_4-8*G_2544+16*G_2945-64*G_1383+16*G_2946-8*G_2543+16*G_2542-4*G_2538+16*G_2539-8*G_2540+16*G_1882-8*G_2541+32*G_1381+32*G_1382-16*G_2534-16*G_2535+8*G_2536-4*G_2537+16*G_2651-16*G_2652+16*G_2650-28*G_2649+40*G_2647+32*G_654+10*G_2533-64*G_2947-28*G_2648+16*G_1380+4*G_1298-16*G_2951-16*G_2950+16*G_2949+16*G_2948-104*G_651-48*G_1034+16*G_2952-144*G_1874-144*G_1875+10*G_2532+96*G_1033-4*G_2531+8*G_1032+68*G_650-8*G_2530+16*G_2959+16*G_2958+16*G_2957+16*G_2956+16*G_2955-16*G_2954+8*G_1031-8*G_2529-16*G_2953-48*G_1030+4*G_1297-16*G_2961+16*G_2960+8*G_2528-48*G_1029+96*G_1028-16*G_2962+8*G_2527-22*G_1292+576*G_1871+68*G_649-144*G_1870+23*G_1291-8*G_6*G_546-8*G_6*G_520+numeric(-1,6)*pow(Pi,2)*G_6*G_3-8*G_2526-12*G_1288-144*G_1869-12*G_1289+23*G_1290-32*G_1973-28*G_648-16*G_1972+16*G_2963-16*G_727-16*G_1971-16*G_2964+64*G_1969-128*G_1970+64*G_1968-16*G_2965-128*G_1967+64*G_1965+192*G_1864-4*G_1455-4*G_1456+64*G_1966+32*G_1964-96*G_1863+numeric(-1,6)*pow(Pi,2)*G_10*G_6+32*G_1963-28*G_647+4*G_2525-96*G_1862-16*G_2966-8*G_721-16*G_2971-16*G_2970-16*G_2969+64*G_2968-16*G_2967+16*G_722+16*G_1379+8*G_1370-16*G_2972+80*G_1958+4*G_2524+8*G_2523-56*G_1957-8*G_720-16*G_2974+136*G_1836+16*G_2977-64*G_1835+16*G_2976-64*G_1834-16*G_2975+16*G_1955-56*G_1956+8*G_2522+16*G_1954-64*G_2978+136*G_1837-16*G_2985-16*G_2984+136*G_1842+16*G_2983+136*G_1841-16*G_2982-16*G_2981+16*G_2980-416*G_1838+16*G_2979+numeric(16,3)*zeta_3*G_10+numeric(16,3)*zeta_3*G_11+16*G_2986+40*G_1374-64*G_1845+16*G_2987-8*G_2521+16*G_2988-28*G_1373+16*G_2989+(2*G_15+2*G_14-4*G_13-4*G_12+2*G_21+2*G_22-4*G_37+2*G_34+2*G_33+2*G_42+2*G_41-4*G_45+2*G_74+2*G_75+2*G_80+2*G_79-4*G_76-4*G_81-2*G_87+8*G_86-2*G_85-2*G_84-2*G_89-2*G_88-2*G_93-2*G_92+8*G_91-2*G_90)*pow(L_t,2)-16*G_2993-64*G_1850-16*G_2992+16*G_2991+16*G_2990+numeric(-1,2)*pow(Pi,2)*G_84+numeric(-1,2)*pow(Pi,2)*G_87+numeric(-1,2)*pow(Pi,2)*G_90+numeric(-1,2)*pow(Pi,2)*G_89+16*G_2994+numeric(-1,2)*pow(Pi,2)*G_85+numeric(-1,2)*pow(Pi,2)*G_93+numeric(-1,2)*pow(Pi,2)*G_88+numeric(-1,2)*pow(Pi,2)*G_92-104*G_644+68*G_643-28*G_640-28*G_641+68*G_642+64*G_637-16*G_2995+64*G_2999-96*G_1856-96*G_1855-16*G_2998+16*G_1854-16*G_2997+16*G_1853-16*G_2996-16*G_1299-16*G_3001-16*G_3000+192*G_1857+4*G_2519-16*G_635-16*G_636+8*G_1371-28*G_1372+4*G_2520+64*G_632-16*G_630-16*G_631-28*G_2518-97*G_628-97*G_629-28*G_2517-97*G_624-16*G_3002+244*G_625+72*G_622-97*G_623+24*G_1122+24*G_1123+24*G_1117+24*G_1118+24*G_1119+24*G_1120-96*G_1121+40*G_2516+8*G_1457+24*G_1110-24*G_1111+24*G_1112+24*G_1113+24*G_1114+24*G_1115-96*G_1116-24*G_1107-24*G_1108+24*G_1109+8*G_2515-16*G_3003+64*G_3004+16*G_1860+2*pow(Pi,2)*G_86-24*G_1100+24*G_1101+24*G_1102-24*G_1103-24*G_1104-24*G_1105-24*G_1106+numeric(-2,3)*pow(Pi,2)*G_52+64*G_413*G_6+64*G_408*G_6+64*G_2973-64*G_2026+64*G_1931+40*G_1311-64*G_2027-4*G_6*G_522+8*G_1314+64*G_1932+16*G_915+96*G_916-72*G_917-72*G_918+16*G_6*G_553+16*G_6*G_557+16*G_6*G_558+16*G_919+70*G_662+16*G_920+96*G_921-72*G_922-72*G_923+12*G_924+48*G_153*G_6+48*G_148*G_6+8*G_2903+12*G_925-48*G_926+12*G_927+12*G_928+12*G_929+12*G_930-48*G_931+16*G_6*G_526+16*G_6*G_527+16*G_6*G_531+16*G_6*G_532+16*G_6*G_552-16*G_406*G_6-16*G_407*G_6-128*G_1933+12*G_932+12*G_933+64*G_1934+64*G_6*G_381+64*G_6*G_382-64*G_2555+4*G_152*G_6-32*G_2902+4*G_146*G_6+4*G_147*G_6+4*G_151*G_6-16*G_409*G_6-16*G_411*G_6-16*G_412*G_6+64*G_1935+32*G_2556+32*G_2557-64*G_2558+32*G_2559-16*G_415*G_6+8*G_1315+8*G_577*G_6+64*G_2079+32*G_1688-16*G_2828+16*G_1687-16*G_2827+16*G_1686+40*G_2600-128*G_2080-28*G_2601+64*G_2081+64*G_2826+8*G_608*G_6+8*G_574*G_6-28*G_2602+8*G_605*G_6-22*G_2495-32*G_592*G_6+8*G_594*G_6+64*G_2082+32*G_2083+32*G_2084-128*G_2085+4*G_2603+32*G_2086-32*G_561*G_6+8*G_1404+8*G_593*G_6+23*G_2496+4*G_2604-8*G_2605+8*G_563*G_6+32*G_2087+34*G_96*G_6+32*G_1655+16*G_2626+16*G_914+64*G_387*G_6-8*G_2627+64*G_386*G_6-8*G_2628+8*G_2629-16*G_3005+16*G_1861+24*G_1092+2*pow(Pi,2)*G_91-24*G_1093-24*G_1094+96*G_1095-24*G_1096-24*G_1097+24*G_1098+24*G_1099+16*G_2678+16*G_2677-16*G_2676-16*G_2675-16*G_2674-16*G_2673;
    ex J_36_0 = 0;
    ex J_36_1 = 0;
    ex J_36_2 = 2*G_16-G_14-G_15-I*Pi*G_6-G_59+I*Pi*G_3+G_6*G_3-G_4*G_6-I*Pi*G_4;
    ex J_36_3 = 4*G_302+4*G_297+8*G_59*G_7+8*G_6*G_61-8*G_6*G_60+4*I*Pi*G_5*G_6+8*I*Pi*G_6*G_7-2*G_291-2*G_292+2*G_286+2*G_287-8*G_350+4*G_349+4*G_348+4*G_273+4*G_270+pow(Pi,2)*G_4-pow(Pi,2)*G_3-4*G_333-4*G_330+8*G_95+8*G_94-10*G_96-12*G_98-10*G_97+8*G_101+8*G_100-2*G_47*G_6-4*G_36*G_6+8*G_106-4*G_35*G_6-4*G_45*G_6+4*G_37*G_6+4*G_116-2*G_115-2*G_114+4*G_117-4*G_237-12*G_118+4*I*Pi*G_37-4*I*Pi*G_36+2*G_120+2*G_119-4*I*Pi*G_35-12*G_125+4*G_124+4*G_123+2*G_122+2*G_121-2*G_126-4*I*Pi*G_16+2*G_232+2*G_231-2*G_127-2*G_137-8*G_132-8*G_131-8*G_130+8*G_140-4*I*Pi*G_51+8*G_143-2*G_227+(2*G_34+2*G_14-2*G_39-4*G_13-2*G_41+2*G_48-4*G_19-2*G_42-4*G_20+2*G_47-4*G_12+2*G_15+12*G_16-2*G_40+2*G_33)*L_t+(2*G_34+2*G_14-2*G_39-4*G_13-2*G_41+2*G_48-4*G_19-2*G_42-4*G_20+2*G_47-4*G_12+2*G_15+12*G_16-2*G_40+2*G_33)*L_z-2*G_226+4*G_6*G_19+6*G_6*G_14+4*G_6*G_20+pow(Pi,2)*G_6-8*G_6*G_16+4*I*Pi*G_52+4*I*Pi*G_20+4*I*Pi*G_14+4*I*Pi*G_19-4*I*Pi*G_45+4*I*Pi*G_44+2*I*Pi*G_40-2*I*Pi*G_48+2*I*Pi*G_39+4*I*Pi*G_43-2*I*Pi*G_47+2*I*Pi*G_59-2*I*Pi*G_17+8*I*Pi*G_61-8*I*Pi*G_60-8*I*Pi*G_15-4*G_242+4*G_6*G_52-4*G_6*G_51+2*G_4*G_59+4*G_5*G_59+8*G_111-2*G_48*G_6+2*G_40*G_6+2*G_39*G_6+4*G_43*G_6+4*G_44*G_6+4*G_417+8*G_420+8*G_421-16*G_422-6*G_6*G_15-2*G_59*G_3;
    ex J_36_4 = numeric(-2,3)*pow(Pi,2)*G_42+numeric(-2,3)*pow(Pi,2)*G_41+12*G_808+12*G_809+22*G_810+22*G_811-28*G_812-20*G_813-20*G_814-4*G_817-4*G_818+16*G_819-4*G_822-4*G_796-4*G_797+16*I*Pi*G_367-8*I*Pi*G_371-8*I*Pi*G_370+8*I*Pi*G_134+8*I*Pi*G_133+4*G_786+8*G_787+8*G_788+8*G_789+16*G_792-4*G_793-4*G_794+16*G_795+4*G_785+8*I*Pi*G_5*G_17-16*G_772+48*G_773-8*G_774-8*G_775+8*G_776+8*G_777-16*G_778-16*G_779+48*G_780-8*G_781-8*G_782-8*G_783-8*G_784-4*G_1335+8*G_769+8*G_770-16*G_771+16*G_1333-4*G_1334-16*G_732-20*G_750-20*G_751+22*G_752+22*G_753-28*G_754-32*G_761+4*G_764+4*G_765-32*G_766+32*G_6*G_439-64*G_6*G_442+64*G_6*G_441-16*G_59*G_61-32*G_59*G_54-4*G_1331-4*G_1332+16*G_1330+12*G_1562+12*G_1561-12*G_1566-16*G_702+32*G_350*G_6+8*G_1327-12*G_59*G_14-8*G_59*G_19-12*G_1567+72*G_621-64*G_59*G_63-32*G_6*G_440-4*G_39*G_59+12*G_59*G_15-16*G_697-4*G_1570+4*G_759+4*G_760-4*G_1571+4*G_47*G_59-8*G_251*G_6-8*G_250*G_6+4*G_48*G_59-8*G_144*G_6+16*G_1572-16*G_1427+8*G_6*G_237+8*G_6*G_242-8*G_6*G_302+16*G_1577-4*G_1576-4*G_1575-16*G_1426-16*G_352*G_6+8*G_1586+8*G_1585-8*G_1581-16*G_351*G_6-8*G_1580+128*G_2196+8*G_133*G_6+8*G_134*G_6-8*G_1587+12*G_756-8*G_1588+16*I*Pi*G_118+8*G_1593+8*G_1592+12*G_755-64*G_2195+8*G_1594-8*G_691+16*G_692-8*G_1600-8*G_1599+8*G_1595+16*G_1414+32*G_131*G_6-8*I*Pi*G_59*G_5-16*G_130*G_6-8*G_690+4*G_1608+4*G_1607-8*G_98*G_6-16*G_1606+4*G_1605+4*G_1604-16*G_1447-16*G_1448-16*G_1603-4*G_40*G_59-8*G_59*G_20+16*G_1413+52*G_16*G_59-16*G_249*G_6+16*G_316*G_6+16*G_309*G_6-16*G_256*G_6-12*G_127*G_6-12*G_126*G_6+8*G_1444+4*G_120*G_6-16*G_95*G_6-8*G_1629-8*G_1628+8*G_1627+4*G_114*G_6-4*G_1626-4*G_1625+numeric(-11,6)*pow(Pi,2)*G_59-16*G_106*G_6+16*G_100*G_6-4*G_121*G_6+4*G_115*G_6+8*G_59*G_36+8*G_59*G_35+4*G_119*G_6+16*G_6*G_248-16*G_111*G_6-8*G_1410-4*G_1634+16*G_101*G_6-8*G_59*G_44-8*G_59*G_43+16*G_6*G_255+16*G_6*G_247-8*G_1638-8*G_1637+8*G_1636-4*G_1635+16*G_6*G_254-64*G_2194-8*G_1643-24*G_116*G_6+8*G_1649+8*G_1648-24*G_117*G_6-8*G_1644-16*G_6*G_308-16*G_6*G_314-8*G_1363-16*G_6*G_315-16*G_6*G_307+14*G_6*G_289-16*G_1652+64*G_2193-8*G_1497-8*G_1498+numeric(1,6)*pow(Pi,2)*G_6*G_4+8*G_1443+24*G_124*G_6-14*G_6*G_229+24*G_123*G_6-8*G_1409-8*G_6*G_297+(2*G_34+2*G_14-2*G_39-4*G_13-2*G_41+2*G_48-4*G_19-2*G_42-4*G_20+2*G_47-4*G_12+2*G_15+12*G_16-2*G_40+2*G_33)*pow(L_z,2)-8*G_6*G_125-12*G_6*G_290+4*G_6*G_321+4*G_6*G_322-4*G_6*G_262+16*G_376*G_6+40*G_6*G_118-32*G_2192-16*G_1653-4*G_6*G_261-4*G_122*G_6-26*G_97*G_6-8*G_1439+16*G_882+8*G_885+32*G_2189+8*G_886+32*G_887+32*G_888-64*G_889-8*G_890+8*G_898+8*G_901+8*G_902+16*G_903+16*G_908+32*G_2190+16*G_911-16*I*Pi*G_6*G_53+36*I*Pi*G_6*G_16+48*I*Pi*G_6*G_18+16*I*Pi*G_7*G_17-32*I*Pi*G_6*G_62-64*I*Pi*G_6*G_63-32*I*Pi*G_6*G_54-16*I*Pi*G_59*G_7+40*G_870-8*G_871-8*G_872-32*G_2188+16*G_877+8*G_137*G_5-8*G_846-8*G_847+16*G_132*G_6-32*G_850+4*G_851+4*G_852-32*G_853+4*G_854+4*G_855-32*G_2187-8*G_866-8*G_867-4*G_868-4*G_869+16*G_2185+16*G_2186-16*G_94*G_6-8*G_1438+8*G_841+8*G_842+4*G_843+4*G_844+8*G_845+4*G_6*G_226-16*G_369*G_6+8*G_840-8*G_834+24*G_6*G_349+4*G_1352-24*G_6*G_348-8*G_835-16*G_836-16*G_837+48*G_838+8*G_839+4*G_6*G_227-4*G_6*G_286-4*G_823+16*G_824-8*G_827-8*G_828-16*G_829-4*G_6*G_287-16*G_830+48*G_831+8*G_832+8*G_833-16*G_2183-16*G_2184+16*G_1666+16*G_1665+16*G_59*G_60-16*G_431*G_6-32*G_417*G_7+16*G_438*G_6-16*G_430*G_6-32*G_59*G_62-32*G_423*G_6-32*G_424*G_6+16*G_437*G_6+32*G_6*G_388+64*G_422*G_6-48*G_420*G_6-32*G_429*G_6-32*G_6*G_389+48*G_421*G_6+32*G_436*G_6-32*G_6*G_435+16*G_7*G_137-32*G_6*G_434+32*G_6*G_428+32*G_6*G_427-4*G_1491-16*G_53*G_59-8*pow(Pi,2)*G_61+8*pow(Pi,2)*G_60-32*G_2182-16*G_5*G_417+48*G_59*G_18-8*G_1488+8*G_1489+8*G_1326-4*G_1490+8*G_1364+8*G_1365-32*G_2181-8*G_1487+8*G_323*G_6-8*G_263*G_6-8*G_1677+32*G_2180+8*G_1405+8*G_1682-8*G_1678+4*G_3*G_417+32*G_2179-4*G_4*G_417-16*G_669+8*G_1683+16*G_2176+16*G_2175+4*G_1353-64*G_2174-64*G_2173-16*G_6*G_374-16*G_6*G_375-8*G_59*G_52+64*G_2171+64*G_2172+8*G_59*G_51+16*G_6*G_367+16*G_6*G_368+8*G_45*G_59-8*G_37*G_59+48*G_6*G_139-48*G_6*G_138+64*G_2170+16*G_2169+16*G_1699-16*G_668+96*G_2167+16*G_2168+12*G_6*G_230+16*G_1700+64*G_667+14*G_6*G_288-14*G_6*G_228-32*G_2166+numeric(23,3)*pow(Pi,2)*G_16+numeric(-16,3)*pow(Pi,2)*G_20+numeric(-8,3)*pow(Pi,2)*G_39+numeric(-16,3)*pow(Pi,2)*G_19+numeric(-8,3)*pow(Pi,2)*G_40+numeric(-19,6)*pow(Pi,2)*G_14+numeric(53,6)*pow(Pi,2)*G_15-8*pow(Pi,2)*G_6*G_7+8*G_897-64*G_896+16*G_1720-32*I*Pi*G_429+32*I*Pi*G_422-32*I*Pi*G_420+32*I*Pi*G_436-32*I*Pi*G_389+32*I*Pi*G_388-16*I*Pi*G_430-32*I*Pi*G_423+64*I*Pi*G_421-32*I*Pi*G_440+32*I*Pi*G_439-64*I*Pi*G_442+64*I*Pi*G_441-32*I*Pi*G_435+32*I*Pi*G_427-32*I*Pi*G_434+32*I*Pi*G_428+32*I*Pi*G_349-32*I*Pi*G_98-32*I*Pi*G_130+4*I*Pi*G_416-4*I*Pi*G_417-16*I*Pi*G_351+32*I*Pi*G_123-16*I*Pi*G_117+8*I*Pi*G_264+8*I*Pi*G_265-8*I*Pi*G_324-8*I*Pi*G_325-16*I*Pi*G_369+16*I*Pi*G_376-16*I*Pi*G_116-8*I*Pi*G_333+8*I*Pi*G_270-16*I*Pi*G_348-8*I*Pi*G_141-12*I*Pi*G_290+12*I*Pi*G_230-32*G_2165-8*G_1717-8*G_1716+8*G_1712+8*G_1711-4*G_1481+32*G_895+32*G_894+I*numeric(-5,6)*pow(Pi,3)*G_3+16*G_1721-8*G_893-16*G_2164-8*G_1354+8*G_1355-8*G_892-16*G_2163-16*G_666-4*pow(Pi,2)*G_5*G_6+8*G_1356-8*G_891-16*G_2161-16*G_2162-32*G_2159+96*G_2160+8*G_1479-4*G_1480-16*G_665-32*G_2158+I*numeric(5,6)*pow(Pi,3)*G_6-16*G_1732-16*G_1731+16*G_2157-8*G_370*G_6-64*G_2155+16*G_2156+16*I*Pi*G_143-14*I*Pi*G_228+14*I*Pi*G_289-16*I*Pi*G_249+16*I*Pi*G_316+16*I*Pi*G_309-16*I*Pi*G_256-48*I*Pi*G_138+48*I*Pi*G_139-16*I*Pi*G_127-16*I*Pi*G_126-16*I*Pi*G_374+16*I*Pi*G_368-8*I*Pi*G_250+8*I*Pi*G_273+8*I*Pi*G_377+8*I*Pi*G_378-8*I*Pi*G_330-8*I*Pi*G_251+8*I*Pi*G_310+8*I*Pi*G_311-8*I*Pi*G_257-8*I*Pi*G_258+8*I*Pi*G_231+8*I*Pi*G_232+8*I*Pi*G_317+8*I*Pi*G_318-8*I*Pi*G_291-8*I*Pi*G_292-16*I*Pi*G_382+16*I*Pi*G_381-32*I*Pi*G_424+16*I*Pi*G_437+16*I*Pi*G_438-16*I*Pi*G_431-16*G_1943-16*G_1942-64*G_2153-64*G_2154-8*G_1322+4*G_1361+4*G_1362-8*G_1321+64*G_664-8*G_1319-64*G_2152-8*G_1320-8*G_1752-4*G_663+4*G_1754+4*G_1753+4*G_231*G_6+96*G_2151+8*G_378*G_6+16*G_984-8*G_371*G_6-8*G_985-8*G_986+4*G_1763-8*G_1762+8*G_1761+8*G_1760-16*G_974+4*G_232*G_6-16*G_977-8*G_956+80*G_2150+8*G_310*G_6+8*G_311*G_6-8*G_257*G_6-12*G_2146-14*I*Pi*G_229-4*I*Pi*G_99-32*I*Pi*G_125-8*I*Pi*G_145+16*I*Pi*G_350-16*I*Pi*G_352-46*I*Pi*G_97-4*I*Pi*G_271-8*I*Pi*G_144-8*I*Pi*G_142+14*I*Pi*G_96+32*I*Pi*G_124-4*I*Pi*G_275+4*I*Pi*G_331+4*I*Pi*G_332+8*I*Pi*G_119+4*I*Pi*G_335+4*I*Pi*G_137+8*I*Pi*G_323-4*I*Pi*G_272-4*I*Pi*G_274+4*I*Pi*G_334+8*I*Pi*G_120-8*I*Pi*G_263+4*I*Pi*G_322+4*I*Pi*G_321+16*I*Pi*G_255+16*I*Pi*G_254-4*I*Pi*G_262-4*I*Pi*G_261+32*I*Pi*G_100+32*I*Pi*G_101+16*I*Pi*G_247-16*I*Pi*G_307-16*I*Pi*G_315+16*I*Pi*G_248-16*I*Pi*G_314-16*I*Pi*G_308+14*I*Pi*G_288+16*I*Pi*G_140+16*G_1930+4*G_2145+8*G_1770-4*G_291*G_6+16*G_1929-8*G_1925-8*G_1926+8*G_1308+8*G_1921+8*G_1920-4*G_292*G_6+8*G_1771-16*G_1393+8*G_1307-16*G_1392+2*pow(Pi,2)*G_17-16*G_1304-4*pow(Pi,2)*G_52+4*pow(Pi,2)*G_45-4*pow(Pi,2)*G_37+16*G_659+16*G_660-32*G_658+4*pow(Pi,2)*G_51+numeric(-4,3)*pow(Pi,2)*G_13+numeric(-4,3)*pow(Pi,2)*G_12+(4*G_14+4*G_48-4*G_40-4*G_42+4*G_34-8*G_20+4*G_33+4*G_47-8*G_12+24*G_16-4*G_41-4*G_39-8*G_19+4*G_15-8*G_13)*L_t*L_z+I*numeric(5,6)*pow(Pi,3)*G_4-56*G_657+32*G_1992-16*G_1991+4*G_1303+4*G_1302-16*G_1990+numeric(2,3)*pow(Pi,2)*G_33+numeric(2,3)*pow(Pi,2)*G_34-56*G_656-16*G_1004-16*G_1007+16*G_655+(8*G_305+4*G_300+4*G_301-8*G_366-8*G_365+4*G_296+4*G_295+4*G_291+4*G_292-4*G_286-4*G_287+16*G_352-16*G_437-16*G_438+16*G_351+16*G_430+16*G_431+16*G_432+16*G_433-48*G_350+4*G_275+32*G_424-16*G_425-16*G_426+4*G_274-8*G_349-8*G_348+32*G_423+4*G_271+16*G_347+16*G_346-8*G_265-8*G_264+8*G_260+8*G_259+8*G_258+8*G_257-4*G_335-4*G_334-4*G_332+8*G_251-8*G_252-8*G_253-4*G_331+8*G_250-8*G_246-16*G_95-16*G_94+12*G_96+40*G_98+12*G_97-8*G_245-16*G_101-16*G_100-4*G_47*G_6+8*G_104+8*G_110+8*G_109+8*G_105-8*G_116+12*G_115+12*G_114-4*G_240-8*G_117+8*G_13*G_6-8*G_118-4*G_120-4*G_236-4*G_119-4*G_235+8*G_325+8*G_324-8*G_125-8*G_124-8*G_123-4*G_122-4*G_121+12*G_126-4*G_232-4*G_231+12*G_127-8*G_134-8*G_133-16*G_132-8*G_129-8*G_128-8*G_317-8*G_318-8*G_319-8*G_320+8*G_142+8*G_141+8*G_145+8*G_144-8*G_378-8*G_377+4*G_227+8*G_313+4*G_226+8*G_6*G_19-4*G_6*G_14+8*G_312+8*G_6*G_20-24*G_6*G_16+8*G_373-8*G_310-8*G_311+8*G_372+8*G_371+8*G_370+8*G_306-4*G_241-4*G_33*G_6+4*G_42*G_6-4*G_34*G_6+4*G_41*G_6+8*G_12*G_6-4*G_48*G_6+4*G_40*G_6+4*G_39*G_6+32*G_418+32*G_419-16*G_420-16*G_421-96*G_422+4*G_272-4*G_6*G_15)*L_t+(8*G_305+4*G_300+4*G_301-8*G_366-8*G_365+4*G_296+4*G_295+4*G_291+4*G_292-4*G_286-4*G_287+16*G_352-16*G_437-16*G_438+16*G_351+16*G_430+16*G_431+16*G_432+16*G_433-48*G_350+4*G_275+32*G_424-16*G_425-16*G_426+4*G_274-8*G_349-8*G_348+32*G_423+4*G_271+16*G_347+16*G_346-8*G_265-8*G_264+8*G_260+8*G_259+8*G_258+8*G_257-4*G_335-4*G_334-4*G_332+8*G_251-8*G_252-8*G_253-4*G_331+8*G_250-8*G_246-16*G_95-16*G_94+12*G_96+40*G_98+12*G_97-8*G_245-16*G_101-16*G_100-4*G_47*G_6+8*G_104+8*G_110+8*G_109+8*G_105-8*G_116+12*G_115+12*G_114-4*G_240-8*G_117+8*G_13*G_6-8*G_118-4*G_120-4*G_236-4*G_119-4*G_235+8*G_325+8*G_324-8*G_125-8*G_124-8*G_123-4*G_122-4*G_121+12*G_126-4*G_232-4*G_231+12*G_127-8*G_134-8*G_133-16*G_132-8*G_129-8*G_128-8*G_317-8*G_318-8*G_319-8*G_320+8*G_142+8*G_141+8*G_145+8*G_144-8*G_378-8*G_377+4*G_227+8*G_313+4*G_226+8*G_6*G_19-4*G_6*G_14+8*G_312+8*G_6*G_20-24*G_6*G_16+8*G_373-8*G_310-8*G_311+8*G_372+8*G_371+8*G_370+8*G_306-4*G_241-4*G_33*G_6+4*G_42*G_6-4*G_34*G_6+4*G_41*G_6+8*G_12*G_6-4*G_48*G_6+4*G_40*G_6+4*G_39*G_6+32*G_418+32*G_419-16*G_420-16*G_421-96*G_422+4*G_272-4*G_6*G_15)*L_z+16*G_654+16*G_1380-28*G_653-32*G_1879+4*G_1298-8*G_142*G_6-28*G_652-72*G_651-8*G_141*G_6-32*G_1876+40*G_650+4*G_1297+12*G_1294+12*G_1293+32*G_1871+40*G_649+32*G_1870+4*G_335*G_6+(2*G_34+2*G_14-2*G_39-4*G_13-2*G_41+2*G_48-4*G_19-2*G_42-4*G_20+2*G_47-4*G_12+2*G_15+12*G_16-2*G_40+2*G_33)*pow(L_t,2)+numeric(-1,6)*pow(Pi,2)*G_6*G_3-12*G_1288+32*G_1869+16*G_1976+16*G_1977-12*G_1289+12*G_648+4*G_334*G_6-16*G_727+8*G_1866+8*G_1865+8*G_265*G_6+8*G_264*G_6+48*G_1864-16*G_1964-16*G_1863-16*G_1963+12*G_647-16*G_1862+16*I*Pi*G_131+12*G_645-8*G_721+12*G_646+16*G_722+16*G_1379+8*G_1370+8*G_1960+8*G_1959-8*G_720+40*G_1836-32*G_1835-32*G_1834-8*G_1955-8*G_1954-8*G_258*G_6+40*G_1837-8*G_1376-32*G_1840-32*G_1839+48*G_1838-16*I*Pi*G_375-8*G_1375-32*G_1845-32*G_1850-72*G_644+40*G_643-28*G_640-28*G_641+40*G_642+64*G_637-16*G_1856-16*G_1855+8*G_1854+8*G_1853-16*G_1299-8*G_1858+48*G_1857-16*G_635-16*G_636+8*G_1371+64*G_632-16*G_630-16*G_631+72*G_627-74*G_624-8*G_1859-140*G_625+72*G_626+72*G_622-74*G_623+16*G_1458+16*G_1459-8*G_1860+numeric(8,3)*pow(Pi,2)*G_47+numeric(8,3)*pow(Pi,2)*G_48-8*G_1312-8*G_1313+8*G_1314-32*G_2028-64*G_2147+4*pow(Pi,2)*G_36+4*pow(Pi,2)*G_35-4*pow(Pi,2)*G_43-4*pow(Pi,2)*G_44-8*G_324*G_6-8*G_325*G_6+8*G_934-32*G_935-64*G_2148-32*G_936+16*G_6*G_381-16*G_6*G_382+64*G_937+64*G_938-32*G_2029-32*G_940-32*G_941+4*G_1764+16*G_942+16*G_943-16*G_944-16*G_945-16*G_946-16*G_947+16*G_948+80*G_2149+16*G_949+8*G_377*G_6+8*G_317*G_6+64*G_2030+8*G_318*G_6+8*G_1315+16*G_954-8*G_955-16*G_1687-16*G_1686+8*G_1404-16*G_2177-16*G_2178+34*G_96*G_6-32*G_2191-8*G_1861-4*G_271*G_6-4*G_272*G_6-4*G_274*G_6+4*G_331*G_6-4*G_275*G_6+4*G_332*G_6-8*G_145*G_6;
    ex J_37_0 = 0;
    ex J_37_1 = 0;
    ex J_37_2 = 0;
    ex J_37_3 = 4*G_381+I*Pi*G_20+I*Pi*G_19-2*G_352-2*G_351+2*I*Pi*G_51+2*I*Pi*G_52+8*G_350-2*G_349-2*G_348-4*G_393-4*G_390-2*I*Pi*G_15-4*G_98+2*G_101+2*G_100-2*G_55*G_6-2*G_56*G_6-2*I*Pi*G_56-2*I*Pi*G_55-2*G_134-2*G_133+4*G_132-2*G_131-2*G_130+2*G_140+2*G_143+G_6*G_19+(-G_20+2*G_16+2*G_56-G_19-4*G_53+2*G_55)*L_t+(-G_20+2*G_16+2*G_56-G_19-4*G_53+2*G_55)*L_z+G_6*G_20-2*I*Pi*G_5*G_6+2*G_6*G_52+2*G_6*G_51-2*G_5*G_59+4*G_382-2*G_6*G_15;
    ex J_37_4 = 4*G_2032+4*G_808+4*G_809-4*G_813-4*G_814+8*G_819+(4*G_56+4*G_55-2*G_20-2*G_19-8*G_53+4*G_16)*L_t*L_z-16*G_350*G_6-2*G_59*G_19+12*G_621+4*G_59*G_15-2*G_144*G_6+4*G_395*G_6+4*G_394*G_6+4*G_392*G_6+4*G_391*G_6+4*G_385*G_6-6*G_352*G_6+4*G_384*G_6-6*G_351*G_6+2*G_133*G_6+2*G_134*G_6+10*G_131*G_6+2*G_130*G_6+4*G_98*G_6-2*G_59*G_20+2*G_16*G_59-4*G_127*G_6-4*G_126*G_6+5*G_100*G_6+5*G_101*G_6+8*G_124*G_6+8*G_123*G_6-8*G_6*G_125+8*G_376*G_6-14*G_97*G_6-8*G_882-4*G_885-4*G_886+8*G_887+8*G_888-8*G_889+4*G_890+4*G_898+8*G_899+8*G_900+4*G_901+4*G_902-24*G_903+4*G_904+4*G_905-4*G_908+4*G_909+4*G_910-4*G_911+28*G_870-8*G_871-8*G_872-8*G_877-4*G_137*G_5-8*G_132*G_6-8*G_850-8*G_853-4*G_866-4*G_867-2*G_868-2*G_869+8*G_369*G_6+16*G_6*G_349+12*G_6*G_348+8*G_824+4*G_53*G_59+8*G_5*G_417+8*G_59*G_18-4*G_669-8*G_6*G_374-8*G_6*G_375-4*G_59*G_52-4*G_59*G_51-8*G_6*G_367-8*G_6*G_368+8*G_6*G_139-8*G_6*G_138-4*G_668+18*G_667+4*G_55*G_59+4*G_897+4*G_56*G_59-8*G_896+(8*G_381+4*G_366+4*G_365+6*G_352+6*G_351-4*G_350-4*G_349-4*G_348-4*G_394-4*G_395-4*G_392-4*G_391-4*G_95-4*G_94+4*G_96+10*G_98+4*G_97-5*G_101-5*G_100-4*G_55*G_6-4*G_56*G_6-4*G_122-4*G_121+4*G_126+4*G_127-2*G_134-2*G_133-4*G_132-4*G_131-4*G_130+4*G_129+4*G_128-8*G_380+2*G_142+2*G_141+2*G_145+2*G_144-4*G_378-8*G_379-4*G_377+2*G_6*G_19+2*G_6*G_20-4*G_6*G_16+4*G_373+4*G_372-4*G_371-4*G_370+8*G_53*G_6+8*G_382+24*G_383-4*G_384-4*G_385)*L_t+(8*G_381+4*G_366+4*G_365+6*G_352+6*G_351-4*G_350-4*G_349-4*G_348-4*G_394-4*G_395-4*G_392-4*G_391-4*G_95-4*G_94+4*G_96+10*G_98+4*G_97-5*G_101-5*G_100-4*G_55*G_6-4*G_56*G_6-4*G_122-4*G_121+4*G_126+4*G_127-2*G_134-2*G_133-4*G_132-4*G_131-4*G_130+4*G_129+4*G_128-8*G_380+2*G_142+2*G_141+2*G_145+2*G_144-4*G_378-8*G_379-4*G_377+2*G_6*G_19+2*G_6*G_20-4*G_6*G_16+4*G_373+4*G_372-4*G_371-4*G_370+8*G_53*G_6+8*G_382+24*G_383-4*G_384-4*G_385)*L_z+8*G_895+8*G_894-4*G_893-4*G_892-4*G_666+2*pow(Pi,2)*G_5*G_6+4*G_891+(-G_20+2*G_16+2*G_56-G_19-4*G_53+2*G_55)*pow(L_z,2)-4*G_665+4*G_370*G_6+8*G_1943+8*G_2049+8*G_2050+8*G_1942+18*G_664+4*G_378*G_6+4*G_2043+4*G_912+4*G_984+4*G_371*G_6-2*G_985-2*G_986+4*G_2042-8*G_2031-4*G_974-4*G_977-8*G_2041+8*G_2039-2*G_956+8*G_2040-8*G_1930-8*G_1929+4*G_1925+4*G_1926-4*G_1921-4*G_1920+8*G_2011-2*pow(Pi,2)*G_52+8*G_2010+(-G_20+2*G_16+2*G_56-G_19-4*G_53+2*G_55)*pow(L_t,2)-24*G_2006+16*G_2004-24*G_2005+8*G_658-16*G_2000+16*G_2001-16*G_2002-16*G_2003-2*pow(Pi,2)*G_51-16*G_1999+16*G_1997+16*G_1998+4*G_1993+4*G_1994-6*G_657-64*G_1992+20*G_1991+20*G_1990-6*G_656-4*G_1004-4*G_1007+8*G_1989+8*G_1988-8*G_655+12*I*Pi*G_349+4*G_1881+4*G_1880-8*G_654-8*G_653-20*G_1879-2*G_142*G_6+4*G_1878+4*I*Pi*G_6*G_53-8*G_652+4*G_1877-8*G_651+4*G_1873-2*G_141*G_6-20*G_1876+4*G_1872-24*G_1871+4*G_1870+4*G_1869+8*G_1976+8*G_1977+8*G_648+8*G_1868+8*G_1867+4*G_1866+4*G_1865-8*G_1864-8*G_1964+8*G_1863-8*G_1963+8*G_647+8*G_1862+4*I*Pi*G_378+4*G_1960+4*G_1959-4*G_1836-4*G_1955-4*G_1954-4*G_1837-16*G_1840-16*G_1839+40*G_1838+numeric(-4,3)*pow(Pi,2)*G_53+numeric(2,3)*pow(Pi,2)*G_16+4*I*Pi*G_371+4*I*Pi*G_370+4*I*Pi*G_377+2*pow(Pi,2)*G_15-2*I*Pi*G_141+numeric(8,3)*pow(Pi,2)*G_55+numeric(8,3)*pow(Pi,2)*G_56-8*G_644-14*I*Pi*G_97-2*I*Pi*G_144-2*I*Pi*G_142+8*I*Pi*G_124+4*I*Pi*G_384+9*I*Pi*G_100+9*I*Pi*G_101+4*I*Pi*G_385+4*I*Pi*G_391+4*I*Pi*G_392+4*I*Pi*G_394+4*I*Pi*G_395-8*I*Pi*G_138+8*I*Pi*G_139-4*I*Pi*G_127-4*I*Pi*G_126-8*I*Pi*G_374-8*I*Pi*G_368-8*I*Pi*G_367-8*I*Pi*G_375+6*I*Pi*G_131-4*I*Pi*G_382-4*I*Pi*G_381-4*I*Pi*G_98-2*I*Pi*G_130-10*I*Pi*G_351+8*I*Pi*G_123+8*I*Pi*G_369+8*I*Pi*G_376+8*I*Pi*G_348+8*G_637+8*G_1856+8*G_1855-4*G_1854-4*G_1853+4*G_1858-8*G_1857+8*G_632+21*G_627-12*G_624+4*G_1859-42*G_625+21*G_626+12*G_622-12*G_623-8*I*Pi*G_125-2*I*Pi*G_145-10*I*Pi*G_352-4*G_1860+numeric(-4,3)*pow(Pi,2)*G_20+numeric(-4,3)*pow(Pi,2)*G_19+4*I*Pi*G_59*G_5+2*I*Pi*G_6*G_16+8*I*Pi*G_6*G_18-4*I*Pi*G_5*G_17+4*G_2033-12*G_6*G_381-12*G_6*G_382+8*G_937+8*G_938-16*G_939+4*G_377*G_6+4*G_954-2*G_955-8*I*Pi*G_390-8*I*Pi*G_393+4*I*Pi*G_140+4*I*Pi*G_143-2*I*Pi*G_134-2*I*Pi*G_133+4*G_913-4*G_1861-2*G_145*G_6;
    ex J_38_0 = 0;
    ex J_38_1 = 0;
    ex J_38_2 = 2*G_16+numeric(1,12)*pow(Pi,2)-4*G_53+2*G_57-G_22-G_21+2*G_58;
    ex J_38_3 = -8*G_500-8*G_499-4*G_57*G_6-4*G_58*G_6+2*G_22*G_6+2*G_21*G_6+16*G_496+4*G_483-8*G_479+I*Pi*G_20+I*Pi*G_19-8*G_447-2*G_352-2*G_351+4*G_350-2*I*Pi*G_16+4*I*Pi*G_53+I*numeric(1,6)*pow(Pi,3)+numeric(-1,3)*pow(Pi,2)*G_8+numeric(2,3)*pow(Pi,2)*G_5+numeric(-1,3)*pow(Pi,2)*G_9-8*G_404-8*G_405+8*G_403-8*G_399-8*G_400-8*G_468+8*G_398-4*G_393-4*G_390+8*G_387-2*G_102+2*G_101+2*G_100-2*G_103-2*G_55*G_6-2*G_56*G_6+4*G_482-2*I*Pi*G_56-2*I*Pi*G_55-2*G_134-2*G_133-8*G_132+2*G_140+numeric(1,2)*zeta_3+2*G_143-4*G_148+4*G_149+4*G_150+4*G_155+4*G_154-4*G_153+G_6*G_19+G_6*G_20-8*G_467-6*G_6*G_16+4*G_450+16*G_464+(4*G_58-12*G_53-2*G_21+4*G_57-2*G_22-G_20+2*G_55+6*G_16-G_19+2*G_56)*L_t+(4*G_58-12*G_53-2*G_21+4*G_57-2*G_22-G_20+2*G_55+6*G_16-G_19+2*G_56)*L_z+12*G_53*G_6+8*G_383+8*G_386+4*G_451;
    ex J_38_4 = I*numeric(4,3)*pow(Pi,3)*G_5+6*G_2032-8*G_403*G_6-8*G_398*G_6+4*G_136*G_6+4*G_354*G_6+4*G_135*G_6+4*G_353*G_6+4*I*Pi*G_57*G_6+4*I*Pi*G_58*G_6-16*G_350*G_6-2*I*Pi*G_22*G_6-2*I*Pi*G_21*G_6+6*I*Pi*G_6*G_16-3*G_59*G_19-8*G_2203-3*G_144*G_6+16*G_6*G_468-8*G_6*G_450-8*G_6*G_451+16*G_6*G_467+16*G_6*G_499+6*G_395*G_6+6*G_394*G_6+6*G_392*G_6+6*G_391*G_6-8*G_6*G_483-8*G_6*G_482-8*G_385*G_6+4*G_352*G_6-16*G_2376-8*G_384*G_6+4*G_351*G_6+8*G_466*G_6-4*G_481*G_6+8*G_497*G_6+8*G_498*G_6-8*G_2372+2*G_133*G_6+2*G_134*G_6-4*G_480*G_6-4*G_448*G_6-4*G_449*G_6+8*G_465*G_6+16*G_2375+8*I*Pi*G_498-8*G_2369+8*G_2365+8*G_2366+32*G_2364-2*zeta_3*G_8+2*G_98*G_6+24*G_447*G_6+24*G_479*G_6-3*G_59*G_20-2*zeta_3*G_9+18*G_16*G_59+12*G_57*G_59+12*G_58*G_59-6*G_22*G_59-6*G_21*G_59+I*zeta_3*Pi-8*G_2202-8*G_154*G_6-8*G_155*G_6-8*G_149*G_6-8*G_150*G_6+8*G_2353+8*G_2352-8*G_2350-8*G_2351-G_100*G_6+32*G_2461-32*G_2460-G_101*G_6+32*G_2458+32*G_2459-64*G_2340+32*G_2341+32*G_2342-16*G_2338-16*G_2339+32*G_2335-32*G_2457+8*G_679+16*G_2456+8*G_678-32*G_2453-32*G_2454-16*G_677+16*G_2455+32*G_2331+32*G_2332-32*G_2452-64*G_2330-16*G_2329+(-6*G_21-6*G_22+18*G_16+12*G_57+6*G_56-3*G_19-36*G_53+6*G_55-3*G_20+12*G_58)*L_t*L_z-16*G_2328+32*G_2325+8*G_2443-16*G_903-8*G_904-8*G_905+40*G_906+40*G_907-8*G_908+6*G_909+6*G_910-8*G_911+32*G_2314+32*G_870-16*G_873-16*G_874-16*G_2441+8*G_2442+32*G_2313+32*G_2310+32*G_2311-32*G_2312+24*G_132*G_6+16*G_2307+16*G_2308-32*G_2309-32*G_2306-32*G_2305-32*G_2304+8*G_2294+8*G_2295+4*zeta_3*G_5+8*G_674-16*G_2293+8*G_673-16*G_672-36*G_53*G_59+5*pow(Pi,2)*G_16-6*G_669+32*G_2483-32*G_2077+32*G_2078-16*G_2074-16*G_2071-16*G_2070+32*G_2069+32*G_2063-24*G_6*G_383-32*G_2064+16*G_6*G_500+32*G_2065+32*G_2066-48*G_496*G_6+32*G_2062-48*G_464*G_6-32*G_2061-6*G_668+32*G_2480+10*G_667+32*G_2490+6*G_55*G_59+32*G_2489+6*G_56*G_59-16*G_2058-64*G_2488-16*G_2055+8*I*Pi*G_403+4*I*Pi*G_353-4*I*Pi*G_103+4*I*Pi*G_136+4*I*Pi*G_354+8*I*Pi*G_398-16*G_2054-3*I*Pi*G_145-8*I*Pi*G_350-3*I*Pi*G_144-3*I*Pi*G_142-16*G_2487+32*G_2053-16*G_2486+8*I*Pi*G_497+8*I*Pi*G_465-6*G_666+32*G_2479-6*G_665+12*G_2049+12*G_2050-64*G_2478-16*G_2476+10*G_664-4*I*Pi*G_153+4*I*Pi*G_135-4*I*Pi*G_102-4*I*Pi*G_449+8*I*Pi*G_466-4*I*Pi*G_481+8*G_987+8*G_988-16*G_2379-16*G_2380+6*G_2043+16*G_999+6*G_912-2*G_984-7*G_985-7*G_986+6*G_2042+16*G_2378-12*G_2031-6*G_974-6*G_977-16*G_2377+16*G_969+8*G_970+8*G_971-16*G_972-16*G_973-12*G_2041+12*G_2039-7*G_956+8*G_957+8*G_958+12*G_2040-12*I*Pi*G_6*G_53-32*G_2017+2*pow(Pi,2)*G_55+2*pow(Pi,2)*G_56-32*G_2014+32*G_2015-32*G_2016+16*G_399*G_6+16*G_400*G_6-32*G_2013-4*I*Pi*G_480+8*I*Pi*G_447+8*I*Pi*G_479-4*I*Pi*G_448-4*I*Pi*G_148-I*Pi*G_6*G_20-I*Pi*G_6*G_19+16*G_405*G_6+16*G_404*G_6+32*G_2012+numeric(-1,6)*pow(Pi,2)*G_21+numeric(-1,6)*pow(Pi,2)*G_22+numeric(1,3)*pow(Pi,2)*G_57+numeric(1,3)*pow(Pi,2)*G_58-16*G_2011-16*G_2010-48*G_2009+2*I*Pi*G_55*G_6+2*I*Pi*G_56*G_6-48*G_2008-16*G_2232+48*G_2007-2*G_659-2*G_660-16*G_2231+16*G_2227+(-18*G_53+6*G_57+6*G_58-3*G_22+numeric(-3,2)*G_19+9*G_16+3*G_55+numeric(-3,2)*G_20-3*G_21+3*G_56)*pow(L_t,2)+8*G_658-8*G_2221-8*G_2224+8*G_2218+8*G_2217+40*G_1995+32*G_2216+40*G_1996-8*G_1993-8*G_1994-64*G_1992+8*G_2205+8*G_1049-16*G_2229+8*G_1889+16*G_1054-16*G_1055-16*G_1056+16*G_1059-16*G_1060-16*G_1061+8*G_2204-16*G_1035-16*G_1038+8*G_1039+8*G_1040+8*G_1023-16*G_1012+8*G_1013+8*G_1014-6*G_1004-6*G_1007+8*G_1000+8*G_1001-16*G_1002-16*G_1003+8*G_1884+32*G_2462+6*G_1881+6*G_1880-4*G_1879-3*G_142*G_6+6*G_1878+6*G_1877-16*G_1034-8*G_1873+8*G_1874-3*G_141*G_6+8*G_1875-4*G_1876+16*G_1033-16*G_1030-8*G_1872-16*G_1029+16*G_1028-32*G_1871-16*G_2228+2*G_1840+2*G_1839-4*G_1838+numeric(4,3)*pow(Pi,2)*G_67+numeric(4,3)*pow(Pi,2)*G_68+numeric(4,3)*pow(Pi,2)*G_72+numeric(4,3)*pow(Pi,2)*G_73+numeric(-14,3)*pow(Pi,2)*G_53+numeric(-8,3)*pow(Pi,2)*G_71+numeric(-8,3)*pow(Pi,2)*G_66+numeric(-7,3)*pow(Pi,2)*G_20+numeric(-7,3)*pow(Pi,2)*G_19+(-18*G_53+6*G_57+6*G_58-3*G_22+numeric(-3,2)*G_19+9*G_16+3*G_55+numeric(-3,2)*G_20-3*G_21+3*G_56)*pow(L_z,2)-8*G_628-8*G_629+6*G_627+4*G_625+6*G_626+numeric(-7,45)*pow(Pi,4)+6*G_2033+(-8*G_465-16*G_500-16*G_499-12*G_57*G_6-12*G_58*G_6+6*G_22*G_6+6*G_21*G_6-8*G_498+48*G_496-8*G_497+4*G_480+8*G_483-24*G_479+4*G_449+I*Pi*G_20+I*Pi*G_19+4*G_448-4*G_354-24*G_447-4*G_353-4*G_352-4*G_351+16*G_350-16*G_404-16*G_405-6*I*Pi*G_16+12*I*Pi*G_53+8*G_403-16*G_399-16*G_400-16*G_468+8*G_398-6*G_394-6*G_395-6*G_392-6*G_391+16*G_387-8*G_466-2*G_98+G_101+G_100-4*I*Pi*G_57-4*I*Pi*G_58-6*G_55*G_6-6*G_56*G_6+2*I*Pi*G_21+2*I*Pi*G_22+8*G_482-2*I*Pi*G_56-2*I*Pi*G_55-4*G_136-4*G_135-2*G_134-2*G_133-24*G_132+3*G_142+3*G_141+3*G_145+3*G_144-4*G_148+8*G_149+8*G_150+8*G_155+8*G_154-4*G_153+3*G_6*G_19+4*G_481+3*G_6*G_20-16*G_467-18*G_6*G_16+8*G_450+48*G_464+36*G_53*G_6+24*G_383+8*G_384+8*G_385+16*G_386+8*G_451)*L_t+(-8*G_465-16*G_500-16*G_499-12*G_57*G_6-12*G_58*G_6+6*G_22*G_6+6*G_21*G_6-8*G_498+48*G_496-8*G_497+4*G_480+8*G_483-24*G_479+4*G_449+I*Pi*G_20+I*Pi*G_19+4*G_448-4*G_354-24*G_447-4*G_353-4*G_352-4*G_351+16*G_350-16*G_404-16*G_405-6*I*Pi*G_16+12*I*Pi*G_53+8*G_403-16*G_399-16*G_400-16*G_468+8*G_398-6*G_394-6*G_395-6*G_392-6*G_391+16*G_387-8*G_466-2*G_98+G_101+G_100-4*I*Pi*G_57-4*I*Pi*G_58-6*G_55*G_6-6*G_56*G_6+2*I*Pi*G_21+2*I*Pi*G_22+8*G_482-2*I*Pi*G_56-2*I*Pi*G_55-4*G_136-4*G_135-2*G_134-2*G_133-24*G_132+3*G_142+3*G_141+3*G_145+3*G_144-4*G_148+8*G_149+8*G_150+8*G_155+8*G_154-4*G_153+3*G_6*G_19+4*G_481+3*G_6*G_20-16*G_467-18*G_6*G_16+8*G_450+48*G_464+36*G_53*G_6+24*G_383+8*G_384+8*G_385+16*G_386+8*G_451)*L_z+8*G_916+8*G_921+4*G_153*G_6+4*G_148*G_6+32*G_2473+16*G_2230-16*G_2477-2*G_954-7*G_955+32*G_2079-32*G_2080+32*G_2081-8*I*Pi*G_383-8*I*Pi*G_384+3*I*Pi*G_100+3*I*Pi*G_101-8*I*Pi*G_385+6*I*Pi*G_391+6*I*Pi*G_392-16*I*Pi*G_464-16*I*Pi*G_496+6*I*Pi*G_394+6*I*Pi*G_395-8*I*Pi*G_390-8*I*Pi*G_393+4*I*Pi*G_140+4*I*Pi*G_143-2*I*Pi*G_134-2*I*Pi*G_133+2*I*Pi*G_98+8*I*Pi*G_132-3*I*Pi*G_141+32*G_2082+6*G_913-16*G_387*G_6-16*G_386*G_6+I*numeric(-2,3)*pow(Pi,3)*G_9+I*numeric(-2,3)*pow(Pi,3)*G_8-3*G_145*G_6;
    ex J_39_0 = 0;
    ex J_39_1 = G_5+numeric(-1,2)*G_10+numeric(-1,2)*G_11;
    ex J_39_2 = I*numeric(-1,2)*Pi*G_4+I*numeric(1,2)*Pi*G_6+I*numeric(-1,2)*Pi*G_3+numeric(1,2)*G_59+G_16-G_21-G_22+G_52+G_51-2*G_53+2*G_78+2*G_77-4*G_76-4*G_81-G_87+4*G_86-G_85-G_84+2*G_83+2*G_82-G_89-G_88-G_93-G_92+4*G_91-G_90+I*Pi*G_5+G_11*G_6+G_10*G_6+numeric(-1,2)*G_6*G_3+numeric(-1,2)*G_4*G_6-G_6*G_5+numeric(1,2)*G_14+numeric(1,2)*G_15;
    ex J_39_3 = 4*G_500-4*G_381+2*G_302+4*G_499+2*G_22*G_6+2*G_21*G_6-4*G_368-4*G_367+2*G_297+4*G_612+4*G_609+4*G_610+4*G_611-4*G_6*G_77-2*G_59*G_10-2*G_59*G_11+12*G_362-4*G_608+2*I*Pi*G_15-8*G_496+4*I*Pi*G_5*G_6+4*G_607-4*G_605+4*G_606+I*Pi*G_17+8*G_6*G_81+8*G_6*G_76+12*G_357-2*G_483-4*G_604-4*G_603+4*G_479-G_291-G_292-4*G_602-4*G_600-4*G_601+G_286-4*G_597+G_287+4*G_598+2*G_354+4*G_599+4*G_596+4*G_447+4*G_564-4*G_569+4*G_595+2*G_353+2*G_90*G_6+6*G_352+6*G_351+2*G_84*G_6+4*G_620+2*G_89*G_6-36*G_350-4*G_563-4*G_594+4*G_349+4*G_348-2*G_273-4*G_593-4*G_591-4*G_415+4*G_565-4*G_411+16*G_413-4*G_414-4*G_566-4*G_406-4*G_407+16*G_408-4*G_410+6*G_347-2*G_270-8*G_403+6*G_346-4*G_590+4*G_589+4*G_468+4*G_588-8*G_398+12*G_393-4*G_562+12*G_390-4*G_387+4*G_619-16*G_587+numeric(1,6)*pow(Pi,2)*G_8+numeric(-3,2)*pow(Pi,2)*G_5+numeric(1,6)*pow(Pi,2)*G_9+numeric(-1,2)*pow(Pi,2)*G_6+4*G_586+(-G_15-G_14+2*G_13+2*G_12-6*G_16+2*G_20+2*G_19-G_34-G_33-G_42-G_41+G_40+G_39+G_47+G_48+6*G_52+6*G_51-6*G_50-6*G_49+4*G_58+4*G_57-6*G_56-6*G_55+4*G_53+2*G_74+2*G_75+2*G_80+2*G_79-4*G_76-4*G_81-2*G_87+8*G_86-2*G_85-2*G_84-2*G_89-2*G_88-2*G_93-2*G_92+8*G_91-2*G_90)*L_t+(-G_15-G_14+2*G_13+2*G_12-6*G_16+2*G_20+2*G_19-G_34-G_33-G_42-G_41+G_40+G_39+G_47+G_48+6*G_52+6*G_51-6*G_50-6*G_49+4*G_58+4*G_57-6*G_56-6*G_55+4*G_53+2*G_74+2*G_75+2*G_80+2*G_79-4*G_76-4*G_81-2*G_87+8*G_86-2*G_85-2*G_84-2*G_89-2*G_88-2*G_93-2*G_92+8*G_91-2*G_90)*L_z+4*G_567-2*G_333+4*G_585+4*G_568-2*G_330+16*G_561-4*G_95-4*G_94+5*G_96-4*G_560+10*G_98+5*G_97-4*G_559-8*G_558-2*G_102-4*G_101-4*G_100-G_47*G_6+2*G_36*G_6+4*G_584-2*G_103-4*G_106+2*G_35*G_6-2*G_45*G_6+2*G_93*G_6-2*G_37*G_6-16*G_582+4*G_583-2*G_116+G_115+G_114-2*G_117-8*G_557+4*G_581+4*G_580+2*G_237+6*G_118-G_120-G_119+6*G_55*G_6+6*G_56*G_6-2*I*Pi*G_20-2*I*Pi*G_19+4*G_579-2*G_482-16*G_618-8*G_91*G_6+6*G_125-2*G_124-2*G_123+G_122+G_121-G_126-2*I*Pi*G_14+16*G_556-G_232-G_231-G_127+4*G_578-8*G_86*G_6+G_137-4*G_136-4*G_135+6*G_134+6*G_133-4*G_132+6*G_129+6*G_128-4*G_577+4*G_576+4*G_575-4*G_574-4*G_140+6*I*Pi*G_56+4*I*Pi*G_16-2*I*Pi*G_37-2*I*Pi*G_45+6*I*Pi*G_55+2*I*Pi*G_44-I*Pi*G_40-I*Pi*G_48-I*Pi*G_39+2*I*Pi*G_36+2*I*Pi*G_43-I*Pi*G_47-4*I*Pi*G_51-4*I*Pi*G_52-2*G_146-4*G_143-2*G_147-4*G_148-4*G_376+4*G_149+G_227+G_226+2*I*Pi*G_35+4*G_150+numeric(1,12)*pow(Pi,2)*G_10+4*G_155+4*G_154-4*G_153-2*G_152-2*G_151+numeric(1,12)*pow(Pi,2)*G_11-2*G_6*G_19-3*G_6*G_14+2*G_92*G_6-4*G_375-2*G_6*G_20-4*G_6*G_82-4*G_6*G_83-4*G_6*G_78+4*G_467+2*G_6*G_16+2*G_85*G_6-4*G_374-4*G_572-4*G_573-4*G_571-4*G_570-2*G_450-8*G_464-4*G_412-4*I*Pi*G_53-I*Pi*G_59+16*G_551-8*G_552-8*G_553+2*G_547+2*G_548+4*G_546-4*G_543+7*G_537-4*G_540-8*G_532-2*G_533-2*G_534-10*G_535+7*G_536-8*G_527+16*G_530-8*G_531+16*G_525-8*G_526+4*G_520+2*G_521+2*G_522-4*G_369-4*G_517-4*G_514+7*G_510+7*G_511-2*G_508-10*G_509-2*G_507+4*G_614+4*G_615+4*G_616+4*G_617+numeric(1,2)*pow(Pi,2)*G_4+numeric(1,2)*pow(Pi,2)*G_3+2*G_242-4*G_409+2*G_88*G_6+2*G_87*G_6-6*G_6*G_52-6*G_6*G_51+G_4*G_59+6*G_5*G_59-4*G_111-G_48*G_6-G_40*G_6-G_39*G_6+2*G_43*G_6+2*G_44*G_6-4*G_382+8*G_383-4*G_386-2*G_417+16*G_592-2*G_451-16*G_613+G_6*G_15+G_59*G_3;
    ex J_39_4 = -4*G_85*G_59-4*G_84*G_59-4*G_90*G_59-4*G_89*G_59-16*G_2679+16*G_2680+I*numeric(5,12)*pow(Pi,3)*G_4+I*numeric(5,12)*pow(Pi,3)*G_3+I*numeric(1,3)*pow(Pi,3)*G_9+I*numeric(1,3)*pow(Pi,3)*G_8+I*numeric(-3,2)*pow(Pi,3)*G_5+numeric(-1,3)*pow(Pi,2)*G_8*G_6+numeric(-1,3)*pow(Pi,2)*G_9*G_6+6*G_2685-24*G_2684+6*G_2683+6*G_2682+16*G_2681+I*numeric(-5,12)*pow(Pi,3)*G_6+numeric(1,12)*pow(Pi,2)*G_6*G_3-12*G_2032+6*G_2688+6*G_2687+6*G_2686-24*G_2689+2*G_808+2*G_809-11*G_810-11*G_811+14*G_812+2*G_813+2*G_814-2*G_817-2*G_818-2*G_822+2*G_796+2*G_797+7*I*Pi*G_228+7*I*Pi*G_289+2*I*Pi*G_463-4*I*Pi*G_498+8*I*Pi*G_249+8*I*Pi*G_316+8*I*Pi*G_309+8*I*Pi*G_256+16*I*Pi*G_138+2*I*Pi*G_495-16*I*Pi*G_139+2*I*Pi*G_462+4*I*Pi*G_127+4*I*Pi*G_126+2*I*Pi*G_494+20*I*Pi*G_374+20*I*Pi*G_368+16*I*Pi*G_367+16*I*Pi*G_375+4*I*Pi*G_250-4*I*Pi*G_273-8*I*Pi*G_371-8*I*Pi*G_370-8*I*Pi*G_377-8*I*Pi*G_378-4*I*Pi*G_330+4*I*Pi*G_251+4*I*Pi*G_310+4*I*Pi*G_311+4*I*Pi*G_257+4*I*Pi*G_258+8*I*Pi*G_134+8*I*Pi*G_133-4*I*Pi*G_231-16*G_2695-12*G_2694+6*G_2693+16*G_403*G_6+6*G_2692+16*G_398*G_6+8*G_136*G_6-4*G_354*G_6-2*G_786+6*G_2691+8*G_135*G_6-4*G_353*G_6+6*G_2690-4*G_787-4*G_788-4*G_789-8*G_792+2*G_793+2*G_794-8*G_795-2*G_785+16*G_2697+8*G_772-16*G_2696-24*G_773+4*G_774+4*G_775-4*G_776-4*G_777+8*G_778+8*G_779-24*G_780+4*G_781+4*G_782+4*G_783+4*G_784+8*G_2646+2*G_1335-16*G_2698-4*G_769-4*G_770+8*G_771+4*I*Pi*G_263+2*I*Pi*G_480-4*I*Pi*G_447-4*I*Pi*G_479+2*I*Pi*G_448+2*I*Pi*G_322+2*I*Pi*G_321-8*I*Pi*G_255-8*I*Pi*G_254+2*I*Pi*G_262+2*I*Pi*G_261-16*I*Pi*G_100-16*I*Pi*G_101-8*I*Pi*G_247-8*I*Pi*G_307-8*I*Pi*G_315-8*I*Pi*G_248-8*I*Pi*G_314-8*I*Pi*G_308+2*I*Pi*G_449+7*I*Pi*G_288-4*I*Pi*G_466+2*I*Pi*G_481-4*I*Pi*G_497-4*I*Pi*G_465-12*I*Pi*G_391-12*I*Pi*G_392+4*I*Pi*G_464+4*I*Pi*G_496-12*I*Pi*G_394-12*I*Pi*G_395+24*I*Pi*G_390+24*I*Pi*G_393-8*I*Pi*G_140-8*I*Pi*G_143-8*G_1333+2*G_1334+8*G_732+16*G_2700+10*G_750+10*G_751-11*G_752-11*G_753+14*G_754+16*G_761-2*G_764-16*G_2699-2*G_765+16*G_766+4*G_2701+2*G_1331+2*G_1332+8*G_2703-8*G_1330+6*G_1562+4*G_2702+6*G_1561-16*G_2707-6*G_1566-12*G_2706-8*G_578*G_6+8*G_573*G_6+6*G_2705+8*G_604*G_6-8*G_575*G_6+8*G_702+7*I*Pi*G_229+2*I*Pi*G_99+8*I*Pi*G_125+2*I*Pi*G_487-4*I*Pi*G_350+20*I*Pi*G_352-2*I*Pi*G_454-2*I*Pi*G_490+2*I*Pi*G_445+19*I*Pi*G_97+2*I*Pi*G_271-7*I*Pi*G_96+2*I*Pi*G_455+2*I*Pi*G_491+2*I*Pi*G_275+2*I*Pi*G_331+2*I*Pi*G_332-8*I*Pi*G_118+2*I*Pi*G_459-4*I*Pi*G_119+2*I*Pi*G_335-2*I*Pi*G_137+4*I*Pi*G_323+2*I*Pi*G_272+2*I*Pi*G_274+2*I*Pi*G_334-4*I*Pi*G_120+8*G_572*G_6+6*G_2704+68*G_350*G_6+8*G_603*G_6-4*G_1327+8*G_601*G_6-16*G_2708+6*G_59*G_14+4*G_59*G_19-6*G_1567+4*G_103*G_6-36*G_621-8*G_576*G_6-8*G_596*G_6-8*G_595*G_6+2*G_39*G_59-2*G_59*G_15+16*G_2709+8*G_697-16*G_2711-2*G_1570-16*G_2710-2*G_759+8*G_2598-2*G_760+2*G_2291-6*G_2199-6*G_2200-2*G_1571-28*G_2597+12*G_2201+2*G_47*G_59+4*G_251*G_6+4*G_250*G_6+2*G_48*G_59+4*G_2203+4*G_144*G_6+16*G_2712+8*G_1572+4*G_2713-8*G_6*G_468+8*G_1427+4*G_6*G_450+4*G_6*G_451-8*G_6*G_467-8*G_6*G_499-2*G_59*G_71-4*G_6*G_237+4*G_2714-4*G_6*G_242-2*G_59*G_66-4*G_6*G_302-16*G_2719+8*G_1577+64*G_2718+16*G_86*G_59+16*G_91*G_59-2*G_1576-16*G_2717-2*G_1575-12*G_395*G_6+8*G_1426-16*G_2716-12*G_394*G_6-12*G_392*G_6-12*G_391*G_6+8*G_2715+4*G_6*G_483+4*G_6*G_482-28*G_2596+8*G_352*G_6+8*G_2376+4*G_1586-16*G_2726+4*G_1585+16*G_2725+16*G_2724-16*G_2723+16*G_2722-4*G_1581+8*G_351*G_6+16*G_2721-4*G_1580+8*G_2197-16*G_2720+8*G_2198+8*G_2727-4*G_466*G_6+2*G_481*G_6+40*G_2595-4*G_497*G_6-4*G_498*G_6+4*G_2372+8*G_2728-4*G_133*G_6-4*G_134*G_6-4*G_1587+2*G_480*G_6+2*G_448*G_6+2*G_449*G_6-6*G_756-4*G_465*G_6-16*G_2375+20*G_6*G_509+4*G_6*G_534+4*G_6*G_533+4*G_6*G_508+4*G_6*G_507-12*G_6*G_129-12*G_6*G_128+20*G_6*G_535-4*G_1588+8*G_2593+12*G_2368+16*G_2734+4*G_1593+16*G_2733+4*G_1592-16*G_2732+8*G_2731+8*G_2730-6*G_755+8*G_2594+8*G_602*G_6+4*G_2369-32*G_2729-4*G_2365-4*G_2366+12*G_2367+4*G_1594-40*G_2364+4*G_691-8*G_692-4*G_1600-16*G_2740-4*G_1599+4*G_2739+4*G_2738+16*G_2737+16*G_2736+4*G_1595-16*G_2735+32*G_2641-4*G_2360-8*G_1414-2*G_59*G_69+zeta_3*G_8-64*G_2642+32*G_2643-12*G_131*G_6-4*G_2361+2*I*Pi*G_9*G_17-2*I*Pi*G_66*G_6-8*I*Pi*G_59*G_5-6*I*Pi*G_6*G_16-16*I*Pi*G_6*G_18+2*I*Pi*G_8*G_17-2*I*Pi*G_6*G_64-2*I*Pi*G_6*G_69+4*I*Pi*G_51*G_6+4*I*Pi*G_5*G_17-2*I*Pi*G_71*G_6+4*G_2741+8*G_2362+4*G_130*G_6+32*G_2644+8*G_2363+4*G_690-12*G_2748+2*G_1608+4*G_2747+2*G_1607+4*G_2746-8*G_1606-16*G_2745+2*G_1605+4*G_2744+2*G_1604-64*G_2639+8*G_1447+8*G_1448-12*G_447*G_6-8*G_1603+4*G_2743-12*G_479*G_6+2*G_463*G_6+4*G_2742+2*G_462*G_6+2*G_40*G_59-2*G_59*G_64+4*G_59*G_20+32*G_2640-2*G_2359-8*G_1413+zeta_3*G_9-10*G_16*G_59-8*G_616*G_6-4*G_22*G_59+2*G_495*G_6+2*G_494*G_6-8*G_2638-4*G_21*G_59-8*G_617*G_6+16*G_2754+4*G_2753+4*G_2752-2*G_2357+8*G_2751+6*G_2750+6*G_2749-8*G_579*G_6+4*G_102*G_6-2*G_2358+8*G_249*G_6+8*G_316*G_6+8*G_309*G_6+8*G_256*G_6+6*G_127*G_6+8*G_2355-8*G_609*G_6-2*G_2356-8*G_606*G_6+4*G_2202+10*G_2592-16*G_2759-8*G_2637-16*G_2758+16*G_2757-8*G_154*G_6-8*G_155*G_6-16*G_2756-16*G_2755-8*G_149*G_6-8*G_150*G_6+6*G_126*G_6-8*G_607*G_6-4*G_1444-12*G_2353-2*G_120*G_6+8*G_2354-12*G_2760-8*G_610*G_6+8*G_95*G_6-12*G_2352-16*G_2770+16*G_2769-16*G_2768-4*G_1629-16*G_2767-4*G_1628+4*G_1627+16*G_2766+4*G_2350-2*G_114*G_6-2*G_1626+4*G_2765-2*G_1625+4*G_2764+8*G_2763+6*G_2762+4*G_2351+6*G_2761+12*G_2349-16*G_2636-16*G_2771+8*G_106*G_6-8*G_100*G_6-2*G_121*G_6-2*G_115*G_6-16*G_2461-4*G_59*G_36+16*G_2635-4*G_59*G_35+16*G_2772-6*G_2348-2*G_119*G_6+32*G_2460-8*G_6*G_248+8*G_111*G_6+8*G_2346+4*G_1410+16*G_2634-6*G_2347-2*G_1634-8*G_101*G_6-4*G_59*G_44-4*G_59*G_43-16*G_2458-28*G_2513-4*G_87*G_59-8*G_6*G_255+8*G_2514-16*G_2459+8*G_2345+16*G_2773-8*G_565*G_6+16*G_2779-8*G_6*G_247-16*G_2778-16*G_2777-4*G_1638+16*G_2776-4*G_1637+16*G_2775+4*G_1636-64*G_2774-2*G_1635-8*G_564*G_6-8*G_6*G_254+32*G_2340-8*G_567*G_6-16*G_2341-16*G_2342-4*G_1643-16*G_2781-16*G_2780-8*G_568*G_6+12*G_116*G_6+8*G_2338+8*G_2339-16*G_2788+16*G_2787+4*G_1649+16*G_2786+4*G_1648+16*G_2785+16*G_2784+12*G_117*G_6+16*G_2783-4*G_1644+16*G_2782-8*G_6*G_308-28*G_2512-16*G_2335-16*G_2789-8*G_6*G_314+4*G_1363-8*G_6*G_315-8*G_6*G_307+32*G_2457+8*G_679+8*G_2510+40*G_2511-8*G_2456+8*G_678+7*G_6*G_289+8*G_2509-8*G_599*G_6-8*G_1652-28*G_2632-28*G_2633-8*G_2453-4*G_676+16*G_2790-8*G_2454-8*G_677-8*G_598*G_6+4*G_1497-8*G_2455+4*G_1498+2*G_487*G_6-16*G_2331-16*G_2791-16*G_2332-12*G_2451-4*G_1443+2*G_455*G_6-4*G_124*G_6+7*G_6*G_229-4*G_123*G_6+56*G_2452+4*G_1409-4*G_6*G_297-2*G_6*G_458-4*G_6*G_125-6*G_6*G_290+2*G_6*G_321+2*G_6*G_322+2*G_6*G_262-2*G_6*G_490-12*G_2450-12*G_376*G_6+32*G_2330+2*G_491*G_6-20*G_6*G_118+8*G_2329-8*G_1653+2*G_6*G_261+8*G_2328-2*G_6*G_454-16*G_2793-2*G_122*G_6+8*G_2630-16*G_2325+9*G_97*G_6+8*G_2448+4*G_1439+8*G_2449-16*G_2792+40*G_2631+16*G_882+4*G_885-2*G_6*G_486+8*G_2316+4*G_886-32*G_2317+12*G_2506+8*G_889-4*G_2443-8*G_890+8*G_2318-8*G_898+10*G_2507+12*G_2444+12*G_2445-12*G_901+8*G_2319-12*G_902+24*G_903-8*G_906-8*G_907+16*G_908-12*G_909-16*G_2794-12*G_910+10*G_2508+16*G_911+numeric(-1,6)*pow(Pi,2)*G_11*G_6-8*G_2625+64*G_2795-12*G_881+8*G_2315-16*G_2314-28*G_870+16*G_871+16*G_872-12*G_873-12*G_874-12*G_875-8*G_2505-12*G_876-12*G_2441+16*G_877-4*G_2442-16*G_2313-12*G_880-16*G_2310-16*G_2311-4*G_88*G_59-4*G_92*G_59+32*G_2312-4*G_93*G_59+4*G_137*G_5+2*G_2440-4*G_2622-16*G_2799-16*G_2798-16*G_2797-4*G_846-4*G_847-8*G_2307-16*G_2503+8*G_850-2*G_2436+2*G_851-4*G_2437+2*G_459*G_6+2*G_852-8*G_2308+8*G_853+2*G_854+2*G_855+16*G_2623+32*G_2309-8*G_2624-16*G_2115-8*G_2504+64*G_2116-4*G_2438-16*G_2796+2*G_2439+12*G_866+12*G_867-2*G_868-2*G_869-8*G_615*G_6+2*G_477*G_6+8*G_94*G_6-8*G_2306+4*G_1438-8*G_2305-2*G_2435+2*G_8*G_137-12*G_2303+56*G_2304+64*G_2800+4*G_841+4*G_842-2*G_843-2*G_844-4*G_845-16*G_2114+16*G_2113-16*G_2801-2*G_6*G_226+8*G_2301+8*G_2434-12*G_369*G_6+4*G_2502-12*G_2302+4*G_840-4*G_834-16*G_2619+8*G_2429+8*G_2620-8*G_2299-4*G_2621+2*G_9*G_137+16*G_2112-2*G_2430-24*G_6*G_349-2*G_2431-2*G_1352+8*G_2300-28*G_6*G_348-4*G_835+8*G_836+4*G_2501+8*G_837-2*G_2432-24*G_838-2*G_2433+4*G_839+32*G_587*G_6+12*G_2296+12*G_2297-2*G_6*G_227-64*G_2111-2*G_6*G_286-2*G_2427-2*G_823-2*G_2428-8*G_2298-4*G_827-4*G_828+8*G_829-2*G_6*G_287+8*G_830-24*G_831+4*G_832+4*G_833-16*G_2500-16*G_2802+16*G_2804+10*G_2616-4*G_2294-8*G_620*G_6-8*G_583*G_6-8*G_614*G_6+10*G_2617-8*G_584*G_6+8*G_2425-4*G_675-4*G_2295-16*G_2618+16*G_2803+8*G_2426+32*G_582*G_6+8*G_2645-64*G_2805-12*G_2424+32*G_613*G_6+32*G_618*G_6+16*G_2110+16*G_2109+2*G_2422-16*G_2809-16*G_2808+16*G_2807+2*G_2423+8*G_674-16*G_2117-4*G_2615+8*G_1666+16*G_2806+2*G_2292+8*G_1665-12*G_2293-4*G_2420+16*G_2810-4*G_2421+16*G_2107-8*G_2614+16*G_2108-8*G_589*G_6-16*G_2811-8*G_2613-2*G_2419+8*G_673-2*G_2418-8*G_672-16*G_2812+8*G_2612-64*G_2106+16*G_2813-8*G_588*G_6+16*G_2105+16*G_2814+2*G_1491+4*G_2417+8*G_2611+2*G_2415-20*G_5*G_417+16*G_2104-16*G_59*G_18+4*G_1488+2*G_2416-4*G_1489-4*G_1326+2*G_1490+16*G_2815+4*G_2609+16*G_2103-8*G_2610-4*G_1364-2*G_2414-4*G_1365-2*G_2412-4*G_671-2*G_2413+16*G_2100+8*G_2607+8*G_566*G_6+4*G_2608-16*G_2101+16*G_2102+8*G_600*G_6+8*G_2410-4*G_670-2*G_2411+16*G_2099+4*G_1487+16*G_2816+4*G_323*G_6+4*G_263*G_6-4*G_1677-2*G_2409+4*G_2498+4*G_2499-16*G_2097+16*G_2817-16*G_2098-4*G_1405-2*G_2408+16*G_2818-16*G_2095-16*G_2096-16*G_2823+4*G_1682-16*G_2822+16*G_2821-16*G_2820-16*G_2819-4*G_1678-2*G_3*G_417+16*G_2092-16*G_2093-2*G_4*G_417-16*G_2094+23*G_2497-2*G_2407+8*G_669+4*G_1683-16*G_2090+8*G_2606-16*G_2483-16*G_2824+16*G_2091+8*G_562*G_6+8*G_569*G_6-16*G_2825+16*G_2088+16*G_2089+8*G_591*G_6+32*G_2077+8*G_560*G_6+8*G_559*G_6-12*G_2494-16*G_2833-16*G_2832+64*G_2831-16*G_2830+8*G_2599-8*G_581*G_6-2*G_2403-16*G_2829+8*G_590*G_6+16*G_2071-16*G_2072-16*G_2073+10*G_2591-8*G_580*G_6-12*G_2493+16*G_2070-6*G_2834-2*G_1353+8*G_2402-8*G_586*G_6+12*G_2590-16*G_2069-8*G_2588-8*G_2589-8*G_612*G_6+8*G_2401-8*G_2068-8*G_585*G_6+28*G_6*G_374+24*G_6*G_375-8*G_619*G_6-16*G_6*G_383+8*G_570*G_6+32*G_2064-8*G_6*G_500+4*G_2585+4*G_2586-8*G_611*G_6-16*G_2587-8*G_2067+12*G_59*G_52+20*G_496*G_6-12*G_2400+20*G_464*G_6+16*G_59*G_51+24*G_6*G_367+28*G_6*G_368-6*G_2838-6*G_2837+24*G_2836-6*G_2835+4*G_45*G_59+4*G_37*G_59-16*G_6*G_139+16*G_6*G_138+32*G_2061+16*G_2839-16*G_2584+8*G_597*G_6+23*G_2580+23*G_2581+4*G_2582+4*G_2583+8*G_1699+8*G_571*G_6+2*G_2399+8*G_668-16*G_2480+32*G_2576-12*G_2577-12*G_2578-22*G_2579+16*G_2840-6*G_6*G_230+16*G_2843+16*G_2842-16*G_2841-64*G_2574+32*G_2575+8*G_1700+2*G_2398-32*G_667+(-G_15-G_14+2*G_13+2*G_12-6*G_16+2*G_20+2*G_19-G_34-G_33-G_42-G_41+G_40+G_39+G_47+G_48+6*G_52+6*G_51-6*G_50-6*G_49+4*G_58+4*G_57-6*G_56-6*G_55+4*G_53+2*G_74+2*G_75+2*G_80+2*G_79-4*G_76-4*G_81-2*G_87+8*G_86-2*G_85-2*G_84-2*G_89-2*G_88-2*G_93-2*G_92+8*G_91-2*G_90)*pow(L_t,2)+(4*G_465+4*G_305-8*G_57*G_6-8*G_58*G_6+2*G_300-24*G_368+2*G_301-4*G_366-24*G_367+4*G_461-4*G_365+4*G_498+2*G_296+8*G_612+2*G_295+12*G_360+12*G_361+8*G_609+8*G_610+8*G_611-8*G_608-4*G_494-4*G_495-8*G_496+4*G_497+4*G_493+8*G_607-4*G_491-8*G_605+8*G_606+4*G_492+2*G_488+2*G_489+8*G_6*G_81+8*G_6*G_76-4*G_487-4*G_74*G_6-4*G_75*G_6-4*G_79*G_6-2*G_480+2*G_484+12*G_356-8*G_604-4*G_80*G_6+2*G_485+12*G_49*G_6+12*G_50*G_6-8*G_603+12*G_355+8*G_479-2*G_449+2*G_477+2*G_291+2*G_292+2*G_478-2*G_448-8*G_602-8*G_600-8*G_601-2*G_286-8*G_597-2*G_287+8*G_598+16*G_354+8*G_599+8*G_596+8*G_447+8*G_564+2*G_446-8*G_569+2*G_445-4*G_476+8*G_595-4*G_443-4*G_444+16*G_353+4*G_90*G_6-8*G_352-8*G_351+4*G_84*G_6+8*G_620-4*G_475+4*G_89*G_6-48*G_350-8*G_563-2*G_275-8*G_594-2*G_274+20*G_349+20*G_348-8*G_593-8*G_591-8*G_415+8*G_565-8*G_411+32*G_413-8*G_414-8*G_566-8*G_406-8*G_407+32*G_408-2*G_271-8*G_410-4*G_347-16*G_404-16*G_405+8*G_402-4*G_346-8*G_590+4*G_265+8*G_589-16*G_399-16*G_400+8*G_401+8*G_588+4*G_264+8*G_397+12*G_394+12*G_395+8*G_396+12*G_392-8*G_562-4*G_260+12*G_391-4*G_259-4*G_258-4*G_257+8*G_619-2*G_335-2*G_334-32*G_587+8*G_586+8*G_567-2*G_332-4*G_251+4*G_252+4*G_253+8*G_585-2*G_331-4*G_250+4*G_466+8*G_568+32*G_561+4*G_246+8*G_95+8*G_94-6*G_96-8*G_560-20*G_98-6*G_97-8*G_559+4*G_245+8*G_101+8*G_100-2*G_47*G_6+8*G_584-4*G_104-4*G_110-4*G_109-4*G_105+4*G_93*G_6-32*G_582+8*G_583+4*G_116-6*G_115-6*G_114+2*G_240+4*G_117-4*G_13*G_6+8*G_581+8*G_580+4*G_118+2*G_120+2*G_236+2*G_119+12*G_55*G_6+12*G_56*G_6+2*G_235+8*G_579-32*G_618+4*G_325-16*G_91*G_6+4*G_324+4*G_125+4*G_124+4*G_123+2*G_122+2*G_121-6*G_126+16*G_556+2*G_232-4*G_463+2*G_231-6*G_127+8*G_578-16*G_86*G_6+4*G_134+4*G_133+8*G_132+4*G_129+4*G_128-8*G_577-4*G_317-4*G_318-4*G_319-4*G_320+8*G_576+8*G_575-8*G_574-4*G_142-4*G_141-4*G_145-4*G_144+8*G_378+8*G_377+16*G_376-2*G_227+4*G_313-2*G_226-4*G_6*G_19-2*G_481+2*G_6*G_14+4*G_92*G_6-24*G_375+4*G_312-4*G_6*G_20+4*G_460+12*G_6*G_16+4*G_85*G_6-4*G_373-24*G_374-4*G_310-4*G_311-4*G_372+8*G_371-4*G_459-8*G_572-8*G_573+2*G_457-8*G_571+2*G_456-8*G_570-8*G_464-4*G_462-8*G_412+8*G_370-4*G_455-8*G_554-8*G_555+16*G_551-8*G_549-8*G_550+2*G_453-4*G_542+8*G_544+8*G_545-4*G_538-4*G_539-4*G_541+2*G_452+4*G_533+4*G_534-8*G_535-8*G_528-8*G_529+16*G_530+16*G_525-8*G_523-8*G_524+8*G_518+8*G_519+16*G_369-4*G_516-4*G_512-4*G_513-4*G_515+4*G_508-8*G_509+4*G_507+8*G_614+8*G_615+8*G_616+8*G_617+4*G_306+2*G_241-8*G_409+4*G_88*G_6+4*G_87*G_6-12*G_6*G_52-12*G_6*G_51-8*G_53*G_6+2*G_33*G_6+2*G_42*G_6+2*G_34*G_6+2*G_41*G_6-4*G_12*G_6-2*G_48*G_6-2*G_40*G_6-2*G_39*G_6-16*G_383+32*G_592-2*G_272-32*G_613+2*G_6*G_15)*L_t+(4*G_465+4*G_305-8*G_57*G_6-8*G_58*G_6+2*G_300-24*G_368+2*G_301-4*G_366-24*G_367+4*G_461-4*G_365+4*G_498+2*G_296+8*G_612+2*G_295+12*G_360+12*G_361+8*G_609+8*G_610+8*G_611-8*G_608-4*G_494-4*G_495-8*G_496+4*G_497+4*G_493+8*G_607-4*G_491-8*G_605+8*G_606+4*G_492+2*G_488+2*G_489+8*G_6*G_81+8*G_6*G_76-4*G_487-4*G_74*G_6-4*G_75*G_6-4*G_79*G_6-2*G_480+2*G_484+12*G_356-8*G_604-4*G_80*G_6+2*G_485+12*G_49*G_6+12*G_50*G_6-8*G_603+12*G_355+8*G_479-2*G_449+2*G_477+2*G_291+2*G_292+2*G_478-2*G_448-8*G_602-8*G_600-8*G_601-2*G_286-8*G_597-2*G_287+8*G_598+16*G_354+8*G_599+8*G_596+8*G_447+8*G_564+2*G_446-8*G_569+2*G_445-4*G_476+8*G_595-4*G_443-4*G_444+16*G_353+4*G_90*G_6-8*G_352-8*G_351+4*G_84*G_6+8*G_620-4*G_475+4*G_89*G_6-48*G_350-8*G_563-2*G_275-8*G_594-2*G_274+20*G_349+20*G_348-8*G_593-8*G_591-8*G_415+8*G_565-8*G_411+32*G_413-8*G_414-8*G_566-8*G_406-8*G_407+32*G_408-2*G_271-8*G_410-4*G_347-16*G_404-16*G_405+8*G_402-4*G_346-8*G_590+4*G_265+8*G_589-16*G_399-16*G_400+8*G_401+8*G_588+4*G_264+8*G_397+12*G_394+12*G_395+8*G_396+12*G_392-8*G_562-4*G_260+12*G_391-4*G_259-4*G_258-4*G_257+8*G_619-2*G_335-2*G_334-32*G_587+8*G_586+8*G_567-2*G_332-4*G_251+4*G_252+4*G_253+8*G_585-2*G_331-4*G_250+4*G_466+8*G_568+32*G_561+4*G_246+8*G_95+8*G_94-6*G_96-8*G_560-20*G_98-6*G_97-8*G_559+4*G_245+8*G_101+8*G_100-2*G_47*G_6+8*G_584-4*G_104-4*G_110-4*G_109-4*G_105+4*G_93*G_6-32*G_582+8*G_583+4*G_116-6*G_115-6*G_114+2*G_240+4*G_117-4*G_13*G_6+8*G_581+8*G_580+4*G_118+2*G_120+2*G_236+2*G_119+12*G_55*G_6+12*G_56*G_6+2*G_235+8*G_579-32*G_618+4*G_325-16*G_91*G_6+4*G_324+4*G_125+4*G_124+4*G_123+2*G_122+2*G_121-6*G_126+16*G_556+2*G_232-4*G_463+2*G_231-6*G_127+8*G_578-16*G_86*G_6+4*G_134+4*G_133+8*G_132+4*G_129+4*G_128-8*G_577-4*G_317-4*G_318-4*G_319-4*G_320+8*G_576+8*G_575-8*G_574-4*G_142-4*G_141-4*G_145-4*G_144+8*G_378+8*G_377+16*G_376-2*G_227+4*G_313-2*G_226-4*G_6*G_19-2*G_481+2*G_6*G_14+4*G_92*G_6-24*G_375+4*G_312-4*G_6*G_20+4*G_460+12*G_6*G_16+4*G_85*G_6-4*G_373-24*G_374-4*G_310-4*G_311-4*G_372+8*G_371-4*G_459-8*G_572-8*G_573+2*G_457-8*G_571+2*G_456-8*G_570-8*G_464-4*G_462-8*G_412+8*G_370-4*G_455-8*G_554-8*G_555+16*G_551-8*G_549-8*G_550+2*G_453-4*G_542+8*G_544+8*G_545-4*G_538-4*G_539-4*G_541+2*G_452+4*G_533+4*G_534-8*G_535-8*G_528-8*G_529+16*G_530+16*G_525-8*G_523-8*G_524+8*G_518+8*G_519+16*G_369-4*G_516-4*G_512-4*G_513-4*G_515+4*G_508-8*G_509+4*G_507+8*G_614+8*G_615+8*G_616+8*G_617+4*G_306+2*G_241-8*G_409+4*G_88*G_6+4*G_87*G_6-12*G_6*G_52-12*G_6*G_51-8*G_53*G_6+2*G_33*G_6+2*G_42*G_6+2*G_34*G_6+2*G_41*G_6-4*G_12*G_6-2*G_48*G_6-2*G_40*G_6-2*G_39*G_6-16*G_383+32*G_592-2*G_272-32*G_613+2*G_6*G_15)*L_z-16*G_2844+7*G_6*G_288-16*G_2490+7*G_6*G_228-12*G_55*G_59-8*G_897-16*G_2489-4*G_2397-12*G_56*G_59-16*G_2845-16*G_2848-16*G_2847-16*G_2057-16*G_2846+8*G_896+32*G_2488-16*G_2056+8*G_1720+6*G_2859+6*G_2858-24*G_2857-4*G_1717+6*G_2856-4*G_1716+6*G_2855+16*G_2854+16*G_2853-16*G_2852+4*G_1712+16*G_2851+4*G_1711+16*G_2850-16*G_2849-2*pow(Pi,2)*G_50-2*pow(Pi,2)*G_49+16*G_2055+2*G_1481-4*G_2396+6*G_2860+16*G_2054+8*G_2487-24*G_2862+6*G_2861+8*G_1721+32*G_2573+4*G_893-16*G_2053+6*G_2865+6*G_2864+6*G_2863+6*G_2866+4*G_1354-2*G_2395-4*G_1355+4*G_892+8*G_2486+32*G_2572-4*G_6*G_548-4*G_6*G_547-2*G_2394+8*G_666-4*G_1356+4*G_1945-8*G_2052-12*G_2867-16*G_1946-8*G_891-64*G_2571-16*G_2479-16*G_2868+4*G_1944+4*G_417*G_10-4*G_1479-2*G_2392+2*G_1480+8*G_2393+8*G_665-16*G_2869-2*G_2389+4*G_417*G_11-2*G_2390-2*G_2391+16*G_2873-16*G_2872-16*G_2871-8*G_1732+16*G_2870-8*G_1731-8*G_370*G_6-16*G_1943+4*G_2874-8*G_2051-24*G_2049-24*G_2050-16*G_1942-8*G_2569-8*G_2570+16*G_2048+4*G_2875-16*G_2880-12*G_2879+6*G_2878+6*G_2877+8*G_2876+16*G_2047+4*G_1322+16*G_2882-16*G_2881-32*G_2046-2*G_1361-2*G_1362-4*G_6*G_521-16*G_1941+32*G_2478+4*G_1321+8*G_6*G_543+8*G_6*G_540+16*G_2885-16*G_2884-16*G_2883+8*G_2388-8*G_2045+4*G_2887+4*G_2886+8*G_2888+8*G_2476-16*G_2568-2*G_2387-32*G_664+16*G_2567-2*G_2385+4*G_1319-2*G_2386+4*G_1320+16*G_2566-4*G_1752+2*G_663-16*G_2890-16*G_2889-2*G_2384+40*G_2563-28*G_2564-28*G_2565-16*G_2893+2*G_1754-16*G_2892+2*G_1753+64*G_2891+8*G_2562+8*G_2561-16*G_1940+8*G_2383-2*G_231*G_6-8*G_2044+32*G_2560-4*G_987-4*G_988-8*G_378*G_6-2*G_989-2*G_990+4*G_991+8*G_2379-2*G_992+8*G_2380-2*G_993-2*G_2381-12*G_2043+16*G_2894+4*G_994-4*G_995-4*G_996+4*G_997+4*G_998-8*G_999+8*G_6*G_517+8*G_6*G_514+16*G_1939-12*G_912-2*G_2382+4*G_981-4*G_2289-2*G_982-2*G_983-8*G_984-8*G_371*G_6-8*G_1938+6*G_985+6*G_986-12*G_2042+16*G_2895-4*G_2290-16*G_2378+40*G_2031+2*G_1763+8*G_2900-4*G_1762+4*G_1761-16*G_2899+4*G_1760+16*G_2898+16*G_2897-16*G_2896+8*G_974-2*G_232*G_6+8*G_977+8*G_2377+4*G_980-2*G_2288-8*G_969-4*G_970-4*G_971+8*G_410*G_6-8*G_1937+8*G_972+8*G_973+40*G_2041-24*G_2039+6*G_956-4*G_957-4*G_958+16*G_1936-2*G_959-2*G_960-24*G_2040+4*G_961-2*G_962+4*G_310*G_6-2*G_963+8*G_2901+4*G_964-4*G_965-4*G_966+4*G_967+4*G_968+4*G_311*G_6+4*G_257*G_6+8*G_414*G_6+6*G_2146-12*G_2276-4*G_2273+2*G_2274+2*G_2275+32*G_2025+16*G_2135+16*G_2136-64*G_2137+16*G_2138+16*G_2139+16*G_2140+16*G_2141-64*G_2142+16*G_2143+8*G_1930+16*G_2144-2*G_2145+8*G_2904+16*G_2133+16*G_2134-4*G_2272-16*G_59*G_76-32*G_2470+4*G_1770-16*G_2908+16*G_2907+16*G_2906-16*G_2132-16*G_2905-2*G_291*G_6-2*G_2270-2*G_2271+4*G_2269-8*G_2023+4*G_1928+8*G_1929-8*G_2024+numeric(-19,6)*pow(Pi,2)*G_5*G_6+2*G_2268+2*G_2267-16*G_59*G_81-2*G_2264-8*G_2021-8*G_1925-2*G_2265-8*G_2022-8*G_1926-2*G_2266+4*G_1927-4*G_1308+10*G_1923-2*G_2263-20*G_1924+8*G_2262+10*G_1922+32*G_2020+16*G_2131-32*G_6*G_530-32*G_6*G_525-8*G_2019+4*G_1921-2*G_2261-16*G_2125-16*G_2126-16*G_2127-16*G_2128+16*G_2909-16*G_2129+16*G_2130+4*G_1920-8*G_2018-2*G_2259+16*G_2017-2*G_2260-14*G_6*G_537+16*G_2910+3*pow(Pi,2)*G_20+3*pow(Pi,2)*G_19-2*G_292*G_6-14*G_6*G_510-2*G_2258-14*G_6*G_511+4*G_1771-2*G_2256+4*G_2911-14*G_6*G_536-24*G_1915+8*G_2257+16*G_2014-12*G_1911+8*G_2253-8*G_661+8*G_2469-12*G_1912-32*G_2015+8*G_2254+8*G_59*G_78+8*G_59*G_77+24*G_1913-2*G_2255-32*G_6*G_551-24*G_1914-32*G_6*G_556+16*G_2016+2*G_2251+8*G_59*G_83+8*G_59*G_82+16*G_2013-12*G_2252+4*G_2912-16*G_2124+8*G_1393-4*G_1307-4*G_2249+16*G_2123+2*G_2250-2*G_2247-4*G_2248-16*G_2913-16*G_2668+16*G_2669+8*G_2245+16*G_2670-16*G_2671-16*G_2672+16*G_2122+8*G_1392-2*G_2246-24*G_1906+8*G_2468+4*G_2917-2*G_2244+4*G_2916+4*G_2915+4*G_2914+16*G_2667-32*G_2012+16*G_2666-2*G_2243-pow(Pi,2)*G_17-2*G_2241-16*G_2918+8*G_1304+24*G_2663-6*G_2664-6*G_2665-2*G_2242-24*G_1905+2*pow(Pi,2)*G_45+2*pow(Pi,2)*G_37+4*G_2919+32*G_2659+32*G_2660+8*G_2240-6*G_2661-6*G_2662-2*G_2237-2*G_2238-2*G_2239+32*G_2657-64*G_2658+24*G_1904+24*G_2009-12*G_1903-64*G_2655+8*G_2235-2*G_2236+32*G_2656+24*G_2008-16*G_2121-2*G_2234+8*G_2232-80*G_2007-12*G_1902+4*G_659-2*G_2233+4*G_660+8*G_2231+32*G_2006-32*G_2004-16*G_2227+4*G_2920+32*G_2005-8*G_1901+16*G_2000+12*G_2220-8*G_1898-32*G_2001+4*G_2221+16*G_2002+16*G_2120-12*G_2921+32*G_1899+16*G_2003-8*G_1900+4*G_2224-4*G_2218-8*G_1897+16*G_1999+12*G_2219-4*G_2217-8*G_1896+8*G_2215-20*G_1995-8*G_1895+6*G_2922-40*G_2216-20*G_1996+numeric(2,3)*pow(Pi,2)*G_80+numeric(2,3)*pow(Pi,2)*G_74+numeric(-2,3)*pow(Pi,2)*G_81+numeric(-2,3)*pow(Pi,2)*G_76+numeric(-1,3)*pow(Pi,2)*G_77+numeric(-1,3)*pow(Pi,2)*G_83+numeric(-1,3)*pow(Pi,2)*G_82+numeric(-1,3)*pow(Pi,2)*G_78+numeric(2,3)*pow(Pi,2)*G_75+32*G_1894+8*G_2214-16*G_2932-16*G_2931+16*G_2930-16*G_2929-16*G_2928+16*G_2927-4*G_2213+4*G_2926+4*G_2925+8*G_2924+6*G_2923+8*G_2467-4*G_2212+20*G_657-8*G_2654-12*G_2933-2*G_2210+numeric(1,12)*pow(Pi,2)*G_6*G_4-2*G_2211-8*G_1893+88*G_1992+16*G_2119-16*G_2118-2*G_2208-8*G_1892-2*G_2209+8*G_2206+8*G_2466+8*G_2207-8*G_1891-16*G_3006-24*G_1991-12*G_2205-8*G_2653-8*G_1890+6*G_2934+4*G_1041+4*G_1042-8*G_1043+4*G_1044+4*G_1045-8*G_1046-8*G_1047-8*G_1048+8*G_1049+4*G_1050+8*G_2229-2*G_1303+4*G_1051+8*G_1052+8*G_1053+16*G_1054-16*G_1055-16*G_1056+8*G_1057+8*G_1058-32*G_2465+16*G_1059-16*G_1060-16*G_1061-12*G_2204-16*G_1035-8*G_1036-8*G_1037-12*G_1038+14*G_1039+14*G_1040-8*G_1888+8*G_1023+4*G_1024+4*G_1025+8*G_1026+8*G_1027+6*G_2935-8*G_1887-8*G_1017+4*G_1018+4*G_1019-8*G_1020-8*G_1021-2*G_1302-24*G_1990+8*G_2936-8*G_1022-16*G_2940+16*G_2939+4*G_2938+4*G_2937+8*G_2463-8*G_1010-8*G_1011-12*G_1012+14*G_1013+14*G_1014+4*G_1015+4*G_1016-8*G_1886+20*G_656-16*G_2941+16*G_2942-8*G_1885+8*G_1004+8*G_1007-4*G_1000-4*G_1001+8*G_1002+8*G_1003-8*G_2553-8*G_2554-16*G_2552-16*G_2943+16*G_2551+16*G_2550-28*G_2549-16*G_2462+8*G_2464+8*G_2546+40*G_2547-28*G_2548-16*G_2944-8*G_1883+8*G_2545+4*G_655+4*G_1987+numeric(2,3)*pow(Pi,2)*G_79-8*G_2544+16*G_2945+16*G_2946-8*G_2543+16*G_2542-4*G_2538+16*G_2539-8*G_2540-8*G_1882+4*G_1986-8*G_2541+2*I*Pi*G_417-16*G_2534-16*G_2535+8*G_2536-4*G_2537+16*G_2651-16*G_2652+16*G_2650-12*G_1881-12*G_1880-28*G_2649+numeric(11,12)*pow(Pi,2)*G_59+numeric(1,3)*pow(Pi,2)*G_65+numeric(1,3)*pow(Pi,2)*G_64+numeric(1,3)*pow(Pi,2)*G_69+numeric(1,3)*pow(Pi,2)*G_70+numeric(4,3)*pow(Pi,2)*G_48+numeric(4,3)*pow(Pi,2)*G_39+numeric(2,3)*pow(Pi,2)*G_13+numeric(2,3)*pow(Pi,2)*G_12+numeric(1,6)*pow(Pi,2)*G_21+numeric(1,6)*pow(Pi,2)*G_22+numeric(4,3)*pow(Pi,2)*G_40+numeric(19,12)*pow(Pi,2)*G_14+numeric(-29,12)*pow(Pi,2)*G_15+numeric(4,3)*pow(Pi,2)*G_57+numeric(4,3)*pow(Pi,2)*G_58+40*G_2647+4*G_654+4*I*Pi*G_145+4*I*Pi*G_144+4*I*Pi*G_142-8*I*Pi*G_124+10*G_2533-64*G_2947-28*G_2648-8*G_1380+10*G_653+40*G_1879-2*G_1298-16*G_1985+4*G_142*G_6-12*G_1878+10*G_652-16*G_2951-16*G_2950+16*G_2949+16*G_2948-12*G_1877+36*G_651-16*G_1034+16*G_2952+4*G_1984+4*G_1874+4*G_141*G_6+4*G_1875+40*G_1876+10*G_2532+4*G_1983+16*G_1033-4*G_2531+8*G_1032+numeric(4,3)*pow(Pi,2)*G_47+numeric(-41,6)*pow(Pi,2)*G_16+numeric(-1,3)*pow(Pi,2)*G_41+numeric(-1,3)*pow(Pi,2)*G_42+numeric(-1,3)*pow(Pi,2)*G_33+numeric(-1,3)*pow(Pi,2)*G_34+numeric(2,3)*pow(Pi,2)*G_71+numeric(2,3)*pow(Pi,2)*G_66+numeric(31,6)*pow(Pi,2)*G_52+numeric(-22,3)*pow(Pi,2)*G_55+numeric(-22,3)*pow(Pi,2)*G_56-20*G_650-8*G_2530+16*G_2959+16*G_2958+16*G_2957+16*G_2956+16*G_2955-16*G_2954+8*G_1031-8*G_2529+4*G_1982-16*G_2953-16*G_1030+4*G_1981-2*G_1297-16*G_2961+16*G_2960+8*G_2528-16*G_1980-6*G_1294-16*G_1029+16*G_1028-16*G_2962+8*G_2527-6*G_1293+72*G_1871+4*G_1979-20*G_649+8*G_1870-8*G_6*G_546-8*G_6*G_520+4*G_1978+2*G_335*G_6-8*G_2526-16*G_1974+6*G_1288+8*G_1869-16*G_1975-16*G_1976-16*G_1977+6*G_1289+16*G_1973-2*G_648-8*G_1972+8*G_2228+2*G_334*G_6+16*G_2963+8*G_727-8*G_1971-16*G_2964+16*G_1969+16*G_1970+16*G_1968-8*G_1866-8*G_1865-16*G_2965-4*G_265*G_6-4*G_264*G_6-24*G_357*G_6-24*G_362*G_6+16*G_1967+16*G_1965+16*G_1966+8*G_1964-16*G_1863+numeric(-1,6)*pow(Pi,2)*G_10*G_6+8*G_1963+4*G_1962-2*G_647+4*G_2525-16*G_1862-16*G_2966-6*G_645+4*G_721-16*G_2971-16*G_2970-16*G_2969+64*G_2968-16*G_2967-6*G_646-8*G_722-8*G_1379-4*G_1370-8*G_1960+4*G_1961-16*G_2972-12*G_1958-8*G_1959+4*G_2524+8*G_2523+6*G_1957+4*G_720-16*G_2974+2*G_1836+16*G_2977+20*G_1835+16*G_2976+20*G_1834-16*G_2975+4*G_1955+6*G_1956+8*G_2522+4*G_1954-64*G_2978+4*G_1953+4*G_258*G_6+2*G_1837+4*G_1376-16*G_2985-12*G_1843-16*G_2984-2*G_1842+16*G_2983-2*G_1841-16*G_2982+28*G_1840-16*G_2981+28*G_1839+16*G_2980-96*G_1838+16*G_2979+4*G_1952-16*G_1951-12*G_1844+numeric(16,3)*zeta_3*G_10+numeric(16,3)*zeta_3*G_11+4*G_1950+16*G_2986+4*G_1949+(-2*G_15-2*G_14+4*G_13+4*G_12-12*G_16+4*G_20+4*G_19-2*G_34-2*G_33-2*G_42-2*G_41+2*G_40+2*G_39+2*G_47+2*G_48+12*G_52+12*G_51-12*G_50-12*G_49+8*G_58+8*G_57-12*G_56-12*G_55+8*G_53+4*G_74+4*G_75+4*G_80+4*G_79-8*G_76-8*G_81-4*G_87+16*G_86-4*G_85-4*G_84-4*G_89-4*G_88-4*G_93-4*G_92+16*G_91-4*G_90)*L_t*L_z+4*G_1375+4*G_1947+32*G_1845+4*G_1948+16*G_2987-8*G_2521+16*G_2988+16*G_2989-4*I*Pi*G_232-12*I*Pi*G_131+4*I*Pi*G_317+4*I*Pi*G_318-4*I*Pi*G_291-4*I*Pi*G_292-2*I*Pi*G_458-16*I*Pi*G_349+20*I*Pi*G_98+4*I*Pi*G_130-2*I*Pi*G_416+2*I*Pi*G_477-2*I*Pi*G_478-2*I*Pi*G_446+20*I*Pi*G_351-8*I*Pi*G_132-8*I*Pi*G_123+8*I*Pi*G_117-2*I*Pi*G_486-4*I*Pi*G_264-4*I*Pi*G_265-4*I*Pi*G_324-4*I*Pi*G_325-20*I*Pi*G_369-20*I*Pi*G_376+8*I*Pi*G_116-4*I*Pi*G_333-4*I*Pi*G_270-20*I*Pi*G_348-6*I*Pi*G_290-6*I*Pi*G_230-16*G_2993+32*G_1850-16*G_2992-12*G_1849+16*G_2991-12*G_1848+16*G_2990+numeric(-1,2)*pow(Pi,2)*G_84+numeric(-1,2)*pow(Pi,2)*G_87+numeric(-1,2)*pow(Pi,2)*G_90+numeric(-1,2)*pow(Pi,2)*G_89+16*G_2994+numeric(-1,2)*pow(Pi,2)*G_85+numeric(-1,2)*pow(Pi,2)*G_93+numeric(-1,2)*pow(Pi,2)*G_88+numeric(-1,2)*pow(Pi,2)*G_92+36*G_644+4*I*Pi*G_141-20*G_643+14*G_640+14*G_641-20*G_642-32*G_637-16*G_2995+64*G_2999-16*G_1856-16*G_1855-16*G_2998+4*G_1854-16*G_2997+4*G_1853-16*G_2996+8*G_1299-16*G_3001-8*G_1858-16*G_3000+4*G_2519+8*G_635+8*G_636-4*G_1371+4*G_2520-32*G_632+8*G_630+8*G_631+numeric(-38,3)*zeta_3*G_5+numeric(-2,3)*pow(Pi,2)*G_67+numeric(-2,3)*pow(Pi,2)*G_68+numeric(-2,3)*pow(Pi,2)*G_72+numeric(-2,3)*pow(Pi,2)*G_73+numeric(31,6)*pow(Pi,2)*G_51+numeric(17,3)*pow(Pi,2)*G_53-28*G_2518-4*G_628-4*G_629-36*G_627-28*G_2517+37*G_624-16*G_3002-8*G_1859+78*G_625-36*G_626-36*G_622+37*G_623+40*G_2516-8*G_1458-8*G_1459+8*G_2515-16*G_3003+64*G_3004+4*G_1860+2*pow(Pi,2)*G_86-32*G_413*G_6-32*G_408*G_6+64*G_2973-8*G_2026+16*G_1931+8*G_2277-12*G_2033+8*G_2278-8*G_2027+4*G_1312-4*G_6*G_522+4*G_1313-4*G_1314+16*G_1932-8*G_915-16*G_916-2*G_2279+16*G_917+16*G_918+16*G_6*G_553+16*G_6*G_557+16*G_6*G_558-8*G_919-8*G_662-8*G_920-16*G_921-8*G_2034+16*G_922-12*G_346*G_6+16*G_923+8*G_2471-2*pow(Pi,2)*G_36-2*pow(Pi,2)*G_35-2*pow(Pi,2)*G_43-2*pow(Pi,2)*G_44+8*G_153*G_6+8*G_148*G_6-2*G_2280+8*G_2903+8*G_2472+8*G_2281-4*G_324*G_6-4*G_325*G_6+16*G_6*G_526+16*G_6*G_527+16*G_6*G_531+16*G_6*G_532+16*G_6*G_552+8*G_406*G_6+8*G_407*G_6+16*G_1933+16*G_1934-4*G_934+8*G_6*G_381+8*G_6*G_382-64*G_2555+4*G_152*G_6-16*G_937-16*G_938-16*G_2473-8*G_2035-16*G_2230+32*G_939-32*G_2902+2*G_1764-12*G_347*G_6+4*G_146*G_6+4*G_147*G_6-32*G_2036+4*G_151*G_6-2*G_2282+8*G_409*G_6+8*G_411*G_6-2*G_2283-2*G_2284+8*G_412*G_6+16*G_1935+16*G_2037+32*G_2556+32*G_2557-64*G_2558+32*G_2559-2*G_2285+8*G_2477-8*G_377*G_6+4*G_317*G_6+8*G_2286+4*G_318*G_6+16*G_2038+8*G_415*G_6-4*G_1315-2*G_2287+4*G_950+4*G_951-2*G_952-2*G_953-8*G_954+6*G_955-2*G_2404+8*G_577*G_6-16*G_2828-8*G_1687-16*G_2827-8*G_1686+40*G_2600+32*G_2080-28*G_2601+8*G_2405+64*G_2826+8*G_608*G_6+8*G_574*G_6-28*G_2602+8*G_605*G_6-22*G_2495-32*G_592*G_6+8*G_594*G_6-16*G_2083-16*G_2084+64*G_2085+4*G_2603-2*G_2406-16*G_2086-32*G_561*G_6-4*G_1404+8*G_593*G_6+23*G_2496+4*G_2604-8*G_2605+8*G_563*G_6-16*G_2087-17*G_96*G_6-12*G_913+8*G_2320-8*G_2446+(-G_15-G_14+2*G_13+2*G_12-6*G_16+2*G_20+2*G_19-G_34-G_33-G_42-G_41+G_40+G_39+G_47+G_48+6*G_52+6*G_51-6*G_50-6*G_49+4*G_58+4*G_57-6*G_56-6*G_55+4*G_53+2*G_74+2*G_75+2*G_80+2*G_79-4*G_76-4*G_81-2*G_87+8*G_86-2*G_85-2*G_84-2*G_89-2*G_88-2*G_93-2*G_92+8*G_91-2*G_90)*pow(L_z,2)+16*G_2626-8*G_914+8*G_2321+8*G_387*G_6-8*G_2627+8*G_386*G_6-32*G_2322-2*G_446*G_6-8*G_2628+8*G_2323+2*G_445*G_6+8*G_2324+8*G_2629-8*G_2447-2*G_478*G_6-16*G_3005+4*G_1861+2*pow(Pi,2)*G_91+16*G_2678+16*G_2677-16*G_2676+2*G_271*G_6+2*G_272*G_6+2*G_274*G_6-16*G_2675+2*G_331*G_6-16*G_2674+2*G_275*G_6+2*G_332*G_6+4*G_145*G_6-16*G_2673;
    ex J_40_0 = numeric(-5,8);
    ex J_40_1 = numeric(-1,4)*G_10+numeric(7,4)*G_3+numeric(5,4)*G_6+numeric(-1,4)*G_11+numeric(7,4)*G_4-3*G_5;
    ex J_40_2 = -3*G_6*G_3+I*numeric(1,2)*Pi*G_6+(-2*G_5+G_1+G_2)*L_t+(-2*G_5+G_1+G_2)*L_z+5*G_15+5*G_14-G_13-G_12-7*G_16-2*G_25+14*G_37-7*G_36-7*G_35+14*G_45-7*G_44-7*G_43+3*G_52+3*G_51-2*G_59-2*G_58-2*G_57+2*G_53+G_78+G_77-2*G_76-2*G_81-2*G_86+G_83+G_82-2*G_91-I*Pi*G_5+I*numeric(1,2)*Pi*G_3+I*numeric(1,2)*Pi*G_4-3*G_4*G_6+numeric(-1,16)*pow(Pi,2)+numeric(-1,2)*G_21+numeric(-1,2)*G_22+numeric(1,2)*G_87+numeric(1,2)*G_85+numeric(1,2)*G_84+numeric(1,2)*G_89+numeric(1,2)*G_88+numeric(1,2)*G_93+numeric(1,2)*G_92+numeric(1,2)*G_90+5*G_6*G_5+numeric(1,2)*G_11*G_6+numeric(1,2)*G_10*G_6-2*G_30;
    ex J_40_3 = -4*G_500-16*G_381+4*G_302-4*G_499+4*G_57*G_6+4*G_58*G_6+G_22*G_6+G_21*G_6-12*G_368-12*G_367+4*G_297-2*G_612-2*G_609-2*G_610-2*G_611-2*G_6*G_77-G_59*G_10-G_59*G_11-8*G_362+2*G_608+2*I*Pi*G_15+8*G_496+4*I*Pi*G_5*G_6-2*G_607+2*G_605-2*G_606-I*Pi*G_20-2*I*Pi*G_35-I*Pi*G_19-2*I*Pi*G_44+4*G_6*G_81+4*G_6*G_76-8*G_357+2*G_25*G_6+2*G_30*G_6+2*G_483+2*G_604+2*G_603-4*G_479+43*G_290+G_291+G_292-4*G_293-4*G_294+2*G_602+2*G_600+2*G_601+2*G_286+2*G_597+2*G_287-2*G_598-2*G_354-2*G_599-2*G_596-4*G_447-4*G_284-4*G_285-2*G_564+16*G_283+2*G_569-4*G_280-4*G_282+16*G_278-4*G_279-4*G_277-2*G_595-2*G_353-G_90*G_6-G_84*G_6-2*G_620+numeric(1,2)*pow(Pi,2)*G_2-4*G_276-G_89*G_6-16*G_350+2*G_563+2*G_594+14*G_349+14*G_348+2*G_273+2*G_593+2*G_591+8*G_415-2*G_565+8*G_411-32*G_413+8*G_414+2*G_566+8*G_406+8*G_407-32*G_408+8*G_410-4*G_347+8*G_404+8*G_405+2*G_270-4*G_403-4*G_346+2*G_590-4*G_345+16*G_267+16*G_266-2*G_589+8*G_399+8*G_400-4*G_468-2*G_588-4*G_398-4*G_342+16*G_343-4*G_344-3*G_262-38*G_263-3*G_261-4*G_340-4*G_341-4*G_339+2*G_562-16*G_387+numeric(-7,2)*G_102-4*G_336-56*G_256-2*G_619+28*G_255+8*G_587-2*G_586-2*G_567+2*G_333+28*G_254-2*G_585+numeric(7,2)*G_537+numeric(7,2)*G_536+(-G_5+numeric(1,2)*G_1+numeric(1,2)*G_2)*pow(L_t,2)+(-G_5+numeric(1,2)*G_1+numeric(1,2)*G_2)*pow(L_z,2)-2*G_568+2*G_330-56*G_249+28*G_248-8*G_561+28*G_247-4*G_281-3*G_95-3*G_94+2*G_560-10*G_98+numeric(-49,2)*G_229+numeric(-49,2)*G_228+2*G_559-4*G_558-2*G_101-2*G_100+G_47*G_6+8*G_36*G_6-2*G_584+3*G_104+3*G_110+3*G_109-G_108-G_107-6*G_106+3*G_105+12*G_35*G_6+16*G_326-22*G_45*G_6-G_93*G_6-22*G_37*G_6-G_112+8*G_582-2*G_583-20*G_116+2*G_115+2*G_114-G_113-20*G_117+G_13*G_6-4*G_557-2*G_581-2*G_580+4*G_237+34*G_118+G_120+G_119+I*Pi*G_48+I*Pi*G_39+I*Pi*G_47-2*G_579+2*G_482+8*G_618+4*G_91*G_6-4*G_234+34*G_125-20*G_124-20*G_123+2*G_122+2*G_121+I*Pi*G_40+G_126+8*G_556-4*G_233+G_232+G_231+G_127-2*G_578+4*G_86*G_6+G_136+G_135-38*G_323-4*G_132+11*G_131+11*G_130-4*G_129-4*G_128-3*G_321-3*G_322+2*G_577-56*G_316+28*G_315-2*G_576-2*G_575+2*G_574-2*G_140+51*G_230-G_146-2*G_143-G_147+6*G_203-4*G_148+28*G_376+2*G_149+28*G_314+numeric(17,3)*zeta_3+2*G_227+2*G_226+2*G_150+2*G_155+2*G_154-4*G_153-G_152-G_151-G_6*G_19-2*G_223-8*G_6*G_14-4*G_163+G_162+G_161+G_160+G_159-4*G_158+G_157+G_156-G_92*G_6+G_165+G_164-12*G_375+3*G_166-G_6*G_20-2*G_6*G_82-2*G_6*G_83-2*G_6*G_78-4*G_467+3*G_167+14*G_6*G_16-G_85*G_6-12*G_374-6*G_168-2*G_218+6*G_173+6*G_178+2*G_572+2*G_573+2*G_571-2*G_215+2*G_570-2*G_188-2*G_185-2*G_184+numeric(7,2)*G_510+numeric(7,2)*G_511+2*G_450-2*G_214+8*G_464+8*G_412-56*G_309+2*I*Pi*G_14-I*Pi*G_12-I*Pi*G_13+6*I*Pi*G_37+6*I*Pi*G_45-6*I*Pi*G_36-6*I*Pi*G_43-4*I*Pi*G_53+4*I*Pi*G_51-2*I*Pi*G_30-2*I*Pi*G_25+4*I*Pi*G_52-I*Pi*G_59-2*G_193+8*G_551-4*G_552-4*G_553+G_547+G_548+2*G_546-2*G_543-2*G_540-4*G_532-G_533-G_534-5*G_535-4*G_527+28*G_308+8*G_530-4*G_531+8*G_525-4*G_526-6*G_198+3*G_197+3*G_196+2*G_520+G_521+G_522+28*G_369-2*G_517-2*G_514+(-G_1*G_6-G_2*G_6+G_13+G_12-6*G_16+G_20+G_19+G_21+G_22-3*G_28+G_27+G_26+2*G_25-3*G_24-3*G_23-3*G_29+6*G_37-2*G_34-2*G_33+G_32-2*G_42-2*G_41-G_40-G_39-G_47+6*G_45-G_48-2*G_52-2*G_51+4*G_50+4*G_49-6*G_58-6*G_57+12*G_53+G_74+G_75+G_80+G_79-2*G_76-2*G_81+G_87-4*G_86+G_85+G_84+G_89+G_88+G_93+G_92-4*G_91+G_90-2*I*Pi*G_5+2*G_6*G_5+I*Pi*G_1+I*Pi*G_2+G_31+2*G_30)*L_t+(-G_1*G_6-G_2*G_6+G_13+G_12-6*G_16+G_20+G_19+G_21+G_22-3*G_28+G_27+G_26+2*G_25-3*G_24-3*G_23-3*G_29+6*G_37-2*G_34-2*G_33+G_32-2*G_42-2*G_41-G_40-G_39-G_47+6*G_45-G_48-2*G_52-2*G_51+4*G_50+4*G_49-6*G_58-6*G_57+12*G_53+G_74+G_75+G_80+G_79-2*G_76-2*G_81+G_87-4*G_86+G_85+G_84+G_89+G_88+G_93+G_92-4*G_91+G_90-2*I*Pi*G_5+2*G_6*G_5+I*Pi*G_1+I*Pi*G_2+G_31+2*G_30)*L_z+numeric(1,2)*pow(Pi,2)*G_1-G_508-5*G_509-G_507+28*G_307-2*G_614-2*G_615-2*G_616-2*G_617+6*G_208+(-2*G_5+G_1+G_2)*L_t*L_z+I*numeric(-1,3)*pow(Pi,3)+numeric(-1,6)*pow(Pi,2)*G_8+numeric(-1,2)*pow(Pi,2)*G_5+numeric(-1,6)*pow(Pi,2)*G_9+numeric(-13,24)*pow(Pi,2)*G_6+numeric(1,24)*pow(Pi,2)*G_10+numeric(1,24)*pow(Pi,2)*G_11+numeric(-1,8)*pow(Pi,2)*G_4+numeric(-1,8)*pow(Pi,2)*G_3+numeric(-7,2)*G_103+4*G_242+16*G_327+8*G_409-G_88*G_6-G_87*G_6-2*G_6*G_52-2*G_6*G_51+6*G_4*G_59-6*G_5*G_59-8*G_53*G_6-6*G_111+G_12*G_6+G_48*G_6+G_40*G_6+G_39*G_6+8*G_43*G_6+12*G_44*G_6+numeric(-41,2)*G_288+numeric(-41,2)*G_289+numeric(27,2)*G_96+numeric(27,2)*G_97-4*G_337-16*G_382+40*G_383-16*G_386+16*G_338+3*G_417-8*G_592+2*G_451+8*G_613-8*G_6*G_15-4*I*Pi*G_6*G_3+2*G_59*G_3;
    ex J_40_4 = 2*G_85*G_59+2*G_84*G_59+2*G_90*G_59+2*G_89*G_59+8*G_2679-8*G_2680-16*G_1541-3*G_2685+16*G_1546+12*G_2684-16*G_1545-3*G_2683-16*G_1544-3*G_2682-16*G_1543-16*G_1542-8*G_2681+numeric(1,3)*pow(Pi,2)*G_8*G_6+numeric(1,3)*pow(Pi,2)*G_9*G_6+2*G_2032+I*numeric(-1,3)*pow(Pi,3)*G_9-3*G_2688+16*G_1549-3*G_2687-16*G_1548+I*numeric(-1,3)*pow(Pi,3)*G_8+I*numeric(-11,6)*pow(Pi,3)*G_5-3*G_2686+16*G_1547+I*numeric(11,12)*pow(Pi,3)*G_4+32*G_805+12*G_2689-8*G_806-8*G_807+I*numeric(11,12)*pow(Pi,3)*G_3-54*G_810-54*G_811+132*G_812+4*G_813+4*G_814-16*G_815-16*G_816-8*G_817-8*G_818+8*G_819+4*G_820+4*G_821-8*G_822+16*G_1550-2*G_796-2*G_797-8*G_798-8*G_799+32*G_800-8*G_801-8*G_802-8*G_803-8*G_804+16*G_1337+numeric(-1,12)*pow(Pi,2)*G_11*G_6+numeric(-1,12)*pow(Pi,2)*G_10*G_6+numeric(-1,2)*pow(Pi,2)*G_6*G_2+16*G_1556+8*G_2695+16*G_1555+6*G_2694+16*G_1554-3*G_2693+4*G_403*G_6-64*G_1553-3*G_2692+4*G_398*G_6+16*G_1552-4*G_136*G_6+2*G_354*G_6-12*G_786-3*G_2691-4*G_135*G_6+2*G_353*G_6+16*G_1551+16*G_1431-3*G_2690-88*G_787+4*G_788+4*G_789+40*G_790+40*G_791+12*G_792-2*G_793-2*G_794+12*G_795-12*G_785+I*numeric(-1,12)*pow(Pi,3)*G_6-32*G_1336+2*I*Pi*G_6*G_69+2*I*Pi*G_71*G_6+I*numeric(1,3)*pow(Pi,3)*G_2+I*numeric(1,3)*pow(Pi,3)*G_1+numeric(23,6)*pow(Pi,2)*G_6*G_3-14*G_709-8*G_2697-2*G_710+16*G_1557+80*G_772+8*G_2696-136*G_773+16*G_1521-4*G_774-4*G_775+80*G_778+80*G_779-136*G_780-12*G_781-12*G_782+8*G_783+8*G_784+4*G_2646-2*G_1335+4*G_707+4*G_768+8*G_2698-8*G_769-8*G_770+16*G_1429-64*G_1430+80*G_771-14*G_708-64*G_1558+32*G_1333-2*G_1334+98*G_1309-9*G_731+26*G_732+3*G_733+3*G_734+2*G_735+16*G_1560+2*G_736+4*G_737-14*G_738-8*G_2700-14*G_739-2*G_740-2*G_741-14*G_742+4*G_743+4*G_744-2*G_745-2*G_746-14*G_747+4*G_748+4*G_749+16*G_750+16*G_751-78*G_752-78*G_753+116*G_754+8*G_761+4*G_762+4*G_763-8*G_764+8*G_2699-8*G_765+8*G_766+4*G_767+16*G_1559-2*G_2701-2*G_1331-2*I*Pi*G_8*G_17+2*I*Pi*G_6*G_64-2*G_1332+2*G_706+2*G_705-4*G_2703+32*G_1328+32*G_1329+32*G_1330-2*G_2702+8*G_2707-2*G_1566+6*G_2706+4*G_578*G_6+157*G_1565-4*G_573*G_6-3*G_2705-4*G_604*G_6+4*G_575*G_6+26*G_702+3*G_703+I*Pi*G_145+I*Pi*G_144+I*Pi*G_142-4*I*Pi*G_403-7*I*Pi*G_228-2*I*Pi*G_353+4*I*Pi*G_103-2*I*Pi*G_136-2*I*Pi*G_354-4*I*Pi*G_398+4*I*Pi*G_498-11*I*Pi*G_94-11*I*Pi*G_95-24*I*Pi*G_249-24*I*Pi*G_316-40*I*Pi*G_309-40*I*Pi*G_256+6*I*Pi*G_127+6*I*Pi*G_126+4*I*Pi*G_115+4*I*Pi*G_114+4*I*Pi*G_227+4*I*Pi*G_122-4*G_572*G_6-3*G_2704+20*G_350*G_6-4*G_603*G_6+4*G_1327+3*G_704-2*I*Pi*G_9*G_17+2*I*Pi*G_66*G_6-6*I*Pi*G_59*G_5+6*I*Pi*G_6*G_16-4*G_601*G_6+8*G_2708+2*G_59*G_14-9*G_701+G_59*G_19-2*G_1567-16*G_1531+64*G_1532+11*G_103*G_6-16*G_1533-7*G_621-20*G_1568+4*G_576*G_6+4*G_596*G_6+24*I*Pi*G_248+24*I*Pi*G_314+40*I*Pi*G_308-2*I*Pi*G_449-23*I*Pi*G_288+4*I*Pi*G_466-2*I*Pi*G_481+4*I*Pi*G_497+4*I*Pi*G_465-2*I*Pi*G_347-4*I*Pi*G_362-2*I*Pi*G_346+2*I*Pi*G_391+2*I*Pi*G_392-4*I*Pi*G_464-4*I*Pi*G_496-2*I*Pi*G_128-2*I*Pi*G_129+2*I*Pi*G_394-14*I*Pi*G_106-14*I*Pi*G_111-4*I*Pi*G_357+2*I*Pi*G_395+4*G_595*G_6-2*G_39*G_59+18*G_59*G_15-9*G_696+16*G_1518+16*G_1519-8*G_2709-2*I*Pi*G_494+2*I*Pi*G_458-2*I*Pi*G_477+2*I*Pi*G_478+2*I*Pi*G_446-4*I*Pi*G_132+26*G_697+16*G_1529-16*G_1530+3*G_698+3*G_699-9*G_700+8*G_2711-8*G_1570-20*G_1569+8*G_2710-16*G_1514+16*G_1515-16*G_1517+16*G_1428-8*G_759+4*G_2598-8*G_760-2*G_2291+6*G_2199+6*G_2200-8*G_1571-14*G_2597-12*G_2201-2*G_47*G_59+16*G_1526-4*G_251*G_6-4*G_250*G_6-64*G_1527+16*G_1528-2*G_48*G_59-4*G_2203-9*G_695+G_144*G_6-5*G_694-64*G_1522+16*G_1523+16*G_1524+16*G_1525-8*G_2712-16*G_1512-16*G_1513-16*G_758+8*G_1572-2*G_2713+12*G_1452+12*G_1453+8*G_6*G_468-24*G_1427-4*G_6*G_450-4*G_6*G_451+8*G_6*G_467+8*G_6*G_499+2*G_59*G_71-2*G_2714+2*G_59*G_66+4*G_1578+8*G_2719+8*G_1577-32*G_2718-8*G_86*G_59-8*G_91*G_59-8*G_1576+8*G_2717-8*G_1575+2*G_395*G_6-64*G_1425-24*G_1426+8*G_2716+2*G_394*G_6+2*G_392*G_6+2*G_391*G_6+4*G_1574-4*G_2715-4*G_6*G_483-4*G_6*G_482+4*G_1573-14*G_2596-16*G_1511-4*G_352*G_6-8*G_2376-12*G_1586-64*G_1424+8*G_2726-12*G_1585-8*G_2725-140*G_1584-8*G_2724+82*G_1583+8*G_2723+82*G_1582-8*G_2722-4*G_351*G_6-8*G_2721-8*G_2197+4*G_1579+8*G_2720-8*G_2198-4*G_2727+4*G_466*G_6-2*G_481*G_6+20*G_2595+16*G_1508-16*G_1509-16*G_1510-16*G_757+4*G_497*G_6+12*G_1422+4*G_498*G_6+152*G_1423-4*G_2372+12*G_1449-2*I*Pi*G_335+12*I*Pi*G_323-2*I*Pi*G_272-2*I*Pi*G_274-2*I*Pi*G_334+6*I*Pi*G_120+12*I*Pi*G_263-2*I*Pi*G_480+4*I*Pi*G_447+4*I*Pi*G_479-2*I*Pi*G_448+16*I*Pi*G_383-26*I*Pi*G_322-10*I*Pi*G_321+24*I*Pi*G_255+40*I*Pi*G_254-10*I*Pi*G_262-26*I*Pi*G_261+4*I*Pi*G_148+4*I*Pi*G_153-2*I*Pi*G_135+24*I*Pi*G_307+4*I*Pi*G_102-4*G_2728+12*G_1421-6*G_133*G_6-6*G_134*G_6+12*G_1450-40*G_1451-8*G_1587-2*G_480*G_6-2*G_448*G_6-2*G_449*G_6+20*G_756+4*G_465*G_6+16*G_1507+16*G_2375+10*G_6*G_509+2*G_6*G_534+2*G_6*G_533+2*G_6*G_508+2*G_6*G_507+6*G_6*G_129+6*G_6*G_128+10*G_6*G_535-2*I*Pi*G_463-2*I*Pi*G_495-2*I*Pi*G_462-8*G_1588+224*G_1417-112*G_1418-112*G_1419-31*I*Pi*G_229-I*Pi*G_99+16*I*Pi*G_125-12*I*Pi*G_350-4*I*Pi*G_352-2*I*Pi*G_271+11*I*Pi*G_96-2*I*Pi*G_275-2*I*Pi*G_331-2*I*Pi*G_332+16*I*Pi*G_118+6*I*Pi*G_119+224*G_1420-5*G_693+4*G_2593-12*G_2368-8*G_2734-4*G_1593-8*G_2733-4*G_1592+8*G_2732-140*G_1591-4*G_2731+82*G_1590-4*G_2730-G_59*G_26-G_12*G_59-G_13*G_59+20*G_755+82*G_1589+4*G_2594-4*G_602*G_6-4*G_2369+16*G_2729-112*G_1415-112*G_1416+4*G_2365+4*G_2366-12*G_2367+8*G_1594+40*G_2364+17*G_691-24*G_692+4*G_1600+8*G_2740+4*G_1599-2*G_2739-106*G_1598-2*G_2738+13*G_1597-8*G_2737+13*G_1596-8*G_2736+8*G_1595+8*G_2735+16*G_1505+16*G_2641+4*G_2360+2*G_59*G_69-zeta_3*G_8-32*G_2642+16*G_2643-6*G_131*G_6+4*G_2361+32*G_1601-2*G_2741-8*G_2362-6*G_130*G_6+16*G_2644-8*G_2363+17*G_690+6*G_2748-2*G_1608-2*G_2747-2*G_1607+24*G_98*G_6-2*G_2746+8*G_2745-2*G_1605-2*G_2744-2*G_1604-16*G_1739-32*G_2639+16*G_1447+16*G_1448+12*G_447*G_6-2*G_2743+12*G_479*G_6-2*G_463*G_6+32*G_1602-2*G_2742-2*G_462*G_6-2*G_40*G_59+2*G_59*G_64+G_59*G_20+16*G_2640+2*G_2359+16*G_1412-zeta_3*G_9-22*G_16*G_59+4*G_616*G_6-10*G_57*G_59-10*G_58*G_59-2*G_495*G_6-2*G_494*G_6-4*G_2638+4*G_617*G_6-2*I*zeta_3*Pi-8*G_2754+16*G_1614-2*G_2753+16*G_1613-2*G_2752-16*G_1503+16*G_1504+2*G_2357-32*G_1612-4*G_2751+16*G_1611-3*G_2750+16*G_1610-3*G_2749-32*G_1609-G_685+4*G_579*G_6-G_686+11*G_102*G_6+4*G_687-G_688+2*G_2358-G_689+88*G_249*G_6+56*G_1446+88*G_316*G_6+72*G_309*G_6+72*G_256*G_6+4*G_127*G_6-16*G_1615-8*G_2355+4*G_609*G_6+2*G_2356+4*G_606*G_6-4*G_2202+5*G_2592+8*G_2759-4*G_2637-16*G_1619+8*G_2758-16*G_1618-8*G_2757-4*G_154*G_6-4*G_155*G_6+64*G_1617+8*G_2756-16*G_1616+8*G_2755-4*G_149*G_6-4*G_150*G_6-16*G_1620+4*G_126*G_6+4*G_607*G_6+4*G_1444+12*G_2353+56*G_1445+4*G_120*G_6-G_684-8*G_2354+6*G_2760-G_683+4*G_610*G_6-5*G_95*G_6-16*G_1621+12*G_2352+8*G_2770+8*G_1631-8*G_2769+8*G_1630+8*G_2768-16*G_1629+8*G_2767-16*G_1628+16*G_1627-8*G_2766-4*G_2350-8*G_1626-2*G_2765-8*G_1625-2*G_2764-16*G_1624-4*G_2763-16*G_1623-3*G_2762+64*G_1622-4*G_2351-3*G_2761-16*G_1502-12*G_2349-8*G_2636-G_681+8*G_1633+8*G_2771-2*G_106*G_6-G_100*G_6+16*G_1411+8*G_1632+4*G_682+16*G_2461-G_680-16*G_59*G_36+8*G_2635-8*G_59*G_35-8*G_2772+6*G_2348+4*G_119*G_6-32*G_2460-32*G_6*G_248-2*G_111*G_6-8*G_2346-12*G_1410+8*G_2634+6*G_2347-8*G_1634-G_101*G_6-24*G_59*G_44-16*G_1500+16*G_2458+64*G_1501-14*G_2513+2*G_87*G_59-32*G_6*G_255+4*G_2514+16*G_2459-8*G_2345-8*G_2773+4*G_565*G_6-8*G_2779-48*G_6*G_247-2*G_157*G_6+8*G_1640+8*G_2778+8*G_1639+8*G_2777-16*G_1638-8*G_2776-16*G_1637-8*G_2775+16*G_1636+32*G_2774-8*G_1635+4*G_564*G_6-16*G_6*G_254-32*G_2340+4*G_567*G_6+16*G_2341+16*G_2342+8*G_2781+8*G_1642+8*G_2780+8*G_1641-16*G_1499-2*G_161*G_6-2*G_156*G_6+4*G_568*G_6-16*G_1342+32*G_116*G_6-2*G_162*G_6+16*G_1651-8*G_2338-8*G_2339+8*G_2788+16*G_1650-8*G_2787-12*G_1649-8*G_2786-12*G_1648-8*G_2785-204*G_1647-8*G_2784+98*G_1646+16*G_117*G_6+98*G_1645-8*G_2783-8*G_2782-16*G_6*G_308-14*G_2512+16*G_2335+8*G_2789-32*G_6*G_314+16*G_1363-48*G_6*G_315-32*G_6*G_307-32*G_2457+14*G_679+4*G_2510+20*G_2511+8*G_2456+14*G_678+42*G_6*G_289+4*G_2509+4*G_599*G_6-14*G_2632-14*G_2633+8*G_2453-6*G_676-8*G_2790+8*G_2454-12*G_677+4*G_598*G_6-4*G_1497+8*G_2455-4*G_1498-4*G_1258-2*G_487*G_6+16*G_2331-4*G_1259-20*G_1260+8*G_2791+16*G_2332+8*G_1261+8*G_1262-146*G_1442+12*G_2451+4*G_1443-20*G_1263+8*G_1264-2*G_455*G_6+32*G_124*G_6+18*G_6*G_229+16*G_123*G_6-172*G_1408-56*G_2452-12*G_1409+2*G_6*G_458-52*G_6*G_125-72*G_6*G_290-4*G_6*G_321-20*G_6*G_322-4*G_6*G_262+2*G_6*G_490+5*G_1441+12*G_2450-36*G_376*G_6-32*G_2330-2*G_491*G_6+16*G_1257-52*G_6*G_118+16*G_1496-8*G_2329+4*G_1256-20*G_6*G_261-8*G_2328+8*G_1366+2*G_6*G_454+8*G_2793+4*G_2630+16*G_2325-18*G_97*G_6+2*G_1251+12*G_1252-8*G_1253-8*G_1254-8*G_2448+4*G_1255-112*G_1654+8*G_1439-8*G_2449+5*G_1440+8*G_2792+20*G_2631-28*G_882-2*G_883-2*G_884+4*G_885+2*G_6*G_486-8*G_2316+4*G_886-44*G_887+32*G_2317-44*G_888+6*G_2506+80*G_889+4*G_2443+4*G_890+18*G_1243-8*G_2318+4*G_898+5*G_2507+4*G_899-12*G_2444+4*G_900-12*G_2445-50*G_901-8*G_2319-50*G_902+152*G_903-50*G_906-50*G_907-16*G_908+2*G_909+8*G_2794+2*G_910+5*G_2508-16*G_911-4*G_2625-32*G_2795-9*G_1242+10*G_881-8*G_2315+(I*numeric(1,2)*Pi*G_2+I*numeric(1,2)*Pi*G_1+numeric(-3,2)*G_13+numeric(-3,2)*G_12+numeric(1,2)*G_20+numeric(1,2)*G_19+numeric(-3,2)*G_28+numeric(1,2)*G_27+numeric(1,2)*G_26+numeric(-3,2)*G_24+numeric(-3,2)*G_23+numeric(-3,2)*G_29+numeric(1,2)*G_32+G_15+G_14-4*G_16+2*G_21+2*G_22+G_25+2*G_37-G_40-G_39-G_47+2*G_45+numeric(1,2)*G_31-G_48-4*G_52-4*G_51+3*G_50+3*G_49-7*G_58-7*G_57+G_56+G_55+16*G_53+G_74+G_75+G_80+G_79-2*G_76-2*G_81+G_87-4*G_86+G_85+G_84+G_89+G_88+G_93+G_92-4*G_91+G_90-I*Pi*G_5+G_6*G_5+numeric(-1,2)*G_1*G_6+numeric(-1,2)*G_2*G_6+G_30)*pow(L_z,2)+16*G_2314-9*G_1241-64*G_870-12*G_871-12*G_872+19*G_873+19*G_874+10*G_875-4*G_2505+10*G_876+12*G_2441-28*G_877+4*G_2442-2*G_878+16*G_2313-2*G_879+10*G_880-9*G_1233+16*G_2310+18*G_1234-18*G_1235+16*G_2311-18*G_1236+6*G_1237+2*G_88*G_59+2*G_92*G_59+6*G_1238-32*G_2312+2*G_93*G_59+2*G_137*G_5+6*G_1239-2*G_2440+6*G_1240+224*G_1656-2*G_2622+8*G_2799+224*G_1659+8*G_2798-112*G_1658+8*G_2797-112*G_1657+4*G_846+4*G_847+4*G_132*G_6+40*G_848+8*G_2307+40*G_849-8*G_2503+12*G_850+2*G_2436-2*G_851+4*G_2437-2*G_459*G_6-2*G_852+8*G_2308+12*G_853-2*G_854-2*G_855+8*G_2623-32*G_2309-4*G_2624-8*G_856-8*G_857+32*G_858+32*G_2115-8*G_859-8*G_860-8*G_861-8*G_862-4*G_2504-9*G_1232-128*G_2116+32*G_863+4*G_2438+8*G_2796-8*G_864-2*G_2439-8*G_865-26*G_866-26*G_867+51*G_868+51*G_869+4*G_615*G_6-2*G_477*G_6-5*G_94*G_6+8*G_2306-6*G_1231+8*G_1438+12*G_1660-6*G_1228+8*G_2305-2*G_1229+2*G_2435-2*G_1230-2*G_8*G_137+12*G_2303-56*G_2304-32*G_2800-2*G_1226-2*G_1227+8*G_841+8*G_842-12*G_843-12*G_844-88*G_845+32*G_2114-32*G_2113+8*G_2801+12*G_1661+2*G_1222-4*G_1223-8*G_2301-4*G_1224-8*G_2434-4*G_1225-36*G_369*G_6+2*G_2502+12*G_2302-4*G_840-8*G_834-8*G_2619-8*G_2429+4*G_2620+8*G_2299-2*G_2621-2*G_9*G_137-32*G_2112+3*G_1219+2*G_2430+3*G_1220-16*G_1351-16*G_6*G_349+2*G_2431-8*G_1352-8*G_2300+2*G_1221-12*G_6*G_348-8*G_835+80*G_836+2*G_2501+80*G_837+2*G_2432-136*G_838+2*G_2433-4*G_839-16*G_587*G_6+8*G_163*G_6+8*G_158*G_6-12*G_2296-9*G_1216-9*G_1217+26*G_1218-12*G_2297-8*G_1493+128*G_2111-32*G_1494+2*G_2427+16*G_1495-8*G_823+8*G_824+2*G_2428+4*G_825+4*G_826+8*G_2298+80*G_829+80*G_830-136*G_831-12*G_832-12*G_833+152*G_1662-8*G_2500+8*G_2802-64*G_1664-8*G_2804+5*G_2616+4*G_2294+4*G_620*G_6+4*G_583*G_6-64*G_1663+4*G_614*G_6+5*G_2617+4*G_584*G_6-8*G_2425-6*G_675-9*G_1211-9*G_1212+26*G_1213+4*G_2295-8*G_2618-8*G_2803+3*G_1214-8*G_2426-16*G_582*G_6+3*G_1215+4*G_2645+32*G_2805+16*G_1436+12*G_2424+16*G_1437-16*G_613*G_6-16*G_618*G_6+12*zeta_3*G_5-32*G_2110-32*G_2109-64*G_1669-6*G_1209-2*G_2422-6*G_1210+8*G_2809+16*G_1668+8*G_2808+16*G_1667-8*G_2807-2*G_2423+14*G_674+32*G_2117-2*G_2615-24*G_1666-8*G_2806-2*G_2292-24*G_1665+12*G_2293+4*G_2420-8*G_2810+8*G_1204+4*G_2421+8*G_1205+17*G_1206-32*G_2107-4*G_2614+17*G_1207-32*G_2108-22*G_1208+4*G_589*G_6-4*G_1201-2*G_1202+16*G_1671+8*G_2811-2*G_1203-4*G_2613+2*G_2419+14*G_673+16*G_1670+16*G_1672+2*G_2418-12*G_672+8*G_2812+4*G_2612+128*G_2106-8*G_2813+4*G_588*G_6+5*G_1199-4*G_1200+16*G_1673+82*G_1407-32*G_2105-64*G_1674-8*G_2814-2*G_1491-4*G_2417-8*G_1492+4*G_2611+5*G_1198+20*G_53*G_59-6*G_1197-2*G_2415-138*G_1325+6*G_5*G_417-32*G_2104-4*G_1488-2*G_2416+20*G_1489+4*G_1326-2*G_1490-8*G_2815+2*G_2609-2*G_1196-32*G_2103-4*G_2610-16*G_1364+2*G_2414-16*G_1365+2*G_2412-6*G_671-2*G_159*G_6+8*G_1194+2*G_2413-2*G_1195-32*G_2100+4*G_2607-4*G_566*G_6+2*G_2608+32*G_2101-32*G_2102-4*G_600*G_6-8*G_2410-6*G_670+16*G_1485+2*G_2411+16*G_1486-32*G_2099+16*G_1676-4*G_1487-8*G_2816+88*G_323*G_6+16*G_1675+88*G_263*G_6+5*G_1188-8*G_1677-4*G_1189+2*G_2409-4*G_1190+2*G_2498+2*G_2499-2*G_1191-2*G_1192+8*G_1193+32*G_2097-8*G_2817+32*G_2098+2*G_2408+82*G_1406-8*G_2818-2*G_711+5*G_1187+32*G_2095+32*G_2096+8*G_2823-4*G_1682+8*G_2822-172*G_1681-8*G_2821+82*G_1680+8*G_2820+82*G_1679+8*G_2819-8*G_1678+4*G_3*G_417-32*G_1484-6*G_1186-32*G_2092+32*G_2093-12*G_4*G_417+32*G_2094+2*G_2407+2*G_669-4*G_1683+16*G_1684+32*G_2090+4*G_2606-2*G_1184-2*G_1185+16*G_2483+8*G_2824-32*G_2091-4*G_562*G_6-2*G_160*G_6-4*G_569*G_6+8*G_2825-40*G_1454+8*G_1180-20*G_1181-32*G_2088-32*G_2089+8*G_1182+8*G_1183+4*G_2076-4*G_591*G_6+16*G_2077-4*G_560*G_6-32*G_2078-4*G_559*G_6-6*G_2494+8*G_2833-112*G_1692+8*G_2832-112*G_1691-32*G_2831+224*G_1690+8*G_2830-112*G_1689+16*G_2074+4*G_2599+4*G_581*G_6-64*G_1401+2*G_2403+16*G_1402+8*G_2829+4*G_2075-4*G_590*G_6+6*G_2071+8*G_2072+8*G_2073+224*G_1693+5*G_2591+4*G_580*G_6-6*G_2493+6*G_2070+3*G_2834-8*G_1353-8*G_2402+4*G_586*G_6+6*G_2590-20*G_2069-4*G_2588-4*G_2589+4*G_612*G_6-19*G_1323-8*G_2401-19*G_1324+4*G_2068+4*G_585*G_6-32*G_2063+4*G_6*G_374+8*G_6*G_375+4*G_619*G_6-64*G_6*G_383-4*G_570*G_6+16*G_2064+8*G_6*G_500+2*G_2585+2*G_2586-32*G_2065+4*G_611*G_6-8*G_2587-32*G_2066+4*G_2067-20*G_496*G_6+12*G_2400+12*G_1694-32*G_2062-20*G_464*G_6-4*G_59*G_51+8*G_6*G_367+4*G_6*G_368-64*G_1698+3*G_2838-64*G_1697+3*G_2837+152*G_1696-12*G_2836+12*G_1695+3*G_2835+20*G_45*G_59+36*G_37*G_59+16*G_2061-14*G_712-8*G_2839-8*G_2584-4*G_597*G_6+2*G_2582+4*G_2060+2*G_2583-8*G_1699-4*G_571*G_6-2*G_2399+2*G_668-2*G_165*G_6+4*G_2059-2*G_164*G_6+16*G_2480+16*G_2576-6*G_2577-6*G_2578-11*G_2579-8*G_2840-104*G_6*G_230-64*G_1703-8*G_2843+16*G_1702-8*G_2842+16*G_1701+8*G_2841-32*G_2574+16*G_2575-8*G_1700-2*G_2398-6*G_667+(I*numeric(1,2)*Pi*G_2+I*numeric(1,2)*Pi*G_1+numeric(-3,2)*G_13+numeric(-3,2)*G_12+numeric(1,2)*G_20+numeric(1,2)*G_19+numeric(-3,2)*G_28+numeric(1,2)*G_27+numeric(1,2)*G_26+numeric(-3,2)*G_24+numeric(-3,2)*G_23+numeric(-3,2)*G_29+numeric(1,2)*G_32+G_15+G_14-4*G_16+2*G_21+2*G_22+G_25+2*G_37-G_40-G_39-G_47+2*G_45+numeric(1,2)*G_31-G_48-4*G_52-4*G_51+3*G_50+3*G_49-7*G_58-7*G_57+G_56+G_55+16*G_53+G_74+G_75+G_80+G_79-2*G_76-2*G_81+G_87-4*G_86+G_85+G_84+G_89+G_88+G_93+G_92-4*G_91+G_90-I*Pi*G_5+G_6*G_5+numeric(-1,2)*G_1*G_6+numeric(-1,2)*G_2*G_6+G_30)*pow(L_t,2)+16*G_1704+8*G_2844+18*G_6*G_288+numeric(23,2)*G_2496+16*G_2490+42*G_6*G_228+2*G_55*G_59+4*G_897+16*G_2489-8*G_1482+4*G_2397-8*G_1483+2*G_56*G_59+16*G_2058+8*G_2845-64*G_1708+8*G_2848+16*G_1707+8*G_2847+8*G_2057+16*G_1706+8*G_2846+16*G_1705+80*G_896-32*G_2488+8*G_2056+16*G_1720-3*G_2859+56*G_1719-3*G_2858+56*G_1718+12*G_2857+4*G_1717-3*G_2856+4*G_1716-3*G_2855-114*G_1715-8*G_2854-11*G_1714-8*G_2853-11*G_1713+8*G_2852+8*G_1712-8*G_2851+8*G_1711-8*G_2850+16*G_1710+16*G_1709+8*G_2849+6*G_2055-4*I*Pi*G_140-4*I*Pi*G_143-2*G_1481+4*G_2396-3*G_2860-44*G_895+6*G_2054-44*G_894-8*G_2487+12*G_1723+12*G_2862+12*G_1722-3*G_2861+16*G_1721+16*G_2573+4*G_893-20*G_2053-3*G_2865+12*G_1726-3*G_2864+12*G_1725-3*G_2863-40*G_1724-40*G_1727-3*G_2866+16*G_1354+2*G_2395-16*G_1355+4*G_892-8*G_2486+16*G_2572+8*G_6*G_198-3*G_6*G_196-3*G_6*G_197-2*G_6*G_548-2*G_6*G_547+2*G_2394+2*G_666-16*G_1356-2*G_1729-3*G_6*G_166-4*G_1945-3*G_6*G_167+4*G_2052+6*G_2867-2*G_1728+8*G_6*G_168+16*G_1946+4*G_891-32*G_2571+16*G_2479+8*G_2868-4*G_1944+8*G_336*G_6+2*G_417*G_10+20*G_1479+2*G_2392-2*G_1480-8*G_2393+2*G_665+numeric(2,3)*pow(Pi,2)*G_67+numeric(2,3)*pow(Pi,2)*G_68+numeric(2,3)*pow(Pi,2)*G_72+numeric(2,3)*pow(Pi,2)*G_73+numeric(-19,6)*pow(Pi,2)*G_51+numeric(19,3)*pow(Pi,2)*G_53+numeric(-2,3)*pow(Pi,2)*G_47+numeric(5,3)*pow(Pi,2)*G_50+numeric(5,3)*pow(Pi,2)*G_49+numeric(-25,6)*pow(Pi,2)*G_16+numeric(-4,3)*pow(Pi,2)*G_41+numeric(-4,3)*pow(Pi,2)*G_42+numeric(-4,3)*pow(Pi,2)*G_33+numeric(-4,3)*pow(Pi,2)*G_34+100*G_1730+8*G_2869+2*G_2389+2*G_417*G_11+2*G_2390+2*G_2391-8*G_2873-64*G_1734+8*G_2872+80*G_1733+8*G_2871+8*G_1732-8*G_2870+8*G_1731+4*G_370*G_6-64*G_1735+8*G_281*G_6+8*G_282*G_6+8*G_276*G_6+8*G_1943-2*G_2874+4*G_2051+4*G_2049+80*G_1736+4*G_2050+3*pow(Pi,2)*G_25+3*pow(Pi,2)*G_30+8*G_1942-4*G_2569-4*G_2570-16*G_2048-2*G_2875+8*G_2880+64*G_1741+6*G_2879-16*G_1740-3*G_2878-3*G_2877-64*G_1738-4*G_2876-64*G_1737+8*G_1360-16*G_2047+8*G_1322+numeric(-193,2)*G_1291+numeric(-193,2)*G_1290-8*G_2882-16*G_1743+8*G_2881-16*G_1742+32*G_2046-8*G_1361-8*G_1362+8*G_337*G_6-2*G_6*G_521+16*G_1941-32*G_2478-16*G_1345+8*G_1321+4*G_6*G_543+4*G_6*G_540-32*G_343*G_6-16*G_1747-8*G_2885+64*G_1746+8*G_2884-16*G_1745+8*G_2883-16*G_1744+16*G_1400+8*G_341*G_6-8*G_2388+8*G_342*G_6+8*G_2045-16*G_1749-2*G_2887-16*G_1748-2*G_2886-4*G_2888+8*G_277*G_6-8*G_2476-8*G_2568-16*G_1750+2*G_2387-6*G_664+8*G_2567-188*G_1318+2*G_2385-12*G_1319+2*G_2386-12*G_1320+8*G_2566+20*G_1752-G_663+8*G_2890+32*G_1751+8*G_2889+16*G_1398+2*G_2384+16*G_1399+20*G_2563-14*G_2564-14*G_2565-8*G_1755+8*G_2893-2*G_1754+8*G_2892+16*G_1397-2*G_1753-32*G_2891+4*G_2562+4*G_2561+16*G_1940-8*G_2383+98*G_1317+14*G_231*G_6+8*G_2044+16*G_2560-32*G_338*G_6-5*I*Pi*G_101+8*I*Pi*G_247+8*I*Pi*G_315+6*G_1164-8*G_1756+12*G_987+12*G_988+4*G_378*G_6+2*G_989+2*G_990-4*G_991-8*G_2379+2*G_992-8*G_2380+2*G_993+2*G_2381+2*G_2043-8*G_2894-4*G_994+4*G_995+4*G_996-4*G_997-4*G_998+40*G_999+4*G_6*G_517+4*G_6*G_514-48*G_1939+2*G_912+16*G_1395+2*G_2382-64*G_1396-4*G_981+4*G_2289+2*G_982+2*G_983-18*G_984+4*G_371*G_6-8*G_1938-G_985-G_986+2*G_2042-32*G_1757-8*G_2895+4*G_2290+8*G_1357+16*G_2378+8*G_1358-20*G_2031-2*G_1763-4*G_2900+20*G_1762-4*G_1761+8*G_2899-4*G_1760-8*G_2898+16*G_1759-8*G_2897+16*G_1758+8*G_2896+2*G_974+14*G_232*G_6+2*G_977-8*G_2377-4*G_980+2*G_2288+40*G_969+4*G_970+4*G_971-16*G_410*G_6-8*G_1937-24*G_972-24*G_973-20*G_2041+4*G_2039-G_956+12*G_957+98*G_1316+12*G_958-112*G_1936+2*G_959+2*G_960+4*G_2040-4*G_961+2*G_962-12*G_310*G_6+2*G_963-4*G_2901-4*G_964+4*G_965+4*G_966-4*G_967-4*G_968-12*G_311*G_6-12*G_257*G_6-16*G_414*G_6+8*G_1359-4*G_2146-G_199*G_6+12*G_2276+4*G_2273+2*G_188*G_6-2*G_2274+2*G_223*G_6-2*G_2275+16*G_1394+16*G_1476+16*G_1477-3*G_6*G_109-3*G_6*G_110-6*G_6*G_178-6*G_6*G_173-6*G_6*G_208+96*G_2025-3*G_6*G_104-32*G_2135-32*G_2136+128*G_2137-32*G_2138-32*G_2139-32*G_2140-32*G_2141+128*G_2142-32*G_2143+8*G_1930-32*G_2144-8*G_1766-4*G_2904-6*G_6*G_203-32*G_2133-32*G_2134+4*G_2272-8*G_59*G_76+4*G_6*G_184+32*G_2470-64*G_1435-4*G_1770+8*G_2908+16*G_1769-8*G_2907+16*G_1768-8*G_2906+32*G_2132-32*G_1767+8*G_2905+98*G_1310-2*G_291*G_6+2*G_2270+2*G_2271-4*G_2269-24*G_2023-4*G_1928+8*G_1929-24*G_2024+numeric(-19,6)*pow(Pi,2)*G_5*G_6-16*G_1348+64*G_1349-2*G_2268-2*G_2267-8*G_59*G_81+2*G_2264+4*G_6*G_185-24*G_2021-3*G_6*G_105+4*G_1925+2*G_2265-24*G_2022+4*G_1926+2*G_2266-4*G_1927-8*G_1308-50*G_1923+2*G_2263+numeric(1181,2880)*pow(Pi,4)+92*G_1924-8*G_2262-50*G_1922+96*G_2020-32*G_2131-16*G_6*G_530-16*G_6*G_525-24*G_2019+4*G_1921+2*G_2261+4*G_6*G_214+32*G_2125+32*G_2126+4*G_6*G_215+32*G_2127+32*G_2128-8*G_2909+32*G_2129-32*G_2130+4*G_1920-4*G_1918-24*G_2018-4*G_1919+2*G_2259-4*G_1916+64*G_2017+2*G_2260-4*G_1917-7*G_6*G_537-16*G_1772-8*G_2910-2*G_292*G_6-7*G_6*G_510+2*G_2258-7*G_6*G_511-4*G_1771+2*G_2256-2*G_2911-7*G_6*G_536+20*G_1915-8*G_2257+64*G_2014+10*G_1911-8*G_2253+23*G_661-8*G_2469+10*G_1912-104*G_2015-8*G_2254+4*G_59*G_78+4*G_59*G_77-20*G_1913-16*G_1773+2*G_2255-16*G_6*G_551+20*G_1914-16*G_6*G_556+64*G_2016-2*G_2251-4*G_1908-16*G_399*G_6-16*G_400*G_6+4*G_59*G_83+4*G_59*G_82-4*G_1909+64*G_2013+12*G_2252-2*G_2912-4*G_1910-16*G_1350-5*I*Pi*G_100+32*G_2124+5*G_1269-4*G_1907-4*G_1272-8*G_1393-16*I*Pi*G_6*G_46+4*I*Pi*G_6*G_30-4*I*Pi*G_52*G_6+16*I*Pi*G_6*G_38+4*I*Pi*G_4*G_17-4*I*Pi*G_3*G_17-2*I*Pi*G_57*G_6+2*I*Pi*G_5*G_17-I*Pi*G_6*G_20-I*Pi*G_6*G_19-2*I*Pi*G_58*G_6+2*I*Pi*G_6*G_15-8*G_1307+4*G_2249-32*G_2123-2*G_2250+2*G_2247+numeric(8,3)*zeta_3*G_11+numeric(8,3)*zeta_3*G_10+4*G_2248+8*G_2913-16*G_1343+64*G_1344-G_1*G_417+8*G_2668-8*G_2669+8*G_1265-8*G_2245-8*G_2670+8*G_2671-16*G_405*G_6+8*G_2672-32*G_2122-64*G_1391-8*G_1392+64*G_1774-16*G_404*G_6+2*G_2246+20*G_1906-8*G_2468-16*G_1779-2*G_2917-16*G_1346+2*G_2244+16*G_1778-2*G_2916+16*G_1777-2*G_2915-16*G_1776-2*G_2914-16*G_1775-8*G_2667-104*G_2012-8*G_2666+4*G_1306+2*G_2243+2*G_2241+8*G_2918+40*G_1304+4*G_1305-12*G_2663+3*G_2664+3*G_2665+2*G_2242+20*G_1905-pow(Pi,2)*G_45-pow(Pi,2)*G_37-2*G_2919+16*G_1780+16*G_2659+16*G_2660-8*G_2240+3*G_2661+3*G_2662+2*G_2237+2*G_2238+2*G_2239+16*G_2657-32*G_2658-20*G_1904+128*G_2009+10*G_1903-32*G_2655+2*I*Pi*G_55*G_6+2*I*Pi*G_56*G_6-24*I*Pi*G_6*G_45-8*I*Pi*G_6*G_37+8*I*Pi*G_59*G_3+16*I*Pi*G_35*G_6-I*Pi*G_27*G_6-I*Pi*G_31*G_6-I*Pi*G_26*G_6+4*I*Pi*G_6*G_25-I*Pi*G_32*G_6-I*Pi*G_1*G_59-I*Pi*G_2*G_59+16*I*Pi*G_43*G_6-8*I*Pi*G_51*G_6-8*G_2235+2*G_2236+16*G_2656+128*G_2008+32*G_2121+2*G_2234-8*G_2232-432*G_2007+10*G_1902+16*G_1781-14*G_659+2*G_2233-14*G_660-8*G_2231+104*G_2006-112*G_2004+16*G_2227-2*G_2920+104*G_2005+32*G_1901-56*G_658+64*G_2000-12*G_2220+32*G_1898-112*G_2001-4*G_2221-64*G_1390+64*G_2002-32*G_2120+6*G_2921-128*G_1899+64*G_2003+32*G_1900-4*G_2224-16*G_1782+4*G_2218+32*G_1897+64*G_1999-12*G_2219+4*G_2217+8*G_1997+32*G_1896+8*G_1998-8*G_2215-92*G_1995+32*G_1895-3*G_2922+40*G_2216-92*G_1996-128*G_1894-8*G_2214+16*G_1793+8*G_2932+16*G_1792+8*G_2931+16*G_1791-8*G_2930-16*G_1790+8*G_2929+16*G_1789+8*G_2928+16*G_1788-8*G_2927+4*G_713+4*G_2213-16*G_1787-2*G_2926-16*G_1786-2*G_2925-16*G_1785-4*G_2924-16*G_1784-3*G_2923-16*G_1783-8*G_2467+4*G_2212+41*G_657-4*G_2654-16*G_1475+6*G_2933+2*G_2210+2*G_2211+32*G_1893+344*G_1992-4*G_1086-4*G_1087-4*G_1088-4*G_1089+16*G_1090-4*G_1091-32*G_278*G_6-32*G_2119+32*G_2118+16*G_1794+2*G_2208+32*G_1892+2*G_2209+4*G_1080-4*G_1081-4*G_1082-4*G_1083-4*G_1084+16*G_1085-8*G_2206-4*G_1070-4*G_1071-8*G_2466+4*G_1072+4*G_1073+4*G_1074+4*G_1075-8*G_2207+4*G_1076+4*G_1077-4*G_1078+8*G_1891-4*G_1079+8*G_3006-84*G_1991+12*G_2205-4*G_2653+8*G_1890-3*G_2934+4*G_1065+4*G_1066-4*G_1067-4*G_1068+4*G_1069+16*G_1432+16*G_1433+2*G_1041+2*G_1042-8*G_1043+2*G_1044+2*G_1045-8*G_1046-4*G_1047-4*G_1048+4*G_1049+6*G_1050-8*G_2229-8*G_1303+6*G_1051+4*G_1052+20*G_1889+4*G_1053+16*G_1054-8*G_1055-8*G_1056+4*G_1057+4*G_1058+32*G_2465+16*G_1059-8*G_1060-8*G_1061+4*G_1062+4*G_1063-16*G_1064+12*G_2204-8*G_1035-6*G_1036-6*G_1037-6*G_1038+9*G_1039+9*G_1040-64*G_1795+4*G_1888+4*G_1023+6*G_1024+6*G_1025+4*G_1026+4*G_1027-3*G_2935+12*G_1388+152*G_1389+4*G_1887-8*G_1017+2*G_1018+2*G_1019-8*G_1020-4*G_1021-8*G_1302-84*G_1990-4*G_2936+16*G_1796-4*G_1022+8*G_2940-64*G_1800-8*G_2939+16*G_1799+16*G_1798-2*G_2938+16*G_1797-2*G_2937-8*G_2463-6*G_1010-6*G_1011-6*G_1012+9*G_1013+9*G_1014+2*G_1015+2*G_1016+8*G_1886+12*G_1387+41*G_656+8*G_2941+16*G_1801+4*G_1300+4*G_1301-8*G_2942+8*G_1885+2*G_1004+2*G_1007+16*G_59*G_38-G_2*G_417-16*G_59*G_46+16*G_1802+4*G_1000+4*G_1001-24*G_1002-24*G_1003-4*G_2553+4*G_1989-4*G_2554-8*G_2552+224*G_1386+8*G_2943+8*G_2551+8*G_2550+4*G_1988-14*G_2549-112*G_1384-112*G_1385+4*I*Pi*G_324+4*I*Pi*G_325+20*I*Pi*G_369+20*I*Pi*G_376+6*I*Pi*G_173-8*I*Pi*G_116+4*I*Pi*G_333+4*I*Pi*G_270+16*I*Pi*G_348+14*I*Pi*G_290-2*I*Pi*G_230+20*G_1884+16*G_2462-8*G_2464-16*G_1803+4*G_2546+20*G_2547-14*G_2548+8*G_2944+4*G_1883+4*G_2545-18*G_655-4*G_1987+numeric(-1,6)*pow(Pi,2)*G_6*G_4-4*G_2544-8*G_2945+224*G_1383+numeric(-4,3)*pow(Pi,2)*G_56+numeric(1,6)*pow(Pi,2)*G_17+numeric(-1,3)*pow(Pi,2)*G_65+numeric(-1,3)*pow(Pi,2)*G_64+numeric(-1,3)*pow(Pi,2)*G_69+numeric(-1,3)*pow(Pi,2)*G_70+numeric(-2,3)*pow(Pi,2)*G_48+numeric(-2,3)*pow(Pi,2)*G_39+numeric(2,3)*pow(Pi,2)*G_19+numeric(1,4)*pow(Pi,2)*G_92+numeric(1,4)*pow(Pi,2)*G_93+numeric(13,6)*pow(Pi,2)*G_13+numeric(13,6)*pow(Pi,2)*G_12+numeric(1,4)*pow(Pi,2)*G_88+numeric(1,12)*pow(Pi,2)*G_21+numeric(1,12)*pow(Pi,2)*G_22+numeric(1,4)*pow(Pi,2)*G_87+numeric(-2,3)*pow(Pi,2)*G_40+numeric(1,4)*pow(Pi,2)*G_90+numeric(1,4)*pow(Pi,2)*G_89+numeric(-5,6)*pow(Pi,2)*G_14+numeric(1,4)*pow(Pi,2)*G_85+numeric(-5,6)*pow(Pi,2)*G_15+numeric(1,4)*pow(Pi,2)*G_84+numeric(1,2)*pow(Pi,2)*G_31+numeric(1,3)*pow(Pi,2)*G_79+numeric(1,3)*pow(Pi,2)*G_80+numeric(1,3)*pow(Pi,2)*G_74+numeric(-3,2)*pow(Pi,2)*G_28+numeric(-3,2)*pow(Pi,2)*G_29+numeric(-3,2)*pow(Pi,2)*G_23+numeric(-3,2)*pow(Pi,2)*G_24+numeric(-4,3)*pow(Pi,2)*G_57+numeric(-4,3)*pow(Pi,2)*G_58+numeric(1,2)*pow(Pi,2)*G_27+numeric(1,2)*pow(Pi,2)*G_26+numeric(-1,6)*pow(Pi,2)*G_77+numeric(-1,6)*pow(Pi,2)*G_83+numeric(-1,6)*pow(Pi,2)*G_82+numeric(-1,6)*pow(Pi,2)*G_78+numeric(9,2)*pow(Pi,2)*G_36+numeric(1,2)*pow(Pi,2)*G_35+numeric(9,2)*pow(Pi,2)*G_43+numeric(1,3)*pow(Pi,2)*G_75+numeric(1,2)*pow(Pi,2)*G_32+numeric(1,2)*pow(Pi,2)*G_44-16*G_1347-8*G_2946-16*G_1804-2*G_715+64*G_1473-16*G_1474-4*G_2543+8*G_2542-2*G_2538+8*G_2539-4*G_2540+4*G_1882-2*I*Pi*G_455-2*I*Pi*G_491-2*I*Pi*G_459-4*G_1986-4*G_2541-4*I*Pi*G_318+12*I*Pi*G_349+4*I*Pi*G_98+16*I*Pi*G_130+2*I*Pi*G_417-4*I*Pi*G_351-24*I*Pi*G_123-24*I*Pi*G_117-4*I*Pi*G_168-4*I*Pi*G_198+3*I*Pi*G_196+3*I*Pi*G_166+3*I*Pi*G_167+3*I*Pi*G_104+3*I*Pi*G_197+3*I*Pi*G_109+3*I*Pi*G_110+4*I*Pi*G_264+4*I*Pi*G_265-112*G_1381-112*G_1382-8*G_2534-8*G_2535+4*G_2536-2*G_2537+8*G_2651-8*G_2652+8*G_2650+2*G_1881+2*G_1880-14*G_2649+numeric(23,2)*G_2497+20*G_2647-18*G_654-2*I*Pi*G_487+2*I*Pi*G_454+2*I*Pi*G_490-2*I*Pi*G_445+9*I*Pi*G_97-8*I*Pi*G_124+5*G_2533+32*G_2947-14*G_2648+64*G_1805-16*G_1380+10*G_653-12*G_1879+G_108*G_6+G_107*G_6-8*G_1298+16*G_1985+G_142*G_6+2*G_1878+I*Pi*G_12*G_6+I*Pi*G_2*G_17+I*Pi*G_1*G_17+2*I*Pi*G_22*G_6-14*I*Pi*G_6*G_14+2*I*Pi*G_21*G_6+4*I*Pi*G_6*G_53+10*G_652-16*G_1810+8*G_2951+16*G_1809+8*G_2950+16*G_1808-8*G_2949-16*G_1807-16*G_1806-8*G_2948-16*G_1472+2*G_1877-16*G_1470-16*G_1471+92*G_651-8*G_1034-8*G_2952-4*G_1984-84*G_1874+G_141*G_6-84*G_1875-12*G_1876+5*G_2532+8*G_1369-4*G_1983+16*G_1033-2*G_2531+4*G_1032-16*G_1469-54*G_650-16*G_1506-4*G_2530-16*G_1818-8*G_2959-16*G_1817-8*G_2958-16*G_1816-8*G_2957-16*G_1815-8*G_2956-16*G_1814-8*G_2955-16*G_1813+8*G_2954+16*G_1812+16*G_1811+4*G_1031-4*G_2529-4*G_1982+8*G_2953-8*G_1030-20*G_1296-4*G_1981-8*G_1297+8*G_2961+16*G_1819-8*G_2960+16*G_1820+4*G_2528+16*G_1980+30*G_1294-20*G_1295-8*G_1029-2*G_1273+16*G_1028+8*G_2962+4*G_2527+109*G_1292+I*Pi*G_13*G_6+30*G_1293+232*G_1871-4*G_1979+3*G_729-16*G_1821-54*G_649-68*G_1870+16*G_1340-G_169*G_6-G_59*G_32-G_59*G_31-G_59*G_27+G_113*G_6+G_112*G_6+2*G_193*G_6-4*G_6*G_546-4*G_6*G_520-G_170*G_6-9*G_730+numeric(-2,3)*pow(Pi,2)*G_71+numeric(-2,3)*pow(Pi,2)*G_66+numeric(2,3)*pow(Pi,2)*G_20+numeric(-19,6)*pow(Pi,2)*G_52+numeric(-4,3)*pow(Pi,2)*G_55-4*G_1978-2*G_335*G_6-2*G_716+8*G_344*G_6+8*G_339*G_6+8*G_340*G_6+16*G_6*G_328+8*G_284*G_6+8*G_285*G_6-16*G_6*G_329-16*G_6*G_268+16*G_6*G_269+7*zeta_3*G_1+7*zeta_3*G_2-4*G_2526+16*G_1974+32*G_1288-68*G_1869+16*G_1975+8*G_1976+8*G_1977+I*Pi*G_141+32*G_1289+3*G_728-48*G_1973-8*G_1972-8*G_2228-2*G_334*G_6+4*G_1868-8*G_2963+26*G_727-8*G_1971+16*G_1823+8*G_2964+16*G_1822+8*G_1287+48*G_1969-112*G_1970+4*G_1867-9*G_726+48*G_1968+4*G_1866+8*G_280*G_6+8*G_345*G_6+8*G_279*G_6+4*G_1865+8*G_2965+8*G_294*G_6+8*G_293*G_6+8*G_234*G_6+8*G_233*G_6-9*G_725+4*G_265*G_6+4*G_264*G_6+12*G_357*G_6+12*G_362*G_6-32*G_283*G_6+G_137*G_1-16*G_1467+64*G_1468-112*G_1967+16*G_1824+48*G_1965+120*G_1864-2*G_1455-2*G_1456+48*G_1966+8*G_1964-56*G_1863+8*G_1963-4*G_1962+2*G_2525-5*G_724-56*G_1862+8*G_2966-2*I*Pi*G_188+4*I*Pi*G_378+3*I*Pi*G_105+8*I*Pi*G_242+8*I*Pi*G_297+8*I*Pi*G_302+8*I*Pi*G_237+4*I*Pi*G_121+4*I*Pi*G_330-4*I*Pi*G_251-12*I*Pi*G_310-12*I*Pi*G_311-16*I*Pi*G_329-I*Pi*G_107-I*Pi*G_108-I*Pi*G_112-I*Pi*G_113-I*Pi*G_200-I*Pi*G_169-12*I*Pi*G_257-12*I*Pi*G_258-6*I*Pi*G_134-6*I*Pi*G_133+16*I*Pi*G_231+16*I*Pi*G_232+16*I*Pi*G_131-4*I*Pi*G_317+8*G_1286+10*G_645+17*G_721+16*G_1830+8*G_2971+16*G_1829+8*G_2970+16*G_1828+8*G_2969+16*G_1827-32*G_2968-64*G_1826+16*G_1825+8*G_2967-2*G_1284-2*G_1285+10*G_646+16*G_1516-24*G_722-5*G_723+16*G_1378-16*G_1379-8*G_1370-16*G_1466+4*G_1960-4*G_1961+80*G_1463-64*G_1464-64*G_1465+8*G_2972+84*G_1958+4*G_1959+4*G_714+16*G_1377+2*G_2524+4*G_2523-46*G_1957+17*G_720-64*G_1461-64*G_1462+8*G_2974+16*G_1832+68*G_1836-8*G_2977-34*G_1835-8*G_2976-34*G_1834+8*G_2975+16*G_1833+4*G_1955-46*G_1956+4*G_2522+4*G_1954-4*G_1282+32*G_2978+(-4*G_465-8*G_381-4*G_304-3*G_210-4*G_303-8*G_302+14*G_57*G_6+14*G_58*G_6-4*G_22*G_6-4*G_21*G_6-4*G_299+8*G_300+8*G_368+8*G_301-4*G_366-4*G_298+8*G_367-4*G_183-4*G_461-8*G_297-4*G_365-4*G_498+2*G_363+2*G_364+8*G_296-4*G_612+8*G_295-10*G_360-10*G_361-4*G_609-4*G_610-4*G_611+4*G_362+4*G_608+4*G_494+4*G_495+8*G_496-4*G_497-4*G_493-4*G_607+4*G_491+4*G_605-4*G_606-4*G_492-3*G_209-G_26*G_6-G_27*G_6-G_31*G_6-G_32*G_6-2*G_488-2*G_489+2*G_359+4*G_6*G_81+4*G_6*G_76+4*G_357+2*G_358-2*G_25*G_6+4*G_487+G_2*G_59-2*G_30*G_6+G_1*G_59-2*G_74*G_6-2*G_75*G_6-2*G_79*G_6+2*G_480-2*G_484-10*G_356+4*G_604-2*G_80*G_6-2*G_485-6*G_49*G_6-6*G_50*G_6+numeric(-1,2)*pow(Pi,2)*G_1+numeric(-1,2)*pow(Pi,2)*G_2+3*G_29*G_6+4*G_603-10*G_355+3*G_23*G_6+3*G_24*G_6+3*G_28*G_6-8*G_479+2*G_449+I*Pi*G_20+I*Pi*G_19-2*G_477-4*G_290+2*G_291+2*G_292-2*G_478+2*G_448+4*G_602+4*G_600+4*G_601+4*G_597-4*G_598-22*G_354-4*G_599-4*G_596-8*G_447-8*G_284-8*G_285-4*G_564+32*G_283-2*G_446+4*G_569-8*G_280-8*G_282-2*G_445+32*G_278-8*G_279+4*G_476-8*G_277-4*G_595+4*G_443+4*G_444-22*G_353-2*G_90*G_6+4*G_352+4*G_351-2*G_84*G_6-4*G_620+4*G_475-8*G_276-2*G_89*G_6+32*G_350+4*G_563+2*G_275+4*G_594+2*G_274-12*G_349-12*G_348+4*G_593+4*G_591+16*G_415-4*G_565+16*G_411-64*G_413+16*G_414+4*G_566+16*G_406+16*G_407-64*G_408+2*G_271+16*G_410+14*G_347+24*G_404+24*G_405-4*G_402-12*G_403+14*G_346+4*G_590-8*G_345+24*G_267-4*G_265+24*G_266-4*G_589+24*G_399+24*G_400-4*G_401-4*G_588-4*G_264-12*G_398-8*G_342+32*G_343-8*G_344+8*G_262-48*G_263-4*G_397-2*G_394-2*G_395-4*G_396+8*G_261-8*G_340-8*G_341-8*G_339-2*G_392+4*G_562-8*G_260-2*G_391-8*G_259-12*G_387+12*G_258-8*G_336+12*G_257-24*G_256-4*G_619+2*G_335+2*G_334+16*G_587-4*G_586-4*G_567+2*G_332+4*G_251-4*G_585+2*G_331+4*G_250-4*G_466-4*G_568-24*G_249-16*G_561+2*I*Pi*G_57+2*I*Pi*G_58-2*I*Pi*G_15-8*G_281+8*G_246+5*G_95+5*G_94-2*G_96+4*G_560-4*G_98-2*G_97+4*G_559+8*G_245-2*G_102+G_101+G_100+2*G_47*G_6-4*G_584-4*G_244-7*G_104-2*G_103-7*G_110-7*G_109+5*G_108+5*G_107+10*G_106-7*G_105-3*G_205-4*G_243+24*G_326-4*G_45*G_6-2*G_93*G_6-4*G_37*G_6+5*G_112+16*G_582-4*G_583+5*G_113+8*G_240-4*G_239+3*G_13*G_6-4*G_238-4*G_581-4*G_580-8*G_237+4*G_118-4*G_120+8*G_236-4*G_119-2*G_55*G_6-2*G_56*G_6+8*G_235-I*Pi*G_1*G_6-I*Pi*G_2*G_6-4*G_579+16*G_618-4*G_325+8*G_91*G_6-4*G_324+4*G_125-4*G_126-2*I*Pi*G_21-2*I*Pi*G_22-2*I*Pi*G_56-2*I*Pi*G_14+5*I*Pi*G_12+5*I*Pi*G_13-4*I*Pi*G_16+8*I*Pi*G_37+8*I*Pi*G_45+2*I*Pi*G_50-2*I*Pi*G_55+2*I*Pi*G_49-8*I*Pi*G_53-3*I*Pi*G_28-3*I*Pi*G_23-3*I*Pi*G_24+2*I*Pi*G_30+2*I*Pi*G_25-3*I*Pi*G_29-4*I*Pi*G_33-4*I*Pi*G_34-4*I*Pi*G_41-4*I*Pi*G_42+8*G_556-14*G_232+4*G_463-14*G_231-4*G_127-4*G_578+8*G_86*G_6-10*G_136-10*G_135+6*G_134-48*G_323+6*G_133+20*G_132-4*G_131-4*G_130+6*G_129+6*G_128+8*G_321+8*G_322-3*G_204+4*G_577-24*G_316+4*G_317+4*G_318-8*G_319-8*G_320-4*G_576-4*G_575-4*G_380+4*G_574+44*G_230-G_142-G_141+2*G_146-G_145-G_144+2*G_147-4*G_378-4*G_379-4*G_377-6*G_203-4*G_148+16*G_376+I*Pi*G_31+I*Pi*G_26+I*Pi*G_32+I*Pi*G_27+8*G_229+8*G_228-4*G_149-16*G_227+8*G_313-16*G_226-4*G_150-4*G_225-4*G_224-4*G_155-4*G_154-4*G_153+2*G_152+2*G_151-G_6*G_19+2*G_481+2*G_223-2*G_6*G_14-8*G_163+2*G_162+2*G_161+2*G_160+2*G_159-8*G_158+2*G_157+2*G_156-2*G_92*G_6+2*G_165+2*G_164+2*G_222+8*G_375+2*G_221-7*G_166+8*G_312-G_6*G_20-4*G_460+pow(Pi,2)*G_5+9*G_202-4*G_220-7*G_167+8*G_6*G_16-2*G_85*G_6-4*G_373+8*G_374+12*G_310+12*G_311-4*G_372+4*G_168-4*G_371+2*G_218-4*G_219+4*G_459-3*G_174-6*G_173+9*G_172+9*G_171+5*G_170+5*G_169+2*G_217-2*G_181-3*G_180-3*G_179-6*G_178+9*G_177+2*G_216+4*G_572+4*G_573-2*G_457+4*G_571+2*G_215-2*G_456+4*G_570-4*G_189+2*G_188+2*G_187+2*G_186+2*G_185+2*G_184-2*G_182+2*G_214-4*G_190+8*G_464+4*G_462+2*I*Pi*G_5*G_6+16*G_412-24*G_309-4*G_213+4*I*Pi*G_51+4*I*Pi*G_52-4*G_370+4*G_455-4*G_194+2*G_193+2*G_192+2*G_191-4*G_554-4*G_555+8*G_551-4*G_549-4*G_550-2*G_453-4*G_195-2*G_542+4*G_544+4*G_545-2*G_538-2*G_539-2*G_541-2*G_452+2*G_533+2*G_534-4*G_535-4*G_528-4*G_529+8*G_530+8*G_525-4*G_523+5*G_200+5*G_199+4*G_198-7*G_197-7*G_196-4*G_524+9*G_206+9*G_201+4*G_518+4*G_519+16*G_369-2*G_516-2*G_512-2*G_513-2*G_515+2*G_508-4*G_509+2*G_507-4*G_614-4*G_615-4*G_616-4*G_617-2*G_212-6*G_208+9*G_207+9*G_176-3*G_175+8*G_241-8*G_242+24*G_327+16*G_409-2*G_88*G_6-2*G_87*G_6+8*G_6*G_52+8*G_6*G_51-2*G_5*G_59-32*G_53*G_6+10*G_111+3*G_12*G_6+2*G_48*G_6+2*G_40*G_6+2*G_39*G_6-8*G_337-8*G_382-16*G_383-12*G_386+32*G_338-16*G_592+2*G_272+16*G_613-2*G_211-2*G_6*G_15)*L_z+5*G_1280+5*G_1281-2*G_1278-4*G_1953-6*G_1279-32*G_6*G_327-12*G_258*G_6+4*G_719+68*G_1837-4*G_1376+8*G_2985+10*G_1843+8*G_2984+26*G_1842-8*G_2983+26*G_1841+8*G_2982-10*G_1840+8*G_2981-10*G_1839-8*G_2980-100*G_1838-8*G_2979-4*G_1952+16*G_1951+numeric(71,2)*G_623+10*G_1844+4*G_718-4*G_1950+6*I*Pi*G_208+4*I*Pi*G_286+4*I*Pi*G_287+6*I*Pi*G_203+6*I*Pi*G_178-20*I*Pi*G_374-20*I*Pi*G_368-16*I*Pi*G_367-16*I*Pi*G_375+16*I*Pi*G_328+16*I*Pi*G_269-16*I*Pi*G_268-4*I*Pi*G_250-4*I*Pi*G_183-4*I*Pi*G_213-2*I*Pi*G_223+4*I*Pi*G_273+4*I*Pi*G_226-2*I*Pi*G_218-2*I*Pi*G_193-I*Pi*G_170-I*Pi*G_199+4*I*Pi*G_371+4*I*Pi*G_370+4*I*Pi*G_377-8*G_2986-14*G_717-4*G_1949-204*G_1374-4*G_1375-4*G_1947-44*G_1845-4*G_1948-8*G_2987-4*G_2521+numeric(-37,3)*zeta_3*G_6+16*G_1520-8*G_2988+8*G_1367+8*G_1368-32*G_6*G_326-32*G_6*G_267-32*G_6*G_266+98*G_1373-2*G_1277+5*G_1270-4*G_1271-2*G_1846+8*G_1275+8*G_1276-8*G_2989+80*G_1460-2*G_1266-2*G_1851+8*G_2993-44*G_1850+8*G_2992+10*G_1849-8*G_2991+10*G_1848+16*G_1341-8*G_2990-2*G_1847+pow(Pi,2)*G_59+16*G_1434-8*G_2994+(-G_5+numeric(1,2)*G_1+numeric(1,2)*G_2)*L_t*pow(L_z,2)+(-G_5+numeric(1,2)*G_1+numeric(1,2)*G_2)*pow(L_t,2)*L_z-2*G_1274+92*G_644+2*I*Pi*G_486-4*G_1176-4*G_1177-20*G_1178+8*G_1179-54*G_643-11*G_639-54*G_642-22*G_637-11*G_638+8*G_2995-8*G_1172+4*G_1173+4*G_1174+16*G_1175-32*G_2999-56*G_1856-56*G_1855+8*G_2998+4*G_1854+8*G_2997+4*G_1853+8*G_2996-2*G_1852+40*G_1299-8*G_1171+8*G_3001+4*G_1858+8*G_3000+120*G_1857-18*G_1154+6*G_1155+6*G_1156+6*G_1157+6*G_1158-11*G_634+2*G_2519-9*G_1159+17*G_635-9*G_1160+18*G_1161+17*G_636-8*G_1371+98*G_1372-18*G_1162-18*G_1163+6*G_1165+6*G_1166+6*G_1167+2*G_1168+2*G_1169+12*G_1170+2*G_2520-22*G_632-6*G_1146-11*G_633-2*G_1147-2*G_1148-6*G_1149-9*G_1150-9*G_1151+18*G_1152-18*G_1153-2*G_1144+17*G_630-2*G_1145+17*G_631-14*G_2518+2*G_1139+2*G_1140-4*G_1141-4*G_1142-4*G_1143-6*G_627-14*G_2517+26*G_1131+8*G_3002+3*G_1132+3*G_1133-9*G_1134-9*G_1135+26*G_1136+3*G_1137+4*G_1859+3*G_1138-22*G_625-6*G_626-4*G_1283-2*G_1267-6*G_1268+numeric(23,2)*G_2580+numeric(23,2)*G_2581-7*G_622-9*G_1130+numeric(-1,2)*pow(Pi,2)*G_6*G_1-6*G_1128-9*G_1129+numeric(-44,3)*zeta_3*G_3+numeric(-44,3)*zeta_3*G_4-4*G_1122-4*G_1123+17*G_1124+17*G_1125-22*G_1126-6*G_1127-4*G_1117-4*G_1118-4*G_1119-4*G_1120+16*G_1121+20*G_2516+100*G_1457+8*G_1458+8*G_1459-4*G_1110+4*G_1111-4*G_1112-4*G_1113-4*G_1114-4*G_1115+16*G_1116+4*G_1107+4*G_1108-4*G_1109+4*G_2515+numeric(-1,3)*pow(Pi,2)*G_81+numeric(-1,3)*pow(Pi,2)*G_76+8*G_3003-32*G_3004+4*G_1860-pow(Pi,2)*G_86+4*G_1100-4*G_1101-4*G_1102+4*G_1103+4*G_1104+4*G_1105+4*G_1106+(-G_1*G_6-G_2*G_6+2*G_15+2*G_14-3*G_13-3*G_12-8*G_16+G_20+G_19+4*G_21+4*G_22-3*G_28+G_27+G_26+2*G_25-3*G_24-3*G_23-3*G_29+4*G_37+G_32-2*G_40-2*G_39-2*G_47+4*G_45-2*G_48-8*G_52-8*G_51+6*G_50+6*G_49-14*G_58-14*G_57+2*G_56+2*G_55+32*G_53+2*G_74+2*G_75+2*G_80+2*G_79-4*G_76-4*G_81+2*G_87-8*G_86+2*G_85+2*G_84+2*G_89+2*G_88+2*G_93+2*G_92-8*G_91+2*G_90-2*I*Pi*G_5+2*G_6*G_5+I*Pi*G_1+I*Pi*G_2+G_31+2*G_30)*L_t*L_z+numeric(-113,2)*G_1563+64*G_413*G_6+G_137*G_2+64*G_408*G_6-32*G_2973-64*G_1831-24*G_2026+48*G_1931-8*G_2277+2*G_2033-8*G_2278-G_200*G_6-188*G_1311-24*G_2027-4*G_1312-2*G_6*G_522-4*G_1313+48*G_1932+4*G_915+20*G_916+2*G_218*G_6+2*G_2279-4*G_917-4*G_918+8*G_6*G_553+8*G_6*G_557+8*G_6*G_558+4*G_919+23*G_662+4*G_920+20*G_921+8*G_2034-4*G_922+6*G_346*G_6-4*G_923+22*G_924-8*G_2471+12*G_153*G_6+12*G_148*G_6+2*G_2280-4*G_2903-8*G_1765+22*G_925-8*G_2472-88*G_926+22*G_927+22*G_928+22*G_929-8*G_2281+22*G_930-88*G_931+4*G_324*G_6+4*G_325*G_6+8*G_6*G_526+8*G_6*G_527+8*G_6*G_531+8*G_6*G_532+8*G_6*G_552-16*G_406*G_6-16*G_407*G_6-112*G_1933+22*G_932+22*G_933+48*G_1934+32*G_6*G_381+32*G_6*G_382-32*G_2555-4*G_6*G_183-4*G_6*G_213+2*G_152*G_6+16*G_2473+8*G_2035+16*G_2230+16*G_2902-2*G_1764+6*G_347*G_6+2*G_146*G_6+2*G_147*G_6+32*G_2036+2*G_151*G_6+2*G_2282-4*G_3*G_137+4*G_4*G_137-16*G_409*G_6-16*G_411*G_6+2*G_2283+2*G_2284-16*G_412*G_6+48*G_1935-16*G_2037+16*G_2556+16*G_2557-32*G_2558+16*G_2559+2*G_2285-8*G_2477+4*G_377*G_6-4*G_317*G_6-8*G_2286-4*G_318*G_6-16*G_2038-16*G_415*G_6+2*G_2287-4*G_950-4*G_951+2*G_952+2*G_953-18*G_954-G_955-32*G_1478+16*G_1338+2*G_2404-4*G_577*G_6-32*G_1339-32*G_2079-112*G_1688+8*G_2828-16*G_1687+8*G_2827-16*G_1686+20*G_2600+16*G_2080+numeric(-113,2)*G_1564-14*G_2601-32*G_2081-8*G_2405-32*G_2826-4*G_608*G_6-4*G_574*G_6-14*G_2602-4*G_605*G_6-11*G_2495+16*G_592*G_6+16*G_1685-4*G_594*G_6-32*G_2082+I*Pi*G_289+32*G_2083+32*G_2084-128*G_2085+2*G_2603+2*G_2406+16*G_1403+32*G_2086+16*G_561*G_6-4*G_593*G_6+2*G_2604-4*G_2605-4*G_563*G_6+32*G_2087-16*G_96*G_6+2*G_913-8*G_2320-112*G_1655-18*G_1244+8*G_2446-18*G_1245+8*G_2626+4*G_914-8*G_2321+32*G_387*G_6-4*G_2627+32*G_386*G_6+32*G_2322+6*G_1246+2*G_446*G_6+6*G_1247-4*G_2628+6*G_1248-8*G_2323-2*G_445*G_6-8*G_2324+4*G_2629+6*G_1249+8*G_2447+2*G_1250+2*G_478*G_6+8*G_3005+4*G_1861-4*G_1092-pow(Pi,2)*G_91+4*G_1093+4*G_1094-16*G_1095+4*G_1096+4*G_1097-4*G_1098-4*G_1099-16*G_1540-8*G_2678+16*G_1539-8*G_2677+16*G_1538+8*G_2676-16*G_1537-2*G_271*G_6-2*G_272*G_6-2*G_274*G_6+numeric(-23,2)*G_628+numeric(-23,2)*G_629+numeric(71,2)*G_624+(numeric(1,6)*G_2+numeric(-1,3)*G_5+numeric(1,6)*G_1)*pow(L_z,3)+(numeric(1,6)*G_2+numeric(-1,3)*G_5+numeric(1,6)*G_1)*pow(L_t,3)+(-4*G_465-8*G_381-4*G_304-3*G_210-4*G_303-8*G_302+14*G_57*G_6+14*G_58*G_6-4*G_22*G_6-4*G_21*G_6-4*G_299+8*G_300+8*G_368+8*G_301-4*G_366-4*G_298+8*G_367-4*G_183-4*G_461-8*G_297-4*G_365-4*G_498+2*G_363+2*G_364+8*G_296-4*G_612+8*G_295-10*G_360-10*G_361-4*G_609-4*G_610-4*G_611+4*G_362+4*G_608+4*G_494+4*G_495+8*G_496-4*G_497-4*G_493-4*G_607+4*G_491+4*G_605-4*G_606-4*G_492-3*G_209-G_26*G_6-G_27*G_6-G_31*G_6-G_32*G_6-2*G_488-2*G_489+2*G_359+4*G_6*G_81+4*G_6*G_76+4*G_357+2*G_358-2*G_25*G_6+4*G_487+G_2*G_59-2*G_30*G_6+G_1*G_59-2*G_74*G_6-2*G_75*G_6-2*G_79*G_6+2*G_480-2*G_484-10*G_356+4*G_604-2*G_80*G_6-2*G_485-6*G_49*G_6-6*G_50*G_6+numeric(-1,2)*pow(Pi,2)*G_1+numeric(-1,2)*pow(Pi,2)*G_2+3*G_29*G_6+4*G_603-10*G_355+3*G_23*G_6+3*G_24*G_6+3*G_28*G_6-8*G_479+2*G_449+I*Pi*G_20+I*Pi*G_19-2*G_477-4*G_290+2*G_291+2*G_292-2*G_478+2*G_448+4*G_602+4*G_600+4*G_601+4*G_597-4*G_598-22*G_354-4*G_599-4*G_596-8*G_447-8*G_284-8*G_285-4*G_564+32*G_283-2*G_446+4*G_569-8*G_280-8*G_282-2*G_445+32*G_278-8*G_279+4*G_476-8*G_277-4*G_595+4*G_443+4*G_444-22*G_353-2*G_90*G_6+4*G_352+4*G_351-2*G_84*G_6-4*G_620+4*G_475-8*G_276-2*G_89*G_6+32*G_350+4*G_563+2*G_275+4*G_594+2*G_274-12*G_349-12*G_348+4*G_593+4*G_591+16*G_415-4*G_565+16*G_411-64*G_413+16*G_414+4*G_566+16*G_406+16*G_407-64*G_408+2*G_271+16*G_410+14*G_347+24*G_404+24*G_405-4*G_402-12*G_403+14*G_346+4*G_590-8*G_345+24*G_267-4*G_265+24*G_266-4*G_589+24*G_399+24*G_400-4*G_401-4*G_588-4*G_264-12*G_398-8*G_342+32*G_343-8*G_344+8*G_262-48*G_263-4*G_397-2*G_394-2*G_395-4*G_396+8*G_261-8*G_340-8*G_341-8*G_339-2*G_392+4*G_562-8*G_260-2*G_391-8*G_259-12*G_387+12*G_258-8*G_336+12*G_257-24*G_256-4*G_619+2*G_335+2*G_334+16*G_587-4*G_586-4*G_567+2*G_332+4*G_251-4*G_585+2*G_331+4*G_250-4*G_466-4*G_568-24*G_249-16*G_561+2*I*Pi*G_57+2*I*Pi*G_58-2*I*Pi*G_15-8*G_281+8*G_246+5*G_95+5*G_94-2*G_96+4*G_560-4*G_98-2*G_97+4*G_559+8*G_245-2*G_102+G_101+G_100+2*G_47*G_6-4*G_584-4*G_244-7*G_104-2*G_103-7*G_110-7*G_109+5*G_108+5*G_107+10*G_106-7*G_105-3*G_205-4*G_243+24*G_326-4*G_45*G_6-2*G_93*G_6-4*G_37*G_6+5*G_112+16*G_582-4*G_583+5*G_113+8*G_240-4*G_239+3*G_13*G_6-4*G_238-4*G_581-4*G_580-8*G_237+4*G_118-4*G_120+8*G_236-4*G_119-2*G_55*G_6-2*G_56*G_6+8*G_235-I*Pi*G_1*G_6-I*Pi*G_2*G_6-4*G_579+16*G_618-4*G_325+8*G_91*G_6-4*G_324+4*G_125-4*G_126-2*I*Pi*G_21-2*I*Pi*G_22-2*I*Pi*G_56-2*I*Pi*G_14+5*I*Pi*G_12+5*I*Pi*G_13-4*I*Pi*G_16+8*I*Pi*G_37+8*I*Pi*G_45+2*I*Pi*G_50-2*I*Pi*G_55+2*I*Pi*G_49-8*I*Pi*G_53-3*I*Pi*G_28-3*I*Pi*G_23-3*I*Pi*G_24+2*I*Pi*G_30+2*I*Pi*G_25-3*I*Pi*G_29-4*I*Pi*G_33-4*I*Pi*G_34-4*I*Pi*G_41-4*I*Pi*G_42+8*G_556-14*G_232+4*G_463-14*G_231-4*G_127-4*G_578+8*G_86*G_6-10*G_136-10*G_135+6*G_134-48*G_323+6*G_133+20*G_132-4*G_131-4*G_130+6*G_129+6*G_128+8*G_321+8*G_322-3*G_204+4*G_577-24*G_316+4*G_317+4*G_318-8*G_319-8*G_320-4*G_576-4*G_575-4*G_380+4*G_574+44*G_230-G_142-G_141+2*G_146-G_145-G_144+2*G_147-4*G_378-4*G_379-4*G_377-6*G_203-4*G_148+16*G_376+I*Pi*G_31+I*Pi*G_26+I*Pi*G_32+I*Pi*G_27+8*G_229+8*G_228-4*G_149-16*G_227+8*G_313-16*G_226-4*G_150-4*G_225-4*G_224-4*G_155-4*G_154-4*G_153+2*G_152+2*G_151-G_6*G_19+2*G_481+2*G_223-2*G_6*G_14-8*G_163+2*G_162+2*G_161+2*G_160+2*G_159-8*G_158+2*G_157+2*G_156-2*G_92*G_6+2*G_165+2*G_164+2*G_222+8*G_375+2*G_221-7*G_166+8*G_312-G_6*G_20-4*G_460+pow(Pi,2)*G_5+9*G_202-4*G_220-7*G_167+8*G_6*G_16-2*G_85*G_6-4*G_373+8*G_374+12*G_310+12*G_311-4*G_372+4*G_168-4*G_371+2*G_218-4*G_219+4*G_459-3*G_174-6*G_173+9*G_172+9*G_171+5*G_170+5*G_169+2*G_217-2*G_181-3*G_180-3*G_179-6*G_178+9*G_177+2*G_216+4*G_572+4*G_573-2*G_457+4*G_571+2*G_215-2*G_456+4*G_570-4*G_189+2*G_188+2*G_187+2*G_186+2*G_185+2*G_184-2*G_182+2*G_214-4*G_190+8*G_464+4*G_462+2*I*Pi*G_5*G_6+16*G_412-24*G_309-4*G_213+4*I*Pi*G_51+4*I*Pi*G_52-4*G_370+4*G_455-4*G_194+2*G_193+2*G_192+2*G_191-4*G_554-4*G_555+8*G_551-4*G_549-4*G_550-2*G_453-4*G_195-2*G_542+4*G_544+4*G_545-2*G_538-2*G_539-2*G_541-2*G_452+2*G_533+2*G_534-4*G_535-4*G_528-4*G_529+8*G_530+8*G_525-4*G_523+5*G_200+5*G_199+4*G_198-7*G_197-7*G_196-4*G_524+9*G_206+9*G_201+4*G_518+4*G_519+16*G_369-2*G_516-2*G_512-2*G_513-2*G_515+2*G_508-4*G_509+2*G_507-4*G_614-4*G_615-4*G_616-4*G_617-2*G_212-6*G_208+9*G_207+9*G_176-3*G_175+8*G_241-8*G_242+24*G_327+16*G_409-2*G_88*G_6-2*G_87*G_6+8*G_6*G_52+8*G_6*G_51-2*G_5*G_59-32*G_53*G_6+10*G_111+3*G_12*G_6+2*G_48*G_6+2*G_40*G_6+2*G_39*G_6-8*G_337-8*G_382-16*G_383-12*G_386+32*G_338-16*G_592+2*G_272+16*G_613-2*G_211-2*G_6*G_15)*L_t+8*G_2675+16*G_1536-2*G_331*G_6+16*G_1535+8*G_2674-2*G_275*G_6-2*G_332*G_6+G_145*G_6-16*G_1534+8*G_2673;
    ex J_41_0 = 0;
    ex J_41_1 = G_4+G_3-2*G_5;
    ex J_41_2 = I*numeric(3,2)*Pi*G_6-3*G_16-G_21-G_22+(G_4+G_3-2*G_5)*L_t+(G_4+G_3-2*G_5)*L_z+6*G_37-4*G_36-4*G_35+6*G_45-4*G_44-4*G_43-G_52-G_51+6*G_53+G_87-4*G_86+G_85+G_84+G_89+G_88+G_93+G_92-4*G_91+G_90-I*Pi*G_5+I*numeric(1,2)*Pi*G_3+I*numeric(1,2)*Pi*G_4+3*G_6*G_5+numeric(3,2)*G_59+numeric(-3,2)*G_6*G_3+numeric(-3,2)*G_4*G_6+numeric(1,3)*pow(Pi,2)+numeric(5,2)*G_15+numeric(5,2)*G_14;
    ex J_41_3 = -8*G_500+2*G_302-8*G_499+2*G_22*G_6+2*G_21*G_6+4*G_368+4*G_367+2*G_297-4*G_612-4*G_609-4*G_610-4*G_611+4*G_362+(-G_5+numeric(1,2)*G_4+numeric(1,2)*G_3)*pow(L_t,2)+(-G_5+numeric(1,2)*G_4+numeric(1,2)*G_3)*pow(L_z,2)+4*G_608-2*I*Pi*G_36-2*I*Pi*G_43-3*I*Pi*G_59+5*I*Pi*G_17+2*I*Pi*G_15+16*G_496+4*I*Pi*G_5*G_6-I*Pi*G_6*G_3-I*Pi*G_6*G_4-4*G_607+2*zeta_3+4*G_605-4*G_606-I*Pi*G_20-2*I*Pi*G_35+2*I*Pi*G_56-I*Pi*G_19+2*I*Pi*G_37+2*I*Pi*G_45+2*I*Pi*G_55-2*I*Pi*G_44+4*G_357+4*G_483+4*G_604+4*G_603-8*G_479+18*G_290+4*G_602+4*G_600+4*G_601-10*G_288-10*G_289+G_286+4*G_597+G_287-4*G_598-4*G_354-4*G_599-4*G_596-8*G_447-4*G_564+4*G_569-4*G_595-4*G_353-2*G_90*G_6+2*G_352+2*G_351-2*G_84*G_6-4*G_620-2*G_89*G_6+4*G_350+4*G_563+4*G_594-2*G_349-2*G_348+numeric(-1,3)*pow(Pi,2)*G_8+numeric(2,3)*pow(Pi,2)*G_5+numeric(-1,3)*pow(Pi,2)*G_9+4*G_593+4*G_591-4*G_565+4*G_566+2*G_347-4*G_403+2*G_346+4*G_590-4*G_589-8*G_468-4*G_588-4*G_398-4*G_262-8*G_263+4*G_393-4*G_261+4*G_562+4*G_390+4*G_387-24*G_256-4*G_619+16*G_255+16*G_587-4*G_586-4*G_567+16*G_254+(G_4+G_3-2*G_5)*L_t*L_z-4*G_585-4*G_568-24*G_249+16*G_248-16*G_561+16*G_247-4*G_95-4*G_94+6*G_96+4*G_560+6*G_98+6*G_97+4*G_559-3*G_102-2*G_101-2*G_100+6*G_36*G_6-4*G_584-3*G_103-4*G_106+6*G_35*G_6-10*G_45*G_6-2*G_93*G_6-10*G_37*G_6+16*G_582-4*G_583-10*G_116+G_115+G_114-10*G_117-4*G_581-4*G_580+2*G_237+14*G_118+2*G_55*G_6+2*G_56*G_6-4*G_579+4*G_482+16*G_618+8*G_91*G_6+14*G_125-10*G_124-10*G_123+G_122+G_121-4*G_578+8*G_86*G_6+5*G_137+2*G_134-8*G_323+2*G_133-4*G_132+2*G_131+2*G_130+2*G_129+2*G_128-4*G_321-4*G_322+4*G_577-24*G_316+16*G_315-4*G_576-4*G_575+4*G_574-2*G_140+18*G_230-2*G_143-2*G_148-4*G_376-10*G_229-10*G_228+4*G_149+16*G_314+G_227+G_226+4*G_150+4*G_155+4*G_154-2*G_153-G_6*G_19-5*G_6*G_14-8*G_163+2*G_162+2*G_161+2*G_160+2*G_159-8*G_158+2*G_157+2*G_156-2*G_92*G_6+2*G_165+2*G_164+4*G_375-G_6*G_20-8*G_467+6*G_6*G_16-2*G_85*G_6+4*G_374+4*G_572+4*G_573+4*G_571+4*G_570+4*G_450+16*G_464-24*G_309+16*G_308-4*G_369+16*G_307-4*G_614-4*G_615-4*G_616-4*G_617+I*numeric(2,3)*pow(Pi,3)+numeric(-11,6)*pow(Pi,2)*G_6+(-G_6*G_3+2*G_15+2*G_14+2*G_13+2*G_12-4*G_16+G_20+G_19-3*G_21-3*G_22+8*G_37-4*G_36-4*G_35-G_34-G_33-G_42-G_41+8*G_45-4*G_44-4*G_43-2*G_52-2*G_51-2*G_50-2*G_49+2*G_58+2*G_57-2*G_56-2*G_55+12*G_53+2*G_87-8*G_86+2*G_85+2*G_84+2*G_89+2*G_88+2*G_93+2*G_92-8*G_91+2*G_90+I*Pi*G_4+I*Pi*G_3-2*I*Pi*G_5-G_4*G_6+2*G_6*G_5)*L_t+(-G_6*G_3+2*G_15+2*G_14+2*G_13+2*G_12-4*G_16+G_20+G_19-3*G_21-3*G_22+8*G_37-4*G_36-4*G_35-G_34-G_33-G_42-G_41+8*G_45-4*G_44-4*G_43-2*G_52-2*G_51-2*G_50-2*G_49+2*G_58+2*G_57-2*G_56-2*G_55+12*G_53+2*G_87-8*G_86+2*G_85+2*G_84+2*G_89+2*G_88+2*G_93+2*G_92-8*G_91+2*G_90+I*Pi*G_4+I*Pi*G_3-2*I*Pi*G_5-G_4*G_6+2*G_6*G_5)*L_z+2*G_242-2*G_88*G_6-2*G_87*G_6+2*G_6*G_52+2*G_6*G_51+2*G_4*G_59-2*G_5*G_59-12*G_53*G_6-4*G_111+6*G_43*G_6+6*G_44*G_6-32*G_383+4*G_386-6*G_417-16*G_592+4*G_451+16*G_613-3*G_6*G_15+2*G_59*G_3;
    ex J_41_4 = 4*G_85*G_59+4*G_84*G_59+4*G_90*G_59+4*G_89*G_59+16*G_2679-16*G_2680-6*G_2685+24*G_2684-6*G_2683-6*G_2682-16*G_2681+numeric(1,3)*pow(Pi,2)*G_8*G_6+numeric(1,3)*pow(Pi,2)*G_9*G_6-6*G_2032-6*G_2688-6*G_2687-6*G_2686+8*G_805+24*G_2689-2*G_806-2*G_807+2*G_808+2*G_809-25*G_810-25*G_811+46*G_812+2*G_813+2*G_814-2*G_815-2*G_816-2*G_817-2*G_818-2*G_822-G_796-G_797-2*G_798-2*G_799+8*G_800-2*G_801-2*G_802-2*G_803-2*G_804+16*G_2695+12*G_2694-6*G_2693+16*G_403*G_6-6*G_2692+16*G_398*G_6+4*G_136*G_6+12*G_354*G_6-8*G_786-6*G_2691+4*G_135*G_6+12*G_353*G_6-6*G_2690-32*G_787+8*G_790+8*G_791-4*G_792-G_793-G_794-4*G_795-8*G_785+4*I*Pi*G_36*G_6+2*I*Pi*G_6*G_69+4*I*Pi*G_43*G_6+4*I*Pi*G_57*G_6+8*I*Pi*G_5*G_17+2*I*Pi*G_6*G_20+2*I*Pi*G_6*G_19+4*I*Pi*G_58*G_6-3*I*Pi*G_6*G_15+2*I*Pi*G_71*G_6-4*G_709-16*G_2697+40*G_772+16*G_2696-56*G_773-4*G_776-4*G_777+40*G_778+40*G_779-56*G_780+4*G_783+4*G_784-G_1335+16*G_2698-4*G_769-4*G_770+40*G_771-4*G_708+2*G_1333-G_1334+40*G_1309+12*G_732-4*G_738-16*G_2700-4*G_739-4*G_742-4*G_747+6*G_750+6*G_751-27*G_752-27*G_753+50*G_754+8*G_761-2*G_764+16*G_2699-2*G_765+8*G_766-4*G_2701-G_1331-8*I*Pi*G_6*G_18-I*Pi*G_48*G_6-I*Pi*G_47*G_6-2*I*Pi*G_55*G_6-2*I*Pi*G_56*G_6-4*I*Pi*G_6*G_45-4*I*Pi*G_6*G_37+4*I*Pi*G_44*G_6-2*I*Pi*G_8*G_17+2*I*Pi*G_6*G_64+4*I*Pi*G_35*G_6-G_1332-22*G_1563-8*G_2703+2*G_1330+6*G_1562-4*G_2702+6*G_1561+16*G_2707+G_1566+12*G_2706+8*G_578*G_6+30*G_1565-8*G_573*G_6-6*G_2705-8*G_604*G_6-22*G_1564+8*G_575*G_6+12*G_702-8*G_572*G_6-6*G_2704-52*G_350*G_6-8*G_603*G_6-2*I*Pi*G_22*G_6-5*I*Pi*G_6*G_14-I*Pi*G_40*G_6-2*I*Pi*G_9*G_17-2*I*Pi*G_21*G_6+2*I*Pi*G_66*G_6-6*I*Pi*G_59*G_5-20*I*Pi*G_6*G_53-I*Pi*G_39*G_6+6*I*Pi*G_6*G_16+numeric(7,12)*pow(Pi,2)*G_6*G_3-8*G_601*G_6+numeric(7,12)*pow(Pi,2)*G_6*G_4+numeric(-23,6)*pow(Pi,2)*G_5*G_6+I*numeric(1,4)*pow(Pi,3)*G_3+I*numeric(5,6)*pow(Pi,3)*G_5+I*numeric(-23,12)*pow(Pi,3)*G_6+16*G_2708+5*G_59*G_14+4*G_59*G_19+G_1567+2*G_103*G_6-30*G_621+I*Pi*G_59*G_3+8*G_576*G_6+8*G_596*G_6+8*G_595*G_6-G_39*G_59+3*G_59*G_15-16*G_2709-2*I*Pi*G_494+2*I*Pi*G_458-6*I*Pi*G_349+22*I*Pi*G_98+8*I*Pi*G_130-10*I*Pi*G_416+6*I*Pi*G_417-2*I*Pi*G_477+2*I*Pi*G_478+2*I*Pi*G_446+14*I*Pi*G_351-4*I*Pi*G_132-10*I*Pi*G_123-2*I*Pi*G_117+12*G_697+16*G_2711-2*G_1570+16*G_2710-2*G_759-2*G_760-2*G_2291+6*G_2199+6*G_2200-2*G_1571-12*G_2201-G_47*G_59-G_48*G_59-8*G_2203+4*G_144*G_6-16*G_2712-2*G_758+8*G_1572-4*G_2713+16*G_1452+16*G_1453+I*Pi*G_59*G_4+16*G_6*G_468-8*G_6*G_450-8*G_6*G_451+16*G_6*G_467+16*G_6*G_499+2*G_59*G_71-4*G_6*G_237-4*G_2714-4*G_6*G_242+2*G_59*G_66-4*G_6*G_302+16*G_2719+8*G_1577-64*G_2718-16*G_86*G_59-16*G_91*G_59-2*G_1576+16*G_2717-2*G_1575-6*G_395*G_6+16*G_2716-6*G_394*G_6-6*G_392*G_6-6*G_391*G_6-8*G_2715-8*G_6*G_483-8*G_6*G_482-20*G_385*G_6+10*G_352*G_6-16*G_2376+16*G_2726-16*G_2725-52*G_1584-16*G_2724+40*G_1583+16*G_2723+40*G_1582-16*G_2722-20*G_384*G_6-4*G_1581+10*G_351*G_6-16*G_2721-4*G_1580-2*zeta_3*G_6-8*G_2197+16*G_2720-8*G_2198-8*G_2727+8*G_466*G_6-4*G_481*G_6-2*G_757+8*G_497*G_6+16*G_1422+8*G_498*G_6+32*G_1423-8*G_2372+16*G_1449-8*G_2728+16*G_1421-4*G_133*G_6-4*G_134*G_6+16*G_1450-24*G_1451-4*G_1587-4*G_480*G_6-4*G_448*G_6-4*G_449*G_6-2*G_756+8*G_465*G_6+24*G_2375-3*I*Pi*G_289-2*I*Pi*G_463+8*I*Pi*G_498-4*I*Pi*G_94-4*I*Pi*G_95-8*I*Pi*G_249-8*I*Pi*G_316-8*I*Pi*G_309-8*I*Pi*G_256+8*I*Pi*G_138-2*I*Pi*G_495-8*I*Pi*G_139-2*I*Pi*G_462-4*G_1588+96*G_1417-64*G_1418-64*G_1419+96*G_1420-12*G_2368-16*G_2734-16*G_2733+16*G_2732-52*G_1591-8*G_2731+40*G_1590-8*G_2730-2*G_755+40*G_1589-8*G_602*G_6-8*G_2369+32*G_2729-64*G_1415-64*G_1416+8*G_2365+8*G_2366-12*G_2367+4*G_1594+56*G_2364+6*G_691-12*G_692+16*G_2740-4*G_2739-24*G_1598-4*G_2738-16*G_1597-16*G_2737-16*G_1596-16*G_2736+4*G_1595+16*G_2735+4*G_2360-8*G_1414+2*G_59*G_69-2*zeta_3*G_8-4*G_131*G_6+4*G_2361-4*G_2741-8*G_2362+4*G_130*G_6-8*G_2363+6*G_690+12*G_2748-G_1608-4*G_2747-G_1607+10*G_98*G_6-4*G_2746+2*G_1606+16*G_2745-G_1605-4*G_2744-G_1604+8*G_1447+8*G_1448+24*G_447*G_6+2*G_1603-4*G_2743+24*G_479*G_6-2*G_463*G_6-4*G_2742-2*G_462*G_6-G_40*G_59+2*G_59*G_64+4*G_59*G_20+2*G_2359-8*G_1413-2*zeta_3*G_9-6*G_16*G_59+8*G_616*G_6+4*G_57*G_59+4*G_58*G_59-6*G_22*G_59-2*G_495*G_6-2*G_494*G_6-6*G_21*G_59+8*G_617*G_6+4*I*zeta_3*Pi-16*G_2754-4*G_2753-4*G_2752+2*G_2357-8*G_2751-6*G_2750-6*G_2749+8*G_579*G_6+2*G_102*G_6+2*G_2358+40*G_249*G_6+40*G_316*G_6+40*G_309*G_6+40*G_256*G_6+G_127*G_6-8*G_2355+8*G_609*G_6+2*G_2356+8*G_606*G_6-8*G_2202+16*G_2759+16*G_2758-16*G_2757-8*G_154*G_6-8*G_155*G_6+16*G_2756+16*G_2755-8*G_149*G_6-8*G_150*G_6+G_126*G_6+8*G_607*G_6+16*G_2353-3*G_120*G_6-8*G_2354+12*G_2760+8*G_610*G_6+4*G_95*G_6+16*G_2352+16*G_2770-16*G_2769+16*G_2768-4*G_1629+16*G_2767-4*G_1628+4*G_1627-16*G_2766-8*G_2350-2*G_114*G_6-2*G_1626-4*G_2765-2*G_1625-4*G_2764-8*G_2763-6*G_2762-8*G_2351-6*G_2761-12*G_2349+16*G_2771+4*G_106*G_6-G_100*G_6-2*G_121*G_6-2*G_115*G_6+32*G_2461-8*G_59*G_36-8*G_59*G_35-16*G_2772+6*G_2348-3*G_119*G_6-48*G_2460-24*G_6*G_248+4*G_111*G_6-8*G_2346+6*G_2347-2*G_1634-G_101*G_6-8*G_59*G_44-8*G_59*G_43+32*G_2458+4*G_87*G_59-24*G_6*G_255+32*G_2459-8*G_2345-16*G_2773+8*G_565*G_6-16*G_2779-24*G_6*G_247-4*G_157*G_6+16*G_2778+16*G_2777-4*G_1638-16*G_2776-4*G_1637-16*G_2775+4*G_1636+64*G_2774-2*G_1635+8*G_564*G_6-24*G_6*G_254-64*G_2340+8*G_567*G_6+32*G_2341+32*G_2342-4*G_1643+16*G_2781+16*G_2780-4*G_161*G_6-4*G_156*G_6+8*G_568*G_6+20*G_116*G_6-4*G_162*G_6-16*G_2338-16*G_2339+16*G_2788-16*G_2787-16*G_2786-16*G_2785-72*G_1647-16*G_2784+40*G_1646+18*G_117*G_6+40*G_1645-16*G_2783-4*G_1644-16*G_2782-24*G_6*G_308+32*G_2335+16*G_2789-24*G_6*G_314+4*G_1363-24*G_6*G_315-24*G_6*G_307-48*G_2457+12*G_679+16*G_2456+12*G_678+17*G_6*G_289+8*G_599*G_6-8*G_1652-8*G_2453+4*G_676-16*G_2790-8*G_2454-22*G_677+8*G_598*G_6-2*G_1497+16*G_2455-2*G_1498-2*G_487*G_6+32*G_2331+16*G_2791+32*G_2332+24*G_1442+12*G_2451-2*G_455*G_6+12*G_124*G_6+17*G_6*G_229+10*G_123*G_6-72*G_1408-72*G_2452-4*G_6*G_297+2*G_6*G_458-18*G_6*G_125-30*G_6*G_290+6*G_6*G_321+6*G_6*G_322+6*G_6*G_262+2*G_6*G_490-16*G_1441+12*G_2450+8*G_376*G_6-64*G_2330-2*G_491*G_6-26*G_6*G_118-16*G_2329-8*G_1653+6*G_6*G_261-16*G_2328+2*G_6*G_454+16*G_2793-2*G_122*G_6+32*G_2325-3*G_97*G_6-8*G_2448-64*G_1654+4*G_1439-8*G_2449-16*G_1440+16*G_2792+4*G_883+4*G_884+2*G_6*G_486-8*G_2316-8*G_887+32*G_2317-8*G_888+24*G_889+8*G_2443-8*G_2318-8*G_899-12*G_2444-8*G_900-12*G_2445-16*G_901-8*G_2319-16*G_902+24*G_903-20*G_904-20*G_905+24*G_906+24*G_907+4*G_908-6*G_909+16*G_2794-6*G_910+4*G_911-64*G_2795-8*G_881-8*G_2315+32*G_2314-20*G_870+12*G_871+12*G_872-18*G_873-18*G_874-8*G_875-8*G_876+4*G_2441+8*G_2442+4*G_878+32*G_2313+4*G_879-8*G_880+32*G_2310+32*G_2311+4*G_88*G_59+4*G_92*G_59-48*G_2312+4*G_93*G_59+8*G_137*G_5-2*G_2440+96*G_1656+16*G_2799+96*G_1659+16*G_2798-64*G_1658+16*G_2797-64*G_1657+4*G_132*G_6+8*G_848+16*G_2307+8*G_849+4*G_850+2*G_2436-G_851+4*G_2437-2*G_459*G_6-G_852+16*G_2308+4*G_853-G_854-G_855-48*G_2309-2*G_856-2*G_857+8*G_858-2*G_859-2*G_860-2*G_861-2*G_862+8*G_863+4*G_2438+16*G_2796-2*G_864-2*G_2439-2*G_865+12*G_866+12*G_867+4*G_868+4*G_869+8*G_615*G_6-2*G_477*G_6+4*G_94*G_6-8*G_2306+4*G_1438+16*G_1660-8*G_2305+2*G_2435-2*G_8*G_137+12*G_2303-72*G_2304-64*G_2800+4*G_841+4*G_842-8*G_843-8*G_844-32*G_845+16*G_2801+16*G_1661-2*G_6*G_226-8*G_2301-8*G_2434+8*G_369*G_6+12*G_2302-4*G_834-8*G_2429+8*G_2299-2*G_9*G_137+2*G_2430-2*G_6*G_349+2*G_2431-2*G_1352-8*G_2300+10*G_6*G_348-4*G_835+40*G_836+40*G_837+2*G_2432-56*G_838+2*G_2433-32*G_587*G_6+16*G_163*G_6+16*G_158*G_6-12*G_2296-12*G_2297-2*G_6*G_227-2*G_6*G_286+2*G_2427-2*G_823+2*G_2428+8*G_2298-4*G_827-4*G_828+40*G_829-2*G_6*G_287+40*G_830-56*G_831+32*G_1662+16*G_2802-16*G_2804+8*G_2294+8*G_620*G_6+8*G_583*G_6+8*G_614*G_6+8*G_584*G_6-8*G_2425+4*G_675+8*G_2295-16*G_2803-8*G_2426-32*G_582*G_6+64*G_2805+12*G_2424-32*G_613*G_6-32*G_618*G_6-2*G_2422+16*G_2809+16*G_2808-16*G_2807-2*G_2423+12*G_674-16*G_2806-2*G_2292+4*G_2293+4*G_2420-16*G_2810+4*G_2421+8*G_589*G_6+16*G_2811+2*G_2419+12*G_673+2*G_2418-22*G_672+16*G_2812-16*G_2813+8*G_588*G_6+40*G_1407-16*G_2814-G_1491-4*G_2417+4*G_53*G_59-2*G_2415-24*G_1325-2*G_5*G_417-8*G_59*G_18-2*G_1488-2*G_2416+2*G_1489-G_1490-16*G_2815-4*G_1364+2*G_2414-4*G_1365+2*G_2412+4*G_671-4*G_159*G_6+2*G_2413-8*G_566*G_6-8*G_600*G_6-8*G_2410+4*G_670+2*G_2411-2*G_1487-16*G_2816+12*G_323*G_6+12*G_263*G_6-4*G_1677+2*G_2409-16*G_2817-4*G_1405+2*G_2408+40*G_1406-16*G_2818+16*G_2823+16*G_2822-72*G_1681-16*G_2821+40*G_1680+16*G_2820+40*G_1679+16*G_2819-4*G_1678-3*G_3*G_417-3*G_4*G_417+2*G_2407+8*G_669+32*G_2483+16*G_2824-8*G_562*G_6-4*G_160*G_6-8*G_569*G_6+16*G_2825-24*G_1454+8*G_2076-8*G_591*G_6+16*G_2077-8*G_560*G_6-8*G_559*G_6+16*G_2833-64*G_1692+16*G_2832-64*G_1691-64*G_2831+96*G_1690+16*G_2830-64*G_1689+8*G_581*G_6+2*G_2403+16*G_2829+8*G_2075-8*G_590*G_6+4*G_2071-8*G_2072-8*G_2073+96*G_1693+8*G_580*G_6+4*G_2070+6*G_2834-2*G_1353-8*G_2402+8*G_586*G_6+8*G_612*G_6-16*G_1323-8*G_2401-16*G_1324-4*G_2068+8*G_585*G_6-8*G_6*G_374-8*G_6*G_375+8*G_619*G_6+72*G_6*G_383-8*G_570*G_6+16*G_2064+16*G_6*G_500+8*G_611*G_6-4*G_2067-4*G_59*G_52-44*G_496*G_6+12*G_2400+16*G_1694-44*G_464*G_6-4*G_59*G_51-8*G_6*G_367-8*G_6*G_368+6*G_2838+6*G_2837+32*G_1696-24*G_2836+16*G_1695+6*G_2835+16*G_45*G_59+16*G_37*G_59-8*G_6*G_139+8*G_6*G_138+16*G_2061-4*G_712-16*G_2839-8*G_597*G_6+8*G_2060-8*G_571*G_6-2*G_2399+8*G_668-4*G_165*G_6+8*G_2059-4*G_164*G_6+32*G_2480-16*G_2840-30*G_6*G_230-16*G_2843-16*G_2842+16*G_2841-2*G_2398-18*G_667+16*G_2844+17*G_6*G_288+32*G_2490+17*G_6*G_228-6*G_55*G_59+32*G_2489+4*G_2397-6*G_56*G_59+16*G_2845+16*G_2848+16*G_2847-8*G_2057+16*G_2846+24*G_896-64*G_2488-8*G_2056+8*G_1720-6*G_2859-6*G_2858+24*G_2857-6*G_2856-6*G_2855+24*G_1715-16*G_2854-16*G_1714-16*G_2853-16*G_1713+16*G_2852+4*G_1712-16*G_2851+4*G_1711-16*G_2850+16*G_2849+4*G_2055+8*I*Pi*G_357-6*I*Pi*G_395+8*I*Pi*G_390+8*I*Pi*G_393-4*I*Pi*G_140-4*I*Pi*G_143+8*I*Pi*G_403-3*I*Pi*G_228+4*I*Pi*G_353-4*I*Pi*G_103+4*I*Pi*G_136+4*I*Pi*G_354+8*I*Pi*G_398-G_1481+4*G_2396-6*G_2860-8*G_895+4*G_2054-8*G_894-16*G_2487+16*G_1723+24*G_2862+16*G_1722-6*G_2861+8*G_1721-6*G_2865+16*G_1726-6*G_2864+16*G_1725-6*G_2863-24*G_1724-24*G_1727-6*G_2866+4*G_1354+2*G_2395-4*G_1355-16*G_2486+8*I*Pi*G_497+8*I*Pi*G_465+4*I*Pi*G_347+8*I*Pi*G_362+4*I*Pi*G_346-6*I*Pi*G_391-6*I*Pi*G_392-12*I*Pi*G_464-12*I*Pi*G_496+4*I*Pi*G_128+4*I*Pi*G_129-6*I*Pi*G_394-4*I*Pi*G_106-4*I*Pi*G_111+2*G_2394+8*G_666-4*G_1356+8*G_1729-4*G_2052+12*G_2867+8*G_1728+32*G_2479+16*G_2868+2*G_1479+2*G_2392-G_1480-8*G_2393+8*G_665+16*G_2869+2*G_2389+2*G_2390+2*G_2391-16*G_2873+16*G_2872+16*G_2871-16*G_2870-4*G_2874-4*G_2051-12*G_2049-12*G_2050-4*G_2875+16*G_2880+12*G_2879-6*G_2878-6*G_2877-8*G_2876+4*G_1322-16*G_2882+16*G_2881-2*G_1361-2*G_1362-64*G_2478+4*G_1321-16*G_2885+16*G_2884+16*G_2883-8*G_2388-4*G_2887-4*G_2886-8*G_2888-16*G_2476+2*G_2387-18*G_664-52*G_1318+2*G_2385+2*G_2386+2*G_1752+12*G_663+16*G_2890+16*G_2889+2*G_2384+16*G_2893-G_1754+16*G_2892-G_1753-64*G_2891-8*G_2383+40*G_1317-5*I*Pi*G_101+8*I*Pi*G_247-20*I*Pi*G_385-4*I*Pi*G_153+4*I*Pi*G_135+8*I*Pi*G_307-4*I*Pi*G_102+8*I*Pi*G_315+8*I*Pi*G_248+8*I*Pi*G_314+8*I*Pi*G_308-4*I*Pi*G_449-3*I*Pi*G_288+8*I*Pi*G_466-4*I*Pi*G_481+12*G_987+12*G_988+2*G_989+2*G_990-4*G_991-16*G_2379+2*G_992-16*G_2380+2*G_993+2*G_2381-6*G_2043-16*G_2894-4*G_994+4*G_995+4*G_996-4*G_997-4*G_998+32*G_999+8*G_1939-6*G_912+2*G_2382-4*G_981+4*G_2289+2*G_982+2*G_983-20*G_984+4*G_1938-6*G_2042-16*G_2895+4*G_2290+24*G_2378+12*G_2031-G_1763-8*G_2900+2*G_1762-2*G_1761+16*G_2899-2*G_1760-16*G_2898-16*G_2897+16*G_2896+8*G_974+8*G_977-16*G_2377-4*G_980+2*G_2288+32*G_969+8*G_970+8*G_971+4*G_1937-24*G_972-24*G_973+12*G_2041-12*G_2039+12*G_957+40*G_1316+12*G_958+16*G_1936+2*G_959+2*G_960-12*G_2040-4*G_961+2*G_962+2*G_963-8*G_2901-4*G_964+4*G_965+4*G_966-4*G_967-4*G_968+18*G_2146+12*G_2276+4*G_2273-2*G_2274-2*G_2275-10*G_2145-8*G_2904+4*G_2272+32*G_2470-2*G_1770+16*G_2908-16*G_2907-16*G_2906+16*G_2905+40*G_1310+2*G_2270+2*G_2271-4*G_2269-2*G_2268-2*G_2267+(G_13+G_12+G_16+2*G_20+2*G_19-4*G_21-4*G_22+6*G_37-2*G_36-2*G_35-G_34-G_33-G_42-G_41+6*G_45-2*G_44-2*G_43-2*G_52-2*G_51+4*G_58+4*G_57-3*G_56-3*G_55+4*G_53+2*G_87-8*G_86+2*G_85+2*G_84+2*G_89+2*G_88+2*G_93+2*G_92-8*G_91+2*G_90+numeric(-1,2)*G_40+numeric(-1,2)*G_39+numeric(-1,2)*G_47+numeric(-1,2)*G_48-I*Pi*G_5+I*numeric(1,2)*Pi*G_3+I*numeric(1,2)*Pi*G_4+numeric(-1,2)*G_6*G_3+numeric(-1,2)*G_4*G_6+G_6*G_5+numeric(1,2)*G_14+numeric(1,2)*G_15)*pow(L_z,2)+2*G_2264+2*G_2265+2*G_2266-4*G_1308+6*G_1923+2*G_2263-12*G_1924-8*G_2262+6*G_1922+2*G_2261-16*G_2909+8*G_1918+8*G_1919+2*G_2259+8*G_1916-16*G_2017+2*G_2260+8*G_1917-16*G_2910-2*pow(Pi,2)*G_55-2*pow(Pi,2)*G_56+2*G_2258-2*G_1771+2*G_2256-4*G_2911-16*G_1915-8*G_2257-16*G_2014-8*G_1911-8*G_2253+10*G_661-8*G_2469-8*G_1912+24*G_2015-8*G_2254+16*G_1913+2*G_2255-16*G_1914-16*G_2016-2*G_2251+8*G_1908+8*G_1909-16*G_2013+12*G_2252-4*G_2912+8*G_1910-4*I*Pi*G_263-4*I*Pi*G_480+8*I*Pi*G_447+8*I*Pi*G_479-4*I*Pi*G_448+8*I*Pi*G_383-20*I*Pi*G_384-2*I*Pi*G_322-2*I*Pi*G_321+8*I*Pi*G_255+8*I*Pi*G_254-2*I*Pi*G_262-2*I*Pi*G_261-4*I*Pi*G_148-5*I*Pi*G_100+8*G_1907-4*G_1307+4*G_2249-2*G_2250+2*G_2247+numeric(-1,2)*pow(Pi,2)*G_21+numeric(-1,2)*pow(Pi,2)*G_22+4*G_2248+16*G_2913+16*G_2668-16*G_2669-8*G_2245-16*G_2670+16*G_2671+16*G_2672+2*G_2246-16*G_1906-8*G_2468-4*G_2917+2*G_2244-4*G_2916-4*G_2915-4*G_2914-16*G_2667+24*G_2012-16*G_2666+2*G_2243-40*G_2011+2*G_2241+16*G_2918+8*G_1304-24*G_2663+6*G_2664+6*G_2665+2*G_2242-16*G_1905+pow(Pi,2)*G_45+pow(Pi,2)*G_37-4*G_2919-8*G_2240+6*G_2661+6*G_2662+2*G_2237-40*G_2010+2*G_2238+2*G_2239+16*G_1904-24*G_2009-8*G_1903-8*G_2235+2*G_2236-24*G_2008+2*G_2234-16*G_2232+192*G_2007-8*G_1902-2*G_659+2*G_2233-2*G_660-16*G_2231+8*G_2006+24*G_2227-4*G_2920+8*G_2005-20*G_658-12*G_2220-8*G_2221+12*G_2921-8*G_2224+8*G_2218-12*G_2219+8*G_2217-16*G_1997-16*G_1998-8*G_2215+24*G_1995-6*G_2922+56*G_2216+24*G_1996-20*G_1993-8*G_2214-20*G_1994+16*G_2932+16*G_2931-16*G_2930+16*G_2929+16*G_2928-16*G_2927+4*G_2213-4*G_2926-4*G_2925-8*G_2924-6*G_2923-8*G_2467+4*G_2212+24*G_657+12*G_2933+2*G_2210+2*G_2211+16*G_1992+(G_13+G_12+G_16+2*G_20+2*G_19-4*G_21-4*G_22+6*G_37-2*G_36-2*G_35-G_34-G_33-G_42-G_41+6*G_45-2*G_44-2*G_43-2*G_52-2*G_51+4*G_58+4*G_57-3*G_56-3*G_55+4*G_53+2*G_87-8*G_86+2*G_85+2*G_84+2*G_89+2*G_88+2*G_93+2*G_92-8*G_91+2*G_90+numeric(-1,2)*G_40+numeric(-1,2)*G_39+numeric(-1,2)*G_47+numeric(-1,2)*G_48-I*Pi*G_5+I*numeric(1,2)*Pi*G_3+I*numeric(1,2)*Pi*G_4+numeric(-1,2)*G_6*G_3+numeric(-1,2)*G_4*G_6+G_6*G_5+numeric(1,2)*G_14+numeric(1,2)*G_15)*pow(L_t,2)-8*G_1086-8*G_1087-8*G_1088-8*G_1089+32*G_1090-8*G_1091+2*G_2208+2*G_2209+8*G_1080-8*G_1081-8*G_1082-8*G_1083-8*G_1084+32*G_1085-8*G_2206-8*G_1070-8*G_1071-8*G_2466+8*G_1072+8*G_1073+8*G_1074+8*G_1075-8*G_2207+8*G_1076+8*G_1077-8*G_1078+16*G_1891-8*G_1079+16*G_3006-4*G_1991+16*G_2205+16*G_1890-6*G_2934+8*G_1065+8*G_1066-8*G_1067-8*G_1068+8*G_1069+4*G_1043+4*G_1046+8*G_1049-16*G_2229-2*G_1303-28*G_1889+8*G_1054-16*G_1055-16*G_1056+32*G_2465+8*G_1059-16*G_1060-16*G_1061+8*G_1062+8*G_1063-32*G_1064+16*G_2204-16*G_1035+2*G_1036+2*G_1037-12*G_1038+4*G_1039+4*G_1040-4*G_1888+8*G_1023-6*G_2935+16*G_1388+32*G_1389-4*G_1887+4*G_1017+4*G_1020-2*G_1302-4*G_1990-8*G_2936+16*G_2940-16*G_2939-4*G_2938-4*G_2937-8*G_2463+2*G_1010+2*G_1011-12*G_1012+4*G_1013+4*G_1014+16*G_1886+16*G_1387+24*G_656+16*G_2941-16*G_2942+16*G_1885+8*G_1004+8*G_1007+8*G_1000+8*G_1001-24*G_1002-24*G_1003-8*G_1989+96*G_1386+16*G_2943-8*G_1988-2*pow(Pi,2)*G_71-2*pow(Pi,2)*G_66+(numeric(1,6)*G_3+numeric(-1,3)*G_5+numeric(1,6)*G_4)*pow(L_z,3)+(numeric(1,6)*G_3+numeric(-1,3)*G_5+numeric(1,6)*G_4)*pow(L_t,3)-64*G_1384-64*G_1385-28*G_1884+32*G_2462-8*G_2464+16*G_2944-4*G_1883-8*G_655-16*G_2945+96*G_1383+numeric(-1,3)*pow(Pi,2)*G_65+numeric(-1,3)*pow(Pi,2)*G_64+numeric(-1,3)*pow(Pi,2)*G_69+numeric(-1,3)*pow(Pi,2)*G_70-16*G_2946+(-G_5+numeric(1,2)*G_4+numeric(1,2)*G_3)*L_t*pow(L_z,2)+(-G_5+numeric(1,2)*G_4+numeric(1,2)*G_3)*pow(L_t,2)*L_z-4*G_1882-2*I*Pi*G_455-2*I*Pi*G_491-I*Pi*G_275-I*Pi*G_331-I*Pi*G_332+2*I*Pi*G_118-2*I*Pi*G_459-3*I*Pi*G_119-I*Pi*G_335-10*I*Pi*G_137-4*I*Pi*G_323-I*Pi*G_272-I*Pi*G_274-I*Pi*G_334-3*I*Pi*G_120-64*G_1381-64*G_1382+I*numeric(1,4)*pow(Pi,3)*G_4-6*G_1881-6*G_1880+numeric(19,12)*pow(Pi,2)*G_14-8*G_654+12*I*Pi*G_99+10*I*Pi*G_125+4*I*Pi*G_145-2*I*Pi*G_487-44*I*Pi*G_350+14*I*Pi*G_352+2*I*Pi*G_454+2*I*Pi*G_490-2*I*Pi*G_445+9*I*Pi*G_97-I*Pi*G_271+4*I*Pi*G_144+4*I*Pi*G_142-5*I*Pi*G_96-8*I*Pi*G_124+64*G_2947-8*G_1380+3*G_653+32*G_1879-2*G_1298+4*G_142*G_6-6*G_1878+3*G_652+16*G_2951+16*G_2950-16*G_2949-16*G_2948-6*G_1877+40*G_651-16*G_1034-16*G_2952-20*G_1873-8*G_1874+4*G_141*G_6-8*G_1875+32*G_1876+8*G_1033+numeric(-1,3)*pow(Pi,2)*G_41+numeric(-1,3)*pow(Pi,2)*G_42+numeric(-1,3)*pow(Pi,2)*G_33+numeric(-1,3)*pow(Pi,2)*G_34-24*G_650-16*G_2959-16*G_2958-16*G_2957-16*G_2956-16*G_2955+16*G_2954+16*G_2953-16*G_1030-2*G_1297+16*G_2961-16*G_2960-20*G_1872+G_1294-16*G_1029+8*G_1028+16*G_2962+30*G_1292+G_1293-24*G_1871-24*G_649-8*G_1870-22*G_1291-G_335*G_6+6*G_1288-8*G_1869-3*I*Pi*G_229+6*G_1289-22*G_1290+8*G_1973-2*G_648+4*G_1972-16*G_2228-G_334*G_6-8*G_1868-16*G_2963+12*G_727+I*Pi*G_127+I*Pi*G_126+4*G_1971+16*G_2964-16*G_1969+16*G_1970-8*G_1867-16*G_1968+16*G_2965+16*G_1967-16*G_1965-8*G_1864+8*G_1455+8*G_1456-16*G_1966+8*G_1863-2*G_647+8*G_1862+16*G_2966+pow(Pi,2)*G_13+pow(Pi,2)*G_12-5*G_645+6*G_721+16*G_2971+16*G_2970+16*G_2969-64*G_2968+16*G_2967-5*G_646-12*G_722-8*G_1379-4*G_1370+16*G_2972-12*G_1958+6*G_1957+6*G_720+16*G_2974-6*G_1836-16*G_2977+32*G_1835-16*G_2976+32*G_1834+16*G_2975+6*G_1956+64*G_2978-6*G_1837+16*G_2985-8*G_1843+16*G_2984-18*G_1842-16*G_2983-18*G_1841+16*G_2982+26*G_1840+16*G_2981+26*G_1839-16*G_2980-68*G_1838-16*G_2979-8*G_1844-16*G_2986-4*G_717+numeric(4,3)*pow(Pi,2)*G_67+numeric(4,3)*pow(Pi,2)*G_68+numeric(4,3)*pow(Pi,2)*G_72+numeric(4,3)*pow(Pi,2)*G_73-72*G_1374+40*G_1845-16*G_2987-16*G_2988+40*G_1373+4*G_1846-16*G_2989+4*G_1851+16*G_2993+40*G_1850+16*G_2992-8*G_1849-16*G_2991-8*G_1848-16*G_2990+4*G_1847-16*G_2994+40*G_644+2*I*Pi*G_486+6*I*Pi*G_348+4*I*Pi*G_141+6*I*Pi*G_290+6*I*Pi*G_230-24*G_643-4*G_639+6*G_640+6*G_641-24*G_642-32*G_637-4*G_638+16*G_2995-64*G_2999+8*G_1856+8*G_1855+16*G_2998+16*G_2997+16*G_2996+4*G_1852+8*G_1299+16*G_3001+16*G_3000-8*G_1857-4*G_634+12*G_635+12*G_636-4*G_1371+40*G_1372-32*G_632-4*G_633+12*G_630+12*G_631+numeric(17,3)*pow(Pi,2)*G_53-8*G_628-8*G_629-15*G_627+20*G_624+16*G_3002+66*G_625-15*G_626-30*G_622+20*G_623+(-8*G_465+4*G_305-8*G_500-8*G_499-8*G_57*G_6-8*G_58*G_6+8*G_22*G_6+8*G_21*G_6+2*G_300+8*G_368+2*G_301+8*G_367-4*G_461-8*G_498-4*G_363-4*G_364+2*G_296-8*G_612+2*G_295+8*G_360+8*G_361-8*G_609-8*G_610-8*G_611-8*G_362+8*G_608+4*G_494+4*G_495+32*G_496-8*G_497-I*Pi*G_6*G_3-I*Pi*G_6*G_4-4*G_493-8*G_607+4*G_491+8*G_605-8*G_606-4*G_492-2*G_488-2*G_489+2*I*Pi*G_56+2*I*Pi*G_55-4*G_359-8*G_357-4*G_358+4*G_487+4*G_480+4*G_483-2*G_484+8*G_356+8*G_604-2*G_485+8*G_603+8*G_355-20*G_479+4*G_449-2*G_477+24*G_290-2*G_478+4*G_448+8*G_602+8*G_600+8*G_601-10*G_288-10*G_289-2*G_286+8*G_597-2*G_287-8*G_598+2*G_354-8*G_599-8*G_596-20*G_447-8*G_564-2*G_446+8*G_569-2*G_445+4*G_476-8*G_595+4*G_443+4*G_444+2*G_353-4*G_90*G_6-10*G_352-10*G_351-4*G_84*G_6-8*G_620+4*G_475-4*G_89*G_6+56*G_350+8*G_563+G_275+8*G_594+G_274-4*G_349-4*G_348+8*G_593+8*G_591-8*G_565+8*G_566+G_271-16*G_347-8*G_404-8*G_405+4*G_402-8*G_403-16*G_346+8*G_590-8*G_589-8*G_399-8*G_400+4*G_401-8*G_468-8*G_588-8*G_398-4*G_262-8*G_263+4*G_397+6*G_394+6*G_395+4*G_396-4*G_261+6*G_392+8*G_562-4*G_260+6*G_391-4*G_259+4*G_387+numeric(-1,2)*pow(Pi,2)*G_4+numeric(-1,2)*pow(Pi,2)*G_3-32*G_256-8*G_619+G_335+16*G_255+G_334+32*G_587-8*G_586-8*G_567+16*G_254+G_332+4*G_252+4*G_253-8*G_585+G_331-8*G_466-8*G_568-32*G_249+16*G_248-32*G_561+16*G_247+4*G_246+8*G_95+8*G_94+3*G_96+8*G_560-14*G_98+3*G_97+8*G_559+4*G_245-5*G_102+G_101+G_100+G_47*G_6+4*G_36*G_6-8*G_584-6*G_104-5*G_103-6*G_110-6*G_109+2*G_108+2*G_107+4*G_106-6*G_105+4*G_35*G_6-12*G_45*G_6-4*G_93*G_6-12*G_37*G_6+2*G_112+32*G_582-8*G_583-8*G_116-2*G_115-2*G_114+2*G_113+2*G_240-8*G_117-2*G_13*G_6-8*G_581-8*G_580+12*G_118-10*I*Pi*G_16+4*I*Pi*G_37+4*I*Pi*G_45-4*I*Pi*G_50-4*I*Pi*G_49-4*I*Pi*G_44-4*I*Pi*G_36-4*I*Pi*G_43+16*I*Pi*G_53-4*I*Pi*G_57-4*I*Pi*G_58+3*I*Pi*G_15+3*G_120+2*G_236+3*G_119+6*G_55*G_6+6*G_56*G_6+I*Pi*G_48+I*Pi*G_39+I*Pi*G_47-2*I*Pi*G_20+2*I*Pi*G_21+2*I*Pi*G_22-4*I*Pi*G_35+3*I*Pi*G_14+2*I*Pi*G_12+2*I*Pi*G_13-2*I*Pi*G_19+2*G_235-8*G_579+4*G_482+32*G_618+16*G_91*G_6+12*G_125-8*G_124-8*G_123+2*G_122+2*G_121+I*Pi*G_40-G_126+4*G_463-G_127-8*G_578+16*G_86*G_6-10*G_136-10*G_135+4*G_134-8*G_323+4*G_133+8*G_132-4*G_131-4*G_130+4*G_129+4*G_128-4*G_321-4*G_322+8*G_577-32*G_316-4*G_319-4*G_320+16*G_315-8*G_576-8*G_575+8*G_380+8*G_574+24*G_230-4*G_142-4*G_141-2*G_146-4*G_145-4*G_144-2*G_147+8*G_379-4*G_148-8*G_376-10*G_229-10*G_228+12*G_149+16*G_314-2*G_227+4*G_313-2*G_226+12*G_150+12*G_155+12*G_154-4*G_153-2*G_152-2*G_151-4*G_6*G_19+4*G_481-G_6*G_14-16*G_163+4*G_162+4*G_161+4*G_160+4*G_159-16*G_158+4*G_157+4*G_156-4*G_92*G_6+4*G_165+4*G_164+8*G_375+4*G_312-4*G_6*G_20-4*G_460+pow(Pi,2)*G_5-8*G_467-2*G_6*G_16-4*G_85*G_6+8*G_374+4*G_459+8*G_572+8*G_573-2*G_457+8*G_571-2*G_456+8*G_570+4*G_450+32*G_464+4*G_462+2*I*Pi*G_5*G_6-32*G_309+4*G_455-2*G_453-2*G_452+16*G_308-8*G_369+16*G_307-8*G_614-8*G_615-8*G_616-8*G_617+4*G_306+2*G_241-4*G_88*G_6-4*G_87*G_6+4*G_6*G_52+4*G_6*G_51+G_4*G_59-2*G_5*G_59-8*G_53*G_6+2*G_33*G_6+4*G_111+2*G_42*G_6+2*G_34*G_6+2*G_41*G_6-2*G_12*G_6+G_48*G_6+G_40*G_6+G_39*G_6+4*G_43*G_6+4*G_44*G_6-80*G_383+20*G_384+20*G_385+4*G_386-32*G_592+G_272+4*G_451+32*G_613-G_6*G_15+G_59*G_3)*L_t+(-G_6*G_3+G_15+G_14+2*G_13+2*G_12+2*G_16+4*G_20+4*G_19-8*G_21-8*G_22+12*G_37-4*G_36-4*G_35-2*G_34-2*G_33-2*G_42-2*G_41-G_40-G_39-G_47+12*G_45-4*G_44-4*G_43-G_48-4*G_52-4*G_51+8*G_58+8*G_57-6*G_56-6*G_55+8*G_53+4*G_87-16*G_86+4*G_85+4*G_84+4*G_89+4*G_88+4*G_93+4*G_92-16*G_91+4*G_90+I*Pi*G_4+I*Pi*G_3-2*I*Pi*G_5-G_4*G_6+2*G_6*G_5)*L_t*L_z-8*G_1122-8*G_1123+numeric(-8,3)*zeta_3*G_3+numeric(-8,3)*zeta_3*G_4-8*G_1117-8*G_1118-8*G_1119-8*G_1120+32*G_1121-8*G_1110+8*G_1111-8*G_1112-8*G_1113-8*G_1114-8*G_1115+32*G_1116+8*G_1107+8*G_1108-8*G_1109+16*G_3003-64*G_3004-2*pow(Pi,2)*G_86+numeric(28,3)*zeta_3*G_5+numeric(-1,2)*pow(Pi,2)*G_51+numeric(1,3)*pow(Pi,2)*G_47+numeric(-4,3)*pow(Pi,2)*G_50+numeric(-4,3)*pow(Pi,2)*G_49+numeric(-5,6)*pow(Pi,2)*G_16+numeric(-2,3)*pow(Pi,2)*G_20+numeric(-1,2)*pow(Pi,2)*G_52+numeric(-16,3)*pow(Pi,2)*G_17+numeric(41,12)*pow(Pi,2)*G_59+numeric(1,3)*pow(Pi,2)*G_48+numeric(1,3)*pow(Pi,2)*G_39+numeric(-2,3)*pow(Pi,2)*G_19+numeric(1,2)*pow(Pi,2)*G_92+numeric(1,2)*pow(Pi,2)*G_93+numeric(1,2)*pow(Pi,2)*G_88+numeric(1,2)*pow(Pi,2)*G_87+numeric(1,3)*pow(Pi,2)*G_40+numeric(1,2)*pow(Pi,2)*G_90+numeric(1,2)*pow(Pi,2)*G_89+numeric(1,2)*pow(Pi,2)*G_85+numeric(-5,12)*pow(Pi,2)*G_15+numeric(1,2)*pow(Pi,2)*G_84+8*G_1100-8*G_1101-8*G_1102+8*G_1103+8*G_1104+8*G_1105+8*G_1106+(-8*G_465+4*G_305-8*G_500-8*G_499-8*G_57*G_6-8*G_58*G_6+8*G_22*G_6+8*G_21*G_6+2*G_300+8*G_368+2*G_301+8*G_367-4*G_461-8*G_498-4*G_363-4*G_364+2*G_296-8*G_612+2*G_295+8*G_360+8*G_361-8*G_609-8*G_610-8*G_611-8*G_362+8*G_608+4*G_494+4*G_495+32*G_496-8*G_497-I*Pi*G_6*G_3-I*Pi*G_6*G_4-4*G_493-8*G_607+4*G_491+8*G_605-8*G_606-4*G_492-2*G_488-2*G_489+2*I*Pi*G_56+2*I*Pi*G_55-4*G_359-8*G_357-4*G_358+4*G_487+4*G_480+4*G_483-2*G_484+8*G_356+8*G_604-2*G_485+8*G_603+8*G_355-20*G_479+4*G_449-2*G_477+24*G_290-2*G_478+4*G_448+8*G_602+8*G_600+8*G_601-10*G_288-10*G_289-2*G_286+8*G_597-2*G_287-8*G_598+2*G_354-8*G_599-8*G_596-20*G_447-8*G_564-2*G_446+8*G_569-2*G_445+4*G_476-8*G_595+4*G_443+4*G_444+2*G_353-4*G_90*G_6-10*G_352-10*G_351-4*G_84*G_6-8*G_620+4*G_475-4*G_89*G_6+56*G_350+8*G_563+G_275+8*G_594+G_274-4*G_349-4*G_348+8*G_593+8*G_591-8*G_565+8*G_566+G_271-16*G_347-8*G_404-8*G_405+4*G_402-8*G_403-16*G_346+8*G_590-8*G_589-8*G_399-8*G_400+4*G_401-8*G_468-8*G_588-8*G_398-4*G_262-8*G_263+4*G_397+6*G_394+6*G_395+4*G_396-4*G_261+6*G_392+8*G_562-4*G_260+6*G_391-4*G_259+4*G_387+numeric(-1,2)*pow(Pi,2)*G_4+numeric(-1,2)*pow(Pi,2)*G_3-32*G_256-8*G_619+G_335+16*G_255+G_334+32*G_587-8*G_586-8*G_567+16*G_254+G_332+4*G_252+4*G_253-8*G_585+G_331-8*G_466-8*G_568-32*G_249+16*G_248-32*G_561+16*G_247+4*G_246+8*G_95+8*G_94+3*G_96+8*G_560-14*G_98+3*G_97+8*G_559+4*G_245-5*G_102+G_101+G_100+G_47*G_6+4*G_36*G_6-8*G_584-6*G_104-5*G_103-6*G_110-6*G_109+2*G_108+2*G_107+4*G_106-6*G_105+4*G_35*G_6-12*G_45*G_6-4*G_93*G_6-12*G_37*G_6+2*G_112+32*G_582-8*G_583-8*G_116-2*G_115-2*G_114+2*G_113+2*G_240-8*G_117-2*G_13*G_6-8*G_581-8*G_580+12*G_118-10*I*Pi*G_16+4*I*Pi*G_37+4*I*Pi*G_45-4*I*Pi*G_50-4*I*Pi*G_49-4*I*Pi*G_44-4*I*Pi*G_36-4*I*Pi*G_43+16*I*Pi*G_53-4*I*Pi*G_57-4*I*Pi*G_58+3*I*Pi*G_15+3*G_120+2*G_236+3*G_119+6*G_55*G_6+6*G_56*G_6+I*Pi*G_48+I*Pi*G_39+I*Pi*G_47-2*I*Pi*G_20+2*I*Pi*G_21+2*I*Pi*G_22-4*I*Pi*G_35+3*I*Pi*G_14+2*I*Pi*G_12+2*I*Pi*G_13-2*I*Pi*G_19+2*G_235-8*G_579+4*G_482+32*G_618+16*G_91*G_6+12*G_125-8*G_124-8*G_123+2*G_122+2*G_121+I*Pi*G_40-G_126+4*G_463-G_127-8*G_578+16*G_86*G_6-10*G_136-10*G_135+4*G_134-8*G_323+4*G_133+8*G_132-4*G_131-4*G_130+4*G_129+4*G_128-4*G_321-4*G_322+8*G_577-32*G_316-4*G_319-4*G_320+16*G_315-8*G_576-8*G_575+8*G_380+8*G_574+24*G_230-4*G_142-4*G_141-2*G_146-4*G_145-4*G_144-2*G_147+8*G_379-4*G_148-8*G_376-10*G_229-10*G_228+12*G_149+16*G_314-2*G_227+4*G_313-2*G_226+12*G_150+12*G_155+12*G_154-4*G_153-2*G_152-2*G_151-4*G_6*G_19+4*G_481-G_6*G_14-16*G_163+4*G_162+4*G_161+4*G_160+4*G_159-16*G_158+4*G_157+4*G_156-4*G_92*G_6+4*G_165+4*G_164+8*G_375+4*G_312-4*G_6*G_20-4*G_460+pow(Pi,2)*G_5-8*G_467-2*G_6*G_16-4*G_85*G_6+8*G_374+4*G_459+8*G_572+8*G_573-2*G_457+8*G_571-2*G_456+8*G_570+4*G_450+32*G_464+4*G_462+2*I*Pi*G_5*G_6-32*G_309+4*G_455-2*G_453-2*G_452+16*G_308-8*G_369+16*G_307-8*G_614-8*G_615-8*G_616-8*G_617+4*G_306+2*G_241-4*G_88*G_6-4*G_87*G_6+4*G_6*G_52+4*G_6*G_51+G_4*G_59-2*G_5*G_59-8*G_53*G_6+2*G_33*G_6+4*G_111+2*G_42*G_6+2*G_34*G_6+2*G_41*G_6-2*G_12*G_6+G_48*G_6+G_40*G_6+G_39*G_6+4*G_43*G_6+4*G_44*G_6-80*G_383+20*G_384+20*G_385+4*G_386-32*G_592+G_272+4*G_451+32*G_613-G_6*G_15+G_59*G_3)*L_z-64*G_2973-16*G_1931-8*G_2277-6*G_2033-8*G_2278-52*G_1311-4*G_1314-16*G_1932-4*G_915+28*G_916+2*G_2279-4*G_919+10*G_662-4*G_920+28*G_921+12*G_924-8*G_2471+2*G_2280-8*G_2903+12*G_925-8*G_2472-48*G_926+12*G_927+12*G_928+12*G_929-8*G_2281+12*G_930-48*G_931+16*G_1933+12*G_932+12*G_933-16*G_1934-20*G_934-8*G_937-8*G_938+32*G_2473+24*G_2230+16*G_939+32*G_2902-G_1764+2*G_2282+2*G_2283+2*G_2284-16*G_1935+2*G_2285-16*G_2477-8*G_2286-4*G_1315+2*G_2287-4*G_950-4*G_951+2*G_952+2*G_953-20*G_954+2*G_2404-8*G_577*G_6-64*G_1688+16*G_2828-8*G_1687+16*G_2827-8*G_1686+16*G_2080-8*G_2405-64*G_2826-8*G_608*G_6-8*G_574*G_6-8*G_605*G_6+32*G_592*G_6-8*G_594*G_6+2*G_2406+32*G_561*G_6-4*G_1404-8*G_593*G_6-8*G_563*G_6-17*G_96*G_6-6*G_913-8*G_2320-64*G_1655+8*G_2446-4*G_914-8*G_2321-8*G_387*G_6-8*G_386*G_6+32*G_2322+2*G_446*G_6-8*G_2323-2*G_445*G_6-8*G_2324+8*G_2447+2*G_478*G_6+16*G_3005-8*G_1092-2*pow(Pi,2)*G_91+8*G_1093+8*G_1094-32*G_1095+8*G_1096+8*G_1097-8*G_1098+numeric(-28,45)*pow(Pi,4)-8*G_1099-16*G_2678-16*G_2677+16*G_2676-G_271*G_6-G_272*G_6+I*numeric(-2,3)*pow(Pi,3)*G_9-G_274*G_6+I*numeric(-2,3)*pow(Pi,3)*G_8+16*G_2675-G_331*G_6+16*G_2674-G_275*G_6-G_332*G_6+4*G_145*G_6+16*G_2673;

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << " z = " << z << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_4_0 = " << J_4_0.evalf() << ","  << std::endl;
    std::cout << " J_4_1 = " << J_4_1.evalf() << ","  << std::endl;
    std::cout << " J_4_2 = " << J_4_2.evalf() << ","  << std::endl;
    std::cout << " J_4_3 = " << J_4_3.evalf() << ","  << std::endl;
    std::cout << " J_4_4 = " << J_4_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_5_0 = " << J_5_0.evalf() << ","  << std::endl;
    std::cout << " J_5_1 = " << J_5_1.evalf() << ","  << std::endl;
    std::cout << " J_5_2 = " << J_5_2.evalf() << ","  << std::endl;
    std::cout << " J_5_3 = " << J_5_3.evalf() << ","  << std::endl;
    std::cout << " J_5_4 = " << J_5_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_6_0 = " << J_6_0.evalf() << ","  << std::endl;
    std::cout << " J_6_1 = " << J_6_1.evalf() << ","  << std::endl;
    std::cout << " J_6_2 = " << J_6_2.evalf() << ","  << std::endl;
    std::cout << " J_6_3 = " << J_6_3.evalf() << ","  << std::endl;
    std::cout << " J_6_4 = " << J_6_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_7_0 = " << J_7_0.evalf() << ","  << std::endl;
    std::cout << " J_7_1 = " << J_7_1.evalf() << ","  << std::endl;
    std::cout << " J_7_2 = " << J_7_2.evalf() << ","  << std::endl;
    std::cout << " J_7_3 = " << J_7_3.evalf() << ","  << std::endl;
    std::cout << " J_7_4 = " << J_7_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_8_0 = " << J_8_0.evalf() << ","  << std::endl;
    std::cout << " J_8_1 = " << J_8_1.evalf() << ","  << std::endl;
    std::cout << " J_8_2 = " << J_8_2.evalf() << ","  << std::endl;
    std::cout << " J_8_3 = " << J_8_3.evalf() << ","  << std::endl;
    std::cout << " J_8_4 = " << J_8_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_9_0 = " << J_9_0.evalf() << ","  << std::endl;
    std::cout << " J_9_1 = " << J_9_1.evalf() << ","  << std::endl;
    std::cout << " J_9_2 = " << J_9_2.evalf() << ","  << std::endl;
    std::cout << " J_9_3 = " << J_9_3.evalf() << ","  << std::endl;
    std::cout << " J_9_4 = " << J_9_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_10_0 = " << J_10_0.evalf() << ","  << std::endl;
    std::cout << " J_10_1 = " << J_10_1.evalf() << ","  << std::endl;
    std::cout << " J_10_2 = " << J_10_2.evalf() << ","  << std::endl;
    std::cout << " J_10_3 = " << J_10_3.evalf() << ","  << std::endl;
    std::cout << " J_10_4 = " << J_10_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_11_0 = " << J_11_0.evalf() << ","  << std::endl;
    std::cout << " J_11_1 = " << J_11_1.evalf() << ","  << std::endl;
    std::cout << " J_11_2 = " << J_11_2.evalf() << ","  << std::endl;
    std::cout << " J_11_3 = " << J_11_3.evalf() << ","  << std::endl;
    std::cout << " J_11_4 = " << J_11_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_12_0 = " << J_12_0.evalf() << ","  << std::endl;
    std::cout << " J_12_1 = " << J_12_1.evalf() << ","  << std::endl;
    std::cout << " J_12_2 = " << J_12_2.evalf() << ","  << std::endl;
    std::cout << " J_12_3 = " << J_12_3.evalf() << ","  << std::endl;
    std::cout << " J_12_4 = " << J_12_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_13_0 = " << J_13_0.evalf() << ","  << std::endl;
    std::cout << " J_13_1 = " << J_13_1.evalf() << ","  << std::endl;
    std::cout << " J_13_2 = " << J_13_2.evalf() << ","  << std::endl;
    std::cout << " J_13_3 = " << J_13_3.evalf() << ","  << std::endl;
    std::cout << " J_13_4 = " << J_13_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_14_0 = " << J_14_0.evalf() << ","  << std::endl;
    std::cout << " J_14_1 = " << J_14_1.evalf() << ","  << std::endl;
    std::cout << " J_14_2 = " << J_14_2.evalf() << ","  << std::endl;
    std::cout << " J_14_3 = " << J_14_3.evalf() << ","  << std::endl;
    std::cout << " J_14_4 = " << J_14_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_15_0 = " << J_15_0.evalf() << ","  << std::endl;
    std::cout << " J_15_1 = " << J_15_1.evalf() << ","  << std::endl;
    std::cout << " J_15_2 = " << J_15_2.evalf() << ","  << std::endl;
    std::cout << " J_15_3 = " << J_15_3.evalf() << ","  << std::endl;
    std::cout << " J_15_4 = " << J_15_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_16_0 = " << J_16_0.evalf() << ","  << std::endl;
    std::cout << " J_16_1 = " << J_16_1.evalf() << ","  << std::endl;
    std::cout << " J_16_2 = " << J_16_2.evalf() << ","  << std::endl;
    std::cout << " J_16_3 = " << J_16_3.evalf() << ","  << std::endl;
    std::cout << " J_16_4 = " << J_16_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_17_0 = " << J_17_0.evalf() << ","  << std::endl;
    std::cout << " J_17_1 = " << J_17_1.evalf() << ","  << std::endl;
    std::cout << " J_17_2 = " << J_17_2.evalf() << ","  << std::endl;
    std::cout << " J_17_3 = " << J_17_3.evalf() << ","  << std::endl;
    std::cout << " J_17_4 = " << J_17_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_18_0 = " << J_18_0.evalf() << ","  << std::endl;
    std::cout << " J_18_1 = " << J_18_1.evalf() << ","  << std::endl;
    std::cout << " J_18_2 = " << J_18_2.evalf() << ","  << std::endl;
    std::cout << " J_18_3 = " << J_18_3.evalf() << ","  << std::endl;
    std::cout << " J_18_4 = " << J_18_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_19_0 = " << J_19_0.evalf() << ","  << std::endl;
    std::cout << " J_19_1 = " << J_19_1.evalf() << ","  << std::endl;
    std::cout << " J_19_2 = " << J_19_2.evalf() << ","  << std::endl;
    std::cout << " J_19_3 = " << J_19_3.evalf() << ","  << std::endl;
    std::cout << " J_19_4 = " << J_19_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_20_0 = " << J_20_0.evalf() << ","  << std::endl;
    std::cout << " J_20_1 = " << J_20_1.evalf() << ","  << std::endl;
    std::cout << " J_20_2 = " << J_20_2.evalf() << ","  << std::endl;
    std::cout << " J_20_3 = " << J_20_3.evalf() << ","  << std::endl;
    std::cout << " J_20_4 = " << J_20_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_21_0 = " << J_21_0.evalf() << ","  << std::endl;
    std::cout << " J_21_1 = " << J_21_1.evalf() << ","  << std::endl;
    std::cout << " J_21_2 = " << J_21_2.evalf() << ","  << std::endl;
    std::cout << " J_21_3 = " << J_21_3.evalf() << ","  << std::endl;
    std::cout << " J_21_4 = " << J_21_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_22_0 = " << J_22_0.evalf() << ","  << std::endl;
    std::cout << " J_22_1 = " << J_22_1.evalf() << ","  << std::endl;
    std::cout << " J_22_2 = " << J_22_2.evalf() << ","  << std::endl;
    std::cout << " J_22_3 = " << J_22_3.evalf() << ","  << std::endl;
    std::cout << " J_22_4 = " << J_22_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_23_0 = " << J_23_0.evalf() << ","  << std::endl;
    std::cout << " J_23_1 = " << J_23_1.evalf() << ","  << std::endl;
    std::cout << " J_23_2 = " << J_23_2.evalf() << ","  << std::endl;
    std::cout << " J_23_3 = " << J_23_3.evalf() << ","  << std::endl;
    std::cout << " J_23_4 = " << J_23_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_24_0 = " << J_24_0.evalf() << ","  << std::endl;
    std::cout << " J_24_1 = " << J_24_1.evalf() << ","  << std::endl;
    std::cout << " J_24_2 = " << J_24_2.evalf() << ","  << std::endl;
    std::cout << " J_24_3 = " << J_24_3.evalf() << ","  << std::endl;
    std::cout << " J_24_4 = " << J_24_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_25_0 = " << J_25_0.evalf() << ","  << std::endl;
    std::cout << " J_25_1 = " << J_25_1.evalf() << ","  << std::endl;
    std::cout << " J_25_2 = " << J_25_2.evalf() << ","  << std::endl;
    std::cout << " J_25_3 = " << J_25_3.evalf() << ","  << std::endl;
    std::cout << " J_25_4 = " << J_25_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_26_0 = " << J_26_0.evalf() << ","  << std::endl;
    std::cout << " J_26_1 = " << J_26_1.evalf() << ","  << std::endl;
    std::cout << " J_26_2 = " << J_26_2.evalf() << ","  << std::endl;
    std::cout << " J_26_3 = " << J_26_3.evalf() << ","  << std::endl;
    std::cout << " J_26_4 = " << J_26_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_27_0 = " << J_27_0.evalf() << ","  << std::endl;
    std::cout << " J_27_1 = " << J_27_1.evalf() << ","  << std::endl;
    std::cout << " J_27_2 = " << J_27_2.evalf() << ","  << std::endl;
    std::cout << " J_27_3 = " << J_27_3.evalf() << ","  << std::endl;
    std::cout << " J_27_4 = " << J_27_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_28_0 = " << J_28_0.evalf() << ","  << std::endl;
    std::cout << " J_28_1 = " << J_28_1.evalf() << ","  << std::endl;
    std::cout << " J_28_2 = " << J_28_2.evalf() << ","  << std::endl;
    std::cout << " J_28_3 = " << J_28_3.evalf() << ","  << std::endl;
    std::cout << " J_28_4 = " << J_28_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_29_0 = " << J_29_0.evalf() << ","  << std::endl;
    std::cout << " J_29_1 = " << J_29_1.evalf() << ","  << std::endl;
    std::cout << " J_29_2 = " << J_29_2.evalf() << ","  << std::endl;
    std::cout << " J_29_3 = " << J_29_3.evalf() << ","  << std::endl;
    std::cout << " J_29_4 = " << J_29_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_30_0 = " << J_30_0.evalf() << ","  << std::endl;
    std::cout << " J_30_1 = " << J_30_1.evalf() << ","  << std::endl;
    std::cout << " J_30_2 = " << J_30_2.evalf() << ","  << std::endl;
    std::cout << " J_30_3 = " << J_30_3.evalf() << ","  << std::endl;
    std::cout << " J_30_4 = " << J_30_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_31_0 = " << J_31_0.evalf() << ","  << std::endl;
    std::cout << " J_31_1 = " << J_31_1.evalf() << ","  << std::endl;
    std::cout << " J_31_2 = " << J_31_2.evalf() << ","  << std::endl;
    std::cout << " J_31_3 = " << J_31_3.evalf() << ","  << std::endl;
    std::cout << " J_31_4 = " << J_31_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_32_0 = " << J_32_0.evalf() << ","  << std::endl;
    std::cout << " J_32_1 = " << J_32_1.evalf() << ","  << std::endl;
    std::cout << " J_32_2 = " << J_32_2.evalf() << ","  << std::endl;
    std::cout << " J_32_3 = " << J_32_3.evalf() << ","  << std::endl;
    std::cout << " J_32_4 = " << J_32_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_33_0 = " << J_33_0.evalf() << ","  << std::endl;
    std::cout << " J_33_1 = " << J_33_1.evalf() << ","  << std::endl;
    std::cout << " J_33_2 = " << J_33_2.evalf() << ","  << std::endl;
    std::cout << " J_33_3 = " << J_33_3.evalf() << ","  << std::endl;
    std::cout << " J_33_4 = " << J_33_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_34_0 = " << J_34_0.evalf() << ","  << std::endl;
    std::cout << " J_34_1 = " << J_34_1.evalf() << ","  << std::endl;
    std::cout << " J_34_2 = " << J_34_2.evalf() << ","  << std::endl;
    std::cout << " J_34_3 = " << J_34_3.evalf() << ","  << std::endl;
    std::cout << " J_34_4 = " << J_34_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_35_0 = " << J_35_0.evalf() << ","  << std::endl;
    std::cout << " J_35_1 = " << J_35_1.evalf() << ","  << std::endl;
    std::cout << " J_35_2 = " << J_35_2.evalf() << ","  << std::endl;
    std::cout << " J_35_3 = " << J_35_3.evalf() << ","  << std::endl;
    std::cout << " J_35_4 = " << J_35_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_36_0 = " << J_36_0.evalf() << ","  << std::endl;
    std::cout << " J_36_1 = " << J_36_1.evalf() << ","  << std::endl;
    std::cout << " J_36_2 = " << J_36_2.evalf() << ","  << std::endl;
    std::cout << " J_36_3 = " << J_36_3.evalf() << ","  << std::endl;
    std::cout << " J_36_4 = " << J_36_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_37_0 = " << J_37_0.evalf() << ","  << std::endl;
    std::cout << " J_37_1 = " << J_37_1.evalf() << ","  << std::endl;
    std::cout << " J_37_2 = " << J_37_2.evalf() << ","  << std::endl;
    std::cout << " J_37_3 = " << J_37_3.evalf() << ","  << std::endl;
    std::cout << " J_37_4 = " << J_37_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_38_0 = " << J_38_0.evalf() << ","  << std::endl;
    std::cout << " J_38_1 = " << J_38_1.evalf() << ","  << std::endl;
    std::cout << " J_38_2 = " << J_38_2.evalf() << ","  << std::endl;
    std::cout << " J_38_3 = " << J_38_3.evalf() << ","  << std::endl;
    std::cout << " J_38_4 = " << J_38_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_39_0 = " << J_39_0.evalf() << ","  << std::endl;
    std::cout << " J_39_1 = " << J_39_1.evalf() << ","  << std::endl;
    std::cout << " J_39_2 = " << J_39_2.evalf() << ","  << std::endl;
    std::cout << " J_39_3 = " << J_39_3.evalf() << ","  << std::endl;
    std::cout << " J_39_4 = " << J_39_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_40_0 = " << J_40_0.evalf() << ","  << std::endl;
    std::cout << " J_40_1 = " << J_40_1.evalf() << ","  << std::endl;
    std::cout << " J_40_2 = " << J_40_2.evalf() << ","  << std::endl;
    std::cout << " J_40_3 = " << J_40_3.evalf() << ","  << std::endl;
    std::cout << " J_40_4 = " << J_40_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_41_0 = " << J_41_0.evalf() << ","  << std::endl;
    std::cout << " J_41_1 = " << J_41_1.evalf() << ","  << std::endl;
    std::cout << " J_41_2 = " << J_41_2.evalf() << ","  << std::endl;
    std::cout << " J_41_3 = " << J_41_3.evalf() << ","  << std::endl;
    std::cout << " J_41_4 = " << J_41_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_Ctilde_numeric.out <==
 s = 0.0112,
 t = -0.002,
 mZ2 = 8320.0,
 z = 6.19238438284403543457451294601790600214537058288048770432E-6,

 J_1_0 = -2.0,
 J_1_1 = 27.03651806899268493974511242892062609864938185408562689488-6.28318530717958647692528676655900576839433879875021164195*I,
 J_1_2 = -172.87372292265262669203697659712497486510388695049068852893+84.93772654419512166611196213981831636751326258374744401337*I,
 J_1_3 = 696.4483131509525541234979399744743488537389424059638348175-563.7696690527228122914842696255561053755426023400024178727*I,
 J_1_4 = -1969.4134396371515054831959931483140967552203617507946465816+2467.390824106407200597618154587235897066551488853585112617*I,

 J_2_0 = 1.0,
 J_2_1 = -27.03651806899268493974511242892062609864938185408562689488,
 J_2_2 = 370.421456848028649931160180693940327568492022419083353624,
 J_2_3 = -3430.4542013878198835769976327703582792255405561696995032265,
 J_2_4 = 24170.731881275888314042171372258718667431711425599893098466,

 J_3_0 = 0,
 J_3_1 = 1.3461547522197480473996227096132173945399701327971165255767E-6,
 J_3_2 = -3.504917935859769331353831724683231574912297582569951935009E-5-3.03858167864313559919143752625982628935070906675838238921E-64*I,
 J_3_3 = 4.635953427602164071376901661329985524765303813532996826169E-4-1.380181813933826639152858780867747733189447220980085664433E-62*I,
 J_3_4 = -0.004154325798182300506209635499370378351411976804040840513576+1.6672180328869687178909483018416586980563610523185093973925E-61*I,

 J_4_0 = 1.0,
 J_4_1 = -27.03651268437367606075292283042978764577980369420509570641,
 J_4_2 = 370.42131934361981391371008226394894962821778444005537787396-7.596083275992770255840020642123410959425435910418080193924E-64*I,
 J_4_3 = -3430.4524171047871403320652325016138002869936752503106827485+3.318582834961128885143928268153462328354135832025322017612E-62*I,
 J_4_4 = 24170.716191163148239853897382948538658202369001438604656935-6.560597150791183180204276051364001493207480618359900298166E-61*I,

 J_5_0 = -3.0,
 J_5_1 = -1.1802617654763253987983849272960204840742281007716157282122,
 J_5_2 = 4.702632561370463886579394294534736222796919664890778526527,
 J_5_3 = 40.37682691491281662549770502112233663638800327773935635305,
 J_5_4 = 61.78147328892034908587813320970338982162352367040172666432,

 J_6_0 = 1.0,
 J_6_1 = -27.036519030531030908698544425657408892176523513386975932184,
 J_6_2 = 370.4214814023703713975480336549311223993084435215857106708,
 J_6_3 = -3430.454520009598279195506079362040456595572896284326453457,
 J_6_4 = 24170.73468308027618298560347668370173091283844502126842857,

 J_7_0 = 0,
 J_7_1 = -2.403845864922383579991841956983817854148253372593262483049E-7,
 J_7_2 = 6.258777730835810013044880241195624886673059956944546150212E-6,
 J_7_3 = -8.278483362710592048115767303350346184016290741665563705048E-5,
 J_7_4 = 7.418435156371754735437960410232364070588444904549924372641E-4,

 J_8_0 = 3.0,
 J_8_1 = 18.84955592153875943077586029967701730518301639625063492585*I,
 J_8_2 = -64.15242860708083102242419149919498237953904614706513907167,
 J_8_3 = -38.46582090110701713279162116836639970447956135489596421735-155.0313834014991008773815753355069760111264428294255384707*I,
 J_8_4 = 245.95795486085615402201184003898040590556215382353068977095-241.68788071443705134102245076816274057607874385898581104533*I,

 J_9_0 = -0.25,
 J_9_1 = -1.5707963267948966192313216916397514420985846996875529104875*I,
 J_9_2 = 4.523568683832622700299141708276569270352112228318695703773,
 J_9_3 = 2.60445662351245428503276601660814164665747030007108091055+7.751569170074955043869078766775348800556322141471276923535*I,
 J_9_4 = -5.343970966448744820610268251672016519950332825098714106684+16.364283590040008684548395104094352226505331615452164289525*I,

 J_10_0 = 0,
 J_10_1 = 0,
 J_10_2 = 1.627136900594602725412832791157328217329910904747349978178E-5,
 J_10_3 = -1.8564338555778940192200714875241606810866700043648984861513E-4,
 J_10_4 = 0.001713085289828408846448007500044914733285096025252020343205+6.351346293066801697403824939845582333687616111776105776722E-63*I,

 J_11_0 = 0,
 J_11_1 = 0,
 J_11_2 = 0,
 J_11_3 = -2.0889957507658936960595563475079130940838823816981496077733E-5-4.229065610435706076485023000816421717825553487800625747968E-6*I,
 J_11_4 = 3.924075786979894795302671180906709618122670405506881955464E-4+4.4482409699306596090073246690639010540996264606216407342975E-5*I,

 J_12_0 = 0,
 J_12_1 = 0,
 J_12_2 = 1.9543797537301223294560265428558069065452613922867403401853E-5+4.229064187193695844005809661420458264787750103441444234643E-6*I,
 J_12_3 = -3.5735832047589138993356872196062792646180739703217485542405E-4-4.448239686413977601300131752400897786931454687554872660493E-5*I,
 J_12_4 = 0.0034638444329548168548429661807794471509479618886087878092364+2.375548353819035178718511351914983156966438687139793139416E-4*I,

 J_13_0 = 0,
 J_13_1 = 0,
 J_13_2 = 1.9543797537301223294560265428558069065452613922867403401853E-5+4.229064187193695844005809661420458264787750103441444234643E-6*I,
 J_13_3 = -2.401328924694062176448983883422773946335190994444190676902E-4+1.2687191138339928811151534397022360198409636078640160448813E-5*I,
 J_13_4 = 0.002043524260399133312518128090385306453787152549954670090612+3.278912518144471955066116830699798743578512055630894485091E-6*I,

 J_14_0 = 2.25,
 J_14_1 = 0.5901308827381626993991924636480102420371140503858078641061+4.712388980384689857693965074919254326295754099062658731462*I,
 J_14_2 = -15.980064741976653899896585073447910758669779027083880571248+1.85395084586667166359810999074673211040629901881906289681*I,
 J_14_3 = -32.89780373069809321130393190728746116098996826262299139682-21.125246286064113063153850334524000550094667841806444448633*I,
 J_14_4 = -19.65247619933679676454327919838635590036231459744617904667-55.94757637475620908485047487388340563998514364229043302219*I,

 J_15_0 = 0,
 J_15_1 = 0,
 J_15_2 = 0,
 J_15_3 = -3.777639026140106549425859092358741774881333033189965722349E-6+4.546068266069751751006895613400268339540043452511947065484E-64*I,
 J_15_4 = 3.906076162397933256414562936473599668835962605228542607736E-5+7.242597413128614830774146949191392575591530118066851448773E-63*I,

 J_16_0 = 0,
 J_16_1 = 0,
 J_16_2 = -3.537256431675299559490315282570475811289095379193643343517E-6+6.07716335728627119838287505251965257870141813351676477842E-64*I,
 J_16_3 = 3.280199862100334652074618901005848512688186876095673362198E-5-2.1270071750501949194340062683818784025454963467308676724467E-63*I,
 J_16_4 = -2.942884876052844840261126620620537823097206361835617112399E-4-6.576319068401530455566421511116864417693632581395777785278E-62*I,

 J_17_0 = 0,
 J_17_1 = 0,
 J_17_2 = 0,
 J_17_3 = 1.7377134044300090234350119449889250252517560681421898044145E-5-1.8714390826024754346473212599238134249199172620078308611E-63*I,
 J_17_4 = -1.7967946118330738843133786149496694365203587927430456673357E-4+2.47136338296925141789791553952725354659739266755237816298E-62*I,

 J_18_0 = 0,
 J_18_1 = 0,
 J_18_2 = 0,
 J_18_3 = 0,
 J_18_4 = -1.61219804036964068121196566797527793967736459245451678759E-4-6.562777836590605986629492850929696343086221449195786118658E-5*I,

 J_19_0 = 0,
 J_19_1 = 0,
 J_19_2 = 0,
 J_19_3 = -1.4032988094101870006812058792038609427391746623776031479077E-4-6.139873057202798289454760159797397522443736450565544809592E-5*I,
 J_19_4 = 0.0014820288388685037206433307923891097560822502728032919216942+1.3358996621964318912596363327754287302675300930878854850616E-4*I,

 J_20_0 = 0,
 J_20_1 = 2.403845864922383579991841956983817854148253372593262483049E-7,
 J_20_2 = -3.009196622733441379762231622315855189069091984801598339348E-6+7.551904509602362707587815106149059116158443381441151683236E-7*I,
 J_20_3 = 1.7768896150342504988620237178605430763254146848330108046994E-5-9.45366949488557941633555520168343780546012654447568253543E-6*I,
 J_20_4 = -6.593887350754614305833295613210357698326437005256817903826E-5+5.830709839001483148575333891347283545087388649693598422799E-5*I,

 J_21_0 = 0,
 J_21_1 = 0,
 J_21_2 = 4.807692018768521992185301699516831255897374707312832424409E-7,
 J_21_3 = -4.683677008869761228904472187814163094999664621167634816536E-5-6.947750228182865048610170252296383155382615819752076298974E-6*I,
 J_21_4 = 8.102392380629363200704220494776292978218219685827610513443E-4+7.307824115811625111621509738355616499116796449080463917537E-5*I,

 J_22_0 = 0,
 J_22_1 = 0,
 J_22_2 = 0,
 J_22_3 = 1.715960698794621940550285596074890796472982174764214999852E-5+3.4738751140914325243050851261481915776913079098760381495026E-6*I,
 J_22_4 = -1.9172322403993725508794496142407200948412420431500243402427E-4+1.7369375841853673149034316146977759698294088030620225481937E-5*I,

 J_23_0 = 0,
 J_23_1 = 0,
 J_23_2 = 1.605383182826042856166835172470245780505377721535881396976E-5+3.473873736233459573247028150805552353171905765297329066311E-6*I,
 J_23_3 = -1.6293278781705871301163060110481833373179901889615018801083E-4+1.7369369223960228515099782439809264458653000863634751130267E-5*I,
 J_23_4 = 0.00129516263787034000532972719482163703491974618285036779865+3.7432138253290266173070302137266902819615353941457079697265E-5*I,

 J_24_0 = 0,
 J_24_1 = 0,
 J_24_2 = 0,
 J_24_3 = 0,
 J_24_4 = -1.5900538281242384265227992597332930630385377354016406410032E-4-6.56277384631066992633796826230797218951978305312306717144E-5*I,

 J_25_0 = 0,
 J_25_1 = 0,
 J_25_2 = -1.105769536450838563260742486122416024597789881184218343506E-6,
 J_25_3 = 2.768461806244791189115673443505607690202537668572059412301E-5-2.809468651222861939471520403823105531159386299830487086227E-64*I,
 J_25_4 = -3.5201996340298830045362875157574700235201902998143952372695E-4-1.0323196352580341796883450349216923268802886288701203933504E-62*I,

 J_26_0 = 0,
 J_26_1 = -1.1057701657275096894004385139148356091251447955377902772693E-6,
 J_26_2 = 2.5473093180206764525702840780865679580520325272176498835185E-5,
 J_26_3 = -2.966508892085066010506790264825993741181287405897606288118E-4-1.6580536290601080782229459192946116785044037747772617208585E-63*I,
 J_26_4 = 0.002327632049917683793028907143962693592984727000003124302042+4.057547834004485141037455486338788502235331873744847778674E-62*I,

 J_27_0 = 0,
 J_27_1 = 0,
 J_27_2 = 2.403846009384260996092650849758415627948687353656416212192E-7,
 J_27_3 = -6.018393448241066254139870626026264291623665162175303683062E-6,
 J_27_4 = 7.65260591206932452823018348110795252534707231755716934875E-5,

 J_28_0 = 0,
 J_28_1 = 0,
 J_28_2 = 0,
 J_28_3 = 1.954380343498872826897831373149822833412554214747534046603E-5+4.229065610435706076485023000816421717825553487800625747969E-6*I,
 J_28_4 = -3.5735841465407093357216430029848639286293688564128505924165E-4-4.448240969930659609007324669063901054099626460621640734293E-5*I,

 J_29_0 = 0,
 J_29_1 = 0,
 J_29_2 = -0.019347469931184618569820933783611612071660836560801398889907+0.6179836152888905545327033302489107034687663396063542989368*I,
 J_29_3 = -1.9646372825784816140729317678000512133362599265865571355727+1.2980770773044500051709330330497404623429463198161393631252*I,
 J_29_4 = -4.06984706560912991620377979172605048793598653942881353008-2.420739572161465480484101180990999087031782212733990578583*I,

 J_30_0 = 0,
 J_30_1 = 0,
 J_30_2 = 0,
 J_30_3 = 2.115477068959562591203514087206609669534630817297928295552E-5,
 J_30_4 = -2.187402044216406855979071715956729352822042180365933241318E-4+4.8617305077664210093158180890898266312954240536466484687005E-63*I,

 J_31_0 = 0,
 J_31_1 = 0,
 J_31_2 = 1.980862083772792626822669483172382594345862720398953238274E-5,
 J_31_3 = -1.836910829652386945119740933326819353086311470986294996381E-4+1.8231490071858813595148625157558957736104254400550294335257E-62*I,
 J_31_4 = 0.0016480145613617680229098102775616781390124840929816835536647-2.204977442371181417055010903584803707778281613505019154755E-61*I,

 J_32_0 = 0,
 J_32_1 = 0,
 J_32_2 = 0,
 J_32_3 = 2.0889957507658936960595563475079130940838823816981496077753E-5+4.229065610435706076485023000816421717825553487800625747969E-6*I,
 J_32_4 = -2.334021958855656368779871921173416555084132670105241314466E-4+2.114532876380010317330643593244071135420156592501426437147E-5*I,

 J_33_0 = 0,
 J_33_1 = 0,
 J_33_2 = -1.627136900594602725412832791157328217329910904747349978178E-5,
 J_33_3 = 8.777095469958201315119855561237913248102530699965994568596E-5-5.111801333292869595634490876112216406448341168319448131823E-5*I,
 J_33_4 = -2.762450116412080459453527668811418605333627299003681173672E-4+2.693086001736067122374966111327782584485073774831972501493E-4*I,

 J_34_0 = 0,
 J_34_1 = 0,
 J_34_2 = 0,
 J_34_3 = -1.3599495018159983684924260357530508477636227648231932321771E-5-4.203397595666571614782970844450862329381700562599611839426E-63*I,
 J_34_4 = -1.2419960347704943549334628709106913075246297749839442458106E-4-1.091837533080365123413171704848208614614244463422973330364E-4*I,

 J_35_0 = -0.25,
 J_35_1 = -0.09835459423794425281168737705541141625504777915857020845588,
 J_35_2 = 0.3918895816083731187845645016274790343178763986016731959471,
 J_35_3 = 3.364715635399389405201305281472901636819102914309812088369-8.657672899900182353337919363437304615785890941109473132711E-63*I,
 J_35_4 = 5.148825697581329766926490245399483524700252613162694513274-1.2640768612829219889332932451597226293841428179530281371382E-62*I,

 J_36_0 = 0,
 J_36_1 = 0,
 J_36_2 = -0.019347227995835450421350750251818538282008493847691302317847+0.6179759122985911805768831814748418835374185055597743295801*I,
 J_36_3 = -1.9646055196874686275422582519220766939689517736020856395668+1.298061572402092561178438558011674278261929717249123938306*I,
 J_36_4 = -4.069870541582014884519254630694983229963224918767632215431-2.4207059857538813823591269285312447482693780527108160245414*I,

 J_37_0 = 0,
 J_37_1 = 0,
 J_37_2 = 0,
 J_37_3 = 2.1179951161999725134850599606775561570306215677777850301867E-5+3.424420981374077745262896052109445441391703580957102951061E-6*I,
 J_37_4 = -2.29128097458772655333783693256515887538763932823301798156E-4+1.789131152192442672678653789202842813244758518884722206422E-5*I,

 J_38_0 = 0,
 J_38_1 = 0,
 J_38_2 = 0.8224683795784124048977854449618172891038542070410627429084-3.012339045127022092887385499284376739793633545948671017867E-64*I,
 J_38_3 = 0.6010112098529437211134816167282298866706307241752187350574+5.167717009115580464952128996206566683459265919867672416315*I,
 J_38_4 = -15.15218764479676464362004492490490972556246109869739614936+3.7764320831717158849326291194801650675838758937075621803036*I,

 J_39_0 = 0,
 J_39_1 = 6.730773761098740236998113548066086972699850663985582627883E-7,
 J_39_2 = 0.009675489759724675596383785047358418012578958332221915531146-0.30899218523967075738448704451521065918733897772534622152595*I,
 J_39_3 = 0.9823212483521477988476475397455472653567130293251944796087-0.649046897875507204160405463247016538916873580063537936805*I,
 J_39_4 = 2.034989605765988146373744176278047646884901118149077748148+1.2103518055075658482370254384311427277562241680183650123107*I,

 J_40_0 = -0.625,
 J_40_1 = -0.24588711059585337506219184470865105870965774339054654027758,
 J_40_2 = -0.6555267943010540700929559530136846616271920182050723898132-0.3089914300492197971482162857337000442814273618810080774107*I,
 J_40_3 = 7.859385673471797040256079200460004762211379539666933692042-10.396161763561056502404251136406781473961608781095671795594*I,
 J_40_4 = 42.73953346942980019284064861737469885619275001002970493921-6.478462852632837139842014577801063283822056267726898061585*I,

 J_41_0 = 0,
 J_41_1 = 2.403845864922383579991841956983817854148253372593262483049E-7,
 J_41_2 = 3.3188880597707072348141348588676521901763884534652582742514-0.9269750453381103516809196159826107477501937014873623763475*I,
 J_41_3 = 6.016306073859205764060367647785654987445379921592818466306+17.5472085324601737757184772334847812041584549586389877239*I,
 J_41_4 = -49.56017960048370527374152047220951008514271331766153486328+19.00862663569823983632773603134834362254292757464745167725*I,


time in seconds : 0



==> anc/topo_Ctilde_symbolic.mpl <==
U_Ctilde := Matrix(41, 41, [[2*eps^2*(-1+2*eps)*(-1+eps)/m2,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,-2*eps^2*(-1
+2*eps)*(-1+eps)/m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0],[0,0,2*eps*s*(-1+2*eps)*(eps^2*s^2+14*m2*s*eps^2+eps^2*m2
^2-eps*s^2-15*eps*m2*s+3*m2*s)/m2/(-s+m2)^3,-6*eps*s*(-1+2*eps)*(-1+eps)*(eps*
s+7*eps*m2-2*m2)/m2/(-s+m2)^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,-2*eps/(-s+m2)^3*(-1+2*eps)*(-2*eps^2*s^3-51*
eps^2*s^2*m2-12*m2^2*s*eps^2+eps^2*m2^3+2*eps*s^3+57*eps*m2*s^2+6*eps*m2^2*s-\
12*m2*s^2-eps*m2^3)/m2,-12*eps/(-s+m2)^3*(-1+2*eps)*(-1+eps)*(eps*s^2+14*eps*
m2*s+eps*m2^2-4*m2*s)/m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,-6*eps*(-1+3*eps)*(-1+2*eps)*(3*eps-2)/(t+s),0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,
0,0,-2*eps/(m2-t)^3*(-1+2*eps)*(-51*m2*t^2*eps^2-12*m2^2*t*eps^2+eps^2*m2^3+57
*eps*m2*t^2+6*eps*m2^2*t-eps*m2^3-12*m2*t^2-2*t^3*eps^2+2*eps*t^3)/m2,-12*eps/
(m2-t)^3*(-1+2*eps)*(-1+eps)*(14*eps*m2*t+eps*m2^2-4*m2*t+eps*t^2)/m2,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2*t*
eps*(-1+2*eps)*(t^2*eps^2+14*m2*t*eps^2+eps^2*m2^2-eps*t^2-15*eps*m2*t+3*m2*t)
/m2/(m2-t)^3,-6*t*eps*(-1+2*eps)*(-1+eps)*(eps*t+7*eps*m2-2*m2)/m2/(m2-t)^3,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,
0,0,-6*eps/s*(-1+3*eps)*(-1+2*eps)*(3*eps-2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-1/2*eps^2*(-1+3*eps)*(-1+2
*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,eps^
2*(t+s)*(-1+2*eps)*(-1+eps)/m2/(-t-s+m2),0,0,-(3*eps-2)*eps^2*(-1+2*eps)/(-t-s
+m2),0,0,0,0,eps^2*(t+s)*(-1+2*eps)^2/(-t-s+m2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-eps^3*s*(-1+eps)/m2/(s+m2),-eps^3*s*(2*t-4*
eps*t-s+eps*s)/m2/(2*t+s)/(s+m2),0,0,0,0,0,0,0,0,-eps^3*s*(eps*s*t-2*m2*t+4*
eps*m2*t-s^2+2*eps*s^2-m2*s+2*eps*m2*s)/m2/(2*t+s)/(s+m2),eps^3*s^2*(3*eps-2)/
m2/(2*t+s)/(s+m2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[
eps^2*s*(-1+eps)*(-eps*s+2*eps*m2+s)/m2/(s+m2)^2,eps^2*s*(6*eps*m2*t+2*s*t-12*
m2*t*eps^2-4*eps*s*t+s^2-4*eps*s^2+3*eps^2*s^2+2*m2*s-8*eps*m2*s+6*m2*s*eps^2)
/m2/(s+m2)^2/(2*t+s),0,0,0,0,0,0,0,0,eps^2*s*(t*eps^2*s^2-2*m2*s*t+7*eps*m2*s*
t-4*t*m2*s*eps^2-2*eps*m2^2*t+4*m2^2*t*eps^2-eps*s^3+2*eps^2*s^3-2*eps*m2*s^2+
4*eps^2*s^2*m2-eps*m2^2*s+2*m2^2*s*eps^2)/m2/(s+m2)^2/(2*t+s),-eps^2*s^2*(3*
eps-2)*(eps*s+4*eps*m2-m2)/m2/(s+m2)^2/(2*t+s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,eps^2*s*(-1+2*eps)*(-1+eps)/m2/(s+m2),0,0,0,0,0
,eps^2*(-1+2*eps)*(3*eps-2)/(s+m2),0,0,0,0,eps^2*s*(-1+2*eps)^2/(s+m2),0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-3/2*eps^2*
(-1+3*eps)*(-1+2*eps),0,0,0,0,3*(-1+2*eps)*eps^3*s,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*t,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,t*eps^2*(-1+2*eps)*(-1+eps)/(-s+m2
)/(-t-s+m2),-1/m2*t*eps^2*s*(-1+3*eps)*(-1+eps)*(2*eps*m2+2*eps*s-2*s-m2)/(-s+
m2)^2/(-2*eps*t-s+eps*s),6/m2*t*eps^2*(-1+3*eps)*(-1+eps)^2*s/(-s+m2)^2/(-2*
eps*t-s+eps*s),-m2*t*eps^2*(-1+2*eps)*(3*eps-2)/(t+s)/(-s+m2)/(-t-s+m2),0,0,0,
0,-t*eps^2*(-1+2*eps)*(t+s)*(-3*eps^2*s+m2*eps^2+3*t*eps^2+4*eps*s-eps*t-eps*
m2-s)/(-s+m2)/(-t-s+m2)/(-2*eps*t-s+eps*s),0,0,0,0,-t*eps^3*(s*t-3*eps*s*t+2*s
*t*eps^2-4*m2*t*eps^2+s^2-3*eps*s^2+2*eps^2*s^2-2*eps*m2*s+2*m2*s*eps^2)/(-s+
m2)/(-2*eps*t-s+eps*s),-t^2*eps^3*(-1+3*eps)*(-1+2*eps)/(-s+m2)/(-2*eps*t-s+
eps*s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,-eps^4*(t+s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*s,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0],[eps^3*s*(-1+eps)/(-s+m2)/m2,1/m2*s*eps^3*(-1+2*eps)*(t+s)/(2*t+s)/(
-s+m2),-1/m2*s*eps^3*(s+3*t)*(2*eps*m2+2*eps*s-2*s-m2)/(-s+m2)^2/(2*t+s),6/m2*
s*eps^3*(s+3*t)*(-1+eps)/(-s+m2)^2/(2*t+s),0,0,0,0,s*eps^3*(-1+2*eps)/(-s+m2),
0,0,0,0,0,0,0,0,-s*eps^3*(-s*t-2*eps*s*t+4*eps*m2*t-s^2+2*eps*m2*s)/(2*t+s)/(-
s+m2),s^2*eps^3*(-1+2*eps)/(2*t+s)/(-s+m2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0],[-eps^3*t*(-3*s+5*eps*s-2*m2+4*eps*m2)/m2/(m2-t)/(s+m2),eps^3*s*(-2*
t^3+4*eps*t^3+5*s*t^2-17*eps*s*t^2+12*t^2*eps^2*s+4*m2*t^2-16*eps*m2*t^2+12*m2
*t^2*eps^2+2*s^2*t-8*eps*s^2*t+6*t*eps^2*s^2+4*m2*s*t-14*eps*m2*s*t+6*t*m2*s*
eps^2+2*m2^2*t-6*eps*m2^2*t+m2*s^2-3*eps*m2*s^2+m2^2*s-3*eps*m2^2*s)/t/m2/(2*t
+s)/(m2-t)/(s+m2),0,0,0,eps^2*s/t*(-1+3*eps)*(9*eps*t^2-2*eps*m2*t+eps*m2^2-6*
t^2)/m2/(m2-t)^2,6*eps^2*s/t*(-1+3*eps)*(-3*eps*t+eps*m2+2*t)/m2/(m2-t)^2,0,0,
0,eps^3*s*t*(-2*s*t+5*eps*s*t+2*eps*m2*t+eps*s^2+eps*m2*s)/(2*t+s)/m2/(m2-t)/(
s+m2),eps^3*s^2*t*(3*eps-2)/(2*t+s)/m2/(m2-t)/(s+m2),0,0,0,0,0,0,0,eps^3*s*t*(
t-eps*t-2*m2+5*eps*m2)/(m2-t)/m2,2*eps^3*s*t*(-1+3*eps)/(m2-t)/m2,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-eps^2*(s-7*eps*s+8*eps^2*s+m2-5*eps*m2+6*m2*eps
^2)/m2/(s+m2),eps^3*s*(-14*eps*m2*s*t+6*t*m2*s*eps^2+6*t*eps^2*s^2-8*eps*s^2*t
-3*eps*m2^2*s-3*eps*m2*s^2-6*eps*m2^2*t-16*eps*m2*t^2+8*eps*t^3-18*eps*s*t^2+
12*m2*t^2*eps^2+12*t^2*eps^2*s-4*t^3+m2*s^2+m2^2*s+4*m2*t^2+2*m2^2*t+2*s^2*t+4
*m2*s*t+6*s*t^2)/m2/t^2/(2*t+s)/(s+m2),0,0,0,eps^2*s*(-1+3*eps)*(9*eps*t^2-2*
eps*m2*t+eps*m2^2-6*t^2)/(m2-t)/m2/t^2,6*eps^2*s*(-1+3*eps)*(-3*eps*t+eps*m2+2
*t)/(m2-t)/m2/t^2,0,0,0,-eps^3*s*(2*s*t-4*eps*s*t-2*m2*t+2*eps*m2*t-s^2+eps*s^
2-m2*s+eps*m2*s)/m2/(2*t+s)/(s+m2),2*eps^3*s^2*(3*eps-2)/m2/(2*t+s)/(s+m2),0,0
,0,0,0,0,0,eps^3*s*(t-eps*t-m2+3*eps*m2)/m2,2*eps^3*s*(-1+3*eps)/m2,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps
^4*(t+s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,eps^2*(t+s)*(-1+2*eps)*(-1+
eps)/(m2-t)/(s+m2),0,0,0,-eps^2*(t+s)*(-1+3*eps)*(eps*t+2*eps*s-s)*(2*eps*t+2*
eps*m2-2*t-m2)/m2/s/(m2-t)^2/(-1+eps),6*(eps*t+2*eps*s-s)*(-1+3*eps)*(t+s)*eps
^2/(m2-t)^2/m2/s,eps^2*(t+s)*m2*(-1+2*eps)*(3*eps-2)/s/(m2-t)/(s+m2),0,0,0,0,-
eps^2*(t+s)*(-1+2*eps)*(3*eps*s+eps*m2-s)/(m2-t)/(s+m2),0,0,0,0,0,0,0,0,-eps^3
*(t+s)*(-t+2*eps*t+2*eps*m2)/(m2-t),-eps^3*(t+s)^2*(-1+3*eps)*(-1+2*eps)/s/(m2
-t)/(-1+eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,-eps^4*s,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*(t+s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
],[0,2*(-1+eps)*eps^3/m2,-(-6*s^3+33*eps*s^3-54*eps^2*s^3+27*s^3*eps^3+12*eps*
m2*s^2-49*eps^2*s^2*m2+43*eps^3*m2*s^2-eps*m2^2*s+8*m2^2*s*eps^2-7*eps^3*m2^2*
s-eps^2*m2^3+eps^3*m2^3)*eps/m2/(-s+m2)^3,-6*(-9*eps^2*s^2-8*m2*s*eps^2+eps^2*
m2^2+3*eps*m2*s+9*eps*s^2-2*s^2)*eps*(-1+eps)/m2/(-s+m2)^3,0,-(-4*eps*t^3+17*t
^3*eps^2-15*eps^3*t^3+6*s*t^2-37*eps*s*t^2+71*t^2*eps^2*s-42*t^2*eps^3*s-6*m2*
t^2+48*eps*m2*t^2-115*m2*t^2*eps^2+79*t^2*m2*eps^3-6*m2*s*t+36*eps*m2*s*t-66*t
*m2*s*eps^2+36*t*m2*s*eps^3-m2^2*t*eps^3+3*m2^2*t*eps^2+eps*m2^2*s-5*m2^2*s*
eps^2+6*eps^3*m2^2*s-eps^2*m2^3+eps^3*m2^3)*eps/(m2-t)^3/m2,-6*(-20*m2*t*eps^2
+12*s*t*eps^2-12*m2*s*eps^2+3*t^2*eps^2+eps^2*m2^2-eps*t^2+10*eps*m2*s-10*eps*
s*t+13*eps*m2*t+2*s*t-2*m2*t-2*m2*s)*eps*(-1+eps)/(m2-t)^3/m2,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,-(-eps*s*t+2*eps*m2*t+s*t+2*eps*m2*s)*eps^3/m2,(-1+3*eps)*(t
+s)*eps^3/m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,-eps^4*t,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*s,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*t,0,0,0,0,0,0,0,0,0,0,
0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*s,0,0,0
,0,0,0,0,0,0,0,0],[0,s*eps^2*(-1+2*eps)*(-1+eps)*(2*eps*t-3*eps*s+3*eps*m2-2*t
+s-m2)/(m2-t)/t/(-t-s+m2)/(-3+5*eps),0,0,-s*eps^2*(-1+2*eps)*(3*eps-2)*(-3*eps
*t-3*eps*s+8*eps*m2+t+s-4*m2)/(t+s)/(m2-t)/(-t-s+m2)/(-3+5*eps),-1/m2*s*eps^2*
(-1+3*eps)*(-1+eps)*(-4*eps*m2*t^2+6*eps*t^3+2*eps*m2^2*t+4*eps*s*t^2-6*eps*m2
*s*t+2*eps*m2^2*s-4*t^3-m2^2*t-m2^2*s-2*s*t^2+2*m2*t^2+3*m2*s*t)/t/(m2-t)^2/(t
+s)/(-3+5*eps),-6/m2*s*eps^2*(-1+3*eps)*(-1+eps)*(-3*eps*t^2-2*eps*s*t+2*eps*
m2*t+2*eps*m2*s+2*t^2+s*t-m2*t-m2*s)/t/(m2-t)^2/(t+s)/(-3+5*eps),0,0,s*eps^2*(
-1+2*eps)*(m2*t*eps^2+6*eps^2*s^2+9*t^2*eps^2+15*s*t*eps^2+4*m2*s*eps^2-9*eps*
t^2-5*eps*s^2-2*eps*m2*t-6*eps*m2*s-14*eps*s*t+3*s*t+2*t^2+m2*t+s^2+2*m2*s)/(t
+s)/(m2-t)/(-t-s+m2)/(-3+5*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-s*eps^3
*(2*t-6*eps*t+4*t*eps^2+m2-11*eps*m2+16*m2*eps^2)/(m2-t)/(-3+5*eps),s^2*eps^3*
(-1+3*eps)*(-1+2*eps)/(t+s)/(m2-t)/(-3+5*eps),0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*s,0,0,0,0,0,0,0,0,0
],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,eps^4*s*(t+
s),0,0,0,0,0,0,0,0],[2*eps^3*(-1+eps)*(eps^2*s-2*eps*s-2*eps*t+t)/m2/(-s+5*eps
*s-t+eps*t),eps^3*(-10*t^2*eps^2*s+8*eps*s*t^2+2*eps*m2*t^2-2*s*t^2+4*t^2*eps^
3*s-2*m2*t^2*eps^2+5*s^2*t-10*eps*s^2*t-t*eps^2*s^2+2*t*eps^3*s^2-eps*m2*s*t-3
*t*m2*s*eps^2+4*t*m2*s*eps^3+3*s^3-6*eps*s^3+eps^2*s^3-2*s^3*eps^3-eps*m2*s^2-
eps^2*s^2*m2+2*eps^3*m2*s^2)/s/(2*t+s)/m2/(-s+5*eps*s-t+eps*t),-eps^3*(2*s^5-
eps*m2^2*s^2*t-30*s^5*eps^2+60*s^5*eps^3-40*s^5*eps^4+8*s^5*eps^5-2*s^4*t-12*s
^3*t^2+m2*s^4-m2*s^3*t-eps*m2^2*s^3+4*eps^2*m2^2*t^3+2*eps^2*m2^2*s^3-25*eps^2
*m2*s^4+4*eps^5*m2^2*s^3-8*eps^4*m2^2*s^3+3*eps^3*m2^2*s^3-12*m2*s^4*eps^5+33*
m2*s^4*eps^3+40*s^4*t*eps-8*s^4*t*eps^5-130*s^4*t*eps^2+136*s^4*t*eps^3-36*s^4
*t*eps^4-16*s^3*t^2*eps^5+72*s^3*t^2*eps^4-24*s^3*t^2*eps^3-88*s^3*t^2*eps^2+
68*s^3*t^2*eps+8*eps^4*t^3*m2^2-12*eps^3*t^3*m2^2+32*eps^4*t^3*s^2-64*eps^3*t^
3*s^2+40*eps^2*t^3*s^2-8*eps*t^3*s^2-6*m2*t^2*s^2+3*eps*m2*s^4+10*s^3*t*eps^4*
m2-8*s^3*t*m2*eps^5+25*eps*m2*s^3*t+8*eps^2*t^3*m2*s+4*eps^3*t^3*m2*s-8*eps^4*
t^3*m2*s-36*s^2*t^2*m2*eps^3+64*s^2*t^2*m2*eps^5+8*s*t^2*eps^3*m2^2+16*s*t^2*
eps^4*m2^2-16*s*t^2*eps^5*m2^2+59*s^3*t*m2*eps^3-10*s^2*t*eps^4*m2^2+13*s^2*t*
eps^3*m2^2-30*eps^2*m2*t^2*s^2-77*eps^2*m2*s^3*t-4*eps*m2*t^3*s+32*eps*m2*t^2*
s^2-2*m2^2*t*eps^2*s^2-10*eps^2*m2^2*s*t^2+2*eps*m2^2*s*t^2)/s/m2/(2*t+s)/(-1+
2*eps)/(-2*eps*t-s+eps*s)/(-s+5*eps*s-t+eps*t)/(-s+m2),-6*eps^3/s*(-1+eps)*(s^
4+eps*m2*t*s^2-14*s^4*eps^2+16*s^4*eps^3-4*s^4*eps^4-6*s^2*t^2-s^3*t+eps*s^4-
eps^2*m2*s^3+eps*m2*s^3+4*s^3*t*eps^4+16*eps^2*t^3*s-16*eps^3*t^3*s-28*s^2*t^2
*eps^3+22*s^3*t*eps^3-16*eps^2*t^2*s^2-46*eps^2*s^3*t-4*eps^2*m2*t^3-4*eps*t^3
*s+19*eps*s^3*t+28*eps*t^2*s^2-4*m2*s^3*eps^3+4*m2*s^3*eps^4+8*eps^3*t^3*m2+8*
s^2*t^2*eps^4-2*eps*m2*t^2*s+8*m2*t^2*eps^2*s+3*eps^2*m2*t*s^2-10*s^2*t*m2*eps
^3-16*s*t^2*m2*eps^4)/m2/(2*t+s)/(-1+2*eps)/(-2*eps*t-s+eps*s)/(-s+5*eps*s-t+
eps*t)/(-s+m2),2*eps^4*s*(3*eps-2)/(t+s)/(-s+5*eps*s-t+eps*t),0,0,0,2*eps^5*s*
(1+eps)/(-s+5*eps*s-t+eps*t),2*eps^3*(-eps*t^2+3*t^2*eps^2-s*t+2*eps*s*t+6*s*t
*eps^2-11*eps^3*s*t-s^2+6*eps*s^2-12*eps^2*s^2+7*eps^3*s^2)/(-2*eps*t-s+eps*s)
/(-s+5*eps*s-t+eps*t),0,0,0,-eps^4*s*(-t+eps*t+s+3*eps*s)/(-s+5*eps*s-t+eps*t)
,-eps^4*(2*s*t^2-8*eps*s*t^2+2*t^2*eps^2*s+4*t^2*eps^3*s+4*m2*t^2*eps^2+23*t*
eps^2*s^2-2*t*m2*s*eps^2-10*eps*s^2*t+2*eps*m2*s*t+s^2*t-14*t*eps^3*s^2-4*t*m2
*s*eps^3-s^3+4*eps*s^3-3*eps^2*s^3-2*eps^2*s^2*m2+2*eps^3*m2*s^2)/(-1+2*eps)/(
-2*eps*t-s+eps*s)/(-s+5*eps*s-t+eps*t),2*eps^4*(-1+3*eps)*t*(eps*s-t)/(-2*eps*
t-s+eps*s)/(-s+5*eps*s-t+eps*t),eps^4*(s*t-3*eps*s*t+2*s*t*eps^2-2*eps*m2*t+s^
2-3*eps*s^2+2*eps^2*s^2-2*eps*m2*s+6*m2*s*eps^2)/(-1+2*eps)/(-s+5*eps*s-t+eps*
t),-eps^4*s*(-2*t^2+2*eps*t^2-s*t+5*eps*s*t+4*eps*m2*t+4*m2*t*eps^2-2*eps^2*s^
2+eps*s^2+s^2+2*eps*m2*s+2*m2*s*eps^2)/(2*t+s)/(-s+5*eps*s-t+eps*t),-2*eps^4*s
^2*(1+eps)*(-1+2*eps)/(2*t+s)/(-s+5*eps*s-t+eps*t),0,0,0,0,0,0,0,0,0,0,0,0,0,
eps^4*s*(t^2-eps*t^2+s*t-5*eps*s*t-m2*t+eps*m2*t-4*eps*s^2+m2*s+3*eps*m2*s)/(-
s+5*eps*s-t+eps*t),-eps^4*s*(t+s)*(-1+eps)/(-s+5*eps*s-t+eps*t),0,0,0,0,0,0,0]
,[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*(
t+s)*m2,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,R5(s,t,m2)*eps^4,0,0,0,0,0],[0,1/2*s^2/t^2*(-1+eps)*(-1+2*eps)*(
-1+3*eps)*eps^2/(-3+5*eps)/(m2-t),0,0,-1/2*s/t*(3*eps*s-s+3*t-5*eps*t)*(3*eps-\
2)*eps^2*(-1+2*eps)/(t+s)/(m2-t)/(-3+5*eps),-1/2/t^2*(-1+3*eps)*eps^2*(4*eps*
m2^2*s^2*t-8*s^3*t^2-16*t^5*eps^2+10*eps^3*t^5-6*s*t^4-16*s^2*t^3+6*eps*t^5-m2
^2*s^3+4*eps*m2^2*s^3-m2^2*t*s^2-5*eps^2*m2^2*s^3+2*eps^3*m2^2*s^3+24*s^3*t^2*
eps^3-52*s^3*t^2*eps^2+36*s^3*t^2*eps+56*eps^3*t^3*s^2-116*eps^2*t^3*s^2+76*
eps*t^3*s^2-4*m2*t^2*s^2-11*m2*eps^2*t^4-3*m2*s*t^3+10*eps^3*t^4*m2+40*eps*t^4
*s+40*eps^3*t^4*s-74*eps^2*t^4*s+3*eps*m2*t^4+5*eps*m2*s^3*t-54*eps^2*t^3*m2*s
+40*eps^3*t^3*m2*s+46*s^2*t^2*m2*eps^3+14*s^3*t*m2*eps^3+2*s^2*t*eps^3*m2^2-65
*eps^2*m2*t^2*s^2-17*eps^2*m2*s^3*t+23*eps*m2*t^3*s+29*eps*m2*t^2*s^2-5*m2^2*t
*eps^2*s^2)/m2/(m2-t)^2/(-1+eps)/(t+s)/(-3+5*eps),-3/t^2*(-1+3*eps)*eps^2*(30*
eps*t^2*s^2+14*eps*s^3*t-3*eps*m2*t*s^2-3*eps*m2*s^3-8*s^2*t^2-4*s^3*t+m2*s^2*
t+m2*s^3-28*eps^2*t^2*s^2-12*eps^2*s^3*t+2*eps^2*m2*t*s^2+2*eps^2*m2*s^3+3*eps
*t^4-5*t^4*eps^2+17*eps*t^3*s-20*eps^2*t^3*s-3*s*t^3)/m2/(m2-t)^2/(t+s)/(-3+5*
eps),1/2*(3*eps-2)*eps^2*(-1+2*eps)/(m2-t),0,-1/2*s/t*(6*eps^2*s^2+10*t^2*eps^
2+19*s*t*eps^2-11*eps*t^2-5*eps*s^2-20*eps*s*t+5*s*t+3*t^2+s^2)*eps^2*(-1+2*
eps)/(t+s)/(m2-t)/(-3+5*eps),0,0,-1/2*s/t*(eps*t+3*eps*s-s)*eps^2*(-1+2*eps)/(
m2-t),0,0,0,-1/2*s/t*eps^4*(t+s),0,0,0,0,1/2*s/t*(t+s)*eps^3*(t-5*eps*t+eps*m2
)/(m2-t),-1/2/t*eps^3*(t+s)^2*(-1+3*eps)*(-1+2*eps)/(m2-t)/(-1+eps),0,0,0,1/2*
eps^4*s,0,-1/2*eps^4*s,-1/2*eps^3*(-2*eps*m2*s^2+eps^2*s^2*m2-15*eps*s^2*t+19*
t*eps^2*s^2+2*s^2*t+m2*s^2+6*eps*m2*t^2-10*m2*t^2*eps^2-6*eps*t^3+10*t^3*eps^2
)/(-3+5*eps)/(m2-t)/t,1/2*s^3/t*eps^3*(-1+3*eps)*(-1+2*eps)/(t+s)/(m2-t)/(-3+5
*eps),-1/2*s^2/t*eps^4,0,0,0,1/2*eps^4*s*(m2-2*s-2*t),-eps^4*(t+s),0,0,0,0],[0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^
4*s*(s+m2),0,0,0],[s/t*eps^3*(4*s*t-6*eps*s*t+2*m2*t-4*eps*m2*t-m2*s+eps*m2*s)
/m2/(m2-t)/(s+m2),s/t^2*eps^2*(8*eps*m2*t*s^2+s^2*t^2+2*s*t^3-2*m2^2*t^2+2*m2*
t^3-3*eps^2*m2*s^3+eps*m2*s^3-m2*s^2*t-m2*s*t^2-m2^2*s*t+eps*m2^2*s^2+16*eps^2
*t^3*s+12*s^2*t^2*eps^3+6*s^3*t*eps^3-14*eps^2*t^2*s^2-8*eps^2*s^3*t+8*eps^2*
m2*t^3-14*eps*t^3*s+2*eps*s^3*t+eps*t^2*s^2-3*eps^2*m2^2*s^2-8*m2^2*t^2*eps^2-\
10*eps*m2*t^3+10*eps*m2^2*t^2+11*eps*m2*t^2*s-24*m2*t^2*eps^2*s-17*eps^2*m2*t*
s^2+6*s^2*t*m2*eps^3+7*eps*m2^2*t*s-10*eps^2*m2^2*t*s+12*s*t^2*m2*eps^3)/m2/(2
*t+s)/(m2-t)/(s+m2),s/t*(-eps^2*m2^2+eps^3*m2^2-eps*m2*s-10*m2*s*eps^3+9*m2*s*
eps^2-31*eps*s^2+48*eps^2*s^2-23*eps^3*s^2+6*s^2)*eps/(-s+m2)^2/m2,6*s/t*(m2*
eps^2+2*s-8*eps*s+7*eps^2*s)*eps*(-1+eps)/(-s+m2)^2/m2,0,s/t^2*(-1+3*eps)*(-6*
m2*t^2*eps^2+m2^2*s*eps^2+23*t^2*eps^2*s+5*t^3*eps^2+m2^2*t*eps^2-eps*m2^2*t-
eps*m2*s*t-25*eps*s*t^2+5*eps*m2*t^2-4*eps*t^3+6*s*t^2)*eps/m2/(m2-t)^2,6*s/t^
2*(-1+3*eps)*(m2*t*eps^2+m2*s*eps^2-7*s*t*eps^2-t^2*eps^2+eps*t^2-eps*m2*t+8*
eps*s*t-2*s*t)*eps/m2/(m2-t)^2,0,0,0,s^2/t*eps^3*(-2*s*t^2+4*eps*s*t^2-2*eps*
m2*t^2-eps*s^2*t-2*m2^2*t+2*m2*t^2+4*eps*m2^2*t-m2*s^2+s^2*t+2*eps*m2*s^2-m2^2
*s+m2*s*t+2*eps*m2^2*s)/(2*t+s)/m2/(m2-t)/(s+m2),-s^3/t*eps^3*(3*eps-2)*(-2*t+
m2)/(2*t+s)/m2/(m2-t)/(s+m2),0,0,0,0,0,0,0,s^2*eps^3*(t-eps*t-2*m2+5*eps*m2)/(
m2-t)/m2,2*s^2*eps^3*(-1+3*eps)/(m2-t)/m2,0,0,0,-s/t*eps^3*(eps*m2*t+eps*m2*s+
eps*s*t-s*t)/m2,-s/t*(-1+3*eps)*(t+s)*eps^3/m2,eps^4*s,s^2/t*eps^4,0,0,0,0,0,0
,0,1/2*(2*s^2+m2*t+2*s*t)*eps^4,0,0,0,0,eps^4*s^2],[0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/2*(-2*s*t-m2*t+m2*s)*eps^4,-1/2*(t
+2*s)*m2*eps^4,0,(m2-t)*eps^4*s,(m2-t)*eps^4*s*(t+s),-(m2-t)*eps^4*s,0],[-1/4*
eps^2*(55*eps*m2*t*s^2+5*s^2*t^2+5*s*t^3-5*m2^2*t^2+5*m2*t^3+6*eps^2*m2*s^3-
eps*m2*s^3-5*m2*s^2*t-5*m2^2*s*t+19*eps^2*t^3*s-6*eps^3*t^3*s-52*s^2*t^2*eps^3
+30*s^3*t*eps^3+81*eps^2*t^2*s^2-26*eps^2*s^3*t+19*eps^2*m2*t^3-18*eps*t^3*s+4
*eps*s^3*t-38*eps*t^2*s^2-5*m2*s^3*eps^3-6*eps^3*t^3*m2-4*s^2*t^2*eps^4-43*m2^
2*t^2*eps^2-18*eps*m2*t^3+26*eps*m2^2*t^2+22*t^2*eps^3*m2^2-10*eps*m2*t^2*s+34
*m2*t^2*eps^2*s-183*eps^2*m2*t*s^2+177*s^2*t*m2*eps^3-4*s*t^2*m2*eps^4+50*eps*
m2^2*t*s-147*eps^2*m2^2*t*s-28*s*t^2*m2*eps^3+138*eps^3*s*m2^2*t+4*s*t*eps^4*
m2^2+4*s^2*t*m2*eps^4)/m2/(m2-t)/t/(s+m2)/(-s+5*eps*s-t+eps*t),-1/8*eps^2*(6*
m2*s^6+6*m2^2*s^5-6*t^2*s^5+42*t^5*s^2+51*s^3*t^4+3*s^4*t^3-6*m2^2*s*t^4+16*m2
^2*s^4*t+42*t^5*m2*s-40*t^4*m2^3*eps^4+302*t^4*s^3*eps^4+80*t^4*s^3*eps^5+388*
t^5*eps^4*s^2-12*s^6*t*eps+128*s^6*t*eps^2-456*s^6*t*eps^3+640*s^6*t*eps^4+26*
s^5*t^2*eps^2-410*s^5*t^2*eps^3+716*s^5*t^2*eps^4+34*s^5*t^2*eps-262*t^5*eps*s
^2+626*t^5*eps^2*s^2-875*s^3*t^4*eps^3+799*s^3*t^4*eps^2-325*s^3*t^4*eps+43*s^
4*t^3*eps+1457*s^4*t^3*eps^3-497*s^4*t^3*eps^2-1618*s^4*t^3*eps^4+24*t^5*m2^2*
eps^2-64*t^5*eps^3*m2^2-24*t^4*eps^2*m2^3+64*t^4*eps^3*m2^3+1080*eps^4*m2^2*s^
5-1386*eps^3*m2^2*s^5+594*eps^2*m2^2*s^5+330*eps^4*m2*s^6-536*eps^3*m2*s^6+304
*eps^2*m2*s^6-714*t^5*eps^3*s^2+750*m2^3*s^4*eps^4+290*m2^3*s^4*eps^2-850*m2^3
*s^4*eps^3+580*s^4*t^3*eps^5-360*s^5*t^2*eps^5-300*s^6*t*eps^5-80*t^5*s^2*eps^
5+40*t^5*eps^4*m2^2-30*eps*m2*s^3*t^3-73*eps*m2^2*s^2*t^3-5254*eps^3*m2^2*s^4*
t+4326*eps^4*m2*s^5*t+5386*eps^4*m2^2*s^4*t+1354*eps^2*m2*s^5*t+2022*eps^2*m2^
2*s^4*t-3630*eps^3*m2*s^5*t-6065*eps^3*m2*s^4*t^2-5829*eps^3*m2^2*s^3*t^2+7994
*eps^4*m2*s^4*t^2+7244*eps^4*m2^2*s^3*t^2-234*eps*m2*s^5*t-318*eps*m2^2*s^4*t-\
279*eps*m2^2*s^3*t^2+1913*eps^2*m2*s^4*t^2+2065*eps^2*m2^2*s^3*t^2-384*m2*eps^
4*s^3*t^3+1466*m2^2*eps^4*s^2*t^3-203*eps*m2*s^4*t^2+691*m2^2*eps^2*s^2*t^3+
242*m2*eps^3*s^3*t^3-1583*m2^2*eps^3*s^2*t^3+74*m2*eps^2*s^3*t^3+469*eps^2*m2*
s^2*t^4-90*s^3*t*eps*m2^3+750*s^3*t*eps^2*m2^3-1990*s^3*t*eps^3*m2^3+1650*s^3*
t*m2^3*eps^4-3700*s^4*t^2*m2*eps^5-3300*s^3*t^2*eps^5*m2^2-60*s^2*t^2*eps*m2^3
+352*s^2*t^2*eps^2*m2^3-588*s^2*t^2*eps^3*m2^3+256*s^2*t^2*m2^3*eps^4+40*s^2*t
^2*eps^5*m2^3-1800*s^5*t*m2*eps^5-1500*s^4*t*eps^5*m2^2-520*s^2*t^3*eps^5*m2^2
+12*s*t^3*eps^2*m2^3+16*s*t^3*eps^3*m2^3-108*s*t^3*m2^3*eps^4+80*s*t^3*eps^5*
m2^3-20*s^3*t^3*m2*eps^5+62*t^4*eps^4*m2*s^2-243*t^4*eps*m2*s^2+428*t^5*eps^4*
m2*s-778*t^5*m2*s*eps^3+650*t^5*m2*s*eps^2-262*t^5*eps*m2*s-80*t^5*s*m2*eps^5-\
242*t^4*m2^2*s*eps^2+390*t^4*eps^3*m2^2*s-381*t^4*eps^3*m2*s^2-200*t^4*eps^4*
m2^2*s+80*t^4*m2*s^2*eps^5+58*eps*m2^2*s*t^4-3*m2*s^4*t^2+3*m2^2*s^3*t^2+16*m2
*s^5*t+45*m2*t^4*s^2-10*m2*t^3*s^3-13*m2^2*t^3*s^2-102*eps*m2^2*s^5-30*eps*m2^
3*s^4-72*eps*m2*s^6)/(-s+5*eps*s-t+eps*t)/(-3+5*eps)/(s+m2)/(m2-t)/(2*t+s)/m2/
s/t^2,1/4*eps*(-12*t^2*s^5+871*s^7*eps^5-398*eps^2*s^7+994*eps^3*s^7-1310*eps^
4*s^7-230*s^7*eps^6+79*eps*s^7-18*t*s^6+8*t^4*m2^3*eps^4+440*t^4*s^3*eps^4-352
*t^4*s^3*eps^5+211*s^6*t*eps-966*s^6*t*eps^2+2150*s^6*t*eps^3-2386*s^6*t*eps^4
-280*s^5*t^2*eps^2-72*s^5*t^2*eps^3+1476*s^5*t^2*eps^4+104*s^5*t^2*eps-224*s^3
*t^4*eps^3+40*s^3*t^4*eps^2-4*s^4*t^3*eps-888*s^4*t^3*eps^3+140*s^4*t^3*eps^2+
2172*s^4*t^3*eps^4+25*eps^4*m2^2*s^5-9*eps^3*m2^2*s^5+eps^2*m2^2*s^5-243*eps^4
*m2*s^6+99*eps^3*m2*s^6-17*eps^2*m2*s^6-2292*s^4*t^3*eps^5-2184*s^5*t^2*eps^5+
1191*s^6*t*eps^5-6*s^7+50*eps*m2*s^3*t^3-10*eps*m2^2*s^2*t^3-228*eps^3*m2^2*s^
4*t-2672*eps^4*m2*s^5*t+374*eps^4*m2^2*s^4*t-328*eps^2*m2*s^5*t+60*eps^2*m2^2*
s^4*t+1386*eps^3*m2*s^5*t+2409*eps^3*m2*s^4*t^2-377*eps^3*m2^2*s^3*t^2-3305*
eps^4*m2*s^4*t^2+393*eps^4*m2^2*s^3*t^2+28*eps*m2*s^5*t-5*eps*m2^2*s^4*t-15*
eps*m2^2*s^3*t^2-727*eps^2*m2*s^4*t^2+135*eps^2*m2^2*s^3*t^2+2940*m2*eps^4*s^3
*t^3-596*m2^2*eps^4*s^2*t^3+77*eps*m2*s^4*t^2+28*m2^2*eps^2*s^2*t^3-266*m2*eps
^3*s^3*t^3+134*m2^2*eps^3*s^2*t^3-228*m2*eps^2*s^3*t^3+100*eps^2*m2*s^2*t^4-2*
s^3*t*eps^3*m2^3+4*s^3*t*m2^3*eps^4+1474*s^4*t^2*m2*eps^5-124*s^3*t^2*eps^5*m2
^2-2*s^2*t^2*eps^3*m2^3-4*s^2*t^2*m2^3*eps^4+26*s^2*t^2*eps^5*m2^3+2362*s^5*t*
m2*eps^5-287*s^4*t*eps^5*m2^2+772*s^2*t^3*eps^5*m2^2+4*s*t^3*eps^3*m2^3-20*s*t
^3*m2^3*eps^4+16*s*t^3*eps^5*m2^3-5248*s^3*t^3*m2*eps^5+1564*t^4*eps^4*m2*s^2-\
20*t^4*m2^2*s*eps^2+112*t^4*eps^3*m2^2*s-648*t^4*eps^3*m2*s^2-252*t^4*eps^4*m2
^2*s-1656*t^4*m2*s^2*eps^5-16*s^3*t^2*eps^7*m2^2+8*s^3*t*m2^3*eps^7+40*s^5*t*
eps^7*m2+6*s^3*t*eps^5*m2^3-800*s^5*t*eps^6*m2+118*s^4*t*m2^2*eps^6-16*s^3*t*
m2^3*eps^6-32*s^4*t*eps^7*m2^2+168*s^4*t^2*eps^6*m2+20*s^3*t^2*m2^2*eps^6-20*s
^2*t^2*m2^3*eps^6-440*eps^6*t^3*s^2*m2^2+3024*eps^6*t^3*s^3*m2+272*t^4*eps^5*
m2^2*s-112*t^4*eps^6*m2^2*s+640*t^4*eps^6*m2*s^2+32*eps^6*t^3*s*m2^3-160*eps^7
*t^3*s^3*m2+160*eps^7*t^3*s^2*m2^2-32*eps^7*t^3*s*m2^3+eps*m2*s^6-16*s^6*t*eps
^7-166*s^6*t*eps^6-100*eps^6*m2*s^6+10*eps^6*m2^2*s^5+16*s^5*t^2*eps^7+952*s^5
*t^2*eps^6+16*t^4*eps^6*m2^3+96*t^4*eps^6*s^3+32*eps^7*t^3*s^4+840*eps^6*t^3*s
^4-24*t^4*m2^3*eps^5+260*s^6*m2*eps^5-27*s^5*eps^5*m2^2)/(-s+5*eps*s-t+eps*t)/
(-1+2*eps)/(2*t+s)/(-2*eps*t-s+eps*s)/(-s+m2)^2/m2/s/t,3/2*(-1+eps)*eps*(-2*s^
6-199*s^6*eps^4-105*eps^2*s^6+212*eps^3*s^6+70*eps^5*s^6-4*s^4*t^2-6*s^5*t+24*
eps*s^6-eps^2*m2*s^5-128*t^4*eps^5*m2*s+15*eps*m2*s^3*t^2-42*m2*eps^2*s^2*t^3+
20*m2*eps^2*t^4*s-464*s^2*t^3*m2*eps^5+44*s^3*t^2*m2*eps^5+142*s^4*t*m2*eps^5-\
20*s^2*t^2*eps^5*m2^2-8*s^3*t*eps^5*m2^2+8*s^3*t*eps^6*m2^2-44*m2*eps^3*s^2*t^
3-124*m2*eps^2*s^3*t^2+343*m2*eps^3*s^3*t^2+10*m2*eps*s^2*t^3+183*m2*eps^3*s^4
*t-32*eps^6*t^3*s*m2^2+48*eps^6*t^3*s^2*m2-51*m2*t*eps^2*s^4-4*eps^3*t^3*m2^2*
s+2*m2^2*t^2*eps^3*s^2+2*m2^2*t*eps^3*s^3+8*s^3*t^2*eps^6*m2-16*s^4*t*eps^6*m2
+5*eps*m2*s^4*t+16*s*t^3*eps^4*m2^2-271*s^4*t*m2*eps^4-2*s^3*t*eps^4*m2^2+200*
eps^4*t^4*m2*s-334*s^3*t^2*m2*eps^4+6*s^2*t^2*eps^4*m2^2-108*eps^3*t^4*m2*s+
404*eps^4*t^3*m2*s^2+38*eps^2*s^3*t^3+35*eps*s^4*t^2-296*eps^3*s^3*t^3-100*eps
^2*s^4*t^2+65*eps*s^5*t+493*eps^3*s^5*t+9*eps^3*s^4*t^2-267*eps^2*s^5*t+2*eps*
s^3*t^3+10*m2*s^5*eps^5-383*s^5*t*eps^4+320*s^4*t^2*eps^4+128*s^2*t^4*eps^4-92
*s^2*t^4*eps^3+20*s^2*t^4*eps^2+620*s^3*t^3*eps^4-8*t^4*eps^4*m2^2-17*eps^4*m2
*s^5+8*eps^3*m2*s^5-304*s^4*t^2*eps^5-400*s^3*t^3*eps^5+82*s^5*t*eps^5-48*t^4*
s^2*eps^5+16*t^4*eps^5*m2^2+8*s^5*t*eps^6-8*s^4*t^2*eps^6-16*eps^6*t^3*s^3)/(-
s+5*eps*s-t+eps*t)/(-1+2*eps)/(2*t+s)/(-2*eps*t-s+eps*s)/(-s+m2)^2/m2/s/t,-1/8
*(3*eps-2)*eps*(200*t*eps^2*s^2-27*t^3-60*eps^2*s^3+6*eps*s^3+27*m2*t^2-679*t^
3*eps^2+231*eps*t^3-27*s*t^2+186*s^3*eps^3+825*eps^3*t^3-350*eps^4*t^3-180*s^3
*eps^4+567*m2*t^2*eps^2-207*eps*m2*t^2+27*m2*s*t+313*eps*s*t^2-1363*t^2*eps^2*
s-20*eps*s^2*t+2535*t^2*eps^3*s-657*t^2*m2*eps^3-572*t*eps^3*s^2-315*eps*m2*s*
t+1287*t*m2*s*eps^2-2229*t*m2*s*eps^3+1390*m2*t*eps^4*s+504*s^2*t*eps^4-1682*s
*t^2*eps^4+270*t^2*eps^4*m2)/(-s+5*eps*s-t+eps*t)/t/(t+s)/(m2-t)/(-3+5*eps),1/
8*(36*s^3*t^4+36*s^4*t^3-116*t^7*eps^4+68*t^7*eps^3-12*t^7*eps^2+60*eps^5*t^7+
54*t^5*m2*s+3652*t^4*s^3*eps^4-1362*t^4*s^3*eps^5+1016*t^5*eps^4*s^2-52*t^5*
eps*s^2+328*t^5*eps^2*s^2-3700*s^3*t^4*eps^3+1784*s^3*t^4*eps^2-410*s^3*t^4*
eps-402*s^4*t^3*eps-3372*s^4*t^3*eps^3+1696*s^4*t^3*eps^2+3164*s^4*t^3*eps^4+6
*t^5*m2^2*eps^2-40*t^5*eps^3*m2^2-856*t^5*eps^3*s^2-160*m2^3*s^4*eps^4-48*m2^3
*s^4*eps^2+136*m2^3*s^4*eps^3-1122*s^4*t^3*eps^5-436*t^5*s^2*eps^5+86*t^5*eps^
4*m2^2+212*eps*m2*s^3*t^3+372*eps*m2^2*s^2*t^3+114*eps^3*m2^2*s^4*t-260*eps^4*
m2^2*s^4*t-16*eps^2*m2^2*s^4*t+3122*eps^3*m2*s^4*t^2+4338*eps^3*m2^2*s^3*t^2-\
2744*eps^4*m2*s^4*t^2-5306*eps^4*m2^2*s^3*t^2+194*eps*m2^2*s^3*t^2-1632*eps^2*
m2*s^4*t^2-1526*eps^2*m2^2*s^3*t^2+1128*m2*eps^4*s^3*t^3-7130*m2^2*eps^4*s^2*t
^3+396*eps*m2*s^4*t^2-2542*m2^2*eps^2*s^2*t^3-356*m2*eps^3*s^3*t^3+6434*m2^2*
eps^3*s^2*t^3-292*m2*eps^2*s^3*t^3+3955*eps^2*m2*s^2*t^4+4*s^3*t*eps*m2^3+64*s
^3*t*eps^2*m2^3-452*s^3*t*eps^3*m2^3+816*s^3*t*m2^3*eps^4+870*s^4*t^2*m2*eps^5
+2364*s^3*t^2*eps^5*m2^2-35*s^2*t^2*eps*m2^3+299*s^2*t^2*eps^2*m2^3-973*s^2*t^
2*eps^3*m2^3+1317*s^2*t^2*m2^3*eps^4-608*s^2*t^2*eps^5*m2^3+186*s^4*t*eps^5*m2
^2+2914*s^2*t^3*eps^5*m2^2+187*s*t^3*eps^2*m2^3-385*s*t^3*eps^3*m2^3+341*s*t^3
*m2^3*eps^4-110*s*t^3*eps^5*m2^3-720*s^3*t^3*m2*eps^5+8063*t^4*eps^4*m2*s^2-\
825*t^4*eps*m2*s^2+4179*t^5*eps^4*m2*s-4767*t^5*m2*s*eps^3+2551*t^5*m2*s*eps^2
-627*t^5*eps*m2*s-1390*t^5*s*m2*eps^5-1124*t^4*m2^2*s*eps^2+2408*t^4*eps^3*m2^
2*s-8315*t^4*eps^3*m2*s^2-2236*t^4*eps^4*m2^2*s-2980*t^4*m2*s^2*eps^5+192*eps*
m2^2*s*t^4-432*s^3*t*eps^5*m2^3+760*t^4*eps^5*m2^2*s-30*eps^2*m2^4*s^2*t+170*
eps^3*m2^4*s^2*t-290*eps^4*m2^4*s^2*t+150*eps^5*m2^4*s^2*t-33*eps*m2^3*s*t^3-\
36*m2*s^4*t^2+54*m2*t^4*s^2-36*m2*t^3*s^3+6*eps*m2^3*s^4-60*eps^5*m2^2*t^5-796
*t^6*s*eps^3+396*t^6*s*eps^2-72*t^6*eps*s-28*t^6*m2*eps^3+6*t^6*m2*eps^2+30*t^
6*eps^4*m2+66*s^4*m2^3*eps^5-290*s^3*eps^4*m2^4+150*s^3*eps^5*m2^4-30*eps^2*m2
^4*s^3+170*eps^3*m2^4*s^3+692*t^6*eps^4*s-220*t^6*s*eps^5)*eps/(-3+5*eps)/(-1+
eps)/(m2-t)^3/(t+s)/m2/s/t^2,3/4*(12*s^4*t^2-6*t^6*eps^2+28*t^6*eps^3-30*t^6*
eps^4+12*t^3*s^3+76*eps*m2*s^3*t^2+868*m2*eps^2*s^2*t^3+454*m2*eps^2*t^4*s-\
1283*m2*eps^3*s^2*t^3-174*m2*eps^2*s^3*t^2+200*m2*eps^3*s^3*t^2-225*m2*eps*s^2
*t^3+854*m2*eps^3*s^4*t-524*m2*t*eps^2*s^4+231*eps^3*t^3*m2^2*s+1149*m2^2*t^2*
eps^3*s^2+824*m2^2*t*eps^3*s^3+134*eps*m2*s^4*t-110*s*t^3*eps^4*m2^2-492*s^4*t
*m2*eps^4-582*s^3*t*eps^4*m2^2+240*eps^4*t^4*m2*s-114*s^3*t^2*m2*eps^4-758*s^2
*t^2*eps^4*m2^2-559*eps^3*t^4*m2*s+630*eps^4*t^3*m2*s^2-154*eps^2*m2^2*t^3*s-\
378*m2^2*t*eps^2*s^3+30*m2^3*t*eps^2*s^2+95*eps*m2^2*t^2*s^2-140*m2^3*t*eps^3*
s^2+33*eps*m2^2*t^3*s-153*s*t^4*eps*m2-574*s^2*t^2*eps^2*m2^2+150*m2^3*t*eps^4
*s^2+56*eps*m2^2*s^3*t+522*eps^2*s^3*t^3-128*eps*s^4*t^2-884*eps^3*s^3*t^3+482
*eps^2*s^4*t^2-760*eps^3*s^4*t^2-132*eps*s^3*t^3+426*s^4*t^2*eps^4+218*s^2*t^4
*eps^4-290*s^2*t^4*eps^3+138*s^2*t^4*eps^2+546*s^3*t^3*eps^4+18*m2*s^2*t^3+18*
m2*s*t^4+30*eps^2*m2^3*s^3+42*eps^2*m2^2*s^4+162*t^5*s*eps^2-36*t^5*eps*s-236*
t^5*eps^3*s-26*s^2*t^4*eps+6*t^5*eps^2*m2+66*eps^4*m2^2*s^4-94*eps^3*m2^2*s^4-\
28*t^5*eps^3*m2+110*t^5*eps^4*s+30*t^5*eps^4*m2-140*m2^3*s^3*eps^3+150*m2^3*s^
3*eps^4-12*m2*s^3*t^2-12*m2*s^4*t-6*eps*m2^2*s^4)*eps/(-3+5*eps)/(m2-t)^3/(t+s
)/m2/s/t^2,1/8*eps*(-1+2*eps)*(3*eps-2)/s*(-25*eps*t-6*eps*s+27*eps*m2-9*m2+9*
t)/(m2-t),-1/8*eps^2*(3*s+33*t*eps^2-18*t*eps^3+8*eps^4*s-82*eps^3*s+93*eps^2*
s+3*t-30*eps*s-18*eps*t)/(-s+5*eps*s-t+eps*t),-1/4*eps^2*(3*s^5+189*s^5*eps^2-\
429*s^5*eps^3+456*s^5*eps^4-180*s^5*eps^5+14*s^4*t+148*t^5*eps^2-336*eps^3*t^5
-12*s*t^4-23*s^2*t^3-24*eps*t^5-160*t^5*eps^5+356*eps^4*t^5-39*eps*s^5-149*s^4
*t*eps-6*s^4*t*eps^5+561*s^4*t*eps^2-901*s^4*t*eps^3+529*s^4*t*eps^4+986*s^3*t
^2*eps^5-2113*s^3*t^2*eps^4+1643*s^3*t^2*eps^3-551*s^3*t^2*eps^2+67*s^3*t^2*
eps-146*eps^4*t^3*s^2+777*eps^3*t^3*s^2-647*eps^2*t^3*s^2+207*eps*t^3*s^2+12*
m2*eps^2*t^4-56*eps^3*t^4*m2+34*eps*t^4*s-862*eps^3*t^4*s+172*eps^2*t^4*s-324*
s^3*t*eps^4*m2+140*s^3*t*m2*eps^5+12*eps*m2*s^3*t-32*eps^2*t^3*m2*s-88*eps^3*t
^3*m2*s+312*eps^4*t^3*m2*s+232*s^2*t^2*m2*eps^3-80*s^2*t^2*m2*eps^5+264*s^3*t*
m2*eps^3-136*eps^2*m2*t^2*s^2-92*eps^2*m2*s^3*t+12*eps*m2*t^3*s+24*eps*m2*t^2*
s^2-220*eps^5*t^3*s*m2-72*s^2*t^2*m2*eps^4+60*eps^4*t^4*m2-216*s^2*t^3*eps^5+
1304*t^4*eps^4*s-684*s*t^4*eps^5)/(m2-t)/(-s+5*eps*s-t+eps*t)/(-2*eps*t-s+eps*
s)/(-3+5*eps)/t/(t+s),1/4*eps^3*s*(2*m2*t^3+7*eps*m2*t*s^2-6*eps*m2*t^3+21*eps
*m2*t^2*s-eps*s^3*t+eps*t^2*s^2-6*eps*t^3*s-m2*s^3-m2^2*s^2-2*m2^2*t^2-3*m2^2*
s*t+s^3*t+2*s*t^3-s^2*t^2-7*m2*s*t^2+2*eps*m2*s^3+2*eps*m2^2*s^2+14*eps*m2^2*t
^2+11*eps*m2^2*t*s)/t/m2/(2*t+s)/(m2-t)/(s+m2),-1/4*(3*eps-2)*eps^3*s^2*(-2*s*
t-4*m2*t+m2*s)/t/m2/(2*t+s)/(m2-t)/(s+m2),1/4*eps^2*(-1+2*eps)*(eps*t+3*eps*s-
s)*(-t+3*s)/t/(m2-t),1/4*eps^3*s*(3*t-11*eps*t+8*t*eps^2+3*s-19*eps*s+36*eps^2
*s)/(-s+5*eps*s-t+eps*t),1/2*eps^4*(6*eps*t^3-18*t^3*eps^2+12*eps^3*t^3+5*s*t^
2-14*eps*s*t^2-25*t^2*eps^2*s+58*t^2*eps^3*s+4*m2*t^2*eps^2+74*t*eps^2*s^2-2*t
*m2*s*eps^2-34*eps*s^2*t+2*eps*m2*s*t+4*s^2*t-44*t*eps^3*s^2-4*t*m2*s*eps^3-s^
3+4*eps*s^3-3*eps^2*s^3-2*eps^2*s^2*m2+2*eps^3*m2*s^2)/(-1+2*eps)/(-2*eps*t-s+
eps*s)/(-s+5*eps*s-t+eps*t),-eps^4*(-1+3*eps)*t*(eps*s-t)/(-2*eps*t-s+eps*s)/(
-s+5*eps*s-t+eps*t),-1/4*eps^4*(-6*t^3-3*s^3+12*t*m2*s*eps^2-92*t*eps^2*s^2-12
*t^3*eps^2-74*t^2*eps^2*s-30*eps^2*s^3-10*s^2*t+21*eps*s^3+18*eps*t^3-4*eps*m2
*t^2+66*eps*s^2*t-4*eps*m2*s*t+63*eps*s*t^2-13*s*t^2)/(-1+2*eps)/t/(-s+5*eps*s
-t+eps*t),1/2*eps^4*s*(6*eps*t^2-6*t^2-7*s*t+27*eps*s*t+4*eps*m2*t+4*m2*t*eps^
2-s^2+11*eps*s^2-2*eps^2*s^2+2*eps*m2*s+2*m2*s*eps^2)/(2*t+s)/(-s+5*eps*s-t+
eps*t),eps^4*s^2*(1+eps)*(-1+2*eps)/(2*t+s)/(-s+5*eps*s-t+eps*t),1/4*eps^3*s*(
-t^2+eps*t^2+s*t-eps*s*t+2*m2*t-2*m2*s+5*eps*m2*s-5*m2^2+15*eps*m2^2)/m2/(m2-t
),1/2*eps^3*s*(-1+3*eps)*(-t+s+5*m2)/m2/(m2-t),-1/4*eps^3*(t+s)*(3*s*t-15*eps*
s*t+3*eps*m2*s-t^2-7*eps*t^2+11*eps*m2*t)/t/(m2-t),1/4*eps^3/s*(t+s)^2*(-1+3*
eps)*(-1+2*eps)*(-t+3*s)/t/(m2-t)/(-1+eps),1/4*eps^4*s,-1/4*eps^3*(-s^2*t+eps*
s^2*t+eps*m2*s^2-5*eps*m2*t^2-4*eps*m2*s*t)/m2/t,-1/4*s/t*(-1+3*eps)*(t+s)*eps
^3/m2,-1/4*eps^4*(2*s+5*t),1/4*eps^4*s*(7*t+s)/t,3/4*eps^4*(s+3*t),1/4*(3*m2*s
^2-45*eps*s^2*t+6*s^2*t+3*eps^2*s^2*m2-6*eps*m2*s^2+57*t*eps^2*s^2+44*eps*m2*s
*t-16*t^2*eps^2*s-64*t*m2*s*eps^2-4*m2*s*t+24*eps*s*t^2-8*s*t^2-18*eps*t^3+30*
t^3*eps^2-30*m2*t^2*eps^2+18*eps*m2*t^2)*eps^3/(-3+5*eps)/(m2-t)/t,-1/4*(3*s-4
*t)*s^2*eps^3*(-1+3*eps)*(-1+2*eps)/t/(t+s)/(m2-t)/(-3+5*eps),1/4*eps^4*s*(2*t
+3*s)/t,-1/4*eps^4*s*(2*m2-s-t)*(-t+eps*t+s+3*eps*s)/(-s+5*eps*s-t+eps*t),1/2*
eps^4*s*(t+s)*(-1+eps)/(-s+5*eps*s-t+eps*t),-1/4*eps^4*t*(s+m2),-1/4*eps^4*(-5
*s*t+m2*t-5*s^2+4*m2*s),3/2*eps^4*(t+s),-1/4*eps^4*s*(2*m2-t+s),-1/4*(m2-t)*
eps^4*s*(t+s),-1/4*eps^4*s*(t+2*s+m2),1/4*eps^4*s^2]]);
Uinv_Ctilde := Matrix(41, 41, [[1/2/eps^2/(-1+2*eps)/(-1+eps)*m2,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,-1/2/
eps^2/(-1+2*eps)/(-1+eps)*m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1/(-1+3*eps)/(3*eps-2)/s/eps^2/(-1+2*eps)*(
eps*s^2+14*eps*m2*s+eps*m2^2-4*m2*s),-1/2/(-1+3*eps)/(3*eps-2)/eps^2/(-1+2*eps
)*(eps*s+7*eps*m2-2*m2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0],[0,0,-1/6/(-1+3*eps)/(3*eps-2)/(-1+eps)/s/eps^2/(-1+2*eps
)*(-2*eps^2*s^3-51*eps^2*s^2*m2-12*m2^2*s*eps^2+eps^2*m2^3+2*eps*s^3+57*eps*m2
*s^2+6*eps*m2^2*s-12*m2*s^2-eps*m2^3),-1/6/(-1+3*eps)/(3*eps-2)/(-1+eps)/eps^2
/(-1+2*eps)*(eps^2*s^2+14*m2*s*eps^2+eps^2*m2^2-eps*s^2-15*eps*m2*s+3*m2*s),0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,
0,0,-1/6/eps/(-1+3*eps)/(-1+2*eps)/(3*eps-2)*(t+s),0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,-1/2/(-1+3*eps)/(3*
eps-2)/eps^2/(-1+2*eps)*(eps*t+7*eps*m2-2*m2),1/(-1+3*eps)/(3*eps-2)/eps^2/(-1
+2*eps)/t*(14*eps*m2*t+eps*m2^2-4*m2*t+eps*t^2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,-1/6/(-1+3*eps)/(3*eps-2)/(-\
1+eps)/eps^2/(-1+2*eps)*(t^2*eps^2+14*m2*t*eps^2+eps^2*m2^2-eps*t^2-15*eps*m2*
t+3*m2*t),-1/6/(-1+3*eps)/(3*eps-2)/(-1+eps)/eps^2/(-1+2*eps)/t*(-51*m2*t^2*
eps^2-12*m2^2*t*eps^2+eps^2*m2^3+57*eps*m2*t^2+6*eps*m2^2*t-eps*m2^3-12*m2*t^2
-2*t^3*eps^2+2*eps*t^3),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-1/6/eps*s/(-1+3*eps)/(-1+2*eps)/(3*eps-2),0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0
,-2/eps^2/(-1+3*eps)/(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0],[0,1/2/eps^2/(-1+2*eps)^2,0,0,-1/6/eps/(-1+2*eps)^2/(-1+3*
eps),0,0,0,0,1/eps^2/(t+s)/(-1+2*eps)^2*(-t-s+m2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-1/2/eps^2/(-1+3*eps)/(-1+2*eps),-1/2/eps^
2/(-1+3*eps)/(-1+2*eps),0,0,0,0,0,0,0,0,-1/s/eps^3/(-1+3*eps)/(-1+2*eps)*(eps*
s+4*eps*m2-m2),-1/s/eps^2/(-1+3*eps)/(-1+2*eps)*(s+m2),0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1/2*(2*eps*m2*t+eps*m2*s+s^2-2*eps*s^2-
eps*s*t)/(-1+3*eps)/(3*eps-2)/s/eps^2/(-1+2*eps),-1/2*(5*m2*s*eps^2+2*m2*s-7*
eps*m2*s+4*eps*m2*t-8*m2*t*eps^2+2*eps^2*s^2-3*eps*s^2+s^2+s*t*eps^2-eps*s*t)/
(-1+3*eps)/(3*eps-2)/(-1+eps)/s/eps^2/(-1+2*eps),0,0,0,0,0,0,0,0,-1/(3*eps-2)/
s^2/eps^3/(-1+3*eps)/(-1+2*eps)*(t*eps^2*s^2-2*m2*s*t+7*eps*m2*s*t-4*t*m2*s*
eps^2-2*eps*m2^2*t+4*m2^2*t*eps^2-eps*s^3+2*eps^2*s^3-2*eps*m2*s^2+4*eps^2*s^2
*m2-eps*m2^2*s+2*m2^2*s*eps^2),-1/(3*eps-2)/s^2/eps^2/(-1+3*eps)/(-1+2*eps)*(s
+m2)*(eps*s*t-2*m2*t+4*eps*m2*t-s^2+2*eps*s^2-m2*s+2*eps*m2*s),0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1/2/eps^2/(-1+2*eps)^2,0,0,0,0,
0,1/6/eps/(-1+2*eps)^2/(-1+3*eps),0,0,0,0,1/eps^2/s/(-1+2*eps)^2*(s+m2),0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-1/(-1+2*
eps)/eps^3/s,0,0,0,0,1/3/(-1+2*eps)/eps^3/s,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/t,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,-1/2/eps^3/t/(-1+2*eps)^2*(-eps*t+eps*s
-s),-1/eps^3/t/(-1+3*eps)/(-1+2*eps)^2*(-1+eps)*(7*eps*s+eps*m2-2*s),1/2/eps^3
/t/(-1+3*eps)/(-1+2*eps)^2*s*(-1+eps)*(4*eps-1),1/6/eps^2/t/(-1+3*eps)/(-1+2*
eps)^2*(-eps*t+eps*s-s),0,0,0,0,-1/eps^3/t/(-1+3*eps)/(-1+2*eps)^2*(-3*eps^2*s
+m2*eps^2+3*t*eps^2+4*eps*s-eps*t-eps*m2-s),0,0,0,0,1/eps^4/t^2/(-1+3*eps)/(-1
+2*eps)*(s*t-3*eps*s*t+2*s*t*eps^2-4*m2*t*eps^2+s^2-3*eps*s^2+2*eps^2*s^2-2*
eps*m2*s+2*m2*s*eps^2),-1/eps^3/t^2/(-1+3*eps)/(-1+2*eps)*(-s+m2)*(-2*eps*t-s+
eps*s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,-1/eps^4/(t+s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/s,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0],[-1/2/eps^2/s/(-1+2*eps)^2*(2*t+s),1/2/eps^2/s/(-1+2*eps)*(t+s)/
(-1+eps),1/eps^2/s^2/(-1+2*eps)^2*(s+3*t)*(7*eps*s+eps*m2-2*s)/(-1+3*eps),-1/2
/eps^2/s/(-1+2*eps)^2*(s+3*t)*(4*eps-1)/(-1+3*eps),0,0,0,0,2/eps^2/s/(-1+2*eps
)*(2*t+s)/(-1+3*eps),0,0,0,0,0,0,0,0,-1/eps^4/s^2/(-1+2*eps)*(-s*t-2*eps*s*t+4
*eps*m2*t-s^2+2*eps*m2*s),1/eps^3/s^2/(-1+2*eps)*(2*t+s)*(-s+m2),0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-1/2/(-1+2*eps)/eps^3/s,0,0,0,0,0,0,0,0,0,1/(
-1+2*eps)/eps^3/s,0,0,0,0,0,0,0,0,1/eps^3/s/t/(-1+2*eps)*(m2-t),-1/(-1+2*eps)/
eps^3/s,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1/4*(9*m2*eps^2+eps^2*s-t*
eps^2-9*eps*m2-eps*s+2*eps*t+2*m2-t)/(-1+eps)/(-1+2*eps)/(-1+3*eps)/s/eps^3,1/
4*(6*m2*t*eps^2-3*eps*m2^2+eps*t^2-8*eps*m2*t+2*m2*t+m2^2-t^2)/(-1+eps)/eps^2/
(-1+2*eps)/(-1+3*eps)/t^2,0,0,0,1/4*(6*eps*m2*t+3*eps*m2^2-eps*t^2+t^2-2*m2*t-
m2^2)/(-1+eps)/eps^2/(-1+2*eps)/(-1+3*eps)/t^2,-1/2*(t+m2)*(9*eps*m2-3*m2+t-
eps*t)/(-1+eps)/eps^2/(-1+2*eps)/(-1+3*eps)/t^2,0,0,0,-1/2*(-eps*t-eps*s+3*eps
*m2-2*m2+t)/(-1+2*eps)/(-1+3*eps)/s/eps^3,1/2/s/eps^2/(-1+3*eps)/(-1+2*eps)*(s
+m2),0,0,0,0,0,0,0,-1/2/eps^3/s/t/(-1+3*eps)/(-1+2*eps)*(m2-t)*(t-eps*t-m2+3*
eps*m2),1/2/eps^3/s/(-1+3*eps)/(-1+2*eps)*(t-eps*t-2*m2+5*eps*m2),0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps
^4/(t+s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,-1/2/eps^3/(t+s)/(-1+2*eps)
^2*s*(-1+eps),0,0,0,1/2/eps^3/(t+s)/(-1+3*eps)/(-1+2*eps)^2*(eps*t+2*eps*s-s)*
(4*eps-1),-1/eps^3/(t+s)/(-1+3*eps)/(-1+2*eps)^2*(eps*t+2*eps*s-s)*(eps*m2+7*
eps*t-2*t)/t,-1/6/eps^2/(t+s)/(-1+3*eps)/(-1+2*eps)^2*s*(-1+eps),0,0,0,0,-1/
eps^3/(t+s)/(-1+3*eps)/(-1+2*eps)^2*(-1+eps)*(3*eps*s+eps*m2-s),0,0,0,0,0,0,0,
0,1/eps^4/(t+s)^2/(-1+3*eps)/(-1+2*eps)*s*(-1+eps)*(-t+2*eps*t+2*eps*m2),-1/
eps^3/(t+s)^2/(-1+3*eps)/(-1+2*eps)*s*(m2-t)*(-1+eps),0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/s,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-
1/eps^4/(t+s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1/eps^2/(t+s)/(-1+3*eps)*m2/
(-1+2*eps),1/eps^3/(t+s)/(-1+3*eps)*(3*eps*m2-eps*s+s)/(-1+2*eps),-1/2/eps^3/(
t+s)/(-1+3*eps)*(-eps*s+eps*m2+s)/(-1+2*eps),0,-1/2/eps^3/(t+s)/(-1+3*eps)*(
eps*t+2*eps*s+eps*m2-s)/(-1+2*eps),1/eps^3/(t+s)/(-1+3*eps)*(2*eps*s*t+5*eps*
m2*t+eps*t^2+2*eps*m2*s-m2*s-m2*t-s*t)/t/(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,-1/eps^4/(t+s)^2/(-1+3*eps)*(-eps*s*t+2*eps*m2*t+s*t+2*eps*m2*s),1/eps
^3/(t+s)/(-1+3*eps)*m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/t,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/s,0,0,0,0,0,0,0,0,0,0,0
,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/t,0,0,
0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-1/eps^4/s,0,0,0,0,0,0,0,0,0,0,0],[0,1/2/eps^3/s/(-1+2*eps)^2*(2*eps*m2*t+2*
eps*s*t+2*eps*m2*s+3*eps*t^2-m2*s-m2*t-2*t^2-s*t)/t,0,0,-1/6/eps^2/s/(-1+3*eps
)/(-1+2*eps)^2*(5*eps*t+4*eps*s-2*s-3*t),-1/2/eps^3/s/(-1+3*eps)/(-1+2*eps)^2*
(6*m2*s*eps^2+14*t^2*eps^2+10*s*t*eps^2+6*m2*t*eps^2-7*eps*s*t-5*eps*m2*s-12*
eps*t^2-5*eps*m2*t+m2*t+m2*s+2*t^2+s*t)/t,1/eps^3/s/(-1+3*eps)/(-1+2*eps)^2/t*
(23*t^2*eps^2+17*m2*t*eps^2+16*s*t*eps^2+16*m2*s*eps^2-21*eps*t^2-12*eps*m2*s-\
13*eps*m2*t-12*eps*s*t+2*m2*s+2*m2*t+4*t^2+2*s*t),0,0,-1/eps^3/s/(-1+3*eps)/(-\
1+2*eps)^2/(t+s)*(m2*t*eps^2+6*eps^2*s^2+9*t^2*eps^2+15*s*t*eps^2+4*m2*s*eps^2
-9*eps*t^2-5*eps*s^2-2*eps*m2*t-6*eps*m2*s-14*eps*s*t+3*s*t+2*t^2+m2*t+s^2+2*
m2*s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/s^2/(-1+3*eps)/(-1+2*eps)
*(t+s)*(2*t-6*eps*t+4*t*eps^2+m2-11*eps*m2+16*m2*eps^2),1/eps^3/s^2/(-1+3*eps)
/(-1+2*eps)*(t+s)*(m2-t)*(-3+5*eps),0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/s,0,0,0,0,0,0,0,0,0],[0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/eps^4/s/(t+s),0,0
,0,0,0,0,0,0],[1/eps^3/s/(t+s)/(-1+eps)*(eps*s-t),-1/2/eps^3/s^2/(t+s)/(-1+eps
)*(2*eps^2*s^2+2*s*t*eps^2+2*m2*s*eps^2+eps*s^2+eps*m2*s-3*eps*s*t-eps*m2*t-s^
2+s*t)/(-1+2*eps),-1/eps^3/s^2/(t+s)/(-1+eps)*(2*eps*s+s-t)*(5*eps*s+3*eps*m2-\
2*s)/(-1+2*eps),1/2/eps^3/s^2/(t+s)/(-1+eps)*(2*eps*s+s-t)*(3*eps*s+eps*m2-s)/
(-1+2*eps),-1/3/eps^2/(t+s)/(-1+eps)/(-1+2*eps),0,0,0,-1/eps^3/s/(t+s)/(-1+eps
)*(4*eps^2*s-eps*t+eps*s+t-s)/(-1+2*eps),2/eps^3/s/(t+s)^2/(-1+eps)*(-2*eps*s^
2-2*eps*s*t+3*eps*m2*s+s^2-m2*s+s*t-m2*t)/(-1+2*eps),0,0,0,-1/3/eps^3/s/(t+s)/
(-1+eps)*(-t+eps*t+s+3*eps*s)/(-1+2*eps),1/eps^4/s/(t+s)/(-1+eps)*(4*eps^2*s^2
+6*m2*s*eps^2-2*s*t*eps^2-5*eps*s^2+eps*s*t-6*eps*m2*t+s^2+s*t)/t/(-1+2*eps),-\
2/eps^3/s/(t+s)/(-1+eps)/t*(eps*s-t)/(-1+2*eps)*(-s+m2),-1/eps^4/s/(t+s)^2/(-1
+eps)*(s*t-3*eps*s*t+2*s*t*eps^2-2*eps*m2*t+s^2-3*eps*s^2+2*eps^2*s^2-2*eps*m2
*s+6*m2*s*eps^2)/(-1+2*eps),1/eps^4/s/(t+s)/(-1+eps)*(-s-2*eps^2*s-eps*s-t+eps
*t+6*m2*eps^2+6*eps*m2),-2/eps^3/s/(t+s)/(-1+eps)*(1+eps)*(-s+m2),0,0,0,0,0,0,
0,0,0,0,0,0,0,1/eps^4/s/(t+s)^2/(-1+eps)*(t^2-eps*t^2+s*t-5*eps*s*t-m2*t+eps*
m2*t-4*eps*s^2+m2*s+3*eps*m2*s),-1/eps^4/s/(t+s)/(-1+eps)*(-s+5*eps*s-t+eps*t)
,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,-1/eps^4/(t+s)/m2,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/R5(s,t,m2)/eps^4,0,0,0,0,0],[0,0,0,0,0,0,0,0,
0,-1/2/eps^4/(t+s)*s/t,0,0,-1/2/eps^4/(t+s)*s/t,0,0,0,1/2/eps^4/(t+s)*s/t,0,0,
0,0,-3/2/eps^4/(t+s)*s/t,1/2/eps^4/(t+s)*s/t,0,0,0,-1/2/eps^4/(t+s)*s/t,0,1/2/
eps^4/(t+s)*s/t,-1/2/eps^4/(t+s)*(3*s^2+2*t^2)/s/t,1/2/eps^4/(t+s)*s/t,1/2/eps
^4/(t+s)*s/t,0,0,0,1/2/R5(s,t,m2)/eps^4/(t+s)*s*(m2-2*s-2*t),-1/eps^4/(t+s),0,
0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,-1/eps^4/s/(s+m2),0,0,0],[0,-1/8/eps^4/s/(t+s)/(s+m2),5/eps^4/s/(t+s)/(s+
m2),-5/4/eps^4/s/(t+s)/(s+m2),3/8/eps^4/s/(t+s)/(s+m2),11/8/eps^4/s/(t+s)/(s+
m2),-25/4/eps^4/s/(t+s)/(s+m2),-3/8/eps^4/s/(t+s)/(s+m2),-3/eps^4/s/(t+s)/(s+
m2),-2/eps^4/s/(t+s)/(s+m2),-3/eps^4/s/(t+s)/(s+m2),0,-1/2/eps^4/s/(t+s)/(s+m2
),1/2/eps^4/s/(t+s)/(s+m2),3/eps^4/s/(t+s)/(s+m2),0,-3/eps^4/s/(t+s)/(s+m2),-2
/eps^4/s/(t+s)/(s+m2),0,2/eps^4/s/(t+s)/(s+m2),5/2/eps^4/s/(t+s)/(s+m2),9/2/
eps^4/s/(t+s)/(s+m2),1/2/eps^4/s/(t+s)/(s+m2),-1/2/eps^4/s/(t+s)/(s+m2),-5/2/
eps^4/s/(t+s)/(s+m2),0,5/2/eps^4/s/(t+s)/(s+m2),-7/2/eps^4/s/(t+s)/(s+m2),-9/2
/eps^4/s/(t+s)/(s+m2),0,2/eps^4/s/(t+s)/(s+m2),-1/eps^4/s/(t+s)/(s+m2),-1/2/
eps^4/s/(t+s)/(s+m2),-1/eps^4/s/(t+s)/(s+m2),1/4*(-4*s*t+2*m2*s-3*m2*t+m2^2)/
m2/eps^4/s/(t+s)/(m2-t)/(s+m2),-1/2*(m2-2*s-2*t)*t/R5(s,t,m2)/(m2-t)/eps^4/s/(
t+s),-3/eps^4/s/(t+s)/(s+m2),3/2/eps^4/s/(t+s)/(s+m2),1/2/eps^4/s/(t+s)/(s+m2)
,1/2/eps^4/s/(t+s)/(m2-t)/(s+m2)*(t+2*s+m2),-2/eps^4/s/(t+s)/(s+m2)],[0,-1/8/
eps^4/s/(s+m2),5/eps^4/s/(s+m2),-5/4/eps^4/s/(s+m2),3/8/eps^4/s/(s+m2),11/8/
eps^4/s/(s+m2),-25/4/eps^4/s/(s+m2),-3/8/eps^4/s/(s+m2),-3/eps^4/s/(s+m2),-2/
eps^4/s/(s+m2),-3/eps^4/s/(s+m2),0,-1/2/eps^4/s/(s+m2),1/2/eps^4/s/(s+m2),3/
eps^4/s/(s+m2),0,-3/eps^4/s/(s+m2),-2/eps^4/s/(s+m2),0,2/eps^4/s/(s+m2),5/2/
eps^4/s/(s+m2),9/2/eps^4/s/(s+m2),1/2/eps^4/s/(s+m2),-1/2/eps^4/s/(s+m2),-5/2/
eps^4/s/(s+m2),0,5/2/eps^4/s/(s+m2),-7/2/eps^4/s/(s+m2),-9/2/eps^4/s/(s+m2),0,
2/eps^4/s/(s+m2),-1/eps^4/s/(s+m2),-1/2/eps^4/s/(s+m2),-1/eps^4/s/(s+m2),-1/4*
(-4*s*t-3*m2*t+m2*s)/eps^4/s/(s+m2)/(t+s)/m2,-1/eps^4/s*(t+s)/R5(s,t,m2),-3/
eps^4/s/(s+m2),1/2/eps^4/s/(s+m2),1/2/eps^4/s/(s+m2),-1/2/eps^4/s/(s+m2),-2/
eps^4/s/(s+m2)],[0,-1/2/eps^4/s/t,1/eps^4/s/t,0,0,1/2/eps^4/s/t,-1/eps^4/s/t,0
,0,0,1/eps^4/s/t,0,0,0,0,0,0,0,0,-1/eps^4/s/t,0,0,0,0,-3/eps^4/s/t,1/eps^4/s/t
,1/eps^4/s/t,1/eps^4/s/t,0,0,0,0,0,0,0,-1/2/eps^4/s^2*(2*s^2+m2*t+2*s*t)/R5(s,
t,m2),0,0,1/eps^4/s^2,0,0]]);
I_Ctilde := Vector(41, [I_011100000,I_100101000,I_010101000,I_m110101000,
I_100011000,I_100100100,I_1m10100100,I_001010100,I_011011000,I_100111000,
I_011100100,I_m111100100,I_001110100,I_111011000,I_110111000,I_11m1111000,
I_101111000,I_011111000,I_m111111000,I_111100100,I_1111m10100,I_101110100,
I_1m11110100,I_011110100,I_110101100,I_11m1101100,I_101101100,I_011101100,
I_101011100,I_100111100,I_1m10111100,I_001111100,I_111111000,I_111111m100,
I_110111100,I_101111100,I_1m11111100,I_011111100,I_111111100,I_1111111m10,
I_11111110m1]);
A_Ctilde := Matrix(41, 41, [[-omega_1-omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,-2*omega_4,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,omega_1-3
*omega_4,omega_4-omega_7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0],[0,0,6*omega_1-6*omega_4,2*omega_4-4*omega_7,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,-2*
omega_3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0],[0,0,0,0,0,2*omega_4-4*omega_6,6*omega_2-6*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,omega_4-omega_6,
omega_2-3*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0],[0,0,0,0,0,0,0,-2*omega_1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-2*omega_1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,-1/2*omega_4+1/2*omega_14,0,0,-1/6*
omega_4+1/6*omega_14,0,0,0,0,omega_3-omega_4-2*omega_14,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,-omega_1-omega_4
,-omega_1+omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[
1/2*omega_4-1/2*omega_5,omega_4-omega_5,0,0,0,0,0,0,0,0,2*omega_1+omega_4-3*
omega_5,2*omega_1-omega_4-3*omega_5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0],[0,1/2*omega_4-1/2*omega_5,0,0,0,0,0,-1/6*omega_4+1/6*omega_5
,0,0,0,0,omega_1-omega_4-2*omega_5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0],[0,0,0,0,1/2*omega_2-1/2*omega_3,0,0,0,-3*omega_1+3*omega_2,0,0,
0,0,-omega_1+omega_2-2*omega_3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0],[0,1/2*omega_1-1/2*omega_3,2*omega_1-2*omega_3,-1/2*omega_1+1/2*
omega_3,0,0,0,0,0,-omega_1+omega_3,0,0,0,0,-2*omega_1+2*omega_2-2*omega_3,
omega_1-omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,omega_1-
omega_3-1/2*omega_7+1/2*omega_14,3*omega_1-3*omega_3,-omega_1+omega_3,-1/6*
omega_7+1/6*omega_14,0,0,0,0,-3*omega_1+3*omega_3+2*omega_7-2*omega_14,0,0,0,0
,-6*omega_1+6*omega_7,3*omega_1+2*omega_2-2*omega_3-omega_4-4*omega_7,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,omega_3-omega_4,
0,0,0,0,0,0,-2*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2*omega_1,omega_1-omega_4,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0],[-1/2*omega_4+1/2*omega_7,0,2*omega_4-2*omega_7,-1/2*
omega_4+1/2*omega_7,0,0,0,0,2*omega_4-2*omega_7,0,0,0,0,0,0,0,0,-6*omega_1+2*
omega_4+4*omega_7,3*omega_1-3*omega_4-2*omega_7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0],[1/2*omega_4-1/2*omega_6,-1/2*omega_2+1/2*omega_3,0,0,0,1/2*
omega_2-1/2*omega_3,-3*omega_2+3*omega_3,0,0,0,2*omega_1-2*omega_3-5*omega_4+5
*omega_6,omega_1-omega_3-omega_4+omega_6,0,0,0,0,0,0,0,-omega_1+omega_3+2*
omega_4-4*omega_6,3*omega_4-3*omega_6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
,[0,omega_2-omega_3,0,0,0,-omega_2+omega_3,4*omega_2-4*omega_3,0,0,0,-2*
omega_1-2*omega_2+4*omega_4,-2*omega_1+2*omega_4,0,0,0,0,0,0,0,2*omega_2-2*
omega_4,-omega_1+omega_2+omega_3-3*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0],[0,1/2*omega_1-1/2*omega_2,0,0,0,-1/2*omega_1+1/2*omega_2,2*omega_1-2*
omega_2,0,0,0,0,0,omega_1-omega_2,0,0,0,0,0,0,0,0,-2*omega_1-2*omega_2+2*
omega_3,omega_2-omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,omega_1-
omega_2-1/2*omega_5+1/2*omega_6,0,0,0,-omega_1+omega_2,3*omega_1-3*omega_2,1/6
*omega_5-1/6*omega_6,0,0,0,0,3*omega_1-3*omega_2-2*omega_5+2*omega_6,0,0,0,0,0
,0,0,0,-6*omega_2+6*omega_6,-2*omega_1+3*omega_2+2*omega_3-omega_4-4*omega_6,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,omega_1-omega_4,
omega_1-omega_4,-omega_1+omega_4,0,0,0,0,0,0,0,0,0,0,-2*omega_4,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0],[0,0,omega_1-omega_2,-1/2*omega_1+1/2*omega_2,0,1/2*
omega_1-1/2*omega_2,-omega_1+omega_2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2*
omega_1-2*omega_2+2*omega_3,omega_1+omega_2-omega_8,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0],[0,-omega_1-omega_2+omega_3+omega_4,-3*omega_1-3*omega_2+3*omega_3+3*
omega_4,-1/2*omega_1+3/2*omega_2-1/2*omega_3-3/2*omega_4+omega_7,0,3/2*omega_1
-1/2*omega_2-1/2*omega_3-3/2*omega_4+omega_6,-3*omega_1-3*omega_2+3*omega_3+3*
omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6*omega_1-6*omega_2+6*omega_3+6*
omega_4,3*omega_1+3*omega_2+omega_3-omega_4-4*omega_8,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0],[0,1/2*omega_2-1/2*omega_4,0,0,0,-1/2*omega_2+1/2*omega_4,omega_2-
omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2*omega_4,0,0,0,0,0,0,0,0,0,0,0
,0,0,0],[0,1/2*omega_1-1/2*omega_4,2*omega_1-2*omega_4,-1/2*omega_1+1/2*
omega_4,0,0,0,0,0,0,omega_1-omega_4,omega_1-omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,-2*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,1/6*omega_1-1/6*omega_3,0,0
,1/6*omega_1-1/6*omega_3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2*omega_1+2*
omega_2-2*omega_3,0,0,0,0,0,0,0,0,0,0,0,0],[0,1/2*omega_2-1/2*omega_3,0,0,0,-1
/2*omega_2+1/2*omega_3,2*omega_2-2*omega_3,0,0,-omega_2+omega_3,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,2*omega_1-2*omega_2-2*omega_3,omega_2-omega_4,0,0,0,0,
0,0,0,0,0,0],[0,omega_2-omega_3-1/2*omega_6+1/2*omega_14,0,0,-1/6*omega_6+1/6*
omega_14,-omega_2+omega_3,3*omega_2-3*omega_3,0,0,-3*omega_2+3*omega_3+2*
omega_6-2*omega_14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6*omega_2+6*omega_6,
2*omega_1+3*omega_2-2*omega_3-omega_4-4*omega_6,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,
0,0,0,0,0,0,0,0,omega_1-omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2*omega_4
,0,0,0,0,0,0,0,0,0],[-1/2*omega_4+1/2*omega_14,1/2*omega_4-1/2*omega_14,2*
omega_4-2*omega_14,-1/2*omega_4+1/2*omega_14,0,0,0,0,omega_4-omega_14,-omega_1
+omega_2+omega_4-omega_14,0,0,0,-1/3*omega_4+1/3*omega_14,-3*omega_1+3*omega_2
+3*omega_4-3*omega_14,omega_1-omega_2-omega_4+omega_14,omega_1-omega_2-omega_4
+omega_14,-3*omega_1+3*omega_2+omega_4-omega_14,omega_1-omega_2-omega_4+
omega_14,0,0,0,0,0,0,0,0,0,0,0,0,0,-omega_1+omega_2+omega_4-3*omega_14,2*
omega_4-2*omega_14,0,0,0,0,0,0,0],[0,-1/2*omega_1+1/2*omega_3,-2*omega_1+2*
omega_3,1/2*omega_1-1/2*omega_3,0,0,0,0,0,omega_1-omega_4,0,0,0,0,3*omega_1-3*
omega_2+3*omega_3-3*omega_4,-omega_1+omega_4,-omega_1+omega_2-omega_3+omega_4,
2*omega_1-2*omega_2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2*omega_3-2*omega_4,-omega_1+
omega_2+omega_3-3*omega_4,0,0,0,0,0,0,0],[0,-1/2*omega_1-1/2*omega_2+1/2*
omega_6+1/2*omega_7,0,1/2*omega_1-1/2*omega_7,-1/6*omega_1-1/6*omega_2+1/6*
omega_6+1/6*omega_7,1/2*omega_2-1/2*omega_6,0,0,0,2*omega_1+2*omega_2-2*
omega_6-2*omega_7,0,0,0,0,6*omega_1-6*omega_7,-4*omega_1+4*omega_7,0,0,0,0,0,0
,0,0,0,omega_1+omega_2-omega_8,0,0,0,6*omega_2-6*omega_6,-4*omega_2+4*omega_6,
0,0,0,2*omega_1+2*omega_2-2*omega_3-4*omega_4,0,0,0,0,0,0],[0,1/4*omega_31+1/4
*omega_32,0,0,-1/12*omega_31+1/12*omega_32,-1/4*omega_31-1/4*omega_32,1/2*
omega_31+1/2*omega_32,-1/12*omega_31+1/12*omega_32,0,2*omega_31,0,0,-2*
omega_32,0,0,0,2*omega_31+2*omega_32,0,0,0,0,3*omega_31-3*omega_32,-3*omega_31
+omega_32,0,0,0,-2*omega_31-2*omega_32,0,3*omega_31+3*omega_32,-3*omega_31-9*
omega_32,-omega_31+3*omega_32,omega_31+omega_32,0,0,0,4*omega_1+4*omega_3-2*
omega_4-4*omega_16,3*omega_31+3*omega_32,0,0,0,0],[0,omega_2-omega_3,0,0,0,-
omega_2+omega_3,4*omega_2-4*omega_3,0,0,-omega_1-omega_2+omega_3+omega_4,0,0,-
omega_2+omega_3,0,0,0,-omega_1+omega_2-omega_3+omega_4,0,0,0,0,-omega_1-3*
omega_2+3*omega_3+omega_4,omega_1+omega_2-omega_3-omega_4,0,0,0,omega_1-
omega_2+omega_3-omega_4,0,-omega_1+omega_2-omega_3+omega_4,3*omega_1-3*omega_2
-omega_3+omega_4,omega_1+omega_2-omega_3-omega_4,0,0,0,0,-1/2*omega_31-1/2*
omega_32,-omega_1+omega_2-omega_3-omega_4,0,0,0,0],[0,1/2*omega_1-1/2*omega_4,
3*omega_1-3*omega_4,-1/2*omega_1+1/2*omega_4,0,0,0,1/3*omega_1-1/3*omega_4,4*
omega_1-4*omega_4,0,3*omega_1-3*omega_4,omega_1-omega_4,0,0,0,0,0,4*omega_1-4*
omega_4,-2*omega_1+2*omega_4,0,0,0,0,2*omega_1-2*omega_4,0,0,0,2*omega_1-2*
omega_4,0,0,0,-2*omega_1+2*omega_4,0,0,0,0,0,2*omega_1-4*omega_5,0,0,0],[0,1/4
*omega_1-9/8*omega_2+9/8*omega_3-7/8*omega_4+1/8*omega_5+1/2*omega_7,6*omega_2
-6*omega_3+5*omega_4-5*omega_5,-5/4*omega_2+5/4*omega_3-3/4*omega_4+5/4*
omega_5-1/2*omega_7,-1/12*omega_1+5/8*omega_2-13/24*omega_3+7/24*omega_4-3/8*
omega_5-1/12*omega_6+1/6*omega_7,-1/4*omega_1+19/8*omega_2-19/8*omega_3+13/8*
omega_4-11/8*omega_5,1/2*omega_1-37/4*omega_2+37/4*omega_3-27/4*omega_4+25/4*
omega_5,-1/12*omega_1-5/8*omega_2+17/24*omega_3-7/24*omega_4+3/8*omega_5-1/12*
omega_6,-3*omega_2+3*omega_3-3*omega_4+3*omega_5,2*omega_1-omega_2-2*omega_4+2
*omega_5+omega_6-2*omega_7,-3*omega_2+3*omega_3-3*omega_4+3*omega_5,0,-1/2*
omega_2-1/2*omega_3-1/2*omega_4+1/2*omega_5+omega_6,3/2*omega_2-3/2*omega_3+1/
2*omega_4-1/2*omega_5,9*omega_2-9*omega_3+9*omega_4-3*omega_5-6*omega_7,-2*
omega_2+2*omega_3-4*omega_4+4*omega_7,2*omega_1-7*omega_2+7*omega_3-5*omega_4+
3*omega_5,-2*omega_2+2*omega_3-2*omega_4+2*omega_5,0,2*omega_2-2*omega_3+2*
omega_4-2*omega_5,5/2*omega_2-5/2*omega_3+5/2*omega_4-5/2*omega_5,3*omega_1+15
/2*omega_2-21/2*omega_3+3/2*omega_4-9/2*omega_5+3*omega_6,-3*omega_1+1/2*
omega_2+3/2*omega_3+7/2*omega_4-1/2*omega_5-2*omega_6,-3/2*omega_2+3/2*omega_3
-1/2*omega_4+1/2*omega_5,-11/2*omega_2+11/2*omega_3-5/2*omega_4+5/2*omega_5,
omega_2+omega_4-omega_8,-2*omega_1+11/2*omega_2-11/2*omega_3+9/2*omega_4-5/2*
omega_5,-5/2*omega_2+5/2*omega_3-7/2*omega_4+7/2*omega_5,3*omega_1-21/2*
omega_2+21/2*omega_3-15/2*omega_4+9/2*omega_5,-3*omega_1+6*omega_2-9*omega_3+3
*omega_4+3*omega_6,-omega_1+omega_2+omega_3+3*omega_4-2*omega_5-2*omega_6,
omega_1-2*omega_2+2*omega_3-2*omega_4+omega_5,1/2*omega_2-1/2*omega_3-1/2*
omega_4+1/2*omega_5,-omega_2+omega_3-omega_4+omega_5,1/4*omega_2-1/4*omega_3-1
/4*omega_4+1/4*omega_5,omega_31+omega_32,3*omega_1-6*omega_2+6*omega_3-6*
omega_4+3*omega_5,3/2*omega_2-3/2*omega_3+1/2*omega_4-1/2*omega_5,-1/2*omega_2
+1/2*omega_3-3/2*omega_4-1/2*omega_5,1/2*omega_2-1/2*omega_3-1/2*omega_4+1/2*
omega_5,-2*omega_2+2*omega_3-2*omega_4+2*omega_5],[1/2*omega_4-1/2*omega_14,3/
8*omega_2-5/8*omega_3-5/8*omega_4-1/8*omega_5+1/4*omega_6+1/4*omega_7+1/2*
omega_14,-2*omega_1+5*omega_2-5*omega_3-5*omega_4+5*omega_5+2*omega_14,3/4*
omega_1-5/4*omega_2+5/4*omega_3+5/4*omega_4-5/4*omega_5-1/4*omega_7-1/2*
omega_14,11/24*omega_2-5/8*omega_3-11/24*omega_4+3/8*omega_5+1/6*omega_6+1/12*
omega_7,-3/4*omega_1+7/8*omega_2-5/8*omega_3-5/8*omega_4+11/8*omega_5-1/4*
omega_6,-1/2*omega_1-15/4*omega_2+27/4*omega_3+15/4*omega_4-25/4*omega_5,-1/4*
omega_1-7/8*omega_2+11/24*omega_3+23/24*omega_4-3/8*omega_5+1/12*omega_6,-
omega_1-6*omega_2+3*omega_3+6*omega_4-3*omega_5+omega_14,-2*omega_1-3*omega_2+
6*omega_3+3*omega_4-2*omega_5-2*omega_6-omega_7+omega_14,5*omega_1-7*omega_2+3
*omega_3+2*omega_4-3*omega_5,omega_1-omega_4,4*omega_1-7/2*omega_2-3/2*omega_3
+5/2*omega_4-1/2*omega_5-omega_6,1/3*omega_1+3/2*omega_2-1/2*omega_3-3/2*
omega_4+1/2*omega_5-1/3*omega_14,6*omega_2-3*omega_3-6*omega_4+3*omega_5-3*
omega_7+3*omega_14,-omega_1-omega_2+omega_4+2*omega_7-omega_14,-omega_1-6*
omega_2+5*omega_3+6*omega_4-3*omega_5-omega_14,-omega_1-5*omega_2+2*omega_3+5*
omega_4-2*omega_5+omega_14,omega_1+omega_2-omega_4-omega_14,-4*omega_1+4*
omega_2-2*omega_3+2*omega_5,-3*omega_1+5/2*omega_2-5/2*omega_3+1/2*omega_4+5/2
*omega_5,9*omega_1-3/2*omega_2-15/2*omega_3-3/2*omega_4+9/2*omega_5-3*omega_6,
-5*omega_1+7/2*omega_2+1/2*omega_3-3/2*omega_4+1/2*omega_5+2*omega_6,-9/2*
omega_2+1/2*omega_3+9/2*omega_4-1/2*omega_5,-5/2*omega_2+5/2*omega_3+5/2*
omega_4-5/2*omega_5,1/2*omega_1-1/2*omega_2-omega_4+1/2*omega_8,2*omega_1+9/2*
omega_2-9/2*omega_3-9/2*omega_4+5/2*omega_5,-7/2*omega_2+7/2*omega_3+7/2*
omega_4-7/2*omega_5,-3*omega_1-15/2*omega_2+15/2*omega_3+15/2*omega_4-9/2*
omega_5,3*omega_1+3*omega_2+3*omega_3-3*omega_4-6*omega_6,omega_1+3*omega_2-7*
omega_3-3*omega_4+2*omega_5+4*omega_6,-omega_1-2*omega_2+2*omega_3+2*omega_4-
omega_5,-3*omega_1+1/2*omega_2+1/2*omega_3-1/2*omega_4-1/2*omega_5+3*omega_14,
-2*omega_1-omega_2+omega_3+omega_4-omega_5+2*omega_14,omega_1-1/4*omega_2-3/4*
omega_3-7/4*omega_4-1/4*omega_5+2*omega_6,-omega_31+omega_32,-3*omega_1-6*
omega_2+6*omega_3+6*omega_4-3*omega_5,1/2*omega_2-1/2*omega_3-1/2*omega_4+1/2*
omega_5,-3/2*omega_2-1/2*omega_3+3/2*omega_4+1/2*omega_5,3/2*omega_2+1/2*
omega_3+1/2*omega_4-1/2*omega_5-4*omega_6,-2*omega_2+2*omega_3+2*omega_4-2*
omega_5],[1/2*omega_4-1/2*omega_6,2*omega_1-3/4*omega_2-11/8*omega_3+1/4*
omega_4-1/8*omega_5,-1/4*omega_1-omega_2-7/4*omega_3-2*omega_4+5*omega_5,3/8*
omega_1+3/8*omega_3+1/2*omega_4-5/4*omega_5,-5/8*omega_1-1/12*omega_3+5/12*
omega_4+3/8*omega_5-1/12*omega_6,-19/8*omega_1+3/4*omega_2+omega_3-3/4*omega_4
+11/8*omega_5,31/4*omega_1-7/2*omega_2-3/2*omega_3+7/2*omega_4-25/4*omega_5,5/
24*omega_1+1/4*omega_2+1/4*omega_3-1/4*omega_4-3/8*omega_5-1/12*omega_6,7/2*
omega_1+3*omega_2-3/2*omega_3-2*omega_4-3*omega_5,-1/2*omega_1-1/2*omega_2+2*
omega_4-2*omega_5+omega_6,1/2*omega_1-7/2*omega_3+omega_4-3*omega_5+5*omega_6,
-omega_1-omega_3+omega_4+omega_6,3/2*omega_1-1/2*omega_2-3/2*omega_3-1/2*
omega_5+omega_6,-2/3*omega_1-1/2*omega_3+2/3*omega_4+1/2*omega_5,-3/2*omega_1+
3*omega_2-9/2*omega_3+3*omega_5,1/2*omega_1+1/2*omega_3-omega_4,1/2*omega_1-1/
2*omega_2+omega_3+2*omega_4-3*omega_5,3*omega_1+2*omega_2-omega_3-2*omega_4-2*
omega_5,-2*omega_1+2*omega_4,-omega_1+omega_2+2*omega_3+2*omega_5-4*omega_6,-2
*omega_1+5/2*omega_3+5/2*omega_5-3*omega_6,-9/2*omega_1-3/2*omega_2+3/2*
omega_3-3*omega_4+9/2*omega_5+3*omega_6,-3/2*omega_1+1/2*omega_2+5/2*omega_3+1
/2*omega_5-2*omega_6,-1/2*omega_1+omega_2-1/2*omega_5,5/2*omega_1+3*omega_2-3*
omega_3-5/2*omega_5,-omega_1-omega_2+omega_8,-1/2*omega_1+1/2*omega_2-1/2*
omega_3-2*omega_4+5/2*omega_5,3/2*omega_1+2*omega_2-2*omega_3+2*omega_4-7/2*
omega_5,15/2*omega_1-9/2*omega_2+9/2*omega_3-3*omega_4-9/2*omega_5,-3*omega_1-\
3/2*omega_2+9/2*omega_3-3*omega_4+3*omega_6,omega_1+1/2*omega_2-3/2*omega_3+2*
omega_5-2*omega_6,-2*omega_1+1/2*omega_2-1/2*omega_3+3*omega_4-omega_5,-3/2*
omega_3+2*omega_4-1/2*omega_5,-omega_3+2*omega_4-omega_5,1/2*omega_1-1/4*
omega_3-1/4*omega_5,1/2*omega_31+1/2*omega_32,3*omega_4-3*omega_5,3/2*omega_1-
omega_2+omega_3-3/2*omega_5,-omega_1+1/2*omega_3+1/2*omega_5,1/2*omega_3-1/2*
omega_5,omega_2-omega_3-2*omega_5]]);
J_boundary_Ctilde := Vector(41, [-2+Complex(-2)*Pi*eps+Pi^2*eps^2+(16/3*zeta_3
+Complex(1/3)*Pi^3)*eps^3+(-1/60*Pi^4+Complex(16/3)*zeta_3*Pi)*eps^4,1+1/2*Pi^
2*eps^2-8/3*zeta_3*eps^3+7/40*Pi^4*eps^4,0,1+1/2*Pi^2*eps^2-8/3*zeta_3*eps^3+7
/40*Pi^4*eps^4,-3+1/2*Pi^2*eps^2+32*zeta_3*eps^3+19/40*Pi^4*eps^4,1+1/2*Pi^2*
eps^2-8/3*zeta_3*eps^3+7/40*Pi^4*eps^4,0,3+Complex(6)*Pi*eps-13/2*Pi^2*eps^2+(
-32*zeta_3+Complex(-5)*Pi^3)*eps^3+(101/40*Pi^4+Complex(-64)*zeta_3*Pi)*eps^4,
-1/4+Complex(-1/2)*Pi*eps+11/24*Pi^2*eps^2+(13/6*zeta_3+Complex(1/4)*Pi^3)*eps
^3+(-79/1440*Pi^4+Complex(13/3)*zeta_3*Pi)*eps^4,0,0,0,0,9/4+Complex(3/2)*Pi*
eps-13/8*Pi^2*eps^2+(-45/2*zeta_3+Complex(-3/4)*Pi^3)*eps^3+(-7/96*Pi^4+
Complex(-13)*zeta_3*Pi)*eps^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/4+1/
24*Pi^2*eps^2+8/3*zeta_3*eps^3+19/480*Pi^4*eps^4,0,0,1/12*Pi^2*eps^2+(1/2*
zeta_3+Complex(1/6)*Pi^3)*eps^3+(-7/45*Pi^4+Complex(1)*zeta_3*Pi)*eps^4,0,-5/8
-1/16*Pi^2*eps^2+(17/3*zeta_3+Complex(-1/3)*Pi^3)*eps^3+(1181/2880*Pi^4+
Complex(-2)*zeta_3*Pi)*eps^4,1/3*Pi^2*eps^2+(2*zeta_3+Complex(2/3)*Pi^3)*eps^3
+(-28/45*Pi^4+Complex(4)*zeta_3*Pi)*eps^4]);
alphabet_lst_Ctilde := [omega_1, omega_2, omega_3, omega_4, omega_5, omega_6,
omega_7, omega_8, omega_14, omega_16, omega_31, omega_32];
alphabet_subs_lst_Ctilde := [omega_1 = ds/s, omega_2 = 1/t*dt, omega_3 = 1/(t+
s)*ds+1/(t+s)*dt, omega_4 = dm2/m2, omega_5 = 1/(s+m2)*ds+dm2/(s+m2), omega_6
= -1/(m2-t)*dt+dm2/(m2-t), omega_7 = -1/(-s+m2)*ds+dm2/(-s+m2), omega_8 = (m2-
t)/(m2*s+m2*t-s*t)*ds+(-s+m2)/(m2*s+m2*t-s*t)*dt+dm2*(t+s)/(m2*s+m2*t-s*t), 
omega_14 = -1/(-t-s+m2)*ds-1/(-t-s+m2)*dt+1/(-t-s+m2)*dm2, omega_16 = 4*(t+2*s
)/(m2*t+4*s*t+4*s^2)*ds+(m2+4*s)/(m2*t+4*s*t+4*s^2)*dt+t/(m2*t+4*s*t+4*s^2)*
dm2, omega_31 = 2*R5(s,t,m2)/(m2*t+4*s*t+4*s^2)/s*ds-R5(s,t,m2)*(m2+2*s)/t/(m2
^2*t-m2*t^2+4*m2*s*t-4*s*t^2-4*s^2*t+4*m2*s^2)*dt-R5(s,t,m2)*(m2-2*s-2*t)/m2/(
m2^2*t-m2*t^2+4*m2*s*t-4*s*t^2-4*s^2*t+4*m2*s^2)*dm2, omega_32 = 2*R5(s,t,m2)/
(m2*s*t+m2*t^2+4*s*t^2+4*s^3+8*s^2*t)*ds-R5(s,t,m2)*(-m2*t+m2*s-2*s^2-4*s*t)/t
/(-4*s^3*t+4*m2*s^3+8*m2*s^2*t-8*s^2*t^2+3*m2*s*t^2+m2^2*s*t-4*s*t^3-m2*t^3+m2
^2*t^2)*dt-R5(s,t,m2)*(m2+2*s)/m2/(m2^2*t-m2*t^2+4*m2*s*t-4*s*t^2-4*s^2*t+4*m2
*s^2)*dm2];
Mtilde_1_Ctilde := Matrix(41, 41, [[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,6,2,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,
6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,
0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0],[0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-\
6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,-6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
],[0,0,0,0,0,0,0,0,0,0,-4,-2,0,0,0,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,5,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,1,-1,0,0,0,0,0,0,0,0,0,0,2,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,-1,-3,1/2,0,1/2,-3,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1/2,0,0,0,-1/2,1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1/2,2,-1/2,0,0
,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,5,0,0,0,0,
0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,
0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,2,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-1,-1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,2,3,0,0,0,0,0,0,0],[0,-1,0,1/2,-1/3,1/2,0,0,0,4,0,0,0,0,6,-4,0,0
,0,0,0,0,0,0,0,1,0,0,0,6,-4,0,0,0,4,0,0,0,0,0,0],[0,-1/2,0,0,0,1/2,-1,0,0,-2,0
,0,2,0,0,0,-4,0,0,0,0,0,2,0,0,0,4,0,-6,12,-2,-2,0,0,0,6,-6,0,0,0,0],[0,0,0,0,0
,0,0,0,0,-1,0,0,0,0,0,0,-1,0,0,0,0,-1,1,0,0,0,1,0,-1,-1,1,0,0,0,0,1,1,0,0,0,0]
,[0,1/2,3,-1/2,0,0,0,1/3,4,0,3,1,0,0,0,0,0,4,-2,0,0,0,0,2,0,0,0,2,0,0,0,-2,0,0
,0,0,0,4,0,0,0],[0,1/4,0,0,0,-1/4,1/2,0,0,1,0,0,-1,0,0,0,2,0,0,0,0,0,-1,0,0,0,
-2,0,3,-6,1,1,0,0,0,-2,3,0,2,0,0],[0,-1/4,-2,3/4,-1/6,-1/2,5/2,-2/3,-4,1,1,1,-\
1,4/3,3,-2,-2,-4,2,-2,-3,0,-1,-4,0,1/2,2,0,-3,9,-3,-1,-2,-2,0,0,-3,0,-2,4,0],[
0,-1/8,-3,3/4,-17/24,-5/8,11/4,17/24,5,-1,-3,-2,-1/2,-7/6,-3,1,1,4,-2,2,1/2,-9
/2,3/2,1/2,5/2,-1,-1/2,3/2,15/2,0,0,-2,-3/2,-1,1/4,-1,0,3/2,-1/2,1/2,2]]);


==> anc/topo_D_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <ctime>
#include <vector>
#include <ginac/ginac.h>

int main()
{

  try{

    using namespace GiNaC;

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("0.0112");
    ex t   = numeric("-0.002");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    ex x_t   = -t/s;
    ex xinv_m2 = s/mZ2;

    ex L_t = log(x_t);
    ex L_invm2 = log(xinv_m2);

    // ----------------------------------------------------------------------------------------------

    ex l_1 = 0;
    ex l_2 = -pow(xinv_m2,-1);
    ex l_3 = -pow(x_t,-1)*pow(xinv_m2,-1);
    ex G_1 = G(lst{l_2},1).evalf();
    ex G_2 = G(lst{l_3},1).evalf();
    ex G_3 = G(lst{l_1, l_2},1).evalf();
    ex G_4 = G(lst{l_1, l_3},1).evalf();
    ex G_5 = G(lst{l_2, l_2},1).evalf();
    ex G_6 = G(lst{l_2, l_3},1).evalf();
    ex G_7 = G(lst{l_3, l_2},1).evalf();
    ex G_8 = G(lst{l_3, l_3},1).evalf();
    ex G_9 = G(lst{l_1, l_1, l_2},1).evalf();
    ex G_10 = G(lst{l_1, l_1, l_3},1).evalf();
    ex G_11 = G(lst{l_1, l_2, l_2},1).evalf();
    ex G_12 = G(lst{l_1, l_2, l_3},1).evalf();
    ex G_13 = G(lst{l_1, l_3, l_2},1).evalf();
    ex G_14 = G(lst{l_1, l_3, l_3},1).evalf();
    ex G_15 = G(lst{l_2, l_1, l_2},1).evalf();
    ex G_16 = G(lst{l_2, l_1, l_3},1).evalf();
    ex G_17 = G(lst{l_2, l_2, l_2},1).evalf();
    ex G_18 = G(lst{l_2, l_2, l_3},1).evalf();
    ex G_19 = G(lst{l_2, l_3, l_2},1).evalf();
    ex G_20 = G(lst{l_2, l_3, l_3},1).evalf();
    ex G_21 = G(lst{l_3, l_1, l_2},1).evalf();
    ex G_22 = G(lst{l_3, l_1, l_3},1).evalf();
    ex G_23 = G(lst{l_3, l_2, l_2},1).evalf();
    ex G_24 = G(lst{l_3, l_2, l_3},1).evalf();
    ex G_25 = G(lst{l_3, l_3, l_2},1).evalf();
    ex G_26 = G(lst{l_3, l_3, l_3},1).evalf();
    ex G_27 = G(lst{l_1, l_1, l_1, l_2},1).evalf();
    ex G_28 = G(lst{l_1, l_1, l_1, l_3},1).evalf();
    ex G_29 = G(lst{l_1, l_1, l_2, l_2},1).evalf();
    ex G_30 = G(lst{l_1, l_1, l_2, l_3},1).evalf();
    ex G_31 = G(lst{l_1, l_1, l_3, l_2},1).evalf();
    ex G_32 = G(lst{l_1, l_1, l_3, l_3},1).evalf();
    ex G_33 = G(lst{l_1, l_2, l_1, l_2},1).evalf();
    ex G_34 = G(lst{l_1, l_2, l_1, l_3},1).evalf();
    ex G_35 = G(lst{l_1, l_2, l_2, l_2},1).evalf();
    ex G_36 = G(lst{l_1, l_2, l_2, l_3},1).evalf();
    ex G_37 = G(lst{l_1, l_2, l_3, l_2},1).evalf();
    ex G_38 = G(lst{l_1, l_2, l_3, l_3},1).evalf();
    ex G_39 = G(lst{l_1, l_3, l_1, l_2},1).evalf();
    ex G_40 = G(lst{l_1, l_3, l_1, l_3},1).evalf();
    ex G_41 = G(lst{l_1, l_3, l_2, l_2},1).evalf();
    ex G_42 = G(lst{l_1, l_3, l_2, l_3},1).evalf();
    ex G_43 = G(lst{l_1, l_3, l_3, l_2},1).evalf();
    ex G_44 = G(lst{l_1, l_3, l_3, l_3},1).evalf();
    ex G_45 = G(lst{l_2, l_1, l_1, l_2},1).evalf();
    ex G_46 = G(lst{l_2, l_1, l_1, l_3},1).evalf();
    ex G_47 = G(lst{l_2, l_1, l_2, l_2},1).evalf();
    ex G_48 = G(lst{l_2, l_1, l_2, l_3},1).evalf();
    ex G_49 = G(lst{l_2, l_1, l_3, l_2},1).evalf();
    ex G_50 = G(lst{l_2, l_2, l_1, l_2},1).evalf();
    ex G_51 = G(lst{l_2, l_3, l_1, l_2},1).evalf();
    ex G_52 = G(lst{l_2, l_3, l_1, l_3},1).evalf();
    ex G_53 = G(lst{l_3, l_1, l_1, l_2},1).evalf();
    ex G_54 = G(lst{l_3, l_1, l_1, l_3},1).evalf();
    ex G_55 = G(lst{l_3, l_1, l_2, l_2},1).evalf();
    ex G_56 = G(lst{l_3, l_1, l_2, l_3},1).evalf();
    ex G_57 = G(lst{l_3, l_1, l_3, l_2},1).evalf();
    ex G_58 = G(lst{l_3, l_1, l_3, l_3},1).evalf();
    ex G_59 = G(lst{l_3, l_2, l_1, l_2},1).evalf();
    ex G_60 = G(lst{l_3, l_3, l_1, l_2},1).evalf();
    ex G_61 = G(lst{l_3, l_3, l_1, l_3},1).evalf();
    ex G_62 = G(lst{l_3, l_3, l_3, l_3},1).evalf();
    ex J_1_0 = 1;
    ex J_1_1 = 2*L_invm2;
    ex J_1_2 = numeric(1,2)*pow(Pi,2)+2*pow(L_invm2,2);
    ex J_1_3 = numeric(-8,3)*zeta_3+pow(Pi,2)*L_invm2+numeric(4,3)*pow(L_invm2,3);
    ex J_1_4 = numeric(7,40)*pow(Pi,4)+numeric(-16,3)*zeta_3*L_invm2+pow(Pi,2)*pow(L_invm2,2)+numeric(2,3)*pow(L_invm2,4);
    ex J_2_0 = 3;
    ex J_2_1 = 6*I*Pi;
    ex J_2_2 = numeric(-13,2)*pow(Pi,2);
    ex J_2_3 = -32*zeta_3-5*I*pow(Pi,3);
    ex J_2_4 = numeric(101,40)*pow(Pi,4)-64*I*zeta_3*Pi;
    ex J_3_0 = -2;
    ex J_3_1 = -2*I*Pi-2*L_invm2;
    ex J_3_2 = pow(Pi,2)-2*I*Pi*L_invm2-pow(L_invm2,2);
    ex J_3_3 = numeric(16,3)*zeta_3-I*Pi*pow(L_invm2,2)+pow(Pi,2)*L_invm2+I*numeric(1,3)*pow(Pi,3)+numeric(-1,3)*pow(L_invm2,3);
    ex J_3_4 = (numeric(16,3)*zeta_3+I*numeric(1,3)*pow(Pi,3))*L_invm2+I*numeric(-1,3)*Pi*pow(L_invm2,3)+numeric(1,2)*pow(Pi,2)*pow(L_invm2,2)+numeric(-1,60)*pow(Pi,4)+I*numeric(16,3)*zeta_3*Pi+numeric(-1,12)*pow(L_invm2,4);
    ex J_4_0 = 1;
    ex J_4_1 = -4*G_2+2*L_invm2;
    ex J_4_2 = numeric(1,2)*pow(Pi,2)+16*G_8-6*G_4+2*pow(L_invm2,2)-8*L_invm2*G_2;
    ex J_4_3 = (32*G_8-12*G_4+pow(Pi,2))*L_invm2-8*pow(L_invm2,2)*G_2+24*G_14+24*G_22-2*pow(Pi,2)*G_2-64*G_26+numeric(-8,3)*zeta_3-6*G_10+numeric(4,3)*pow(L_invm2,3);
    ex J_4_4 = (numeric(-16,3)*zeta_3-12*G_10-128*G_26+48*G_14-4*pow(Pi,2)*G_2+48*G_22)*L_invm2+numeric(-16,3)*pow(L_invm2,3)*G_2+(32*G_8-12*G_4+pow(Pi,2))*pow(L_invm2,2)+8*pow(Pi,2)*G_8-6*G_28-96*G_44+24*G_54+numeric(32,3)*zeta_3*G_2-3*pow(Pi,2)*G_4+256*G_62-96*G_61+24*G_32-96*G_58+numeric(7,40)*pow(Pi,4)+36*G_40+numeric(2,3)*pow(L_invm2,4);
    ex J_5_0 = 0;
    ex J_5_1 = -G_2;
    ex J_5_2 = 4*G_8-G_4-2*L_invm2*G_2;
    ex J_5_3 = (8*G_8-2*G_4)*L_invm2-2*pow(L_invm2,2)*G_2+4*G_14-16*G_26+6*G_22+numeric(-1,2)*pow(Pi,2)*G_2-G_10;
    ex J_5_4 = (-pow(Pi,2)*G_2+12*G_22-32*G_26-2*G_10+8*G_14)*L_invm2+numeric(-4,3)*pow(L_invm2,3)*G_2+(8*G_8-2*G_4)*pow(L_invm2,2)+numeric(-1,2)*pow(Pi,2)*G_4+2*pow(Pi,2)*G_8-G_28+4*G_32-24*G_58-16*G_44+6*G_54+numeric(8,3)*zeta_3*G_2+6*G_40+64*G_62-24*G_61;
    ex J_6_0 = 0;
    ex J_6_1 = 0;
    ex J_6_2 = I*Pi*G_1+G_3-L_invm2*G_1;
    ex J_6_3 = (-G_3+2*G_5)*L_invm2-pow(L_invm2,2)*G_1-2*G_11-2*G_15+numeric(-4,3)*pow(Pi,2)*G_1+4*G_9+3*I*Pi*G_3-2*I*Pi*G_5;
    ex J_6_4 = (2*G_11+2*G_15-4*G_17-G_9+numeric(-1,2)*pow(Pi,2)*G_1)*L_invm2+numeric(-2,3)*pow(L_invm2,3)*G_1+(-G_3+2*G_5)*pow(L_invm2,2)-6*I*Pi*G_11-8*G_45+numeric(8,3)*pow(Pi,2)*G_5+numeric(-7,2)*pow(Pi,2)*G_3+13*G_27+4*G_47+9*I*Pi*G_9-8*G_33-4*zeta_3*G_1+4*I*Pi*G_17-8*G_29+4*G_50-6*I*Pi*G_15+4*G_35+I*numeric(-5,6)*pow(Pi,3)*G_1;
    ex J_7_0 = 4;
    ex J_7_1 = 8*I*Pi;
    ex J_7_2 = numeric(-26,3)*pow(Pi,2);
    ex J_7_3 = numeric(-56,3)*zeta_3+I*numeric(-20,3)*pow(Pi,3);
    ex J_7_4 = numeric(113,30)*pow(Pi,4)+I*numeric(-112,3)*zeta_3*Pi;
    ex J_8_0 = 0;
    ex J_8_1 = 0;
    ex J_8_2 = I*Pi*G_1+G_3-L_invm2*G_1;
    ex J_8_3 = (-G_3+3*G_5+I*Pi*G_1)*L_invm2+numeric(-3,2)*pow(L_invm2,2)*G_1+5*G_9-3*G_11-3*I*Pi*G_5-pow(Pi,2)*G_1-3*G_15+3*I*Pi*G_3;
    ex J_8_4 = (3*G_9+3*I*Pi*G_3+numeric(-3,2)*pow(Pi,2)*G_1-9*G_17-3*I*Pi*G_5+3*G_11)*L_invm2+numeric(-7,6)*pow(L_invm2,3)*G_1+(numeric(-5,2)*G_3+numeric(9,2)*G_5+I*numeric(1,2)*Pi*G_1)*pow(L_invm2,2)-12*G_33+9*G_35+3*pow(Pi,2)*G_5+9*G_50-9*I*Pi*G_11+7*I*Pi*G_9+9*I*Pi*G_17+numeric(-5,2)*pow(Pi,2)*G_3-9*G_45+13*G_27-15*G_29-6*I*Pi*G_15+I*numeric(-1,6)*pow(Pi,3)*G_1+9*G_47;
    ex J_9_0 = 0;
    ex J_9_1 = 0;
    ex J_9_2 = 0;
    ex J_9_3 = L_invm2*G_3-I*Pi*G_3-2*G_9;
    ex J_9_4 = (-I*Pi*G_3-3*G_11-G_9)*L_invm2+numeric(3,2)*pow(L_invm2,2)*G_3+3*I*Pi*G_11-6*G_27-3*I*Pi*G_9+pow(Pi,2)*G_3+6*G_29+3*G_33;
    ex J_10_0 = numeric(-1,4);
    ex J_10_1 = I*numeric(-1,2)*Pi;
    ex J_10_2 = numeric(11,24)*pow(Pi,2);
    ex J_10_3 = numeric(13,6)*zeta_3+I*numeric(1,4)*pow(Pi,3);
    ex J_10_4 = numeric(-79,1440)*pow(Pi,4)+I*numeric(13,3)*zeta_3*Pi;
    ex J_11_0 = 0;
    ex J_11_1 = 0;
    ex J_11_2 = I*Pi*G_1+G_3-L_invm2*G_1;
    ex J_11_3 = (-G_3+G_5-I*Pi*G_1)*L_invm2+numeric(-1,2)*pow(L_invm2,2)*G_1-G_11-G_15+numeric(-5,3)*pow(Pi,2)*G_1+3*G_9+3*I*Pi*G_3-I*Pi*G_5;
    ex J_11_4 = (G_11-I*Pi*G_3+G_15+I*Pi*G_5-G_17-G_9+numeric(1,2)*pow(Pi,2)*G_1)*L_invm2+numeric(-1,6)*pow(L_invm2,3)*G_1+(I*numeric(-1,2)*Pi*G_1+numeric(1,2)*G_5+numeric(-1,2)*G_3)*pow(L_invm2,2)+numeric(-23,6)*pow(Pi,2)*G_3-3*G_45+numeric(5,3)*pow(Pi,2)*G_5-3*I*Pi*G_11+7*G_27+G_47+I*numeric(-3,2)*pow(Pi,3)*G_1-3*G_33-2*zeta_3*G_1+7*I*Pi*G_9-3*G_29+G_50+I*Pi*G_17+G_35-3*I*Pi*G_15;
    ex J_12_0 = 0;
    ex J_12_1 = 0;
    ex J_12_2 = 0;
    ex J_12_3 = 0;
    ex J_12_4 = (I*Pi*G_3+G_11+2*G_9)*L_invm2+numeric(-1,2)*pow(L_invm2,2)*G_3-2*I*Pi*G_9+numeric(1,3)*pow(Pi,2)*G_3-3*G_27-I*Pi*G_11-2*G_29-G_33;
    ex J_13_0 = numeric(-1,4);
    ex J_13_1 = I*numeric(-1,2)*Pi+2*G_2;
    ex J_13_2 = numeric(11,24)*pow(Pi,2)-8*G_8-I*Pi*G_1-G_3+2*I*Pi*G_2+4*G_4+(G_1+2*G_2)*L_invm2;
    ex J_13_3 = (-G_5-8*G_8-4*G_7+2*G_4-G_6+G_3)*L_invm2+(G_1+2*G_2)*pow(L_invm2,2)-16*G_14+10*G_10+4*I*Pi*G_7+4*G_13+I*Pi*G_5+numeric(13,6)*zeta_3+G_12-4*G_9+numeric(-4,3)*pow(Pi,2)*G_2+I*Pi*G_6+I*numeric(1,4)*pow(Pi,3)-8*I*Pi*G_8+32*G_26+numeric(7,6)*pow(Pi,2)*G_1+4*G_21+6*I*Pi*G_4+G_15+G_11-18*G_22-3*I*Pi*G_3;
    ex J_13_4 = 4*G_30+4*G_29+28*G_28-I*Pi*G_17-24*I*Pi*G_22+3*I*Pi*G_11+32*I*Pi*G_26-4*I*Pi*G_24-24*I*Pi*G_14+2*I*Pi*G_19+3*I*Pi*G_12-4*I*Pi*G_20-16*I*Pi*G_25+18*I*Pi*G_10+12*I*Pi*G_21+3*I*Pi*G_16-9*I*Pi*G_9-4*I*Pi*G_23+3*I*Pi*G_15-I*Pi*G_18+12*I*Pi*G_13+(-3*G_16+2*G_10-8*G_14+16*G_25-12*G_22+G_17+G_9-4*G_13-G_15+4*G_20+32*G_26+G_18-2*G_19+4*G_23-4*G_21+numeric(1,2)*pow(Pi,2)*G_1-G_12-G_11+pow(Pi,2)*G_2+4*G_24)*L_invm2+(numeric(4,3)*G_2+numeric(2,3)*G_1)*pow(L_invm2,3)+(-G_5-8*G_8-4*G_7+2*G_4-G_6+G_3)*pow(L_invm2,2)+3*zeta_3*G_1+16*G_53-42*G_54-4*G_55-4*G_56-16*G_57+72*G_58-4*G_59-16*G_60+72*G_61-128*G_62+16*G_31-40*G_32+4*G_33+3*G_34-G_35-G_36+2*G_37-4*G_38+16*G_39-42*G_40-4*G_41-4*G_42-16*G_43+64*G_44+4*G_45+3*G_46-G_47-G_48+2*G_49-G_50+2*G_51-3*G_52+I*numeric(13,3)*zeta_3*Pi-13*G_27+numeric(-34,3)*zeta_3*G_2-I*pow(Pi,3)*G_2+numeric(16,3)*pow(Pi,2)*G_8+numeric(-14,3)*pow(Pi,2)*G_7+numeric(-7,6)*pow(Pi,2)*G_6+numeric(-7,6)*pow(Pi,2)*G_5+I*numeric(1,2)*pow(Pi,3)*G_1-5*pow(Pi,2)*G_4+3*pow(Pi,2)*G_3+numeric(-79,1440)*pow(Pi,4);
    ex J_14_0 = numeric(-1,4);
    ex J_14_1 = I*numeric(-1,2)*Pi+2*G_2;
    ex J_14_2 = -8*G_8+numeric(11,24)*pow(Pi,2)+4*I*Pi*G_2+6*G_4-3*G_3-3*I*Pi*G_1+3*L_invm2*G_1;
    ex J_14_3 = (-8*G_7-3*G_5+3*G_3-3*G_6)*L_invm2+3*pow(L_invm2,2)*G_1+18*G_10-24*G_22+numeric(13,6)*zeta_3-24*G_14+8*I*Pi*G_7+3*I*Pi*G_5+3*I*Pi*G_6+32*G_26+numeric(-11,3)*pow(Pi,2)*G_2-12*G_9+numeric(7,2)*pow(Pi,2)*G_1+3*G_15+I*numeric(1,4)*pow(Pi,3)+8*G_21-16*I*Pi*G_8+12*I*Pi*G_4+3*G_12-9*I*Pi*G_3+8*G_13+3*G_11;
    ex J_14_4 = numeric(-52,3)*zeta_3*G_2+12*G_30+12*G_29+54*G_28+9*zeta_3*G_1+32*G_53-72*G_54-8*G_55-8*G_56-32*G_57+96*G_58-8*G_59-32*G_60+96*G_61-128*G_62+32*G_31-72*G_32+12*G_33+9*G_34-3*G_35-3*G_36+6*G_37-12*G_38+32*G_39-72*G_40-8*G_41-8*G_42-32*G_43+96*G_44+12*G_45+9*G_46-3*G_47-3*G_48+6*G_49-3*G_50+6*G_51-9*G_52+I*numeric(13,3)*zeta_3*Pi-39*G_27-48*I*Pi*G_22+9*I*Pi*G_11-8*I*Pi*G_24-48*I*Pi*G_14+9*I*Pi*G_12-12*I*Pi*G_20+36*I*Pi*G_10+24*I*Pi*G_21+9*I*Pi*G_16-27*I*Pi*G_9-8*I*Pi*G_23+9*I*Pi*G_15-3*I*Pi*G_17-3*I*Pi*G_18+24*I*Pi*G_13+2*pow(L_invm2,3)*G_1+6*I*Pi*G_19+(-3*G_11+3*G_9+8*G_23+3*G_18+12*G_20+3*G_17-9*G_16-3*G_12-3*G_15+32*G_25+8*G_24-6*G_19-8*G_21-8*G_13+numeric(3,2)*pow(Pi,2)*G_1)*L_invm2+(-8*G_7-3*G_5+3*G_3-3*G_6)*pow(L_invm2,2)-2*I*pow(Pi,3)*G_2+numeric(44,3)*pow(Pi,2)*G_8+numeric(-28,3)*pow(Pi,2)*G_7+numeric(-7,2)*pow(Pi,2)*G_6+numeric(-7,2)*pow(Pi,2)*G_5+I*numeric(3,2)*pow(Pi,3)*G_1-32*I*Pi*G_25+64*I*Pi*G_26-11*pow(Pi,2)*G_4+9*pow(Pi,2)*G_3+numeric(-79,1440)*pow(Pi,4);
    ex J_15_0 = 0;
    ex J_15_1 = 0;
    ex J_15_2 = 0;
    ex J_15_3 = (G_4-G_3)*L_invm2-2*G_10+2*G_9+I*Pi*G_3-I*Pi*G_4;
    ex J_15_4 = (G_10-4*G_14+2*G_11-G_9+2*G_13)*L_invm2+(G_4-G_3)*pow(L_invm2,2)+numeric(4,3)*pow(Pi,2)*G_4+9*G_27-4*G_29-9*G_28+8*G_32+4*G_40+numeric(-4,3)*pow(Pi,2)*G_3-5*I*Pi*G_10-2*I*Pi*G_11+4*I*Pi*G_14-2*G_33+5*I*Pi*G_9-2*I*Pi*G_13-4*G_31-2*G_39;
    ex J_16_0 = numeric(-1,2);
    ex J_16_1 = -I*Pi+2*G_2;
    ex J_16_2 = -8*G_8+7*G_4-2*I*Pi*G_1+4*I*Pi*G_2+numeric(13,12)*pow(Pi,2)-2*G_3+2*L_invm2*G_1;
    ex J_16_3 = (-8*G_7+4*G_3-4*G_5)*L_invm2+2*pow(L_invm2,2)*G_1+8*I*Pi*G_7+4*G_11-28*G_14+4*I*Pi*G_5+8*G_13+32*G_26+I*numeric(5,6)*pow(Pi,3)-16*I*Pi*G_8+14*I*Pi*G_4-12*G_9+numeric(16,3)*zeta_3-28*G_22+numeric(8,3)*pow(Pi,2)*G_1+23*G_10+4*G_15+numeric(-13,3)*pow(Pi,2)*G_2+8*G_21-8*I*Pi*G_3;
    ex J_16_4 = 24*G_29+73*G_28+8*zeta_3*G_1+48*G_53-92*G_54-16*G_55-32*G_57+112*G_58-16*G_59-32*G_60+112*G_61-128*G_62+40*G_31-92*G_32+20*G_33-8*G_35+44*G_39-98*G_40-16*G_41-32*G_43+112*G_44+16*G_45-8*G_47-8*G_50-44*G_27-28*I*Pi*G_9-16*I*Pi*G_23+12*I*Pi*G_15-8*I*Pi*G_17+28*I*Pi*G_13+numeric(-64,3)*zeta_3*G_2+numeric(4,3)*pow(L_invm2,3)*G_1+numeric(-91,6)*pow(Pi,2)*G_4+numeric(52,3)*pow(Pi,2)*G_8+numeric(-32,3)*pow(Pi,2)*G_7+numeric(29,3)*pow(Pi,2)*G_3+numeric(-16,3)*pow(Pi,2)*G_5+I*numeric(32,3)*zeta_3*Pi+I*numeric(-10,3)*pow(Pi,3)*G_2+numeric(-101,240)*pow(Pi,4)-56*I*Pi*G_14-32*I*Pi*G_25+46*I*Pi*G_10+32*I*Pi*G_21-56*I*Pi*G_22+16*I*Pi*G_11+64*I*Pi*G_26+(-4*G_15+8*G_17-8*G_11+32*G_25+pow(Pi,2)*G_1-12*G_13+16*G_23-16*G_21+4*G_9)*L_invm2+(-8*G_7+4*G_3-4*G_5)*pow(L_invm2,2)+I*numeric(5,3)*pow(Pi,3)*G_1;
    ex J_17_0 = 0;
    ex J_17_1 = G_2;
    ex J_17_2 = I*Pi*G_2+3*G_4-4*G_8+L_invm2*G_2;
    ex J_17_3 = (-G_7-4*G_8+3*G_4+I*Pi*G_2+2*G_3)*L_invm2+numeric(1,2)*pow(L_invm2,2)*G_2+numeric(-1,2)*pow(Pi,2)*G_2-4*G_9-4*I*Pi*G_8+G_21-10*G_22+G_13+3*I*Pi*G_4-2*I*Pi*G_3-12*G_14+I*Pi*G_7+7*G_10+16*G_26;
    ex J_17_4 = 12*G_29+15*G_28+numeric(-8,3)*zeta_3*G_2+7*G_53-22*G_54-3*G_55-4*G_57+40*G_58-3*G_59-4*G_60+40*G_61-64*G_62+5*G_31-28*G_32+6*G_33+6*G_39-30*G_40-3*G_41-4*G_43+48*G_44-12*G_27-pow(Pi,2)*G_7+(-10*G_22+16*G_26-6*G_11+7*G_10-12*G_14+I*Pi*G_7+3*G_23-4*I*Pi*G_8-2*G_9-2*G_21+4*G_25+3*I*Pi*G_4-2*I*Pi*G_3-G_13+numeric(-1,2)*pow(Pi,2)*G_2)*L_invm2+6*I*Pi*G_11-6*I*Pi*G_9-10*I*Pi*G_22+16*I*Pi*G_26-12*I*Pi*G_14-4*I*Pi*G_25+7*I*Pi*G_10+4*I*Pi*G_21-3*I*Pi*G_23+3*I*Pi*G_13+numeric(1,6)*pow(L_invm2,3)*G_2+I*numeric(-1,6)*pow(Pi,3)*G_2+2*pow(Pi,2)*G_8+(numeric(-3,2)*G_7-2*G_8+numeric(3,2)*G_4+3*G_3+I*numeric(1,2)*Pi*G_2)*pow(L_invm2,2)+2*pow(Pi,2)*G_3+numeric(-3,2)*pow(Pi,2)*G_4;
    ex J_18_0 = 0;
    ex J_18_1 = 0;
    ex J_18_2 = 2*G_4;
    ex J_18_3 = (2*G_4+2*G_3)*L_invm2-8*G_14-4*G_9-2*I*Pi*G_3+2*I*Pi*G_4+6*G_10;
    ex J_18_4 = (6*G_10-8*G_14+2*I*Pi*G_4-2*G_9-2*I*Pi*G_3-6*G_11-2*G_13)*L_invm2+(3*G_3+G_4)*pow(L_invm2,2)+4*G_31-pow(Pi,2)*G_4+2*pow(Pi,2)*G_3-20*G_40+32*G_44-12*G_27+6*G_33+6*I*Pi*G_10+6*I*Pi*G_11-8*I*Pi*G_14+12*G_29-6*I*Pi*G_9+2*I*Pi*G_13+2*G_39+14*G_28-24*G_32;
    ex J_19_0 = numeric(1,4);
    ex J_19_1 = I*numeric(1,2)*Pi-G_2;
    ex J_19_2 = numeric(-11,24)*pow(Pi,2)+G_3+I*Pi*G_1-3*G_4-2*I*Pi*G_2+4*G_8-L_invm2*G_1;
    ex J_19_3 = (G_5+4*G_7-3*G_3-I*Pi*G_1)*L_invm2+numeric(-1,2)*pow(L_invm2,2)*G_1-G_11+numeric(23,6)*zeta_3+12*G_14-G_15-9*G_10+7*G_9-4*I*Pi*G_7-I*Pi*G_5+numeric(13,6)*pow(Pi,2)*G_2+I*numeric(-1,4)*pow(Pi,3)+8*I*Pi*G_8-4*G_21-6*I*Pi*G_4+numeric(-5,3)*pow(Pi,2)*G_1-4*G_13-16*G_26+14*G_22+5*I*Pi*G_3;
    ex J_19_4 = 4*G_30-17*G_29-27*G_28+8*I*Pi*G_23+28*I*Pi*G_22-11*I*Pi*G_11-32*I*Pi*G_26-2*I*Pi*G_24+24*I*Pi*G_14+2*I*Pi*G_12+16*I*Pi*G_25-18*I*Pi*G_10-20*I*Pi*G_21+17*I*Pi*G_9-I*Pi*G_17-14*I*Pi*G_13-8*zeta_3*G_1-30*G_53+46*G_54+8*G_55-2*G_56+16*G_57-56*G_58+8*G_59+16*G_60-60*G_61+64*G_62-18*G_31+36*G_32-12*G_33-G_35-24*G_39+46*G_40+8*G_41-2*G_42+16*G_43-48*G_44-7*G_45-G_47-G_50+25*G_27-6*I*Pi*G_15+(numeric(-1,2)*G_5+I*numeric(-1,2)*Pi*G_1+numeric(-5,2)*G_3+3*G_7)*pow(L_invm2,2)+I*numeric(-3,2)*pow(Pi,3)*G_1+I*numeric(5,3)*pow(Pi,3)*G_2+I*numeric(23,3)*zeta_3*Pi+numeric(-1,6)*pow(L_invm2,3)*G_1+numeric(223,1440)*pow(Pi,4)+(6*G_13+4*G_15-3*G_9+2*I*Pi*G_7-I*Pi*G_3+numeric(1,2)*pow(Pi,2)*G_1+2*G_24-8*G_23+9*G_11-2*G_12+3*I*Pi*G_5-16*G_25+12*G_21+G_17)*L_invm2+numeric(-4,3)*zeta_3*G_2+numeric(43,6)*pow(Pi,2)*G_4+numeric(-28,3)*pow(Pi,2)*G_8+numeric(19,3)*pow(Pi,2)*G_7+numeric(-41,6)*pow(Pi,2)*G_3+numeric(7,3)*pow(Pi,2)*G_5;
    ex J_20_0 = 0;
    ex J_20_1 = 0;
    ex J_20_2 = -G_4+numeric(-1,6)*pow(Pi,2);
    ex J_20_3 = (2*G_5-2*G_3-2*G_6)*L_invm2-2*I*Pi*G_5-5*G_10-zeta_3+4*G_9+I*numeric(-1,3)*pow(Pi,3)+2*I*Pi*G_6-2*G_15+numeric(2,3)*pow(Pi,2)*G_2-2*I*Pi*G_4+2*G_12+4*G_22+2*I*Pi*G_3+numeric(-1,3)*pow(Pi,2)*G_1-2*G_11+4*G_14;
    ex J_20_4 = 16*zeta_3*G_2+10*G_30-20*G_29-19*G_28+8*I*Pi*G_22-14*I*Pi*G_11-6*I*Pi*G_24+8*I*Pi*G_14+8*I*Pi*G_12-10*I*Pi*G_10-4*I*Pi*G_21+10*I*Pi*G_9+8*I*Pi*G_23-12*I*Pi*G_15+2*I*Pi*G_17-2*I*Pi*G_13-2*I*zeta_3*Pi-14*zeta_3*G_1-10*G_53+20*G_54+8*G_55-6*G_56-16*G_58+8*G_59-12*G_61-6*G_31+20*G_32-18*G_33+8*G_34+2*G_35-2*G_36+6*G_37-8*G_38-8*G_39+26*G_40+8*G_41-6*G_42-16*G_44-16*G_45+8*G_46+2*G_47-2*G_48+6*G_49+2*G_50+6*G_51-8*G_52+18*G_27+6*I*Pi*G_19-8*I*Pi*G_20+8*I*Pi*G_16-2*I*Pi*G_18+(-G_6+G_7-2*G_3)*pow(L_invm2,2)+(8*G_15-8*G_16+8*G_20-6*G_19-8*G_23+6*G_24-2*I*Pi*G_7+4*I*Pi*G_5-2*I*Pi*G_6+2*G_18-4*G_12+10*G_11-2*G_17+4*G_21-2*G_9+2*G_13)*L_invm2+I*numeric(-2,3)*pow(Pi,3)*G_1+I*numeric(4,3)*pow(Pi,3)*G_2+numeric(14,45)*pow(Pi,4)-2*pow(Pi,2)*G_8+numeric(25,6)*pow(Pi,2)*G_4+numeric(1,3)*pow(Pi,2)*G_7+numeric(-11,3)*pow(Pi,2)*G_3+numeric(-10,3)*pow(Pi,2)*G_6+numeric(13,3)*pow(Pi,2)*G_5;
    ex J_21_0 = numeric(1,4);
    ex J_21_1 = I*numeric(1,2)*Pi;
    ex J_21_2 = -I*Pi*G_1-G_3+numeric(-7,24)*pow(Pi,2)+L_invm2*G_1;
    ex J_21_3 = (-2*G_6+G_5+G_3+I*Pi*G_1)*L_invm2+numeric(1,2)*pow(L_invm2,2)*G_1-3*I*Pi*G_3+numeric(29,6)*zeta_3-G_11+numeric(4,3)*pow(Pi,2)*G_1-I*Pi*G_5+2*G_12+2*I*Pi*G_6-G_15-3*G_9+I*numeric(1,12)*pow(Pi,3);
    ex J_21_4 = 6*G_30-3*G_29-6*zeta_3*G_1-6*G_33+8*G_34+3*G_35-2*G_36+6*G_37-8*G_38-9*G_45+8*G_46+3*G_47-2*G_48+6*G_49+3*G_50+6*G_51-8*G_52+numeric(1,6)*pow(L_invm2,3)*G_1+numeric(19,6)*pow(Pi,2)*G_3-7*G_27-3*I*Pi*G_11+6*I*Pi*G_19+6*I*Pi*G_12-8*I*Pi*G_20+8*I*Pi*G_16-7*I*Pi*G_9-6*I*Pi*G_15+3*I*Pi*G_17-2*I*Pi*G_18+numeric(-5,32)*pow(Pi,4)+(-3*G_17-6*G_19+8*G_20-2*I*Pi*G_6-8*G_16+I*Pi*G_5+4*G_15+G_9+2*G_18-2*G_12+G_11+numeric(-1,2)*pow(Pi,2)*G_1+I*Pi*G_3)*L_invm2+(I*numeric(1,2)*Pi*G_1+numeric(1,2)*G_5+numeric(1,2)*G_3-G_6)*pow(L_invm2,2)+I*numeric(5,6)*pow(Pi,3)*G_1+2*pow(Pi,2)*G_5+I*numeric(29,3)*zeta_3*Pi+numeric(-10,3)*pow(Pi,2)*G_6;

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_4_0 = " << J_4_0.evalf() << ","  << std::endl;
    std::cout << " J_4_1 = " << J_4_1.evalf() << ","  << std::endl;
    std::cout << " J_4_2 = " << J_4_2.evalf() << ","  << std::endl;
    std::cout << " J_4_3 = " << J_4_3.evalf() << ","  << std::endl;
    std::cout << " J_4_4 = " << J_4_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_5_0 = " << J_5_0.evalf() << ","  << std::endl;
    std::cout << " J_5_1 = " << J_5_1.evalf() << ","  << std::endl;
    std::cout << " J_5_2 = " << J_5_2.evalf() << ","  << std::endl;
    std::cout << " J_5_3 = " << J_5_3.evalf() << ","  << std::endl;
    std::cout << " J_5_4 = " << J_5_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_6_0 = " << J_6_0.evalf() << ","  << std::endl;
    std::cout << " J_6_1 = " << J_6_1.evalf() << ","  << std::endl;
    std::cout << " J_6_2 = " << J_6_2.evalf() << ","  << std::endl;
    std::cout << " J_6_3 = " << J_6_3.evalf() << ","  << std::endl;
    std::cout << " J_6_4 = " << J_6_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_7_0 = " << J_7_0.evalf() << ","  << std::endl;
    std::cout << " J_7_1 = " << J_7_1.evalf() << ","  << std::endl;
    std::cout << " J_7_2 = " << J_7_2.evalf() << ","  << std::endl;
    std::cout << " J_7_3 = " << J_7_3.evalf() << ","  << std::endl;
    std::cout << " J_7_4 = " << J_7_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_8_0 = " << J_8_0.evalf() << ","  << std::endl;
    std::cout << " J_8_1 = " << J_8_1.evalf() << ","  << std::endl;
    std::cout << " J_8_2 = " << J_8_2.evalf() << ","  << std::endl;
    std::cout << " J_8_3 = " << J_8_3.evalf() << ","  << std::endl;
    std::cout << " J_8_4 = " << J_8_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_9_0 = " << J_9_0.evalf() << ","  << std::endl;
    std::cout << " J_9_1 = " << J_9_1.evalf() << ","  << std::endl;
    std::cout << " J_9_2 = " << J_9_2.evalf() << ","  << std::endl;
    std::cout << " J_9_3 = " << J_9_3.evalf() << ","  << std::endl;
    std::cout << " J_9_4 = " << J_9_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_10_0 = " << J_10_0.evalf() << ","  << std::endl;
    std::cout << " J_10_1 = " << J_10_1.evalf() << ","  << std::endl;
    std::cout << " J_10_2 = " << J_10_2.evalf() << ","  << std::endl;
    std::cout << " J_10_3 = " << J_10_3.evalf() << ","  << std::endl;
    std::cout << " J_10_4 = " << J_10_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_11_0 = " << J_11_0.evalf() << ","  << std::endl;
    std::cout << " J_11_1 = " << J_11_1.evalf() << ","  << std::endl;
    std::cout << " J_11_2 = " << J_11_2.evalf() << ","  << std::endl;
    std::cout << " J_11_3 = " << J_11_3.evalf() << ","  << std::endl;
    std::cout << " J_11_4 = " << J_11_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_12_0 = " << J_12_0.evalf() << ","  << std::endl;
    std::cout << " J_12_1 = " << J_12_1.evalf() << ","  << std::endl;
    std::cout << " J_12_2 = " << J_12_2.evalf() << ","  << std::endl;
    std::cout << " J_12_3 = " << J_12_3.evalf() << ","  << std::endl;
    std::cout << " J_12_4 = " << J_12_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_13_0 = " << J_13_0.evalf() << ","  << std::endl;
    std::cout << " J_13_1 = " << J_13_1.evalf() << ","  << std::endl;
    std::cout << " J_13_2 = " << J_13_2.evalf() << ","  << std::endl;
    std::cout << " J_13_3 = " << J_13_3.evalf() << ","  << std::endl;
    std::cout << " J_13_4 = " << J_13_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_14_0 = " << J_14_0.evalf() << ","  << std::endl;
    std::cout << " J_14_1 = " << J_14_1.evalf() << ","  << std::endl;
    std::cout << " J_14_2 = " << J_14_2.evalf() << ","  << std::endl;
    std::cout << " J_14_3 = " << J_14_3.evalf() << ","  << std::endl;
    std::cout << " J_14_4 = " << J_14_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_15_0 = " << J_15_0.evalf() << ","  << std::endl;
    std::cout << " J_15_1 = " << J_15_1.evalf() << ","  << std::endl;
    std::cout << " J_15_2 = " << J_15_2.evalf() << ","  << std::endl;
    std::cout << " J_15_3 = " << J_15_3.evalf() << ","  << std::endl;
    std::cout << " J_15_4 = " << J_15_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_16_0 = " << J_16_0.evalf() << ","  << std::endl;
    std::cout << " J_16_1 = " << J_16_1.evalf() << ","  << std::endl;
    std::cout << " J_16_2 = " << J_16_2.evalf() << ","  << std::endl;
    std::cout << " J_16_3 = " << J_16_3.evalf() << ","  << std::endl;
    std::cout << " J_16_4 = " << J_16_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_17_0 = " << J_17_0.evalf() << ","  << std::endl;
    std::cout << " J_17_1 = " << J_17_1.evalf() << ","  << std::endl;
    std::cout << " J_17_2 = " << J_17_2.evalf() << ","  << std::endl;
    std::cout << " J_17_3 = " << J_17_3.evalf() << ","  << std::endl;
    std::cout << " J_17_4 = " << J_17_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_18_0 = " << J_18_0.evalf() << ","  << std::endl;
    std::cout << " J_18_1 = " << J_18_1.evalf() << ","  << std::endl;
    std::cout << " J_18_2 = " << J_18_2.evalf() << ","  << std::endl;
    std::cout << " J_18_3 = " << J_18_3.evalf() << ","  << std::endl;
    std::cout << " J_18_4 = " << J_18_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_19_0 = " << J_19_0.evalf() << ","  << std::endl;
    std::cout << " J_19_1 = " << J_19_1.evalf() << ","  << std::endl;
    std::cout << " J_19_2 = " << J_19_2.evalf() << ","  << std::endl;
    std::cout << " J_19_3 = " << J_19_3.evalf() << ","  << std::endl;
    std::cout << " J_19_4 = " << J_19_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_20_0 = " << J_20_0.evalf() << ","  << std::endl;
    std::cout << " J_20_1 = " << J_20_1.evalf() << ","  << std::endl;
    std::cout << " J_20_2 = " << J_20_2.evalf() << ","  << std::endl;
    std::cout << " J_20_3 = " << J_20_3.evalf() << ","  << std::endl;
    std::cout << " J_20_4 = " << J_20_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_21_0 = " << J_21_0.evalf() << ","  << std::endl;
    std::cout << " J_21_1 = " << J_21_1.evalf() << ","  << std::endl;
    std::cout << " J_21_2 = " << J_21_2.evalf() << ","  << std::endl;
    std::cout << " J_21_3 = " << J_21_3.evalf() << ","  << std::endl;
    std::cout << " J_21_4 = " << J_21_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_D_numeric.out <==
 s = 0.0112,
 t = -0.002,
 mZ2 = 8320.0,

 J_1_0 = 1.0,
 J_1_1 = -27.036518068992684939745112428920626098649381854085442632736,
 J_1_2 = 370.4214568480286499311601806939403275684920224190783718173,
 J_1_3 = -3430.4542013878198835769976327703582792255405561696312485764,
 J_1_4 = 24170.73188127588831404217137225871866743171142559926099562,

 J_2_0 = 3.0,
 J_2_1 = 18.84955592153875943077586029967701730518301639625063492585*I,
 J_2_2 = -64.15242860708083102242419149919498237953904614706513907167,
 J_2_3 = -38.46582090110701713279162116836639970447956135489596421735-155.0313834014991008773815753355069760111264428294255384707*I,
 J_2_4 = 245.95795486085615402201184003898040590556215382353068977095-241.68788071443705134102245076816274057607874385898581104533*I,

 J_3_0 = -2.0,
 J_3_1 = 27.036518068992684939745112428920626098649381854085442632736-6.28318530717958647692528676655900576839433879875021164195*I,
 J_3_2 = -172.8737229226526266920369765971249748651038869504881976256+84.93772654419512166611196213981831636751326258374686513677*I,
 J_3_3 = 696.4483131509525541234979399744743488537389424059479077766-563.7696690527228122914842696255561053755426023399945924689*I,
 J_3_4 = -1969.4134396371515054831959931483140967552203617507304820523+2467.390824106407200597618154587235897066551488853533171915*I,

 J_4_0 = 1.0,
 J_4_1 = -27.03651903053103090869854442565740889217652351338679167013,
 J_4_2 = 370.4214814023703713975480336549311223993084435215807288663,
 J_4_3 = -3430.454520009598279195506079362040456595572896284258198832,
 J_4_4 = 24170.734683080276182985603476683701730912838445020636325923,

 J_5_0 = 0,
 J_5_1 = -2.40384586492238357999184195698381785414825337259348395194E-7,
 J_5_2 = 6.258777730835810013044880241195624886673059956945078484328E-6,
 J_5_3 = -8.278483362710592048115767303350346184016290741666211085016E-5,
 J_5_4 = 7.418435156371754735437960410232364070588444904550455299945E-4,

 J_6_0 = 0,
 J_6_1 = 0,
 J_6_2 = 1.954379753730122329456026542855806906545261392286907996926E-5+4.229064187193695844005809661420458264787750103441833862608E-6*I,
 J_6_3 = -2.401328924694062176448983883422773946335190994444379622645E-4+1.2687191138339928811151534397022360198409636078641329332438E-5*I,
 J_6_4 = 0.002043524260399133312518128090385306453787152549954815651107+3.2789125181444719550661168306997987435785120556311965736664E-6*I,

 J_7_0 = 4.0,
 J_7_1 = 25.1327412287183459077011470662360230735773551950008465678*I,
 J_7_2 = -85.53657147610777469656558866559330983938539486275351876225,
 J_7_3 = -22.43839552564575999412844568154706649427974412368931246012-206.7085112019988011698421004473426346815019237725673846276*I,
 J_7_4 = 366.9075762280758469239252531274559190406405727004484217045-140.98459708342161328226309628142826533604593391774172310974*I,

 J_8_0 = 0,
 J_8_1 = 0,
 J_8_2 = 1.954379753730122329456026542855806906545261392286907996926E-5+4.229064187193695844005809661420458264787750103441833862608E-6*I,
 J_8_3 = -3.573583204758913899335687219606279264618073970322028735291E-4-4.448239686413977601300131752400897786931454687555243518551E-5*I,
 J_8_4 = 0.0034638444329548168548429661807794471509479618886090345306+2.3755483538190351787185113519149831569664386871399710190312E-4*I,

 J_9_0 = 0,
 J_9_1 = 0,
 J_9_2 = 0,
 J_9_3 = -2.088995750765893696059556347507913094083882381698329666877E-5-4.229065610435706076485023000816421717825553487801015376186E-6*I,
 J_9_4 = 3.9240757869798947953026711809067096181226704055071919473795E-4+4.448240969930659609007324669063901054099626460622011592558E-5*I,

 J_10_0 = -0.25,
 J_10_1 = -1.5707963267948966192313216916397514420985846996875529104875*I,
 J_10_2 = 4.523568683832622700299141708276569270352112228318695703773,
 J_10_3 = 2.60445662351245428503276601660814164665747030007108091055+7.751569170074955043869078766775348800556322141471276923535*I,
 J_10_4 = -5.343970966448744820610268251672016519950332825098714106684+16.364283590040008684548395104094352226505331615452164289525*I,

 J_11_0 = 0,
 J_11_1 = 0,
 J_11_2 = 1.954379753730122329456026542855806906545261392286907996926E-5+4.229064187193695844005809661420458264787750103441833862608E-6*I,
 J_11_3 = -1.2290746446292104535622805472392686280523080185667305099992E-4+6.985677914081963363530438631805369826613381903283509385036E-5*I,
 J_11_4 = 3.149024508701626401021207218062540001851717940148892628302E-4-3.6225239892688270450281908922776894127235964611950064355175E-4*I,

 J_12_0 = 0,
 J_12_1 = 0,
 J_12_2 = 0,
 J_12_3 = 0,
 J_12_4 = -1.5900538281242384265227992597332930630385377354017678881885E-4-6.562773846310669926337968262307972189519783053123632843817E-5*I,

 J_13_0 = -0.25,
 J_13_1 = 4.80769172984476715998368391396763570829650674518696790388E-7-1.5707963267948966192313216916397514420985846996875529104875*I,
 J_13_2 = 4.523543602411041809045286842078066032255794227258273962314-2.718683285273223302488246640190646441556061427153464372953E-6*I,
 J_13_3 = 2.6047751407803039815914031358917823713262880041434350108406+7.751561014025763646305514453546458104088818046906905021423*I,
 J_13_4 = -5.346773658009779146921882658331423829277929162682785051947+16.36427253805768987608035783478409241121172670648850928273*I,

 J_14_0 = -0.25,
 J_14_1 = 4.80769172984476715998368391396763570829650674518696790388E-7-1.5707963267948966192313216916397514420985846996875529104875*I,
 J_14_2 = 4.523511494747385288188163505374616627340184119703843241931-9.666430757740142448982302941801751147899872957748762608512E-6*I,
 J_14_3 = 2.6051660069291991437928974336616875568833557552756429609924+7.751540170783095726047696503244257692196019579276091701808*I,
 J_14_4 = -5.350144447821708660058127959256022736249472701248365312277+16.3642442940888262956400238307370241533882605525614739337*I,

 J_15_0 = 0,
 J_15_1 = 0,
 J_15_2 = 0,
 J_15_3 = 1.715960698794621940550285596074890796472982174764362905518E-5+3.473875114091432524305085126148191577691307909876358201198E-6*I,
 J_15_4 = -1.9172322403993725508794496142407200948412420431501744519603E-4+1.736937584185367314903431614697775969829408803062182574048E-5*I,

 J_16_0 = -0.5,
 J_16_1 = 4.80769172984476715998368391396763570829650674518696790388E-7-3.141592653589793238462643383279502884197169399375105820975*I,
 J_16_2 = 10.692034029610372664609114549827724620821874496711995618183-5.437366570546446604976493280381292883112122854306928745906E-6*I,
 J_16_3 = 6.41140388408195776445268323333232118108954548660331746741+25.838540640405915533768970290367621031999768826687085073856*I,
 J_16_4 = -40.99663732037821619231150254135532642544621143946682908548+40.28127449793324947342185385161578429455752243663416432546*I,

 J_17_0 = 0,
 J_17_1 = 2.40384586492238357999184195698381785414825337259348395194E-7,
 J_17_2 = -2.5284274208565891805437014523641720634793545140705258967464E-6+7.551904509602362707587815106149059116158443381441847448275E-7*I,
 J_17_3 = -2.9067873938355107300424484699536200186742499363348903072876E-5-1.6401419723068444464945725453979820960842742364229200337984E-5*I,
 J_17_4 = 7.443003645553901770120890933455257208385575985302523091868E-4+1.3138533954813108260196843629702900044204185098775121699277E-4*I,

 J_18_0 = 0,
 J_18_1 = 0,
 J_18_2 = 4.807692018768521992185301699516831255897374707313275362222E-7,
 J_18_3 = -4.683677008869761228904472187814163094999664621168037094707E-5-6.947750228182865048610170252296383155382615819752716402396E-6*I,
 J_18_4 = 8.102392380629363200704220494776292978218219685828249261804E-4+7.30782411581162511162150973835561649911679644908107318462E-5*I,

 J_19_0 = 0.25,
 J_19_1 = -2.40384586492238357999184195698381785414825337259348395194E-7+1.5707963267948966192313216916397514420985846996875529104875*I,
 J_19_2 = -4.523549861188772644855299886958307227880680900318230907392+2.718683285273223302488246640190646441556061427153464372953E-6*I,
 J_19_3 = 4.607806644843389628405391282010382948359628258784378987543-7.751495386308878477953979816187448132972410635047338001799*I,
 J_19_4 = 15.084724157422756196786752986629244510161788228285433572675+28.9518729110166747118016610655741316795974677652571578945*I,

 J_20_0 = 0,
 J_20_1 = 0,
 J_20_2 = -1.6449343072328273748985147759111101650605126960755338033993,
 J_20_3 = -1.2020191721886040131108392768948234453606498041312807699496-10.335418612354388241157941383274704823822132732873275031008*I,
 J_20_4 = 30.30455774067961878473986636030600978902379413926473043612-7.552729421963007828747555420045912200887956149085051588899*I,

 J_21_0 = 0.25,
 J_21_1 = 1.5707963267948966192313216916397514420985846996875529104875*I,
 J_21_2 = -2.8786541607819335650500211018959726392022277797258201351166-4.229064187193695844005809661420458264787750103441833862608E-6*I,
 J_21_3 = 5.810060177380829176343106532914710596394832684664753407289+2.583786533241167829458505980127639493690315986477333920407*I,
 J_21_4 = -15.220507178971982303327119704176497048869368391501940961808+36.50527474242323075031845854368776661840057884278662157862*I,


time in seconds : 0



==> anc/topo_D_symbolic.mpl <==
U_D := Matrix(21, 21, [[-2*eps^2/m2*(-1+2*eps)*(-1+eps),0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0],[0,-6*eps/s*(-1+3*eps)*(-1+2*eps)*(3*eps-2),0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0],[0,0,2*eps^2/m2*(-1+2*eps)*(-1+eps),0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0],[0,0,0,2*eps/(m2-t)^3*(-1+2*eps)*(12*eps^2*t^2*m2-eps^2*t^3
+51*eps^2*m2^2*t+2*m2^3*eps^2-6*eps*m2*t^2+eps*t^3-57*eps*m2^2*t-2*eps*m2^3+12
*m2^2*t)/m2,6*eps/(m2-t)^3*(-1+2*eps)*(-1+eps)*(14*eps*m2*t+eps*t^2+eps*m2^2-4
*m2*t)/m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,eps*t*(-1+2*eps)*(-eps^2*t^2
+10*eps^2*m2*t+23*m2^2*eps^2+eps*t^2-6*eps*m2*t-27*eps*m2^2+6*m2^2)/m2/(m2-t)^
3,3*eps*t*(-1+2*eps)*(-1+eps)*(eps*t+7*eps*m2-2*m2)/m2/(m2-t)^3,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0],[eps^2*s*(-1+2*eps)*(-1+eps)/m2/(s+m2),eps^2*(-1+2*eps)*(3*
eps-2)/(s+m2),0,0,0,eps^2*s*(-1+2*eps)^2/(s+m2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
,[0,0,0,0,0,0,4*eps^2*(-1+2*eps)^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-eps^2*s*(-1+
2*eps)*(3*s*eps^2+12*m2*eps^2-2*eps*s-8*eps*m2+s+2*m2)/m2/(s+m2)^2,0,-eps^2*s*
(-1+2*eps)*(2*eps*s+5*eps*m2-2*m2-s)/m2/(s+m2)^2,0,0,0,0,eps^2*s*(-eps*s^2+2*
eps^2*s^2-4*eps*m2*s+7*eps^2*m2*s+2*m2^2-12*eps*m2^2+14*m2^2*eps^2)/m2/(s+m2)^
2,2*eps^2*s*(3*eps-2)*(4*eps*m2+eps*s-m2)/m2/(s+m2)^2,0,0,0,0,0,0,0,0,0,0,0,0]
,[eps^3*s*(-1+3*eps)*(-1+2*eps)/m2/(s+m2),0,eps^3*s*(-1+2*eps)/m2/(s+m2),0,0,0
,0,-eps^3*s*(2*eps*s-s+5*eps*m2-3*m2)/m2/(s+m2),-2*eps^3*s*(3*eps-2)/m2/(s+m2)
,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,-1/2*eps^2*(-1+3*eps)*(-1+2*eps),
0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,-eps^3*s*(-1+2*eps),0,0,0,0,0,0,0,
0,0,0],[0,0,0,0,0,0,0,0,0,0,0,-eps^4*s,0,0,0,0,0,0,0,0,0],[0,0,0,-eps*(-12*m2^
2*t+2*eps*m2*t^2+86*eps*m2^2*t+4*eps*m2^2*s+eps*s*t^2-5*eps*m2*s*t-2*eps^2*t^3
+21*m2*t*s*eps^2-18*m2*t*eps^3*s-4*eps^2*t^2*s+3*eps^3*t^2*s+4*eps^3*t^2*m2+
122*m2^2*t*eps^3-17*eps^2*m2^2*s+15*eps^3*m2^2*s+2*eps^3*t^3-2*eps^2*t^2*m2-\
188*eps^2*m2^2*t)/(m2-t)^3/m2,-3*eps*(-1+eps)*(-3*t*s*eps^2+34*eps^2*m2*t-2*
eps^2*t^2+3*eps^2*m2*s+eps*s*t-24*eps*m2*t-eps*m2*s+4*m2*t)/(m2-t)^3/m2,0,0,0,
0,-1/2*eps^2/(m2-t)*(-1+3*eps)*(-1+2*eps)*(2*s+3*t+m2),0,0,eps^2/(m2-t)*(4*eps
-1)*(-1+2*eps)*(m2*s+2*m2*t+s*t),-2*eps^2*s/(m2-t)*(-1+3*eps)*(-1+2*eps),0,0,0
,0,0,0,0],[0,0,0,-2*eps*(eps*t^3-5*eps^2*t^3+4*eps^3*t^3+eps*s*t^2-4*eps^2*t^2
*s+3*eps^3*t^2*s-4*eps*m2*t^2+20*eps^2*t^2*m2-16*eps^3*t^2*m2-5*eps*m2*s*t+21*
m2*t*s*eps^2-18*m2*t*eps^3*s-6*m2^2*t+47*eps*m2^2*t-111*eps^2*m2^2*t+76*m2^2*t
*eps^3-17*eps^2*m2^2*s+4*eps*m2^2*s+15*eps^3*m2^2*s)/(m2-t)^3/m2,-6*eps/(m2-t)
^3*(-1+eps)*(-3*t*s*eps^2+20*eps^2*m2*t-4*eps^2*t^2+3*eps^2*m2*s+eps*t^2+eps*s
*t-13*eps*m2*t-eps*m2*s+2*m2*t)/m2,0,0,0,0,-1/2*eps^2*(-1+3*eps)*(-1+2*eps)*(4
*s+7*t+m2)/(m2-t),0,0,eps^2*(-1+2*eps)*(9*eps*m2*s+16*eps*m2*t+7*eps*s*t-2*m2*
s-4*m2*t-2*s*t)/(m2-t),-4*eps^2*s/(m2-t)*(-1+3*eps)*(-1+2*eps),0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*(s+t),0,0,0,0,0,0],[eps^2/s/(m2-t)*(-1+eps
)*(-2*t*eps*s^2+6*eps*m2^2*t+4*eps*m2^2*s-2*m2^2*t+m2*s^2+m2*s*t+s^2*t-m2^2*s)
/m2/(s+m2),eps/s/(m2-t)*(3*eps-2)*(-6*eps^2*s^2-20*eps^2*m2*t-4*eps^2*m2*s-16*
t*s*eps^2+6*m2^2*eps^2-eps*m2*s-5*eps*m2^2+2*eps*s^2+9*eps*s*t+11*eps*m2*t-s*t
-m2*t+m2*s+m2^2)/(s+m2),0,eps*(-10*eps*m2*s^2*t+42*m2*eps^2*s^2*t-18*eps*t^2*
m2*s+76*eps^2*t^2*m2*s-72*eps^3*t^2*m2*s-36*m2*t*eps^3*s^2-75*m2^2*t*eps*s+137
*m2^2*t*eps^2*s-72*m2^2*t*eps^3*s+12*m2^2*s*t-2*eps*m2*t^3-2*eps*m2^2*t^2+4*
eps*m2^3*t+8*eps*m2^2*s^2+2*eps*m2^3*s-8*eps^2*s^2*t^2-34*eps^2*m2^2*s^2+3*eps
*t^3*s-11*eps^2*t^3*s+8*eps^3*t^3*s+10*eps^2*t^3*m2-12*eps^3*t^3*m2+2*eps*t^2*
s^2+6*eps^3*t^2*s^2+6*eps^2*t^2*m2^2-16*m2^3*t*eps^2+12*m2^3*t*eps^3+30*eps^3*
m2^2*s^2-10*eps^2*m2^3*s+8*eps^3*m2^3*s)/s/(m2-t)^3/m2,3*eps/s/(m2-t)^3*(-1+
eps)*(-8*eps^2*t^2*s-6*eps^2*t^2*m2-6*t*eps^2*s^2-28*m2*t*s*eps^2+6*eps^2*m2^2
*t+6*eps^2*m2*s^2+4*eps^2*m2^2*s+3*eps*s*t^2-2*eps*m2*s^2+22*eps*m2*s*t+2*eps*
m2*t^2+2*t*eps*s^2-2*eps*m2^2*t-eps*m2^2*s-4*m2*s*t)/m2,2*eps^2/(m2-t)*(-1+2*
eps)*(eps*s*t+3*eps*s^2-eps*m2*t+eps*m2*s+m2*t-s^2)/(s+m2),0,0,0,0,0,0,0,0,2*
eps^3/(m2-t)*(s+t)*(m2+t)*(4*eps-1),2*eps^3/s/(m2-t)*(s+t)^2*(-1+3*eps),0,0,0,
0,0],[s*eps^3*(-1+3*eps)*(2*eps*m2*s*t-2*eps*t^3+4*eps*m2*t^2+2*eps*m2^2*t+t^3
-m2^3-2*m2*s*t-2*m2*t^2-2*m2^2*t-m2^2*s)/m2/t^2/(m2-t)/(s+m2),0,-eps^2*(-1+2*
eps)*(-eps*m2*t+eps*m2*s+3*eps*m2^2-m2*s+s*t-m2^2+m2*t)/(m2-t)/m2/(s+m2),-2*s*
eps^2*m2*(-1+3*eps)*(-5*eps*t+eps*m2+3*t)/t^2/(m2-t)^2,-3*s*eps^2*(-1+3*eps)*(
-3*eps*t+eps*m2+2*t)/t^2/(m2-t)^2,0,0,-eps^3*s*(-2*eps*s*t+3*m2*t-5*eps*m2*t+
eps*m2*s-m2*s+s*t-5*m2^2+7*eps*m2^2)/(m2-t)/m2/(s+m2),-2*eps^3*s*(3*eps-2)*(2*
m2-t)/(m2-t)/m2/(s+m2),0,0,0,0,0,0,0,eps^3*s*(eps*t+3*eps*m2-m2)/(m2-t),2*eps^
3*s*(-1+3*eps)/(m2-t),0,0,0],[s*eps^3*(-1+3*eps)*(4*eps*t^2+2*eps*s*t+2*eps*m2
*t-2*s*t-2*t^2-m2*s-m2^2-2*m2*t)/m2/(s+m2)/t^2,0,-eps^2*(-1+2*eps)*(eps*s+3*
eps*m2-s-m2)/m2/(s+m2),-2*s*eps^2*(-1+3*eps)*(-5*eps*t+eps*m2+3*t)/t^2/(m2-t),
-3*s*eps^2*(-1+3*eps)*(-3*eps*t+eps*m2+2*t)/(m2-t)/m2/t^2,0,0,-eps^3*s*(eps*s-
s-5*m2+7*eps*m2)/m2/(s+m2),-4*eps^3*s*(3*eps-2)/m2/(s+m2),0,0,0,0,0,0,0,eps^3*
s*(3*eps*m2-eps*t-m2+t)/m2,2*(-1+3*eps)*eps^3*s/m2,0,0,0],[-1/2*(2*m2+s)/(m2-t
)^2*eps^2/s*(-1+eps)*(-2*t*eps*s^2+6*eps*m2^2*t+4*eps*m2^2*s-2*m2^2*t+m2*s^2+
m2*s*t+s^2*t-m2^2*s)/m2/(s+m2),-1/2*(2*m2+s)/(m2-t)^2*eps/s*(3*eps-2)*(-6*eps^
2*s^2-20*eps^2*m2*t-4*eps^2*m2*s-16*t*s*eps^2+6*m2^2*eps^2-eps*m2*s-5*eps*m2^2
+2*eps*s^2+9*eps*s*t+11*eps*m2*t-s*t-m2*t+m2*s+m2^2)/(s+m2),0,-1/2*(2*m2+s)/(
m2-t)^3*(4*m2^2*t+2*m2^2*s-16*eps*m2^2*t-10*eps*m2^2*s+12*eps^2*m2^2*t+8*eps^2
*m2^2*s+2*m2*t^2+21*m2*s*t+60*eps^2*m2*s^2+16*m2*s^2+88*m2*t*s*eps^2-10*eps*m2
*t^2-95*eps*m2*s*t-68*eps*m2*s^2+12*eps^2*t^2*m2-12*t*eps^2*s^2-5*s*t^2+21*eps
*s*t^2-4*s^2*t+16*t*eps*s^2-16*eps^2*t^2*s)*eps^2/m2/s,-3/2*(2*m2+s)/(m2-t)^3*
(-2*m2*t+6*eps*m2*t+4*eps*m2*s-m2*s-5*s*t-4*s^2+12*eps*s^2+16*eps*s*t)*(-1+eps
)*eps^2/m2/s,-(2*m2+s)/(m2-t)^2*eps^2*(-1+2*eps)*(eps*s*t+3*eps*s^2-eps*m2*t+
eps*m2*s+m2*t-s^2)/(s+m2),0,0,0,-1/2*(2*m2+s)/(m2-t)^2*eps^2*(-1+3*eps)*(-1+2*
eps)*(2*s+3*t+m2),0,0,(2*m2+s)/(m2-t)^2*eps^2*(4*eps-1)*(-1+2*eps)*(m2*s+2*m2*
t+s*t),-2*(2*m2+s)/(m2-t)^2*eps^2*s*(-1+3*eps)*(-1+2*eps),-(2*m2+s)/(m2-t)^2*
eps^3*(s+t)*(m2+t)*(4*eps-1),-(2*m2+s)/(m2-t)^2*eps^3/s*(s+t)^2*(-1+3*eps),0,0
,eps^4*s^2*(m2-t),0,eps^4*s^2],[-1/2*(2*m2+s)/(m2-t)^2*eps^2/s*(-1+eps)*(-2*t*
eps*s^2+6*eps*m2^2*t+4*eps*m2^2*s-2*m2^2*t+m2*s^2+m2*s*t+s^2*t-m2^2*s)/m2/(s+
m2),-1/2*(2*m2+s)/(m2-t)^2*eps/s*(3*eps-2)*(-6*eps^2*s^2-20*eps^2*m2*t-4*eps^2
*m2*s-16*t*s*eps^2+6*m2^2*eps^2-eps*m2*s-5*eps*m2^2+2*eps*s^2+9*eps*s*t+11*eps
*m2*t-s*t-m2*t+m2*s+m2^2)/(s+m2),0,-1/2*(2*m2+s)/(m2-t)^3*(4*m2^2*t+2*m2^2*s-\
16*eps*m2^2*t-10*eps*m2^2*s+12*eps^2*m2^2*t+8*eps^2*m2^2*s+2*m2*t^2+21*m2*s*t+
60*eps^2*m2*s^2+16*m2*s^2+88*m2*t*s*eps^2-10*eps*m2*t^2-95*eps*m2*s*t-68*eps*
m2*s^2+12*eps^2*t^2*m2-12*t*eps^2*s^2-5*s*t^2+21*eps*s*t^2-4*s^2*t+16*t*eps*s^
2-16*eps^2*t^2*s)*eps^2/m2/s,-3/2*(2*m2+s)/(m2-t)^3*(-2*m2*t+6*eps*m2*t+4*eps*
m2*s-m2*s-5*s*t-4*s^2+12*eps*s^2+16*eps*s*t)*(-1+eps)*eps^2/m2/s,-(2*m2+s)/(m2
-t)^2*eps^2*(-1+2*eps)*(eps*s*t+3*eps*s^2-eps*m2*t+eps*m2*s+m2*t-s^2)/(s+m2),0
,0,0,-1/2*(2*m2+s)/(m2-t)^2*eps^2*(-1+3*eps)*(-1+2*eps)*(2*s+3*t+m2),0,0,(2*m2
+s)/(m2-t)^2*eps^2*(4*eps-1)*(-1+2*eps)*(m2*s+2*m2*t+s*t),-2*(2*m2+s)/(m2-t)^2
*eps^2*s*(-1+3*eps)*(-1+2*eps),-(2*m2+s)/(m2-t)^2*eps^3*(s+t)*(m2+t)*(4*eps-1)
,-(2*m2+s)/(m2-t)^2*eps^3/s*(s+t)^2*(-1+3*eps),0,0,0,0,eps^4*s^2],[-1/2/t^2*
eps^2*(2*m2*s*t^2-2*m2^2*s*t+3*s^2*t^2-m2^2*t^2-2*m2*s^2*t-5*eps*t^2*m2*s+7*m2
^2*t*eps*s+4*eps*m2^2*t^2+2*eps*m2*s^3+3*eps^2*t^2*m2*s-5*m2^2*t*eps^2*s+9*eps
*m2*s^2*t+2*eps*m2^2*s^2-11*m2*eps^2*s^2*t-6*eps^2*m2*s^3-6*eps^2*m2^2*s^2-16*
eps^2*s^3*t-5*eps*t^2*s^2-14*eps^2*s^2*t^2+24*eps^3*t^2*s^2+4*eps*s^3*t+12*eps
^3*s^3*t-3*eps^2*t^2*m2^2)/m2/(s+m2)/(m2-t),-1/2/t*(-3*t-s+7*eps*t+3*eps*s)*(3
*eps-2)*eps^2/(m2-t),s/t*(-1+2*eps)*eps^3*(s+2*t)/(m2-t)/(s+m2),1/2/t^2*eps*(-
eps*m2*t^4-eps*m2^2*t^3+s^2*t^3*eps-18*eps*m2*s*t^3-33*eps*m2^2*s*t^2+4*eps*m2
^3*s*t+68*eps^2*m2*s*t^3+52*eps^2*m2^2*s*t^2-14*eps^2*m2^3*s*t+7*eps*m2*s^2*t^
2-8*eps*m2^2*s^2*t-35*eps^2*s^2*t^2*m2+43*m2^2*eps^2*s^2*t+42*eps^3*s^2*t^2*m2
-57*eps^3*s^2*m2^2*t-60*s*t^3*eps^3*m2-21*s*t^2*m2^2*eps^3+10*s*t*eps^3*m2^3+6
*m2^2*s*t^2+3*eps*s*t^4+2*eps*m2^3*t^2-4*eps^2*m2^3*s^2-4*s^2*t^3*eps^2+3*eps^
3*s^2*t^3+3*t^3*eps^2*m2^2+12*eps^3*m2^3*s^2-10*s*t^4*eps^2+7*s*t^4*eps^3+5*t^
4*eps^2*m2-6*t^4*eps^3*m2-8*t^2*m2^3*eps^2+6*t^2*m2^3*eps^3)/(m2-t)^3/m2,3/2/t
^2*eps*(2*m2*s*t^2-13*eps*t^2*m2*s+2*m2^2*t*eps*s-3*eps*t^3*s-eps*m2*t^3+eps*
m2^2*t^2+25*eps^2*t^2*m2*s-7*m2^2*t*eps^2*s-3*eps*m2*s^2*t+16*m2*eps^2*s^2*t-2
*eps^2*m2^2*s^2+3*eps*t^2*s^2-14*eps^2*s^2*t^2+15*eps^3*t^2*s^2-4*eps^2*t^2*m2
^2-21*m2*t*eps^3*s^2+6*eps^3*m2^2*s^2-14*eps^3*t^2*m2*s+5*m2^2*t*eps^3*s+10*
eps^2*t^3*s-7*eps^3*t^3*s+4*eps^2*t^3*m2-3*eps^3*t^3*m2+3*t^2*m2^2*eps^3)/(m2-
t)^3/m2,1/2*s/t*(-eps*t+3*eps*s+t-s)*(-1+2*eps)*eps^2/(m2-t),0,-s^2/t*eps^3*(2
*eps*m2*s-eps*s*t-m2*s+s*t-3*m2^2+5*m2*t+5*eps*m2^2-7*eps*m2*t)/(m2-t)/m2/(s+
m2),-2*s^2/t*eps^3*(3*eps-2)*(m2-2*t)/(m2-t)/m2/(s+m2),0,0,-s^2/t*eps^4,0,0,1/
2*s/t*(s+t)*eps^3*(eps*m2+7*eps*t-m2-t)/(m2-t),1/2/t*eps^3/(m2-t)*(s+t)^2*(-1+
3*eps),-s^2*eps^3*(-eps*t+t+5*eps*m2-2*m2)/m2/(m2-t),-2*s^2*(-1+3*eps)*eps^3/
m2/(m2-t),eps^4*s^2*(m2-t),eps^4*s^2,0]]);
Uinv_D := Matrix(21, 21, [[-1/2/eps^2*m2/(-1+2*eps)/(-1+eps),0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0],[0,-1/6/eps*s/(-1+3*eps)/(-1+2*eps)/(3*eps-2),0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1/2/eps^2*m2/(-1+2*eps)/(-1+eps),0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,-1/2/(-1+3*eps)/(3*eps-2)/(-1+2*eps)/eps^2*
(eps*t+7*eps*m2-2*m2),1/(-1+3*eps)/(3*eps-2)/t/(-1+2*eps)/eps^2*(14*eps*m2*t+
eps*t^2+eps*m2^2-4*m2*t),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1/6/(-1+3*eps
)/(3*eps-2)/(-1+eps)/(-1+2*eps)/eps^2*(-eps^2*t^2+10*eps^2*m2*t+23*m2^2*eps^2+
eps*t^2-6*eps*m2*t-27*eps*m2^2+6*m2^2),-1/3/(-1+3*eps)/(3*eps-2)/(-1+eps)/t/(-\
1+2*eps)/eps^2*(12*eps^2*t^2*m2-eps^2*t^3+51*eps^2*m2^2*t+2*m2^3*eps^2-6*eps*
m2*t^2+eps*t^3-57*eps*m2^2*t-2*eps*m2^3+12*m2^2*t),0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0],[1/2/eps^2/(-1+2*eps)^2,1/6/eps/(-1+2*eps)^2/(-1+3*eps),0,0,0,1/eps^2/s/
(-1+2*eps)^2*(s+m2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1/4/eps^2/(-1+
2*eps)^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-1/2/eps^2/(-1+3*eps)/(-1+2*eps),0,-1/2
/eps^2/(-1+3*eps)/(-1+2*eps),0,0,0,0,-1/(-1+3*eps)/(-1+2*eps)/eps^2/s*(s+m2),-
1/(-1+3*eps)/(-1+2*eps)/eps^3/s*(4*eps*m2+eps*s-m2),0,0,0,0,0,0,0,0,0,0,0,0],[
-1/4*(18*m2*eps^3-26*m2*eps^2+16*eps*m2-4*m2-2*s*eps^2+3*eps*s-s)/(-1+3*eps)/(
3*eps-2)/(-1+eps)/(-1+2*eps)/eps^2,0,1/4*(11*m2*eps^2-13*eps*m2+4*m2+2*s*eps^2
-3*eps*s+s)/(-1+3*eps)/(3*eps-2)/(-1+eps)/(-1+2*eps)/eps^2,0,0,0,0,1/2/(-1+3*
eps)/(-1+2*eps)/eps^2/s/(3*eps-2)*(s+m2)*(2*eps*s-s+5*eps*m2-3*m2),1/2/(-1+3*
eps)/(-1+2*eps)/eps^3/s/(3*eps-2)*(-eps*s^2+2*eps^2*s^2-4*eps*m2*s+7*eps^2*m2*
s+2*m2^2-12*eps*m2^2+14*m2^2*eps^2),0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,
0,-2/eps^2/(-1+3*eps)/(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,-
1/eps^3/s/(-1+2*eps),0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/s,0,
0,0,0,0,0,0,0,0],[0,0,0,0,-2/eps^3/s/(-1+2*eps),0,0,0,0,1/eps^3/s/(-1+2*eps),0
,0,-2/eps^3/s/(-1+2*eps),1/eps^3/s/(-1+2*eps),0,0,0,0,0,0,0],[0,0,0,1/4/s/eps^
2*(s+2*t)*(4*eps-1)/(-1+3*eps)/(-1+2*eps)^2,-1/2*(-24*eps*m2*t^2-14*eps*m2*s*t
+22*m2*t*s*eps^2+eps^2*m2*s^2+4*m2*t^2+2*m2*s*t+32*eps^2*t^2*m2-2*t*eps*s^2+7*
t*eps^2*s^2+26*eps^2*t^2*s-14*eps*s*t^2+2*s*t^2)/t/(-1+3*eps)/s^2/(-1+2*eps)^2
/eps^3,0,0,0,0,1/2*(-m2*s+5*eps*m2*s+8*eps*m2*t-2*m2*t+7*eps*s*t+2*eps*s^2-s*t
)/eps^3/(-1+2*eps)/s^2/(-1+3*eps),0,0,-1/2/eps^3/(-1+2*eps)/s^2/(-1+3*eps)*(9*
eps*m2*s+16*eps*m2*t+7*eps*s*t-2*m2*s-4*m2*t-2*s*t),1/2/eps^3/(-1+2*eps)/s^2/(
-1+3*eps)*(4*eps-1)*(m2*s+2*m2*t+s*t),0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,
0,0,-1/eps^4/(s+t),0,0,0,0,0,0],[1/4/eps^3/(s+t)^2/(-1+3*eps)*(-2*m2*t+6*eps*
m2*t+4*eps*m2*s-m2*s+s*t-4*eps*s*t-6*eps*s^2+2*s^2)/(-1+2*eps),1/12/eps^3/(s+t
)^2*s/(-1+3*eps)*(-4*eps*s+2*eps*m2-6*eps*t+t-m2)/(-1+2*eps),0,-1/4/eps^3/(s+t
)^2/(-1+3*eps)*(-4*eps*s*t+4*eps*m2*s+6*eps*m2*t+2*eps*t^2-8*eps*s^2-2*m2*t-m2
*s+s*t+2*s^2)/(-1+2*eps),-1/eps^3/(s+t)/(-1+3*eps)*(7*eps*s*t+eps*m2*s-2*s*t-7
*eps*m2*t-eps*t^2+2*m2*t)/(-1+2*eps)/t,-1/eps^3/(s+t)^2/(-1+3*eps)/(-1+2*eps)*
(eps*s*t+3*eps*s^2-eps*m2*t+eps*m2*s+m2*t-s^2),0,0,0,0,0,0,0,0,1/eps^4/(s+t)^2
*s/(-1+3*eps)*(m2+t)*(4*eps-1),1/2/eps^3/(s+t)^2*s*(m2-t)/(-1+3*eps),0,0,0,0,0
],[0,0,-1/2/eps^3/s/(-1+2*eps),0,0,0,0,0,1/eps^3/s/(-1+2*eps),0,0,0,0,0,0,0,1/
eps^3/s/t/(-1+2*eps)*(m2-t),-1/eps^3/s/t/(-1+2*eps)*m2,0,0,0],[1/4/t^2*(6*eps^
2*m2*t+eps*t^2-8*eps*m2*t-3*eps*m2^2+m2^2-t^2+2*m2*t)/(-1+eps)/(-1+2*eps)/(-1+
3*eps)/eps^2,0,1/4*(9*m2*eps^2+s*eps^2-eps^2*t-9*eps*m2+2*eps*t-eps*s+2*m2-t)/
(-1+eps)/eps^3/s/(-1+3*eps)/(-1+2*eps),1/4/t^2*(3*eps*m2^2+6*eps*m2*t-eps*t^2-
m2^2+t^2-2*m2*t)/(-1+eps)/(-1+2*eps)/(-1+3*eps)/eps^2,-1/2/t^2*(m2+t)*(9*eps*
m2-3*m2-eps*t+t)/(-1+eps)/(-1+2*eps)/(-1+3*eps)/eps^2,0,0,1/2/(-1+3*eps)/(-1+2
*eps)/eps^2/s*(s+m2),-1/2*(-eps*t+3*eps*m2-eps*s+t-2*m2)/eps^3/s/(-1+3*eps)/(-\
1+2*eps),0,0,0,0,0,0,0,-1/2/eps^3/s/(-1+3*eps)/t/(-1+2*eps)*(m2-t)*(3*eps*m2-
eps*t-m2+t),1/2/eps^3/s/(-1+3*eps)/t/(-1+2*eps)*m2*(eps*t+3*eps*m2-m2),0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/eps^4/s^2/(m2-t),-1/eps^4/s^2/(m2-t),0]
,[3/8/eps^4/s/t,-1/24/eps^4/s/t,0,-3/8/eps^4/s/t,3/2/eps^4/s/t,-1/2/eps^4/s/t,
0,0,-1/eps^4/s/t,0,0,-1/eps^4/s/t,0,0,-3/2/eps^4/s/t,-1/4/eps^4/s/t,1/eps^4/s/
t,-1/eps^4/s/t,-1/eps^4/s^2,1/eps^4/s^2,1/eps^4/s^2],[0,0,0,0,-1/eps^4/s^2*(2*
m2+s)/(m2-t),0,0,0,0,0,0,0,-1/eps^4/s^2*(2*m2+s)/(m2-t),0,0,1/2/eps^4/s^2*(2*
m2+s)/(m2-t),0,0,0,1/eps^4/s^2,0]]);
I_D := Vector(21, [I_100110000,I_001110000,I_100011000,I_100100100,
I_1m10100100,I_101110000,I_011011000,I_100111000,I_1m10111000,I_011100100,
I_111011000,I_110111000,I_111100100,I_1111m10100,I_101110100,I_1m11110100,
I_100111100,I_1m10111100,I_111111100,I_1111111m10,I_11111110m1]);
A_D := Matrix(21, 21, [[-2*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0
,-2*omega_1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,-omega_1-omega_4,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2*omega_4-4*omega_6,6*omega_2-6*omega_4
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,omega_4-omega_6,omega_2-3*omega_4,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1/2*omega_4-1/2*omega_5,-1/6*omega_4+1/6*
omega_5,0,0,0,omega_1-omega_4-2*omega_5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,
0,0,0,-2*omega_1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[omega_4-omega_5,0,1/2*omega_4-1
/2*omega_5,0,0,0,0,2*omega_1-omega_4-3*omega_5,2*omega_1+omega_4-3*omega_5,0,0
,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-omega_1+omega_4,-omega_1-omega_4,0,0,0,0
,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,-2*omega_1,0,0,0,0,0,0,0,0,0,0,0],[0,0,-1
/2*omega_4+1/2*omega_5,0,0,0,-1/4*omega_4+1/4*omega_5,0,0,0,-omega_4-omega_5,0
,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,-omega_1+omega_4,0,omega_1-omega_4,omega_1-
omega_4,0,0,-2*omega_4,0,0,0,0,0,0,0,0,0],[0,0,0,-3/2*omega_4+1/2*omega_5+
omega_6,-2*omega_1+2*omega_2+2*omega_4+2*omega_5-4*omega_6,0,0,0,0,-3*omega_2+
3*omega_4,0,0,-2*omega_1+9/2*omega_2-3/2*omega_3-5/2*omega_4+7/2*omega_5-4*
omega_6,-3/2*omega_2+3/2*omega_3+3/2*omega_4-3/2*omega_5,0,0,0,0,0,0,0],[0,0,0
,-3/2*omega_4+3/2*omega_5,-8*omega_1+8*omega_2+2*omega_4+6*omega_5-8*omega_6,0
,0,0,0,4*omega_1-7*omega_2+3*omega_4,0,0,-8*omega_1+21/2*omega_2-5/2*omega_3-5
/2*omega_4+21/2*omega_5-8*omega_6,2*omega_1-7/2*omega_2+5/2*omega_3+3/2*
omega_4-9/2*omega_5,0,0,0,0,0,0,0],[1/2*omega_1-3/8*omega_2-1/8*omega_4,-1/24*
omega_2+1/24*omega_4,0,-1/2*omega_1+3/8*omega_2+1/8*omega_4,2*omega_1-2*
omega_2,omega_1-1/2*omega_2-1/2*omega_4,0,0,0,0,0,0,0,0,-2*omega_1-1/2*omega_2
+2*omega_3-3/2*omega_4,-1/4*omega_2+1/4*omega_4,0,0,0,0,0],[1/4*omega_2-
omega_3-1/4*omega_4+omega_5,1/4*omega_2+1/3*omega_3-1/4*omega_4-1/3*omega_5,0,
-1/4*omega_2+omega_3-3/4*omega_4,-3*omega_2+3*omega_4,3*omega_2-4*omega_3-3*
omega_4+4*omega_5,0,0,0,0,0,0,0,0,3*omega_2-3*omega_4,-2*omega_1+3/2*omega_2+2
*omega_3+1/2*omega_4-4*omega_6,0,0,0,0,0],[1/2*omega_2-1/2*omega_3,0,1/2*
omega_4-1/2*omega_6,-1/2*omega_2+1/2*omega_3,omega_2-omega_3,0,0,-omega_1-
omega_3+omega_4+omega_6,-2*omega_2-2*omega_3-omega_4+5*omega_6,0,0,0,0,0,0,0,-
omega_1+2*omega_2+omega_3-4*omega_6,-omega_2+omega_6,0,0,0],[omega_2-omega_3,0
,0,-omega_2+omega_3,4*omega_2-4*omega_3,0,0,-2*omega_1+2*omega_4,-2*omega_1-2*
omega_2+4*omega_4,0,0,0,0,0,0,0,2*omega_2-2*omega_4,-omega_1-omega_2+omega_3-
omega_4,0,0,0],[-omega_2+7/4*omega_3-3/4*omega_4,5/6*omega_2-5/12*omega_3-3/4*
omega_4+1/3*omega_5,-1/2*omega_4+1/2*omega_5,omega_2-7/4*omega_3+3/4*omega_4,6
*omega_2+3*omega_3-3*omega_4-6*omega_6,4*omega_1-2*omega_2+3*omega_3-omega_4-4
*omega_5,-1/2*omega_2+1/2*omega_4,-2*omega_1-omega_4+3*omega_5,2*omega_2-2*
omega_3-3*omega_4+3*omega_5,0,-2*omega_1+2*omega_4,4*omega_1+2*omega_2-2*
omega_3-4*omega_4,9*omega_2-3*omega_3-6*omega_6,-3*omega_2+3*omega_3,-3*
omega_3+3*omega_4,-omega_2-5/2*omega_3-1/2*omega_4+4*omega_6,-2*omega_2+2*
omega_3,2*omega_2-2*omega_3,-2*omega_1+omega_2+omega_3-2*omega_6,-omega_2-
omega_3+2*omega_6,omega_2-omega_3],[-1/4*omega_2+omega_3-3/2*omega_4+3/4*
omega_5,-1/4*omega_2-1/3*omega_3+1/3*omega_4+1/4*omega_5,0,1/4*omega_2-omega_3
+3/2*omega_4-3/4*omega_5,7*omega_2-2*omega_3-6*omega_4+3*omega_5-2*omega_6,4*
omega_1-7*omega_2+4*omega_3+4*omega_4-5*omega_5,0,-2*omega_1+2*omega_2-4*
omega_4+4*omega_5,-6*omega_4+6*omega_5,-6*omega_2+6*omega_4,-2*omega_1+2*
omega_2,4*omega_1-4*omega_2+2*omega_4-2*omega_5,7*omega_2-5*omega_3-2*omega_6,
-3*omega_2+3*omega_3,-3*omega_2+6*omega_4-3*omega_5,-1/2*omega_2-omega_3-
omega_4+1/2*omega_5+2*omega_6,2*omega_4-2*omega_5,omega_4-omega_5,-omega_4-
omega_5+2*omega_6,-2*omega_1+omega_2+omega_3-2*omega_6,omega_4-omega_5],[-3/2*
omega_2+3/2*omega_3-3/4*omega_4+3/4*omega_5,omega_1+1/6*omega_2-1/6*omega_3-11
/12*omega_4-1/12*omega_5,1/2*omega_4-1/2*omega_5,3/2*omega_2-3/2*omega_3+3/4*
omega_4-3/4*omega_5,-8*omega_2+8*omega_3-3*omega_4+3*omega_5,4*omega_1-2*
omega_2+2*omega_3-3*omega_4-omega_5,-1/2*omega_1+1/2*omega_4,-2*omega_1+2*
omega_2-2*omega_3+omega_4+omega_5,4*omega_2-4*omega_3-3*omega_4+3*omega_5,6*
omega_1-6*omega_4,-4*omega_1+2*omega_2+2*omega_4,4*omega_1-2*omega_4-2*omega_5
,-2*omega_2+2*omega_3,0,6*omega_2-6*omega_3+3*omega_4-3*omega_5,2*omega_2-2*
omega_3-1/2*omega_4+1/2*omega_5,-2*omega_2+2*omega_3+2*omega_4-2*omega_5,2*
omega_2-2*omega_3+omega_4-omega_5,omega_4-omega_5,omega_2-omega_3,-omega_4-
omega_5]]);
J_boundary_D := Vector(21, [1+1/2*Pi^2*eps^2-8/3*zeta_3*eps^3+7/40*Pi^4*eps^4,
3+Complex(6)*Pi*eps-13/2*Pi^2*eps^2+(-32*zeta_3+Complex(-5)*Pi^3)*eps^3+(101/
40*Pi^4+Complex(-64)*zeta_3*Pi)*eps^4,-2+Complex(-2)*Pi*eps+Pi^2*eps^2+(16/3*
zeta_3+Complex(1/3)*Pi^3)*eps^3+(-1/60*Pi^4+Complex(16/3)*zeta_3*Pi)*eps^4,1+1
/2*Pi^2*eps^2-8/3*zeta_3*eps^3+7/40*Pi^4*eps^4,0,0,4+Complex(8)*Pi*eps-26/3*Pi
^2*eps^2+(-56/3*zeta_3+Complex(-20/3)*Pi^3)*eps^3+(113/30*Pi^4+Complex(-112/3)
*zeta_3*Pi)*eps^4,0,0,-1/4+Complex(-1/2)*Pi*eps+11/24*Pi^2*eps^2+(13/6*zeta_3+
Complex(1/4)*Pi^3)*eps^3+(-79/1440*Pi^4+Complex(13/3)*zeta_3*Pi)*eps^4,0,0,-1/
4+Complex(-1/2)*Pi*eps+11/24*Pi^2*eps^2+(13/6*zeta_3+Complex(1/4)*Pi^3)*eps^3+
(-79/1440*Pi^4+Complex(13/3)*zeta_3*Pi)*eps^4,-1/4+Complex(-1/2)*Pi*eps+11/24*
Pi^2*eps^2+(13/6*zeta_3+Complex(1/4)*Pi^3)*eps^3+(-79/1440*Pi^4+Complex(13/3)*
zeta_3*Pi)*eps^4,0,-1/2+Complex(-1)*Pi*eps+13/12*Pi^2*eps^2+(16/3*zeta_3+
Complex(5/6)*Pi^3)*eps^3+(-101/240*Pi^4+Complex(32/3)*zeta_3*Pi)*eps^4,0,0,1/4
+Complex(1/2)*Pi*eps-11/24*Pi^2*eps^2+(23/6*zeta_3+Complex(-1/4)*Pi^3)*eps^3+(
223/1440*Pi^4+Complex(23/3)*zeta_3*Pi)*eps^4,-1/6*Pi^2*eps^2+(-zeta_3+Complex(
-1/3)*Pi^3)*eps^3+(14/45*Pi^4+Complex(-2)*zeta_3*Pi)*eps^4,1/4+Complex(1/2)*Pi
*eps-7/24*Pi^2*eps^2+(29/6*zeta_3+Complex(1/12)*Pi^3)*eps^3+(-5/32*Pi^4+
Complex(29/3)*zeta_3*Pi)*eps^4]);
alphabet_lst_D := [omega_1, omega_2, omega_3, omega_4, omega_5, omega_6];
alphabet_subs_lst_D := [omega_1 = ds/s, omega_2 = 1/t*dt, omega_3 = 1/(s+t)*ds
+1/(s+t)*dt, omega_4 = dm2/m2, omega_5 = 1/(s+m2)*ds+1/(s+m2)*dm2, omega_6 = -
1/(m2-t)*dt+dm2/(m2-t)];
Mtilde_1_D := Matrix(21, 21, [[2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0],[0,0,0,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,3,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0],[0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0
,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,-1,0,1,1,0,0,2,0,0,0
,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,-3,0,0,3,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,
-3,0,0,0,3,0,0,0,0,0,0,0],[1/8,-1/24,0,-1/8,0,1/2,0,0,0,0,0,0,0,0,3/2,-1/4,0,0
,0,0,0],[-3/4,7/12,0,3/4,-3,-1,0,0,0,0,0,0,0,0,3,7/2,0,0,0,0,0],[0,0,0,0,0,0,0
,-2,-4,0,0,0,0,0,0,0,4,-1,0,0,0],[0,0,0,0,0,0,0,-2,-4,0,0,0,0,0,0,0,2,1,0,0,0]
,[3/4,5/12,0,-3/4,9,5,-1/2,-2,0,0,-2,4,6,0,-3,-7/2,0,0,2,-2,0],[3/4,-7/12,0,-3
/4,5,1,0,0,0,-6,0,0,2,0,-3,-3/2,0,0,0,2,0],[0,1,0,0,0,4,-1/2,-2,0,6,-2,4,0,0,0
,0,0,0,0,0,2]]);


==> anc/topo_Dtilde_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <ctime>
#include <vector>
#include <ginac/ginac.h>

int main()
{

  try{

    using namespace GiNaC;

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("0.0112");
    ex t   = numeric("-0.002");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    ex x_t   = -t/s;
    ex xinv_m2 = s/mZ2;

    ex L_t = log(x_t);
    ex L_invm2 = log(xinv_m2);

    // ----------------------------------------------------------------------------------------------

    ex l_1 = 0;
    ex l_2 = pow(-1+x_t,-1)*pow(xinv_m2,-1);
    ex l_3 = pow(x_t,-1)*pow(-1+x_t,-1)*pow(xinv_m2,-1);
    ex l_4 = -pow(xinv_m2,-1);
    ex l_5 = -pow(x_t,-1)*pow(xinv_m2,-1);
    ex G_1 = G(lst{l_2},1).evalf();
    ex G_2 = G(lst{l_4},1).evalf();
    ex G_3 = G(lst{l_5},1).evalf();
    ex G_4 = G(lst{l_1, l_2},1).evalf();
    ex G_5 = G(lst{l_1, l_4},1).evalf();
    ex G_6 = G(lst{l_1, l_5},1).evalf();
    ex G_7 = G(lst{l_2, l_2},1).evalf();
    ex G_8 = G(lst{l_2, l_4},1).evalf();
    ex G_9 = G(lst{l_3, l_2},1).evalf();
    ex G_10 = G(lst{l_3, l_5},1).evalf();
    ex G_11 = G(lst{l_4, l_2},1).evalf();
    ex G_12 = G(lst{l_4, l_4},1).evalf();
    ex G_13 = G(lst{l_4, l_5},1).evalf();
    ex G_14 = G(lst{l_5, l_4},1).evalf();
    ex G_15 = G(lst{l_5, l_5},1).evalf();
    ex G_16 = G(lst{l_1, l_1, l_2},1).evalf();
    ex G_17 = G(lst{l_1, l_1, l_4},1).evalf();
    ex G_18 = G(lst{l_1, l_1, l_5},1).evalf();
    ex G_19 = G(lst{l_1, l_2, l_2},1).evalf();
    ex G_20 = G(lst{l_1, l_2, l_4},1).evalf();
    ex G_21 = G(lst{l_1, l_3, l_2},1).evalf();
    ex G_22 = G(lst{l_1, l_3, l_5},1).evalf();
    ex G_23 = G(lst{l_1, l_4, l_2},1).evalf();
    ex G_24 = G(lst{l_1, l_4, l_4},1).evalf();
    ex G_25 = G(lst{l_1, l_4, l_5},1).evalf();
    ex G_26 = G(lst{l_1, l_5, l_4},1).evalf();
    ex G_27 = G(lst{l_1, l_5, l_5},1).evalf();
    ex G_28 = G(lst{l_2, l_1, l_2},1).evalf();
    ex G_29 = G(lst{l_2, l_1, l_4},1).evalf();
    ex G_30 = G(lst{l_2, l_1, l_5},1).evalf();
    ex G_31 = G(lst{l_2, l_2, l_2},1).evalf();
    ex G_32 = G(lst{l_2, l_2, l_4},1).evalf();
    ex G_33 = G(lst{l_2, l_3, l_2},1).evalf();
    ex G_34 = G(lst{l_2, l_3, l_5},1).evalf();
    ex G_35 = G(lst{l_2, l_4, l_2},1).evalf();
    ex G_36 = G(lst{l_2, l_4, l_4},1).evalf();
    ex G_37 = G(lst{l_2, l_4, l_5},1).evalf();
    ex G_38 = G(lst{l_3, l_1, l_2},1).evalf();
    ex G_39 = G(lst{l_3, l_1, l_5},1).evalf();
    ex G_40 = G(lst{l_3, l_2, l_2},1).evalf();
    ex G_41 = G(lst{l_3, l_3, l_2},1).evalf();
    ex G_42 = G(lst{l_3, l_3, l_5},1).evalf();
    ex G_43 = G(lst{l_3, l_5, l_5},1).evalf();
    ex G_44 = G(lst{l_4, l_1, l_2},1).evalf();
    ex G_45 = G(lst{l_4, l_1, l_4},1).evalf();
    ex G_46 = G(lst{l_4, l_1, l_5},1).evalf();
    ex G_47 = G(lst{l_4, l_2, l_2},1).evalf();
    ex G_48 = G(lst{l_4, l_2, l_4},1).evalf();
    ex G_49 = G(lst{l_4, l_4, l_2},1).evalf();
    ex G_50 = G(lst{l_4, l_4, l_4},1).evalf();
    ex G_51 = G(lst{l_4, l_4, l_5},1).evalf();
    ex G_52 = G(lst{l_4, l_5, l_4},1).evalf();
    ex G_53 = G(lst{l_4, l_5, l_5},1).evalf();
    ex G_54 = G(lst{l_5, l_1, l_2},1).evalf();
    ex G_55 = G(lst{l_5, l_1, l_4},1).evalf();
    ex G_56 = G(lst{l_5, l_1, l_5},1).evalf();
    ex G_57 = G(lst{l_5, l_3, l_2},1).evalf();
    ex G_58 = G(lst{l_5, l_3, l_5},1).evalf();
    ex G_59 = G(lst{l_5, l_4, l_2},1).evalf();
    ex G_60 = G(lst{l_5, l_4, l_4},1).evalf();
    ex G_61 = G(lst{l_5, l_4, l_5},1).evalf();
    ex G_62 = G(lst{l_5, l_5, l_4},1).evalf();
    ex G_63 = G(lst{l_5, l_5, l_5},1).evalf();
    ex G_64 = G(lst{l_1, l_1, l_1, l_2},1).evalf();
    ex G_65 = G(lst{l_1, l_1, l_1, l_4},1).evalf();
    ex G_66 = G(lst{l_1, l_1, l_1, l_5},1).evalf();
    ex G_67 = G(lst{l_1, l_1, l_2, l_2},1).evalf();
    ex G_68 = G(lst{l_1, l_1, l_2, l_4},1).evalf();
    ex G_69 = G(lst{l_1, l_1, l_3, l_2},1).evalf();
    ex G_70 = G(lst{l_1, l_1, l_3, l_5},1).evalf();
    ex G_71 = G(lst{l_1, l_1, l_4, l_2},1).evalf();
    ex G_72 = G(lst{l_1, l_1, l_4, l_4},1).evalf();
    ex G_73 = G(lst{l_1, l_1, l_4, l_5},1).evalf();
    ex G_74 = G(lst{l_1, l_1, l_5, l_4},1).evalf();
    ex G_75 = G(lst{l_1, l_1, l_5, l_5},1).evalf();
    ex G_76 = G(lst{l_1, l_2, l_1, l_2},1).evalf();
    ex G_77 = G(lst{l_1, l_2, l_1, l_4},1).evalf();
    ex G_78 = G(lst{l_1, l_2, l_1, l_5},1).evalf();
    ex G_79 = G(lst{l_1, l_2, l_2, l_2},1).evalf();
    ex G_80 = G(lst{l_1, l_2, l_2, l_4},1).evalf();
    ex G_81 = G(lst{l_1, l_2, l_3, l_2},1).evalf();
    ex G_82 = G(lst{l_1, l_2, l_3, l_5},1).evalf();
    ex G_83 = G(lst{l_1, l_2, l_4, l_2},1).evalf();
    ex G_84 = G(lst{l_1, l_2, l_4, l_4},1).evalf();
    ex G_85 = G(lst{l_1, l_2, l_4, l_5},1).evalf();
    ex G_86 = G(lst{l_1, l_3, l_1, l_2},1).evalf();
    ex G_87 = G(lst{l_1, l_3, l_1, l_5},1).evalf();
    ex G_88 = G(lst{l_1, l_3, l_2, l_2},1).evalf();
    ex G_89 = G(lst{l_1, l_3, l_3, l_2},1).evalf();
    ex G_90 = G(lst{l_1, l_3, l_3, l_5},1).evalf();
    ex G_91 = G(lst{l_1, l_3, l_5, l_5},1).evalf();
    ex G_92 = G(lst{l_1, l_4, l_1, l_2},1).evalf();
    ex G_93 = G(lst{l_1, l_4, l_1, l_4},1).evalf();
    ex G_94 = G(lst{l_1, l_4, l_1, l_5},1).evalf();
    ex G_95 = G(lst{l_1, l_4, l_2, l_2},1).evalf();
    ex G_96 = G(lst{l_1, l_4, l_2, l_4},1).evalf();
    ex G_97 = G(lst{l_1, l_4, l_4, l_2},1).evalf();
    ex G_98 = G(lst{l_1, l_4, l_4, l_4},1).evalf();
    ex G_99 = G(lst{l_1, l_4, l_4, l_5},1).evalf();
    ex G_100 = G(lst{l_1, l_4, l_5, l_4},1).evalf();
    ex G_101 = G(lst{l_1, l_4, l_5, l_5},1).evalf();
    ex G_102 = G(lst{l_1, l_5, l_1, l_2},1).evalf();
    ex G_103 = G(lst{l_1, l_5, l_1, l_4},1).evalf();
    ex G_104 = G(lst{l_1, l_5, l_1, l_5},1).evalf();
    ex G_105 = G(lst{l_1, l_5, l_3, l_2},1).evalf();
    ex G_106 = G(lst{l_1, l_5, l_3, l_5},1).evalf();
    ex G_107 = G(lst{l_1, l_5, l_4, l_2},1).evalf();
    ex G_108 = G(lst{l_1, l_5, l_4, l_4},1).evalf();
    ex G_109 = G(lst{l_1, l_5, l_4, l_5},1).evalf();
    ex G_110 = G(lst{l_1, l_5, l_5, l_4},1).evalf();
    ex G_111 = G(lst{l_1, l_5, l_5, l_5},1).evalf();
    ex G_112 = G(lst{l_2, l_1, l_1, l_2},1).evalf();
    ex G_113 = G(lst{l_2, l_1, l_1, l_4},1).evalf();
    ex G_114 = G(lst{l_2, l_1, l_1, l_5},1).evalf();
    ex G_115 = G(lst{l_2, l_1, l_2, l_2},1).evalf();
    ex G_116 = G(lst{l_2, l_1, l_2, l_4},1).evalf();
    ex G_117 = G(lst{l_2, l_1, l_3, l_2},1).evalf();
    ex G_118 = G(lst{l_2, l_1, l_3, l_5},1).evalf();
    ex G_119 = G(lst{l_2, l_1, l_4, l_2},1).evalf();
    ex G_120 = G(lst{l_2, l_1, l_4, l_4},1).evalf();
    ex G_121 = G(lst{l_2, l_1, l_4, l_5},1).evalf();
    ex G_122 = G(lst{l_2, l_1, l_5, l_5},1).evalf();
    ex G_123 = G(lst{l_2, l_2, l_1, l_2},1).evalf();
    ex G_124 = G(lst{l_2, l_2, l_1, l_4},1).evalf();
    ex G_125 = G(lst{l_2, l_2, l_1, l_5},1).evalf();
    ex G_126 = G(lst{l_2, l_2, l_2, l_2},1).evalf();
    ex G_127 = G(lst{l_2, l_2, l_3, l_2},1).evalf();
    ex G_128 = G(lst{l_2, l_2, l_3, l_5},1).evalf();
    ex G_129 = G(lst{l_2, l_3, l_1, l_2},1).evalf();
    ex G_130 = G(lst{l_2, l_3, l_1, l_5},1).evalf();
    ex G_131 = G(lst{l_2, l_3, l_2, l_2},1).evalf();
    ex G_132 = G(lst{l_2, l_3, l_3, l_2},1).evalf();
    ex G_133 = G(lst{l_2, l_3, l_3, l_5},1).evalf();
    ex G_134 = G(lst{l_2, l_3, l_5, l_5},1).evalf();
    ex G_135 = G(lst{l_2, l_4, l_1, l_4},1).evalf();
    ex G_136 = G(lst{l_3, l_1, l_1, l_2},1).evalf();
    ex G_137 = G(lst{l_3, l_1, l_1, l_5},1).evalf();
    ex G_138 = G(lst{l_3, l_1, l_2, l_2},1).evalf();
    ex G_139 = G(lst{l_3, l_1, l_3, l_2},1).evalf();
    ex G_140 = G(lst{l_3, l_1, l_3, l_5},1).evalf();
    ex G_141 = G(lst{l_3, l_1, l_5, l_5},1).evalf();
    ex G_142 = G(lst{l_3, l_2, l_1, l_2},1).evalf();
    ex G_143 = G(lst{l_3, l_2, l_2, l_2},1).evalf();
    ex G_144 = G(lst{l_3, l_3, l_1, l_2},1).evalf();
    ex G_145 = G(lst{l_3, l_3, l_1, l_5},1).evalf();
    ex G_146 = G(lst{l_3, l_3, l_2, l_2},1).evalf();
    ex G_147 = G(lst{l_3, l_3, l_3, l_2},1).evalf();
    ex G_148 = G(lst{l_3, l_3, l_3, l_5},1).evalf();
    ex G_149 = G(lst{l_3, l_3, l_5, l_5},1).evalf();
    ex G_150 = G(lst{l_3, l_5, l_1, l_5},1).evalf();
    ex G_151 = G(lst{l_3, l_5, l_5, l_5},1).evalf();
    ex G_152 = G(lst{l_4, l_1, l_1, l_2},1).evalf();
    ex G_153 = G(lst{l_4, l_1, l_1, l_4},1).evalf();
    ex G_154 = G(lst{l_4, l_1, l_1, l_5},1).evalf();
    ex G_155 = G(lst{l_4, l_1, l_2, l_4},1).evalf();
    ex G_156 = G(lst{l_4, l_1, l_3, l_2},1).evalf();
    ex G_157 = G(lst{l_4, l_1, l_3, l_5},1).evalf();
    ex G_158 = G(lst{l_4, l_1, l_4, l_2},1).evalf();
    ex G_159 = G(lst{l_4, l_1, l_4, l_4},1).evalf();
    ex G_160 = G(lst{l_4, l_1, l_4, l_5},1).evalf();
    ex G_161 = G(lst{l_4, l_1, l_5, l_4},1).evalf();
    ex G_162 = G(lst{l_4, l_2, l_1, l_2},1).evalf();
    ex G_163 = G(lst{l_4, l_2, l_1, l_4},1).evalf();
    ex G_164 = G(lst{l_4, l_2, l_1, l_5},1).evalf();
    ex G_165 = G(lst{l_4, l_2, l_3, l_2},1).evalf();
    ex G_166 = G(lst{l_4, l_2, l_3, l_5},1).evalf();
    ex G_167 = G(lst{l_4, l_4, l_1, l_4},1).evalf();
    ex G_168 = G(lst{l_4, l_5, l_1, l_2},1).evalf();
    ex G_169 = G(lst{l_4, l_5, l_1, l_4},1).evalf();
    ex G_170 = G(lst{l_4, l_5, l_1, l_5},1).evalf();
    ex G_171 = G(lst{l_4, l_5, l_3, l_2},1).evalf();
    ex G_172 = G(lst{l_4, l_5, l_3, l_5},1).evalf();
    ex G_173 = G(lst{l_5, l_1, l_1, l_2},1).evalf();
    ex G_174 = G(lst{l_5, l_1, l_1, l_4},1).evalf();
    ex G_175 = G(lst{l_5, l_1, l_1, l_5},1).evalf();
    ex G_176 = G(lst{l_5, l_1, l_2, l_2},1).evalf();
    ex G_177 = G(lst{l_5, l_1, l_3, l_2},1).evalf();
    ex G_178 = G(lst{l_5, l_1, l_3, l_5},1).evalf();
    ex G_179 = G(lst{l_5, l_1, l_4, l_2},1).evalf();
    ex G_180 = G(lst{l_5, l_1, l_4, l_4},1).evalf();
    ex G_181 = G(lst{l_5, l_1, l_4, l_5},1).evalf();
    ex G_182 = G(lst{l_5, l_1, l_5, l_4},1).evalf();
    ex G_183 = G(lst{l_5, l_1, l_5, l_5},1).evalf();
    ex G_184 = G(lst{l_5, l_3, l_1, l_2},1).evalf();
    ex G_185 = G(lst{l_5, l_3, l_1, l_5},1).evalf();
    ex G_186 = G(lst{l_5, l_3, l_2, l_2},1).evalf();
    ex G_187 = G(lst{l_5, l_3, l_3, l_2},1).evalf();
    ex G_188 = G(lst{l_5, l_3, l_3, l_5},1).evalf();
    ex G_189 = G(lst{l_5, l_3, l_5, l_5},1).evalf();
    ex G_190 = G(lst{l_5, l_4, l_1, l_4},1).evalf();
    ex G_191 = G(lst{l_5, l_5, l_1, l_2},1).evalf();
    ex G_192 = G(lst{l_5, l_5, l_1, l_4},1).evalf();
    ex G_193 = G(lst{l_5, l_5, l_1, l_5},1).evalf();
    ex G_194 = G(lst{l_5, l_5, l_3, l_2},1).evalf();
    ex G_195 = G(lst{l_5, l_5, l_3, l_5},1).evalf();
    ex G_196 = G(lst{l_5, l_5, l_5, l_5},1).evalf();
    ex J_1_0 = 1;
    ex J_1_1 = 2*L_invm2;
    ex J_1_2 = numeric(1,2)*pow(Pi,2)+2*pow(L_invm2,2);
    ex J_1_3 = numeric(-8,3)*zeta_3+pow(Pi,2)*L_invm2+numeric(4,3)*pow(L_invm2,3);
    ex J_1_4 = numeric(7,40)*pow(Pi,4)+numeric(-16,3)*zeta_3*L_invm2+pow(Pi,2)*pow(L_invm2,2)+numeric(2,3)*pow(L_invm2,4);
    ex J_2_0 = 3;
    ex J_2_1 = 6*I*Pi;
    ex J_2_2 = numeric(-13,2)*pow(Pi,2);
    ex J_2_3 = -32*zeta_3-5*I*pow(Pi,3);
    ex J_2_4 = numeric(101,40)*pow(Pi,4)-64*I*zeta_3*Pi;
    ex J_3_0 = 1;
    ex J_3_1 = -4*G_1+2*L_invm2;
    ex J_3_2 = -6*G_4+16*G_7+numeric(1,2)*pow(Pi,2)+2*pow(L_invm2,2)-8*L_invm2*G_1;
    ex J_3_3 = numeric(4,3)*pow(L_invm2,3)+(-12*G_4+pow(Pi,2)+32*G_7)*L_invm2+24*G_19-6*G_16+numeric(-8,3)*zeta_3-64*G_31+24*G_28-2*pow(Pi,2)*G_1-8*pow(L_invm2,2)*G_1;
    ex J_3_4 = (-128*G_31-4*pow(Pi,2)*G_1+48*G_28+numeric(-16,3)*zeta_3-12*G_16+48*G_19)*L_invm2+(-12*G_4+pow(Pi,2)+32*G_7)*pow(L_invm2,2)+numeric(-16,3)*pow(L_invm2,3)*G_1+24*G_112-96*G_79+numeric(7,40)*pow(Pi,4)+numeric(32,3)*zeta_3*G_1+256*G_126+36*G_76-96*G_123-96*G_115+8*pow(Pi,2)*G_7+24*G_67-3*pow(Pi,2)*G_4-6*G_64+numeric(2,3)*pow(L_invm2,4);
    ex J_4_0 = 1;
    ex J_4_1 = -2*G_1+2*L_invm2;
    ex J_4_2 = -4*G_4+8*G_7+numeric(1,2)*pow(Pi,2)+2*pow(L_invm2,2)-4*L_invm2*G_1;
    ex J_4_3 = numeric(4,3)*pow(L_invm2,3)+(-8*G_4+pow(Pi,2)+16*G_7)*L_invm2+16*G_19-4*G_16+numeric(-8,3)*zeta_3-32*G_31+12*G_28-pow(Pi,2)*G_1-4*pow(L_invm2,2)*G_1;
    ex J_4_4 = (-64*G_31-2*pow(Pi,2)*G_1+24*G_28+numeric(-16,3)*zeta_3-8*G_16+32*G_19)*L_invm2+(-8*G_4+pow(Pi,2)+16*G_7)*pow(L_invm2,2)+numeric(-8,3)*pow(L_invm2,3)*G_1+12*G_112-64*G_79+numeric(7,40)*pow(Pi,4)+numeric(16,3)*zeta_3*G_1+128*G_126+24*G_76-48*G_123-48*G_115+4*pow(Pi,2)*G_7+16*G_67-2*pow(Pi,2)*G_4-4*G_64+numeric(2,3)*pow(L_invm2,4);
    ex J_5_0 = 1;
    ex J_5_1 = -4*G_3+2*L_invm2;
    ex J_5_2 = 16*G_15+numeric(1,2)*pow(Pi,2)-6*G_6+2*pow(L_invm2,2)-8*L_invm2*G_3;
    ex J_5_3 = numeric(4,3)*pow(L_invm2,3)+(-12*G_6+32*G_15+pow(Pi,2))*L_invm2+24*G_56+numeric(-8,3)*zeta_3-6*G_18+24*G_27-64*G_63-2*pow(Pi,2)*G_3-8*pow(L_invm2,2)*G_3;
    ex J_5_4 = (-128*G_63-4*pow(Pi,2)*G_3+numeric(-16,3)*zeta_3-12*G_18+48*G_56+48*G_27)*L_invm2+(-12*G_6+32*G_15+pow(Pi,2))*pow(L_invm2,2)+numeric(-16,3)*pow(L_invm2,3)*G_3+numeric(32,3)*zeta_3*G_3+256*G_196-96*G_193-3*pow(Pi,2)*G_6+8*pow(Pi,2)*G_15-96*G_111+24*G_75-96*G_183+36*G_104+24*G_175-6*G_66+numeric(7,40)*pow(Pi,4)+numeric(2,3)*pow(L_invm2,4);
    ex J_6_0 = 0;
    ex J_6_1 = -G_3;
    ex J_6_2 = -G_6+4*G_15-2*L_invm2*G_3;
    ex J_6_3 = (-2*G_6+8*G_15)*L_invm2+6*G_56+numeric(-1,2)*pow(Pi,2)*G_3+4*G_27-16*G_63-G_18-2*pow(L_invm2,2)*G_3;
    ex J_6_4 = (12*G_56+8*G_27-pow(Pi,2)*G_3-2*G_18-32*G_63)*L_invm2+(-2*G_6+8*G_15)*pow(L_invm2,2)+numeric(-4,3)*pow(L_invm2,3)*G_3+numeric(8,3)*zeta_3*G_3+64*G_196-16*G_111-G_66+6*G_104+6*G_175-24*G_193+4*G_75+numeric(-1,2)*pow(Pi,2)*G_6-24*G_183+2*pow(Pi,2)*G_15;
    ex J_7_0 = 0;
    ex J_7_1 = 0;
    ex J_7_2 = I*Pi*G_2+G_5-L_invm2*G_2;
    ex J_7_3 = (-G_5+2*G_12)*L_invm2-2*I*Pi*G_12+4*G_17+numeric(-4,3)*pow(Pi,2)*G_2-2*G_45-2*G_24+3*I*Pi*G_5-pow(L_invm2,2)*G_2;
    ex J_7_4 = (2*G_45+2*G_24-G_17-4*G_50+numeric(-1,2)*pow(Pi,2)*G_2)*L_invm2+(-G_5+2*G_12)*pow(L_invm2,2)+numeric(-2,3)*pow(L_invm2,3)*G_2+I*numeric(-5,6)*pow(Pi,3)*G_2-4*zeta_3*G_2+4*G_167+4*G_159-6*I*Pi*G_24+9*I*Pi*G_17+4*I*Pi*G_50-6*I*Pi*G_45+numeric(8,3)*pow(Pi,2)*G_12+13*G_65-8*G_153+4*G_98+numeric(-7,2)*pow(Pi,2)*G_5-8*G_72-8*G_93;
    ex J_8_0 = numeric(-1,4);
    ex J_8_1 = I*numeric(-1,2)*Pi;
    ex J_8_2 = numeric(11,24)*pow(Pi,2);
    ex J_8_3 = numeric(13,6)*zeta_3+I*numeric(1,4)*pow(Pi,3);
    ex J_8_4 = numeric(-79,1440)*pow(Pi,4)+I*numeric(13,3)*zeta_3*Pi;
    ex J_9_0 = 0;
    ex J_9_1 = 0;
    ex J_9_2 = I*Pi*G_2+G_5-L_invm2*G_2;
    ex J_9_3 = (G_11-G_5+G_12)*L_invm2-G_24+3*I*Pi*G_5+4*G_17-G_45-I*Pi*G_11+numeric(-7,6)*pow(Pi,2)*G_2-G_23-I*Pi*G_12-pow(L_invm2,2)*G_2;
    ex J_9_4 = -3*G_152-4*G_153+G_158+G_159+3*G_162-2*G_163+G_167-3*I*Pi*G_44-3*I*Pi*G_23-3*I*Pi*G_24+9*I*Pi*G_17-3*I*Pi*G_45-2*I*Pi*G_48+4*I*Pi*G_47+I*numeric(-1,2)*pow(Pi,3)*G_2-2*G_155-3*G_92-4*G_71-4*G_72+13*G_65-3*zeta_3*G_2-4*G_93+4*G_95-2*G_96+G_97+G_98+numeric(-2,3)*pow(L_invm2,3)*G_2+numeric(7,6)*pow(Pi,2)*G_11+numeric(7,6)*pow(Pi,2)*G_12+I*Pi*G_50+I*Pi*G_49-3*pow(Pi,2)*G_5+(G_24-G_17+G_45-4*G_47+2*G_48+3*G_44-G_50-G_49+numeric(-1,2)*pow(Pi,2)*G_2+G_23)*L_invm2+(G_11-G_5+G_12)*pow(L_invm2,2);
    ex J_10_0 = numeric(-1,4);
    ex J_10_1 = I*numeric(-1,2)*Pi+G_1;
    ex J_10_2 = 3*G_4+numeric(11,24)*pow(Pi,2)-4*G_7-I*Pi*G_2+2*I*Pi*G_1-G_5+L_invm2*G_2;
    ex J_10_3 = (-G_12-4*G_8-G_11+G_5)*L_invm2-12*G_28+G_45+I*numeric(1,4)*pow(Pi,3)-4*G_17+4*I*Pi*G_8+I*Pi*G_12+4*G_20-12*G_19+9*G_16+4*G_29+G_23-8*I*Pi*G_7+6*I*Pi*G_4+numeric(-11,6)*pow(Pi,2)*G_1+numeric(7,6)*pow(Pi,2)*G_2+G_24+16*G_31-3*I*Pi*G_5+numeric(13,6)*zeta_3+I*Pi*G_11+pow(L_invm2,2)*G_2;
    ex J_10_4 = 3*G_152+4*G_153-G_158-G_159-3*G_162+2*G_163-G_167+3*I*Pi*G_44+3*I*Pi*G_23+32*I*Pi*G_31+18*I*Pi*G_16+12*I*Pi*G_29+12*I*Pi*G_20-24*I*Pi*G_19+2*I*Pi*G_48-24*I*Pi*G_28-4*I*Pi*G_35-I*Pi*G_49-16*I*Pi*G_32-4*I*Pi*G_47+I*numeric(13,3)*zeta_3*Pi+I*numeric(1,2)*pow(Pi,3)*G_2+2*G_155+3*G_92-36*G_76+16*G_77+48*G_79-16*G_80-4*G_83-4*G_84-36*G_67+16*G_68+4*G_71+4*G_72+27*G_64-13*G_65+3*zeta_3*G_2+4*G_93-4*G_95+2*G_96-G_97-G_98-36*G_112+16*G_113+48*G_115-16*G_116-4*G_119-4*G_120+48*G_123-16*G_124-64*G_126-4*G_135+numeric(-79,1440)*pow(Pi,4)-I*pow(Pi,3)*G_1+numeric(-26,3)*zeta_3*G_1+numeric(-14,3)*pow(Pi,2)*G_8+numeric(-11,2)*pow(Pi,2)*G_4+numeric(22,3)*pow(Pi,2)*G_7+numeric(-7,6)*pow(Pi,2)*G_11+numeric(-7,6)*pow(Pi,2)*G_12+numeric(2,3)*pow(L_invm2,3)*G_2+(-4*G_29+16*G_32+4*G_36+numeric(1,2)*pow(Pi,2)*G_2+4*G_35-G_45-G_23-4*G_20+G_17-3*G_44+G_49+4*G_47-G_24+G_50-2*G_48)*L_invm2+(-G_12-4*G_8-G_11+G_5)*pow(L_invm2,2)+3*I*Pi*G_24-9*I*Pi*G_17+3*I*Pi*G_45-I*Pi*G_50-4*I*Pi*G_36+3*pow(Pi,2)*G_5;
    ex J_11_0 = 0;
    ex J_11_1 = 0;
    ex J_11_2 = 0;
    ex J_11_3 = (G_5-G_4)*L_invm2+2*G_16-I*Pi*G_5-2*G_17+I*Pi*G_4;
    ex J_11_4 = (G_17-2*G_24-G_16-2*G_20+4*G_19)*L_invm2+(G_5-G_4)*pow(L_invm2,2)+2*G_77+2*I*Pi*G_20-4*I*Pi*G_19+5*I*Pi*G_16+4*G_68+2*I*Pi*G_24+9*G_64-8*G_67-5*I*Pi*G_17-9*G_65+4*G_72+2*G_93+numeric(4,3)*pow(Pi,2)*G_5+numeric(-4,3)*pow(Pi,2)*G_4-4*G_76;
    ex J_12_0 = 0;
    ex J_12_1 = 0;
    ex J_12_2 = I*Pi*G_1-I*Pi*G_2+G_4-G_5+(-G_1+G_2)*L_invm2;
    ex J_12_3 = (3*G_5-2*G_12-2*G_8+4*G_7-3*G_4)*L_invm2+2*I*Pi*G_8+2*I*Pi*G_12+numeric(-4,3)*pow(Pi,2)*G_1-4*I*Pi*G_7+5*I*Pi*G_4+numeric(4,3)*pow(Pi,2)*G_2-4*G_19+2*G_24-4*G_28+2*G_20-8*G_17+2*G_29-5*I*Pi*G_5+8*G_16+2*G_45+(-G_1+G_2)*pow(L_invm2,2);
    ex J_12_4 = 8*G_153-4*G_159-4*G_167+16*I*Pi*G_31+8*I*Pi*G_29-14*I*Pi*G_28-8*I*Pi*G_32+I*numeric(-5,6)*pow(Pi,3)*G_1+I*numeric(5,6)*pow(Pi,3)*G_2-26*G_76+14*G_77+16*G_79-8*G_80-4*G_84-32*G_67+16*G_68+16*G_72+31*G_64-31*G_65-4*zeta_3*G_1+4*zeta_3*G_2+12*G_93-4*G_98-20*G_112+12*G_113+16*G_115-8*G_116-4*G_120+16*G_123-8*G_124-4*G_135+(-16*G_31+4*G_36-3*G_16-6*G_20+numeric(1,2)*pow(Pi,2)*G_2+4*G_50+8*G_32-2*G_45-6*G_24+6*G_28+numeric(-1,2)*pow(Pi,2)*G_1-4*G_29+3*G_17+12*G_19)*L_invm2+(3*G_5-2*G_12-2*G_8+4*G_7-3*G_4)*pow(L_invm2,2)+(numeric(-2,3)*G_1+numeric(2,3)*G_2)*pow(L_invm2,3)+numeric(-8,3)*pow(Pi,2)*G_8+numeric(-37,6)*pow(Pi,2)*G_4+numeric(37,6)*pow(Pi,2)*G_5+numeric(16,3)*pow(Pi,2)*G_7+numeric(-8,3)*pow(Pi,2)*G_12+10*I*Pi*G_24-19*I*Pi*G_17+19*I*Pi*G_16+6*I*Pi*G_45+10*I*Pi*G_20-20*I*Pi*G_19-4*I*Pi*G_50-4*I*Pi*G_36;
    ex J_13_0 = numeric(-1,4);
    ex J_13_1 = 2*G_3+I*numeric(-1,2)*Pi;
    ex J_13_2 = 4*G_6-8*G_15+2*I*Pi*G_3+numeric(11,24)*pow(Pi,2)-I*Pi*G_2-G_5+(2*G_3+G_2)*L_invm2;
    ex J_13_3 = (G_5-G_12+2*G_6-8*G_15-G_13-4*G_14)*L_invm2+G_45+I*Pi*G_13-4*G_17+numeric(-4,3)*pow(Pi,2)*G_3+4*G_55+I*numeric(1,4)*pow(Pi,3)+6*I*Pi*G_6-8*I*Pi*G_15+4*I*Pi*G_14+numeric(13,6)*zeta_3+numeric(7,6)*pow(Pi,2)*G_2+I*Pi*G_12+4*G_26-18*G_56+G_25+G_24+32*G_63-16*G_27+10*G_18-3*I*Pi*G_5+(2*G_3+G_2)*pow(L_invm2,2);
    ex J_13_4 = 4*G_153-G_159-G_160+2*G_161-G_167-4*I*Pi*G_61-4*I*Pi*G_60+I*numeric(13,3)*zeta_3*Pi+I*numeric(1,2)*pow(Pi,3)*G_2-40*G_75+3*G_154+28*G_66+4*G_72+4*G_73+16*G_74-13*G_65-I*pow(Pi,3)*G_3+3*zeta_3*G_2-128*G_196-4*G_190-16*G_192+72*G_193+4*G_93+3*G_94-G_98-G_99+2*G_100-4*G_101+16*G_103-42*G_104-4*G_108-4*G_109-16*G_110+64*G_111+(4*G_53-3*G_46+numeric(1,2)*pow(Pi,2)*G_2-G_25+32*G_63-12*G_56-G_24-4*G_26+4*G_61+pow(Pi,2)*G_3+2*G_18-G_45+G_17+G_50-4*G_55+G_51+4*G_60-2*G_52+16*G_62-8*G_27)*L_invm2+numeric(-79,1440)*pow(Pi,4)+numeric(-7,6)*pow(Pi,2)*G_12+numeric(-34,3)*zeta_3*G_3+numeric(-7,6)*pow(Pi,2)*G_13+numeric(-14,3)*pow(Pi,2)*G_14+numeric(16,3)*pow(Pi,2)*G_15+2*G_169-3*G_170-5*pow(Pi,2)*G_6+3*I*Pi*G_24-9*I*Pi*G_17-I*Pi*G_51+18*I*Pi*G_18-24*I*Pi*G_27+3*I*Pi*G_45-24*I*Pi*G_56+12*I*Pi*G_26-I*Pi*G_50+32*I*Pi*G_63-16*I*Pi*G_62+2*I*Pi*G_52+12*I*Pi*G_55+3*I*Pi*G_46+3*I*Pi*G_25-4*I*Pi*G_53+(G_5-G_12+2*G_6-8*G_15-G_13-4*G_14)*pow(L_invm2,2)+(numeric(2,3)*G_2+numeric(4,3)*G_3)*pow(L_invm2,3)+3*pow(Pi,2)*G_5-4*G_180-4*G_181-16*G_182+72*G_183+16*G_174-42*G_175;
    ex J_14_0 = numeric(-1,4);
    ex J_14_1 = 2*G_3+I*numeric(-1,2)*Pi;
    ex J_14_2 = 4*I*Pi*G_3+numeric(11,24)*pow(Pi,2)+6*G_6-8*G_15-3*G_5-3*I*Pi*G_2+3*L_invm2*G_2;
    ex J_14_3 = (-8*G_14-3*G_13-3*G_12+3*G_5)*L_invm2+18*G_18+32*G_63+3*G_24-24*G_27-24*G_56+3*I*Pi*G_13+I*numeric(1,4)*pow(Pi,3)-12*G_17+8*G_26+12*I*Pi*G_6+3*G_45+numeric(13,6)*zeta_3-16*I*Pi*G_15+numeric(-11,3)*pow(Pi,2)*G_3+8*I*Pi*G_14+numeric(7,2)*pow(Pi,2)*G_2+3*I*Pi*G_12+3*G_25+8*G_55-9*I*Pi*G_5+3*pow(L_invm2,2)*G_2;
    ex J_14_4 = 12*G_153-3*G_159-3*G_160+6*G_161-3*G_167+6*I*Pi*G_52+I*numeric(13,3)*zeta_3*Pi+I*numeric(3,2)*pow(Pi,3)*G_2-72*G_75+9*G_154+54*G_66+12*G_72+12*G_73+32*G_74-39*G_65+numeric(-52,3)*zeta_3*G_3+numeric(-7,2)*pow(Pi,2)*G_13+numeric(-28,3)*pow(Pi,2)*G_14+numeric(44,3)*pow(Pi,2)*G_15+numeric(-7,2)*pow(Pi,2)*G_12-2*I*pow(Pi,3)*G_3+9*zeta_3*G_2-128*G_196-8*G_190-32*G_192+96*G_193+12*G_93+9*G_94-3*G_98-3*G_99+6*G_100-12*G_101+32*G_103-72*G_104-8*G_108-8*G_109-32*G_110+96*G_111+numeric(-79,1440)*pow(Pi,4)+6*G_169-9*G_170-11*pow(Pi,2)*G_6+9*I*Pi*G_24-27*I*Pi*G_17-3*I*Pi*G_51+36*I*Pi*G_18-48*I*Pi*G_27+9*I*Pi*G_45-48*I*Pi*G_56+24*I*Pi*G_26-3*I*Pi*G_50+64*I*Pi*G_63-32*I*Pi*G_62-8*I*Pi*G_60+24*I*Pi*G_55-8*I*Pi*G_61+9*I*Pi*G_46+9*I*Pi*G_25-12*I*Pi*G_53+(-8*G_14-3*G_13-3*G_12+3*G_5)*pow(L_invm2,2)+2*pow(L_invm2,3)*G_2+(-3*G_25+3*G_17+32*G_62+3*G_50+3*G_51+8*G_61+12*G_53-9*G_46-3*G_45-8*G_55+8*G_60-8*G_26-6*G_52-3*G_24+numeric(3,2)*pow(Pi,2)*G_2)*L_invm2+9*pow(Pi,2)*G_5-8*G_180-8*G_181-32*G_182+96*G_183+32*G_174-72*G_175;
    ex J_15_0 = 0;
    ex J_15_1 = 0;
    ex J_15_2 = 0;
    ex J_15_3 = (-G_5+G_6)*L_invm2+2*G_17-I*Pi*G_6-2*G_18+I*Pi*G_5;
    ex J_15_4 = (-4*G_27-G_17+2*G_24+G_18+2*G_26)*L_invm2+(-G_5+G_6)*pow(L_invm2,2)-5*I*Pi*G_18-2*I*Pi*G_26+9*G_65-2*G_103-9*G_66-4*G_72-2*G_93-2*I*Pi*G_24+5*I*Pi*G_17+8*G_75+4*I*Pi*G_27+4*G_104-4*G_74+numeric(-4,3)*pow(Pi,2)*G_5+numeric(4,3)*pow(Pi,2)*G_6;
    ex J_16_0 = 0;
    ex J_16_1 = 0;
    ex J_16_2 = I*Pi*G_2+G_5-G_6-I*Pi*G_3+(G_3-G_2)*L_invm2;
    ex J_16_3 = (2*G_12-3*G_5-4*G_15+3*G_6+2*G_14)*L_invm2-8*G_18-5*I*Pi*G_6+4*I*Pi*G_15+4*G_56-2*G_24-2*I*Pi*G_14+4*G_27-2*I*Pi*G_12-2*G_55+numeric(-4,3)*pow(Pi,2)*G_2+5*I*Pi*G_5+numeric(4,3)*pow(Pi,2)*G_3-2*G_26-2*G_45+8*G_17+(G_3-G_2)*pow(L_invm2,2);
    ex J_16_4 = -8*G_153+4*G_159+4*G_167-16*I*Pi*G_63+I*numeric(-5,6)*pow(Pi,3)*G_2+I*numeric(5,6)*pow(Pi,3)*G_3+32*G_75-10*I*Pi*G_24+19*I*Pi*G_17-19*I*Pi*G_18+20*I*Pi*G_27-6*I*Pi*G_45-10*I*Pi*G_26+4*I*Pi*G_50+4*zeta_3*G_3-31*G_66-16*G_72-16*G_74+31*G_65+numeric(37,6)*pow(Pi,2)*G_6+numeric(-37,6)*pow(Pi,2)*G_5+numeric(8,3)*pow(Pi,2)*G_14+numeric(-16,3)*pow(Pi,2)*G_15-4*zeta_3*G_2+4*G_190+8*G_192-16*G_193-12*G_93+4*G_98-14*G_103+26*G_104+4*G_108+8*G_110-16*G_111+numeric(8,3)*pow(Pi,2)*G_12+14*I*Pi*G_56+8*I*Pi*G_62+4*I*Pi*G_60-8*I*Pi*G_55+(2*G_45+6*G_24-4*G_60-3*G_17-6*G_56+16*G_63+numeric(-1,2)*pow(Pi,2)*G_2+4*G_55+3*G_18+6*G_26+numeric(1,2)*pow(Pi,2)*G_3-12*G_27-8*G_62-4*G_50)*L_invm2+(2*G_12-3*G_5-4*G_15+3*G_6+2*G_14)*pow(L_invm2,2)+(numeric(-2,3)*G_2+numeric(2,3)*G_3)*pow(L_invm2,3)+4*G_180+8*G_182-16*G_183-12*G_174+20*G_175;
    ex J_17_0 = 0;
    ex J_17_1 = 0;
    ex J_17_2 = G_9-G_6+G_10-G_4;
    ex J_17_3 = (2*G_9-2*G_6+2*G_10-2*G_4)*L_invm2-4*G_40+4*G_19+4*G_38-4*G_41-2*G_18-2*G_16+4*G_27+2*G_21+2*G_22+4*G_39-4*G_43-4*G_42;
    ex J_17_4 = 8*G_87+6*G_137-16*G_138-6*G_139-6*G_140-16*G_141-6*G_142+16*G_143-16*G_144-16*G_145+16*G_146+16*G_147+16*G_148+16*G_149-6*G_150+16*G_151+8*G_75-8*G_88-8*G_89-8*G_90-8*G_91+6*G_76-16*G_79+8*G_86-2*G_66+8*G_67+2*G_69+2*G_70-2*G_64+numeric(-1,2)*pow(Pi,2)*G_4+numeric(1,2)*pow(Pi,2)*G_9+numeric(1,2)*pow(Pi,2)*G_10+(2*G_9-2*G_6+2*G_10-2*G_4)*pow(L_invm2,2)+6*G_104-16*G_111+6*G_136+numeric(-1,2)*pow(Pi,2)*G_6+(-4*G_16-8*G_41-8*G_43+8*G_38+8*G_39+4*G_22+4*G_21+8*G_19-4*G_18-8*G_40-8*G_42+8*G_27)*L_invm2;
    ex J_18_0 = 0;
    ex J_18_1 = G_1+G_3;
    ex J_18_2 = -4*G_7-4*G_9-4*G_15+4*G_4+4*G_6-4*G_10+(2*G_3+2*G_1)*L_invm2;
    ex J_18_3 = (-8*G_7-8*G_9+8*G_6-8*G_10-8*G_15+8*G_4)*L_invm2-16*G_38+16*G_43+16*G_63-16*G_39+16*G_40-16*G_19+6*G_16-16*G_27-6*G_56-6*G_28+numeric(1,2)*pow(Pi,2)*G_3+16*G_31+16*G_41-6*G_21+16*G_42-6*G_22+6*G_18+numeric(1,2)*pow(Pi,2)*G_1+(2*G_3+2*G_1)*pow(L_invm2,2);
    ex J_18_4 = -24*G_87-24*G_137+64*G_138+24*G_139+24*G_140+64*G_141+24*G_142-64*G_143+64*G_144+64*G_145-64*G_146-64*G_147-64*G_148-64*G_149+24*G_150-64*G_151-24*G_75+24*G_88+24*G_89+24*G_90+24*G_91-24*G_76+64*G_79-24*G_86+6*G_66-24*G_67-6*G_69-6*G_70+6*G_64+numeric(-8,3)*zeta_3*G_3+numeric(-8,3)*zeta_3*G_1-64*G_196+24*G_193-24*G_104+64*G_111-6*G_112+24*G_115+24*G_123-64*G_126-24*G_136-2*pow(Pi,2)*G_7+2*pow(Pi,2)*G_4+2*pow(Pi,2)*G_6-2*pow(Pi,2)*G_15+(-32*G_27+32*G_31+32*G_43+32*G_40+32*G_42-32*G_39-32*G_38-12*G_21+32*G_41-12*G_56+12*G_16+pow(Pi,2)*G_1+pow(Pi,2)*G_3+32*G_63-12*G_22-32*G_19+12*G_18-12*G_28)*L_invm2+(-8*G_7-8*G_9+8*G_6-8*G_10-8*G_15+8*G_4)*pow(L_invm2,2)+(numeric(4,3)*G_3+numeric(4,3)*G_1)*pow(L_invm2,3)-2*pow(Pi,2)*G_9-2*pow(Pi,2)*G_10+24*G_183-6*G_175;
    ex J_19_0 = numeric(1,4);
    ex J_19_1 = numeric(1,2)*G_1+numeric(1,2)*G_3+I*numeric(1,2)*Pi;
    ex J_19_2 = G_9-2*G_7-2*G_15+I*Pi*G_3+3*G_6+numeric(-13,24)*pow(Pi,2)+3*G_4+G_10+I*Pi*G_1;
    ex J_19_3 = 4*G_38+4*G_39-4*G_40-4*G_41+6*G_21+6*G_22+2*G_26-12*G_27-7*G_28+2*G_29+17*G_16-8*G_17+17*G_18-12*G_19+2*G_20+8*I*Pi*G_6+8*I*Pi*G_4-4*I*Pi*G_5-4*I*Pi*G_15+8*G_31-7*G_56+8*G_63+I*numeric(-5,12)*pow(Pi,3)+numeric(-13,12)*pow(Pi,2)*G_1+numeric(-13,12)*pow(Pi,2)*G_3-4*G_42-4*G_43+2*G_55+2*I*Pi*G_14-4*I*Pi*G_7+2*I*Pi*G_8+numeric(-8,3)*zeta_3+(2*G_9-2*G_4-2*G_8-2*G_6+2*G_10+4*G_5-2*G_14)*L_invm2;
    ex J_19_4 = 24*G_87+6*G_137-16*G_138-6*G_139-6*G_140-16*G_141-6*G_142+16*G_143-16*G_144-16*G_145+16*G_146+16*G_147+16*G_148+16*G_149-6*G_150+16*G_151+16*I*Pi*G_31+8*I*Pi*G_29-8*I*Pi*G_62-14*I*Pi*G_28-8*I*Pi*G_32-32*I*Pi*G_17+46*I*Pi*G_16+46*I*Pi*G_18-32*I*Pi*G_27+16*I*Pi*G_20-32*I*Pi*G_19-14*I*Pi*G_56+16*I*Pi*G_26+16*I*Pi*G_63-4*I*Pi*G_60+I*numeric(-5,6)*pow(Pi,3)*G_1+I*numeric(-16,3)*zeta_3*Pi+I*numeric(-5,6)*pow(Pi,3)*G_3-68*G_75+8*I*Pi*G_55+numeric(101,480)*pow(Pi,4)-24*G_88-24*G_89-24*G_90-24*G_91-50*G_76+20*G_77+48*G_79-8*G_80-4*G_84+24*G_86+97*G_66-68*G_67+28*G_68+18*G_69+18*G_70+16*G_72+28*G_74+97*G_64-72*G_65+numeric(1,2)*pow(Pi,2)*G_9+numeric(1,2)*pow(Pi,2)*G_10+numeric(-16,3)*zeta_3*G_3+numeric(-16,3)*zeta_3*G_1+numeric(-55,6)*pow(Pi,2)*G_6+numeric(-55,6)*pow(Pi,2)*G_4+numeric(16,3)*pow(Pi,2)*G_5+numeric(13,3)*pow(Pi,2)*G_7+numeric(-8,3)*pow(Pi,2)*G_14+numeric(13,3)*pow(Pi,2)*G_15-32*G_196-4*G_190-8*G_192+28*G_193+8*G_93+20*G_103-50*G_104-4*G_108-8*G_110+48*G_111-23*G_112+12*G_113+28*G_115-8*G_116-4*G_120+28*G_123-8*G_124-32*G_126-4*G_135+6*G_136+numeric(-8,3)*pow(Pi,2)*G_8+(2*G_9-2*G_4-2*G_8-2*G_6+2*G_10+4*G_5-2*G_14)*pow(L_invm2,2)+(4*G_36+8*G_38-8*G_43-12*G_20+8*G_39-12*G_26+8*G_19-12*G_16-12*G_18+8*G_32+12*G_22+16*G_17-4*G_29+8*G_62-8*G_41-8*G_24-8*G_40-4*G_55-8*G_42+8*G_27+4*G_60+12*G_21)*L_invm2+8*I*Pi*G_24-4*I*Pi*G_36-4*G_180-8*G_182+28*G_183+12*G_174-23*G_175;
    ex J_20_0 = 1;
    ex J_20_1 = 2*I*Pi;
    ex J_20_2 = -3*pow(Pi,2);
    ex J_20_3 = numeric(-83,3)*zeta_3+I*numeric(-10,3)*pow(Pi,3);
    ex J_20_4 = numeric(87,40)*pow(Pi,4)+I*numeric(-166,3)*zeta_3*Pi;
    ex J_21_0 = numeric(-3,2);
    ex J_21_1 = numeric(-1,2)*G_3-3*I*Pi+numeric(1,2)*G_1;
    ex J_21_2 = -I*Pi*G_3-2*G_6-2*G_7+2*G_4+2*G_15+numeric(9,2)*pow(Pi,2)+I*Pi*G_1;
    ex J_21_3 = -4*G_33-4*G_34-2*G_23+4*G_24-2*G_25-2*G_26+8*G_27-11*G_28-2*G_29-4*G_30+7*G_16-7*G_18-8*G_19-2*G_20+8*G_31+7*G_56-8*G_63+4*G_45+numeric(2,3)*pow(Pi,2)*G_2+numeric(-29,12)*pow(Pi,2)*G_1+numeric(13,12)*pow(Pi,2)*G_3-2*G_55-4*I*Pi*G_6+4*I*Pi*G_4-4*I*Pi*G_7+4*I*Pi*G_15+(2*G_8-4*G_12+2*G_14+2*G_13+2*G_11)*L_invm2+numeric(83,2)*zeta_3+5*I*pow(Pi,3)-2*I*Pi*G_14-2*I*Pi*G_11-2*I*Pi*G_13-2*I*Pi*G_8+4*I*Pi*G_12;
    ex J_21_4 = 83*I*zeta_3*Pi-4*G_152+24*G_153+2*G_156+2*G_157+2*G_158-12*G_159+2*G_160-6*G_161+8*G_162-6*G_163-2*G_164-2*G_165-2*G_166-12*G_167-2*G_168+16*I*Pi*G_31+14*I*Pi*G_16-14*I*Pi*G_18+16*I*Pi*G_27-16*I*Pi*G_19-16*I*Pi*G_63+numeric(-261,80)*pow(Pi,4)-6*pow(Pi,2)*G_12+I*numeric(5,6)*pow(Pi,3)*G_3+I*numeric(4,3)*pow(Pi,3)*G_2+I*numeric(-7,2)*pow(Pi,3)*G_1+28*G_75-4*G_154-6*G_155-6*G_92-44*G_76+4*G_77-20*G_78+32*G_79+8*G_80-4*G_81-4*G_82+4*G_83-8*G_84+8*G_85-23*G_66-28*G_67-4*G_68+8*G_72-8*G_73-4*G_74+23*G_64+numeric(8,3)*pow(Pi,2)*G_14+numeric(-112,3)*zeta_3*G_1+numeric(16,3)*zeta_3*G_3+numeric(7,3)*pow(Pi,2)*G_13+numeric(2,3)*pow(Pi,2)*G_8+numeric(-23,3)*pow(Pi,2)*G_4+numeric(25,3)*pow(Pi,2)*G_7+numeric(7,3)*pow(Pi,2)*G_11+numeric(-13,3)*pow(Pi,2)*G_15+16*zeta_3*G_2+32*G_196+4*G_190+8*G_192-28*G_193+16*G_93-6*G_94+8*G_95-6*G_96+2*G_97-12*G_98+2*G_99-6*G_100+8*G_101+4*G_102-8*G_103+28*G_104+4*G_105+4*G_106+4*G_108+8*G_110-32*G_111-63*G_112+12*G_113-40*G_114+44*G_115+8*G_116-24*G_117-24*G_118+4*G_119-8*G_120+8*G_121+16*G_122+36*G_123+8*G_124+16*G_125-32*G_126+16*G_127+16*G_128-16*G_129-16*G_130+16*G_131+16*G_132+16*G_133+16*G_134-8*G_135+numeric(4,3)*pow(Pi,2)*G_5-6*G_169+8*G_170-2*G_171-2*G_172+5*pow(Pi,2)*G_6+(-8*G_37+6*G_52-4*G_60+6*G_48-2*G_23-8*G_29-8*G_33+4*G_55+12*G_50-8*G_62-8*G_32-8*G_45-8*G_53+2*G_25-8*G_47-2*G_49+8*G_36-2*G_51+8*G_30-8*G_34+6*G_46-4*G_35+6*G_44+8*G_28)*L_invm2+(2*G_8-4*G_12+2*G_14+2*G_13+2*G_11)*pow(L_invm2,2)-6*I*Pi*G_44-2*I*Pi*G_23+8*I*Pi*G_24+2*I*Pi*G_51+16*I*Pi*G_45+4*I*Pi*G_29-4*I*Pi*G_20+14*I*Pi*G_56-4*I*Pi*G_26-12*I*Pi*G_50+8*I*Pi*G_62+4*I*Pi*G_60-6*I*Pi*G_52-8*I*Pi*G_36-8*I*Pi*G_55-6*I*Pi*G_48-6*I*Pi*G_46-6*I*Pi*G_25-30*I*Pi*G_28+2*I*Pi*G_49+8*I*Pi*G_32+8*I*Pi*G_53+8*I*Pi*G_47+8*I*Pi*G_37+4*I*Pi*G_35-16*I*Pi*G_30+4*G_180+8*G_182-28*G_183-12*G_174+23*G_175;
    ex J_22_0 = numeric(1,2);
    ex J_22_1 = I*Pi+numeric(-1,2)*G_3+numeric(1,2)*G_1;
    ex J_22_2 = numeric(-3,2)*pow(Pi,2)-2*G_7-2*G_6+I*Pi*G_1-I*Pi*G_3+2*G_15+2*G_4;
    ex J_22_3 = numeric(-2,3)*pow(Pi,2)*G_2+2*G_23-4*G_24+2*G_25+2*G_26+8*G_27-7*G_28+2*G_29+7*G_16-7*G_18-8*G_19+2*G_20+8*G_31+11*G_56+4*G_57+4*G_58-8*G_63-4*G_45+numeric(-13,12)*pow(Pi,2)*G_1+I*numeric(-5,3)*pow(Pi,3)+numeric(29,12)*pow(Pi,2)*G_3+4*G_54+2*G_55-4*I*Pi*G_6+2*I*Pi*G_14+4*I*Pi*G_4-4*I*Pi*G_7+2*I*Pi*G_11+2*I*Pi*G_13+2*I*Pi*G_8+4*I*Pi*G_15-4*I*Pi*G_12+(-2*G_8+4*G_12-2*G_14-2*G_11-2*G_13)*L_invm2+numeric(-83,6)*zeta_3;
    ex J_22_4 = 4*G_152-24*G_153-2*G_156-2*G_157-2*G_158+12*G_159-2*G_160+6*G_161-8*G_162+6*G_163+2*G_164+2*G_165+2*G_166+12*G_167+2*G_168+6*I*Pi*G_44+6*I*Pi*G_23+16*I*Pi*G_31-8*I*Pi*G_24-2*I*Pi*G_51+14*I*Pi*G_16-14*I*Pi*G_18+16*I*Pi*G_27-16*I*Pi*G_45+8*I*Pi*G_29+4*I*Pi*G_20-16*I*Pi*G_19+30*I*Pi*G_56+4*I*Pi*G_26+12*I*Pi*G_50-16*I*Pi*G_63-8*I*Pi*G_62+8*I*Pi*G_60+6*I*Pi*G_52-4*I*Pi*G_55-8*I*Pi*G_59-4*I*Pi*G_61+16*I*Pi*G_54+6*I*Pi*G_48+6*I*Pi*G_46+2*I*Pi*G_25-14*I*Pi*G_28-2*I*Pi*G_49-8*I*Pi*G_32-8*I*Pi*G_53-8*I*Pi*G_47+6*pow(Pi,2)*G_12+I*numeric(-5,6)*pow(Pi,3)*G_1+I*numeric(-83,3)*zeta_3*Pi+I*numeric(-4,3)*pow(Pi,3)*G_2+I*numeric(7,2)*pow(Pi,3)*G_3+28*G_75+4*G_154+6*G_155+6*G_92-28*G_76+8*G_77-4*G_78+32*G_79-8*G_80-4*G_81-4*G_82-4*G_84-23*G_66-28*G_67+4*G_68+8*G_71-8*G_72+4*G_74+23*G_64+numeric(-4,3)*pow(Pi,2)*G_5+numeric(-16,3)*zeta_3*G_1+numeric(13,3)*pow(Pi,2)*G_7-16*zeta_3*G_2-16*G_194-16*G_195+32*G_196-16*G_189+8*G_190-16*G_191-8*G_192-36*G_193+16*G_184+16*G_185-16*G_186-16*G_187-16*G_188-16*G_93+6*G_94-8*G_95+6*G_96-2*G_97+12*G_98-2*G_99+6*G_100-8*G_101+20*G_102-4*G_103+44*G_104+4*G_105+4*G_106-8*G_107+8*G_108-4*G_109-8*G_110-32*G_111-23*G_112+12*G_113+28*G_115-8*G_116-4*G_120+28*G_123-8*G_124-32*G_126-4*G_135+numeric(-8,3)*pow(Pi,2)*G_8+40*G_173+6*G_169-8*G_170+2*G_171+2*G_172-5*pow(Pi,2)*G_4+(-12*G_50+8*G_45-6*G_44+8*G_47+2*G_51-8*G_56+8*G_62+4*G_36-8*G_60+8*G_32-6*G_46+8*G_58+8*G_55-4*G_29+2*G_25+8*G_53-6*G_52-6*G_48-2*G_23-8*G_54+2*G_49+8*G_57+4*G_61+8*G_59)*L_invm2+numeric(87,80)*pow(Pi,4)+numeric(112,3)*zeta_3*G_3+numeric(-7,3)*pow(Pi,2)*G_13+numeric(23,3)*pow(Pi,2)*G_6+numeric(-7,3)*pow(Pi,2)*G_11+numeric(-2,3)*pow(Pi,2)*G_14+numeric(-25,3)*pow(Pi,2)*G_15-4*I*Pi*G_36-8*G_179+8*G_180-4*G_181-8*G_182-44*G_183-12*G_174+63*G_175-16*G_176+24*G_177+24*G_178+(-2*G_8+4*G_12-2*G_14-2*G_11-2*G_13)*pow(L_invm2,2);
    ex J_23_0 = numeric(-9,4);
    ex J_23_1 = numeric(5,12)*G_1+numeric(-7,12)*G_3+I*numeric(-7,2)*Pi-L_invm2;
    ex J_23_2 = I*numeric(1,6)*Pi*G_2+I*numeric(-7,6)*Pi*G_3+numeric(2,3)*G_4+numeric(1,6)*G_5+numeric(125,24)*pow(Pi,2)+numeric(-5,3)*G_7+numeric(-1,6)*G_9+numeric(-5,2)*G_6+numeric(-1,6)*G_10+numeric(7,3)*G_15-pow(L_invm2,2)+(numeric(-1,6)*G_2+numeric(5,6)*G_1)*L_invm2;
    ex J_23_3 = 54*zeta_3-4*G_33-4*G_34-G_21-G_22-4*G_23-4*G_25+10*G_27-4*G_29-4*G_30-4*G_20+I*numeric(-16,3)*Pi*G_6+I*numeric(-7,3)*Pi*G_14+I*numeric(-3,2)*Pi*G_4+I*numeric(17,6)*Pi*G_5+I*numeric(14,3)*Pi*G_15+I*numeric(23,3)*Pi*G_12+(numeric(-1,6)*G_2+numeric(5,6)*G_1)*pow(L_invm2,2)+I*numeric(25,4)*pow(Pi,3)+numeric(10,9)*pow(Pi,2)*G_2+numeric(-9,8)*pow(Pi,2)*G_1+numeric(91,72)*pow(Pi,2)*G_3-4*I*Pi*G_11-4*I*Pi*G_13-4*I*Pi*G_8+numeric(-2,3)*G_38+numeric(-2,3)*G_39+numeric(2,3)*G_40+numeric(2,3)*G_41+numeric(23,3)*G_24+numeric(-7,3)*G_26+numeric(-13,2)*G_28+numeric(-5,2)*G_16+numeric(16,3)*G_17+numeric(-59,6)*G_18+numeric(-8,3)*G_19+numeric(20,3)*G_31+numeric(49,6)*G_56+numeric(-28,3)*G_63+numeric(23,3)*G_45+numeric(2,3)*G_42+numeric(2,3)*G_43+numeric(-7,3)*G_55+numeric(-2,3)*pow(L_invm2,3)+(numeric(-5,2)*G_5+numeric(-1,2)*pow(Pi,2)+numeric(-1,3)*G_9+4*G_13+4*G_8+numeric(-1,3)*G_10+numeric(17,6)*G_4+numeric(7,3)*G_14+numeric(-23,3)*G_12+numeric(1,3)*G_6+4*G_11+numeric(-10,3)*G_7)*L_invm2;
    ex J_23_4 = -4*G_87-G_137+G_139+G_140+G_142+G_150-8*G_152+4*G_156+4*G_157+4*G_158+4*G_160-12*G_161+16*G_162-12*G_163-4*G_164-4*G_165-4*G_166-4*G_168+numeric(14,3)*G_180+numeric(28,3)*G_182+numeric(-98,3)*G_183+numeric(161,6)*G_175+(-4*G_51+12*G_52-16*G_53-16*G_32-8*G_33-8*G_34-4*G_35+4*G_36-8*G_37-2*G_21-2*G_22+G_24+4*G_25+2*G_26+3*G_28-4*G_29+8*G_30+2*G_18+7*G_20+numeric(8,3)*zeta_3+numeric(70,3)*G_50+numeric(-4,3)*G_38+numeric(-4,3)*G_39+numeric(4,3)*G_40+numeric(4,3)*G_41+numeric(-4,3)*G_27+numeric(9,2)*G_16+numeric(-9,2)*G_17+numeric(-34,3)*G_19+numeric(40,3)*G_31+numeric(-14,3)*G_60+numeric(-28,3)*G_62+numeric(-47,3)*G_45+numeric(4,3)*G_42+numeric(4,3)*G_43+numeric(14,3)*G_55+12*G_46-16*G_47+12*G_48-4*G_49+12*G_44+numeric(-1,12)*pow(Pi,2)*G_2+numeric(5,12)*pow(Pi,2)*G_1)*L_invm2+I*numeric(316,3)*zeta_3*Pi+I*numeric(43,3)*Pi*G_24+I*numeric(91,6)*Pi*G_17+I*numeric(-19,2)*Pi*G_16+I*numeric(-65,3)*Pi*G_18+I*numeric(64,3)*Pi*G_27+I*numeric(49,3)*Pi*G_56+I*numeric(-20,3)*Pi*G_26+I*numeric(-70,3)*Pi*G_50+I*numeric(91,36)*pow(Pi,3)*G_2+I*numeric(-56,3)*Pi*G_63+I*numeric(28,3)*Pi*G_62+I*numeric(14,3)*Pi*G_60+I*numeric(35,36)*pow(Pi,3)*G_3+I*numeric(-28,3)*Pi*G_55+I*numeric(-8,3)*pow(Pi,3)*G_1+(numeric(-5,2)*G_5+numeric(-1,2)*pow(Pi,2)+numeric(-1,3)*G_9+4*G_13+4*G_8+numeric(-1,3)*G_10+numeric(17,6)*G_4+numeric(7,3)*G_14+numeric(-23,3)*G_12+numeric(1,3)*G_6+4*G_11+numeric(-10,3)*G_7)*pow(L_invm2,2)+(numeric(-1,9)*G_2+numeric(5,9)*G_1)*pow(L_invm2,3)-8*G_154-12*G_155+4*G_88+4*G_89+4*G_90+4*G_91-12*G_92-14*G_76-11*G_77-20*G_78+16*G_80-4*G_81-4*G_82+4*G_83-4*G_84+8*G_85-4*G_86+10*G_67-22*G_68-3*G_69-3*G_70-8*G_71-16*G_73-19*G_64+30*G_93-12*G_94+16*G_95-12*G_96+4*G_97+4*G_99-12*G_100+16*G_101+4*G_102+4*G_105+4*G_106-40*G_111-40*G_114+26*G_115+16*G_116-24*G_117-24*G_118+4*G_119-4*G_120+8*G_121+16*G_122+18*G_123+16*G_124+16*G_125+16*G_127+16*G_128-16*G_129-16*G_130+16*G_131+16*G_132+16*G_133+16*G_134-4*G_135-G_136-12*G_169+16*G_170-4*G_171-4*G_172-pow(Pi,2)*G_4+numeric(-2029,480)*pow(Pi,4)+numeric(8,3)*G_138+numeric(8,3)*G_141+numeric(-8,3)*G_143+numeric(8,3)*G_144+numeric(8,3)*G_145+numeric(-8,3)*G_146+numeric(-8,3)*G_147+numeric(-8,3)*G_148+numeric(-8,3)*G_149+numeric(-8,3)*G_151+numeric(140,3)*G_153+numeric(-70,3)*G_159+numeric(-70,3)*G_167+numeric(118,3)*G_75+numeric(-1,3)*pow(L_invm2,4)+numeric(32,3)*G_79+numeric(56,9)*zeta_3*G_3+numeric(-298,9)*zeta_3*G_1+numeric(94,3)*zeta_3*G_2+numeric(14,3)*pow(Pi,2)*G_13+numeric(235,36)*pow(Pi,2)*G_6+numeric(10,3)*pow(Pi,2)*G_8+numeric(-13,36)*pow(Pi,2)*G_5+numeric(19,6)*pow(Pi,2)*G_7+numeric(14,3)*pow(Pi,2)*G_11+numeric(28,9)*pow(Pi,2)*G_14+numeric(-91,18)*pow(Pi,2)*G_15+numeric(-104,9)*pow(Pi,2)*G_12+numeric(-1,12)*pow(Pi,2)*G_9+numeric(-1,12)*pow(Pi,2)*G_10+numeric(-235,6)*G_66+numeric(40,3)*G_72+numeric(-26,3)*G_74+numeric(175,6)*G_65+numeric(112,3)*G_196+numeric(14,3)*G_190+numeric(28,3)*G_192+numeric(-98,3)*G_193+numeric(-70,3)*G_98+numeric(-34,3)*G_103+numeric(109,3)*G_104+numeric(14,3)*G_108+numeric(28,3)*G_110+numeric(-85,2)*G_112+8*I*Pi*G_37-12*I*Pi*G_44-8*I*Pi*G_23+4*I*Pi*G_51+31*I*Pi*G_45-4*I*Pi*G_29-15*I*Pi*G_20+6*I*Pi*G_19-12*I*Pi*G_52-4*I*Pi*G_36-12*I*Pi*G_48-12*I*Pi*G_46-12*I*Pi*G_25-16*I*Pi*G_28+4*I*Pi*G_35+4*I*Pi*G_49+16*I*Pi*G_32+16*I*Pi*G_53-16*I*Pi*G_30+16*I*Pi*G_47+numeric(-80,3)*G_126-14*G_174;

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_4_0 = " << J_4_0.evalf() << ","  << std::endl;
    std::cout << " J_4_1 = " << J_4_1.evalf() << ","  << std::endl;
    std::cout << " J_4_2 = " << J_4_2.evalf() << ","  << std::endl;
    std::cout << " J_4_3 = " << J_4_3.evalf() << ","  << std::endl;
    std::cout << " J_4_4 = " << J_4_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_5_0 = " << J_5_0.evalf() << ","  << std::endl;
    std::cout << " J_5_1 = " << J_5_1.evalf() << ","  << std::endl;
    std::cout << " J_5_2 = " << J_5_2.evalf() << ","  << std::endl;
    std::cout << " J_5_3 = " << J_5_3.evalf() << ","  << std::endl;
    std::cout << " J_5_4 = " << J_5_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_6_0 = " << J_6_0.evalf() << ","  << std::endl;
    std::cout << " J_6_1 = " << J_6_1.evalf() << ","  << std::endl;
    std::cout << " J_6_2 = " << J_6_2.evalf() << ","  << std::endl;
    std::cout << " J_6_3 = " << J_6_3.evalf() << ","  << std::endl;
    std::cout << " J_6_4 = " << J_6_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_7_0 = " << J_7_0.evalf() << ","  << std::endl;
    std::cout << " J_7_1 = " << J_7_1.evalf() << ","  << std::endl;
    std::cout << " J_7_2 = " << J_7_2.evalf() << ","  << std::endl;
    std::cout << " J_7_3 = " << J_7_3.evalf() << ","  << std::endl;
    std::cout << " J_7_4 = " << J_7_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_8_0 = " << J_8_0.evalf() << ","  << std::endl;
    std::cout << " J_8_1 = " << J_8_1.evalf() << ","  << std::endl;
    std::cout << " J_8_2 = " << J_8_2.evalf() << ","  << std::endl;
    std::cout << " J_8_3 = " << J_8_3.evalf() << ","  << std::endl;
    std::cout << " J_8_4 = " << J_8_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_9_0 = " << J_9_0.evalf() << ","  << std::endl;
    std::cout << " J_9_1 = " << J_9_1.evalf() << ","  << std::endl;
    std::cout << " J_9_2 = " << J_9_2.evalf() << ","  << std::endl;
    std::cout << " J_9_3 = " << J_9_3.evalf() << ","  << std::endl;
    std::cout << " J_9_4 = " << J_9_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_10_0 = " << J_10_0.evalf() << ","  << std::endl;
    std::cout << " J_10_1 = " << J_10_1.evalf() << ","  << std::endl;
    std::cout << " J_10_2 = " << J_10_2.evalf() << ","  << std::endl;
    std::cout << " J_10_3 = " << J_10_3.evalf() << ","  << std::endl;
    std::cout << " J_10_4 = " << J_10_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_11_0 = " << J_11_0.evalf() << ","  << std::endl;
    std::cout << " J_11_1 = " << J_11_1.evalf() << ","  << std::endl;
    std::cout << " J_11_2 = " << J_11_2.evalf() << ","  << std::endl;
    std::cout << " J_11_3 = " << J_11_3.evalf() << ","  << std::endl;
    std::cout << " J_11_4 = " << J_11_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_12_0 = " << J_12_0.evalf() << ","  << std::endl;
    std::cout << " J_12_1 = " << J_12_1.evalf() << ","  << std::endl;
    std::cout << " J_12_2 = " << J_12_2.evalf() << ","  << std::endl;
    std::cout << " J_12_3 = " << J_12_3.evalf() << ","  << std::endl;
    std::cout << " J_12_4 = " << J_12_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_13_0 = " << J_13_0.evalf() << ","  << std::endl;
    std::cout << " J_13_1 = " << J_13_1.evalf() << ","  << std::endl;
    std::cout << " J_13_2 = " << J_13_2.evalf() << ","  << std::endl;
    std::cout << " J_13_3 = " << J_13_3.evalf() << ","  << std::endl;
    std::cout << " J_13_4 = " << J_13_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_14_0 = " << J_14_0.evalf() << ","  << std::endl;
    std::cout << " J_14_1 = " << J_14_1.evalf() << ","  << std::endl;
    std::cout << " J_14_2 = " << J_14_2.evalf() << ","  << std::endl;
    std::cout << " J_14_3 = " << J_14_3.evalf() << ","  << std::endl;
    std::cout << " J_14_4 = " << J_14_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_15_0 = " << J_15_0.evalf() << ","  << std::endl;
    std::cout << " J_15_1 = " << J_15_1.evalf() << ","  << std::endl;
    std::cout << " J_15_2 = " << J_15_2.evalf() << ","  << std::endl;
    std::cout << " J_15_3 = " << J_15_3.evalf() << ","  << std::endl;
    std::cout << " J_15_4 = " << J_15_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_16_0 = " << J_16_0.evalf() << ","  << std::endl;
    std::cout << " J_16_1 = " << J_16_1.evalf() << ","  << std::endl;
    std::cout << " J_16_2 = " << J_16_2.evalf() << ","  << std::endl;
    std::cout << " J_16_3 = " << J_16_3.evalf() << ","  << std::endl;
    std::cout << " J_16_4 = " << J_16_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_17_0 = " << J_17_0.evalf() << ","  << std::endl;
    std::cout << " J_17_1 = " << J_17_1.evalf() << ","  << std::endl;
    std::cout << " J_17_2 = " << J_17_2.evalf() << ","  << std::endl;
    std::cout << " J_17_3 = " << J_17_3.evalf() << ","  << std::endl;
    std::cout << " J_17_4 = " << J_17_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_18_0 = " << J_18_0.evalf() << ","  << std::endl;
    std::cout << " J_18_1 = " << J_18_1.evalf() << ","  << std::endl;
    std::cout << " J_18_2 = " << J_18_2.evalf() << ","  << std::endl;
    std::cout << " J_18_3 = " << J_18_3.evalf() << ","  << std::endl;
    std::cout << " J_18_4 = " << J_18_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_19_0 = " << J_19_0.evalf() << ","  << std::endl;
    std::cout << " J_19_1 = " << J_19_1.evalf() << ","  << std::endl;
    std::cout << " J_19_2 = " << J_19_2.evalf() << ","  << std::endl;
    std::cout << " J_19_3 = " << J_19_3.evalf() << ","  << std::endl;
    std::cout << " J_19_4 = " << J_19_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_20_0 = " << J_20_0.evalf() << ","  << std::endl;
    std::cout << " J_20_1 = " << J_20_1.evalf() << ","  << std::endl;
    std::cout << " J_20_2 = " << J_20_2.evalf() << ","  << std::endl;
    std::cout << " J_20_3 = " << J_20_3.evalf() << ","  << std::endl;
    std::cout << " J_20_4 = " << J_20_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_21_0 = " << J_21_0.evalf() << ","  << std::endl;
    std::cout << " J_21_1 = " << J_21_1.evalf() << ","  << std::endl;
    std::cout << " J_21_2 = " << J_21_2.evalf() << ","  << std::endl;
    std::cout << " J_21_3 = " << J_21_3.evalf() << ","  << std::endl;
    std::cout << " J_21_4 = " << J_21_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_22_0 = " << J_22_0.evalf() << ","  << std::endl;
    std::cout << " J_22_1 = " << J_22_1.evalf() << ","  << std::endl;
    std::cout << " J_22_2 = " << J_22_2.evalf() << ","  << std::endl;
    std::cout << " J_22_3 = " << J_22_3.evalf() << ","  << std::endl;
    std::cout << " J_22_4 = " << J_22_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_23_0 = " << J_23_0.evalf() << ","  << std::endl;
    std::cout << " J_23_1 = " << J_23_1.evalf() << ","  << std::endl;
    std::cout << " J_23_2 = " << J_23_2.evalf() << ","  << std::endl;
    std::cout << " J_23_3 = " << J_23_3.evalf() << ","  << std::endl;
    std::cout << " J_23_4 = " << J_23_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_Dtilde_numeric.out <==
 s = 0.0112,
 t = -0.002,
 mZ2 = 8320.0,

 J_1_0 = 1.0,
 J_1_1 = -27.036518068992684939745112428920626098649381854085442632736,
 J_1_2 = 370.4214568480286499311601806939403275684920224190783718173,
 J_1_3 = -3430.4542013878198835769976327703582792255405561696312485764,
 J_1_4 = 24170.73188127588831404217137225871866743171142559926099562,

 J_2_0 = 3.0,
 J_2_1 = 18.84955592153875943077586029967701730518301639625063492585*I,
 J_2_2 = -64.15242860708083102242419149919498237953904614706513907167,
 J_2_3 = -38.46582090110701713279162116836639970447956135489596421735-155.0313834014991008773815753355069760111264428294255384707*I,
 J_2_4 = 245.95795486085615402201184003898040590556215382353068977095-241.68788071443705134102245076816274057607874385898581104533*I,

 J_3_0 = 1.0,
 J_3_1 = -27.036522492067162567287492353603114093674612378412752170547,
 J_3_2 = 370.4215697979579160746098422694945543007582490514998425005,
 J_3_3 = -3430.4556670475194182654960535955137876447241459449345123856,
 J_3_4 = 24170.74476957241282391208453469230227384006870983229824138,

 J_4_0 = 1.0,
 J_4_1 = -27.036520280529923753516302391261870096161997116249097401644,
 J_4_2 = 370.4215122172243579149019433010283649061623630821434843996,
 J_4_3 = -3430.454905427295982853265504150623269793128444170728667907,
 J_4_4 = 24170.73794461396028903873985446753681620769672225138174797,

 J_5_0 = 1.0,
 J_5_1 = -27.03651903053103090869854442565740889217652351338679167013,
 J_5_2 = 370.4214814023703713975480336549311223993084435215807288663,
 J_5_3 = -3430.454520009598279195506079362040456595572896284258198832,
 J_5_4 = 24170.734683080276182985603476683701730912838445020636325923,

 J_6_0 = 0,
 J_6_1 = -2.40384586492238357999184195698381785414825337259348395194E-7,
 J_6_2 = 6.258777730835810013044880241195624886673059956945078484328E-6,
 J_6_3 = -8.278483362710592048115767303350346184016290741666211085018E-5,
 J_6_4 = 7.418435156371754735437960410232364070588444904550455299945E-4,

 J_7_0 = 0,
 J_7_1 = 0,
 J_7_2 = 1.954379753730122329456026542855806906545261392286907996926E-5+4.229064187193695844005809661420458264787750103441833862608E-6*I,
 J_7_3 = -2.401328924694062176448983883422773946335190994444379622645E-4+1.2687191138339928811151534397022360198409636078641329332438E-5*I,
 J_7_4 = 0.002043524260399133312518128090385306453787152549954815651107+3.2789125181444719550661168306997987435785120556311965736664E-6*I,

 J_8_0 = -0.25,
 J_8_1 = -1.5707963267948966192313216916397514420985846996875529104875*I,
 J_8_2 = 4.523568683832622700299141708276569270352112228318695703773,
 J_8_3 = 2.60445662351245428503276601660814164665747030007108091055+7.751569170074955043869078766775348800556322141471276923535*I,
 J_8_4 = -5.343970966448744820610268251672016519950332825098714106684+16.364283590040008684548395104094352226505331615452164289525*I,

 J_9_0 = 0,
 J_9_1 = 0,
 J_9_2 = 1.954379753730122329456026542855806906545261392286907996926E-5+4.229064187193695844005809661420458264787750103441833862608E-6*I,
 J_9_3 = -2.3791855646488776907364046361309317286779583134061533371743E-4+1.268719164664038336926343245794956491554701737411207896293E-5*I,
 J_9_4 = 0.0020517853645563507297669282962277223449004745417325340879915+1.719197831030157331697140511573528410092727905821658343281E-5*I,

 J_10_0 = -0.25,
 J_10_1 = 1.1057686194068855949811706219987563076310818273844530363977E-6-1.5707963267948966192313216916397514420985846996875529104875*I,
 J_10_2 = 4.523552457339415214545721670466224396417794629574299425383+2.718684955403903871663655396933423105022926383871724728395E-6*I,
 J_10_3 = 2.604684485943133129261464874582583975650003457511017763877+7.751577326130485676581064828396917999378289519296959800293*I,
 J_10_4 = -5.34606444050330571339275126971644857898173193229253090654+16.36429464203509669856409935033645131934978753748484156465*I,

 J_11_0 = 0,
 J_11_1 = 0,
 J_11_2 = 0,
 J_11_3 = -3.730348590165836763490736742906940272659292207174126517482E-6-7.551900788114160555811744777885376100248379776437152020367E-7*I,
 J_11_4 = 4.167895525636190886649416133965019383769349250800935306897E-5-3.775950207982793844854610504220110865321161505590318801926E-6*I,

 J_12_0 = 0,
 J_12_1 = 0,
 J_12_2 = -3.489961982853561382556921339367352720033340070048496545423E-6-7.551896158948959861710771322435175798824118597850545671065E-7*I,
 J_12_3 = 3.542015945372336678405623041944124258272561561665032801698E-5-3.7759477073262132446513563390252419769968905054343409012475E-6*I,
 J_12_4 = -2.8155700803810511983586128713681494092385675884955665895195E-4-8.13741465246148027642005059493882917268812486453933855123E-6*I,

 J_13_0 = -0.25,
 J_13_1 = 4.80769172984476715998368391396763570829650674518696790388E-7-1.5707963267948966192313216916397514420985846996875529104875*I,
 J_13_2 = 4.523543602411041809045286842078066032255794227258273962314-2.718683285273223302488246640190646441556061427153464372953E-6*I,
 J_13_3 = 2.6047751407803039815914031358917823713262880041434350108406+7.751561014025763646305514453546458104088818046906905021423*I,
 J_13_4 = -5.346773658009779146921882658331423829277929162682785051947+16.36427253805768987608035783478409241121172670648850928273*I,

 J_14_0 = -0.25,
 J_14_1 = 4.80769172984476715998368391396763570829650674518696790388E-7-1.5707963267948966192313216916397514420985846996875529104875*I,
 J_14_2 = 4.523511494747385288188163505374616627340184119703843241931-9.666430757740142448982302941801751147899872957748762608512E-6*I,
 J_14_3 = 2.6051660069291991437928974336616875568833557552756429609924+7.751540170783095726047696503244257692196019579276091701808*I,
 J_14_4 = -5.350144447821708660058127959256022736249472701248365312277+16.3642442940888262956400238307370241533882605525614739337*I,

 J_15_0 = 0,
 J_15_1 = 0,
 J_15_2 = 0,
 J_15_3 = 1.7159606987946219405502855960748907964729821747643629055174E-5+3.473875114091432524305085126148191577691307909876358201198E-6*I,
 J_15_4 = -1.9172322403993725508794496142407200948412420431501744519603E-4+1.7369375841853673149034316146977759698294088030621825740486E-5*I,

 J_16_0 = 0,
 J_16_1 = 0,
 J_16_2 = 1.605383182826042856166835172470245780505377721536019114979E-5+3.47387373623345957324702815080555235317190576529764911778E-6*I,
 J_16_3 = -1.629327878170587130116306011048183337317990188961627504375E-4+1.736936922396022851509978243980926445865300086363635138759E-5*I,
 J_16_4 = 0.0012951626378703400053297271948216370349197461828504573438332+3.743213825329026617307030213726690281961535394146052835761E-5*I,

 J_17_0 = 0,
 J_17_1 = 0,
 J_17_2 = -1.3461533931215131832959315568319368945338532335593040775057E-6,
 J_17_3 = 3.370299510961922449791040773809414625423781231843211787668E-5,
 J_17_4 = -4.285458396281679223771561670373952034892626179282561794155E-4,

 J_18_0 = 0,
 J_18_1 = 1.3461532058991239529803548176971380930459071646438014315918E-6,
 J_18_2 = -3.1010684463456020397135341269569479586970339559883347775585E-5,
 J_18_3 = 3.6113980939153041697451006086852152367950736368698221844244E-4,
 J_18_4 = -0.0028336361033434740511762007163884475694890202652522075925525,

 J_19_0 = 0.25,
 J_19_1 = 6.730766029495619764901774088485690465229535823219007157959E-7+1.5707963267948966192313216916397514420985846996875529104875*I,
 J_19_2 = -5.34603167879730544340094948194461108627145210349794083773+4.229065022259036128593514039791846596521182581800964040329E-6*I,
 J_19_3 = -3.2055237481554990017762338393733307322027141801731056399765-12.919265033861495774008549474669706369037165261521409081388*I,
 J_19_4 = 20.49688954269633468486456112176328155614693562749745007189-20.14063230193401858544195492083977986441981965353653367229*I,

 J_20_0 = 1.0,
 J_20_1 = 6.28318530717958647692528676655900576839433879875021164195*I,
 J_20_2 = -29.608813203268075856503472999628453405941098221722371879237,
 J_20_3 = -33.25690765408210856272608913515011641116462075475380239625-103.3542556009994005849210502236713173407509618862836923138*I,
 J_20_4 = 211.8647729989553009892577235979336169681574988380907921789-208.95931353435703397192566055997403612306808062808148246625*I,

 J_21_0 = -1.5,
 J_21_1 = 4.326920164573236184909932131501872611081282450625523206018E-7-9.424777960769379715387930149838508652591508198125317462925*I,
 J_21_2 = 44.41322153566959714437890467690863421949080912635003577469+2.718684120338563587075951018562034773289493905512594550674E-6*I,
 J_21_3 = 49.88535259205852533688847728847229868828176748302073175196+155.0313942762319224645103573110255339760542210202199717499*I,
 J_21_4 = -317.7972158793873176218955700500828169345185761378325597188+313.4389502263497280548664110097541357681095347469158639361*I,

 J_22_0 = 0.5,
 J_22_1 = 4.326920164573236184909932131501872611081282450625523206018E-7+3.141592653589793238462643383279502884197169399375105820975*I,
 J_22_2 = -14.804404870866554568628041322348272592391387317094707983782+2.718684120338563587075951018562034773289493905512594550674E-6*I,
 J_22_3 = -16.62846271610219385283496603382095107753386319143289653957-51.67711692576687870083524048435311902202210156038502455904*I,
 J_22_4 = 105.93233011854750040323673791749825397102341769415792172204-104.47967684234236181644068613342936206003682398732034442544*I,

 J_23_0 = -2.25,
 J_23_1 = 13.518259355008925102269178623757291391417110948012035991937-10.995574287564276334619251841478260094690092897812870373414*I,
 J_23_2 = -131.3391467979407033801882426728652160891133729377799750034-1.7621149492132634188427681881398051942052671059457655853067E-7*I,
 J_23_3 = 1778.5355679125835945703958728112258991844580587683328940246+193.7892319957308163123364851476687083424108556578070328862*I,
 J_23_4 = -12488.600187585645688744250832797101877992180024365880230908+397.7780064441418677165268882393109446693183147868797068767*I,


time in seconds : 0



==> anc/topo_Dtilde_symbolic.mpl <==
U_Dtilde := Matrix(23, 23, [[-2*eps^2/m2*(-1+2*eps)*(-1+eps),0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,-6*eps/s*(3*eps-1)*(-1+2*eps)*(3*eps-2),0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2*eps/(m2+t+s)^3*(-1+2*eps)*(eps^2*t^
3+eps^2*s^3+2*m2^3*eps^2-3*eps*s^2*t-51*eps^2*m2^2*s+12*eps^2*s^2*m2-51*eps^2*
t*m2^2+3*eps^2*t*s^2+3*eps^2*t^2*s+12*eps^2*t^2*m2-12*m2^2*s+24*eps^2*t*s*m2-6
*eps*m2*s^2+57*eps*m2^2*s-6*eps*m2*t^2+57*eps*m2^2*t-eps*s^3-2*eps*m2^3-eps*t^
3-3*eps*s*t^2-12*eps*m2*s*t-12*m2^2*t)/m2,6*eps/(m2+t+s)^3*(-1+2*eps)*(-1+eps)
*(-14*eps*m2*s+2*eps*s*t+eps*s^2-14*eps*m2*t+eps*t^2+eps*m2^2+4*m2*t+4*m2*s)/
m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,4*eps*(-1+2*eps)*(-14*eps^2*m2*
s+2*eps^2*t*s+eps^2*s^2-14*eps^2*t*m2+eps^2*t^2+m2^2*eps^2-eps*m2^2+15*eps*m2*
s+15*eps*m2*t-3*m2*t-3*m2*s)/(m2+t+s)^3,6*eps*(-1+2*eps)*(eps*m2-7*eps*s-7*eps
*t+2*t+2*s)*(-1+eps)/(m2+t+s)^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,
0,2*eps/(m2-t)^3*(-1+2*eps)*(12*eps^2*t^2*m2-eps^2*t^3+51*eps^2*t*m2^2+2*m2^3*
eps^2-57*eps*m2^2*t-6*eps*m2*t^2-2*eps*m2^3+eps*t^3+12*m2^2*t)/m2,6*eps/(m2-t)
^3*(-1+2*eps)*(-1+eps)*(14*eps*m2*t+eps*t^2+eps*m2^2-4*m2*t)/m2,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0],[0,0,0,0,eps*t*(-1+2*eps)*(-eps^2*t^2+10*eps^2*t*m2+23*m2
^2*eps^2-6*eps*m2*t-27*eps*m2^2+eps*t^2+6*m2^2)/m2/(m2-t)^3,3*eps*t*(-1+2*eps)
*(-1+eps)*(eps*t+7*eps*m2-2*m2)/m2/(m2-t)^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
,[eps^2*s*(-1+2*eps)*(-1+eps)/m2/(s+m2),eps^2*(-1+2*eps)*(3*eps-2)/(s+m2),0,0,
0,0,eps^2*s*(-1+2*eps)^2/(s+m2),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,
0,-1/2*eps^2*(3*eps-1)*(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,
0,0,-eps^3*(-1+2*eps)*s,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,eps*(-5*eps^2*t^3-
eps^2*s^3+eps*t^3+eps^3*s^3-6*m2^2*s-6*m2^2*t+4*eps^3*t^3-19*eps^2*t*s*m2+3*
eps*m2*s*t+14*t*eps^3*m2*s+eps*s^2*t-94*eps^2*m2^2*s+eps^2*s^2*m2-111*eps^2*t*
m2^2-7*eps^2*t*s^2-11*eps^2*t^2*s-20*eps^2*t^2*m2-eps*m2*s^2+43*eps*m2^2*s+4*
eps*m2*t^2+47*eps*m2^2*t+2*eps*s*t^2+76*t*m2^2*eps^3+16*eps^3*t^2*m2+61*m2^2*s
*eps^3-2*eps^3*m2*s^2+6*eps^3*t*s^2+9*eps^3*t^2*s)/(m2+t+s)^3/m2,3*eps/(m2+t+s
)^3*(-1+eps)*(eps^2*s^2+5*eps^2*t*s+20*eps^2*t*m2+4*eps^2*t^2+17*eps^2*m2*s-
eps*s*t-13*eps*m2*t-eps*t^2-12*eps*m2*s+2*m2*t+2*m2*s)/m2,0,0,0,-1/2*eps^2/(m2
+t+s)*(3*eps-1)*(-1+2*eps)*(m2-s-3*t),-eps^2/(m2+t+s)*(4*eps-1)*(-1+2*eps)*(s^
2+2*m2*t+t*s+m2*s),-2*eps^2*s/(m2+t+s)*(3*eps-1)*(-1+2*eps),0,0,0,0,0,0,0,0,0,
0,0,0,0],[0,0,0,0,0,0,0,0,0,0,-eps^4*t,0,0,0,0,0,0,0,0,0,0,0,0],[-1/2*eps^2*t*
(-1+eps)*(-eps*s+3*eps*m2+s-m2)/s/(s+m2)/(m2+t+s),1/2*eps^2*t*(3*eps-2)*(7*eps
*m2+3*eps*s-s-3*m2)/s/(s+m2)/(m2+t+s),-1/2*eps^2*t/m2*(3*eps-1)*(-2*eps*m2*t+3
*eps*m2*s+eps*s^2+eps*s*t+2*eps*m2^2-3*m2*s+m2*t-t*s-2*m2^2-s^2)/s/(m2+t+s)^2,
-3/2*eps^2*t/m2*(3*eps-1)*(-1+eps)*(s+m2)/s/(m2+t+s)^2,0,0,1/2*eps^2*t*(-1+2*
eps)*(-3*eps*s+eps*m2+s-m2)/(s+m2)/(m2+t+s),0,0,0,-1/2*eps^3*t*(t-eps*t+s-eps*
s-m2+7*eps*m2)/(m2+t+s),1/2*eps^3*t^2*(3*eps-1)/s/(m2+t+s),0,0,0,0,0,0,0,0,0,0
,0],[0,0,0,0,-eps*(2*eps^3*t^3-2*eps^2*t^3-17*eps^2*m2^2*s-188*eps^2*t*m2^2-4*
eps^2*t^2*s-2*eps^2*t^2*m2+122*t*m2^2*eps^3+4*eps^3*t^2*m2+15*m2^2*s*eps^3+3*
eps^3*t^2*s-18*t*eps^3*m2*s+21*eps^2*t*s*m2+4*eps*m2^2*s+2*eps*m2*t^2+86*eps*
m2^2*t+eps*s*t^2-5*eps*m2*s*t-12*m2^2*t)/(m2-t)^3/m2,-3*eps*(-1+eps)*(-3*eps^2
*t*s+34*eps^2*t*m2-2*eps^2*t^2+3*eps^2*m2*s-eps*m2*s-24*eps*m2*t+eps*s*t+4*m2*
t)/(m2-t)^3/m2,0,-1/2*eps^2/(m2-t)*(3*eps-1)*(-1+2*eps)*(m2+2*s+3*t),0,0,0,0,
eps^2/(m2-t)*(4*eps-1)*(-1+2*eps)*(m2*s+2*m2*t+t*s),-2*eps^2*s/(m2-t)*(3*eps-1
)*(-1+2*eps),0,0,0,0,0,0,0,0,0],[0,0,0,0,-2*eps*(eps*t^3-5*eps^2*t^3+4*eps^3*t
^3-4*eps^2*t^2*s+eps*s*t^2+3*eps^3*t^2*s-4*eps*m2*t^2+20*eps^2*t^2*m2-16*eps^3
*t^2*m2-5*eps*m2*s*t+21*eps^2*t*s*m2-18*t*eps^3*m2*s-6*m2^2*t+47*eps*m2^2*t-\
111*eps^2*t*m2^2+76*t*m2^2*eps^3+4*eps*m2^2*s-17*eps^2*m2^2*s+15*m2^2*s*eps^3)
/(m2-t)^3/m2,-6*eps/(m2-t)^3*(-1+eps)*(-3*eps^2*t*s+20*eps^2*t*m2-4*eps^2*t^2+
3*eps^2*m2*s+eps*t^2-eps*m2*s-13*eps*m2*t+eps*s*t+2*m2*t)/m2,0,-1/2*eps^2*(3*
eps-1)*(-1+2*eps)*(m2+4*s+7*t)/(m2-t),0,0,0,0,eps^2*(-1+2*eps)*(9*eps*m2*s+16*
eps*m2*t+7*eps*s*t-2*m2*s-4*m2*t-2*t*s)/(m2-t),-4*eps^2*s/(m2-t)*(3*eps-1)*(-1
+2*eps),0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*(t+s),0,0,0,0,0
,0,0,0],[-1/2*eps^2*(t+s)*(-1+eps)*(-eps*s+3*eps*m2+s-m2)/s/(m2-t)/(s+m2),1/2*
eps^2*(t+s)*(3*eps-2)*(7*eps*m2+3*eps*s-s-3*m2)/s/(m2-t)/(s+m2),0,0,-1/2*eps^2
*(t+s)*(3*eps-1)*(-eps*s*t+5*eps*m2*s+2*eps*m2*t+2*eps*m2^2+t*s-2*m2^2-4*m2*s-
m2*t)/m2/s/(m2-t)^2,-3/2*eps^2*(t+s)*(3*eps-1)*(-1+eps)*(s+m2)/m2/s/(m2-t)^2,1
/2*eps^2*(t+s)*(-1+2*eps)*(-3*eps*s+eps*m2+s-m2)/(m2-t)/(s+m2),0,0,0,0,0,0,0,-\
1/2*eps^3*(t+s)*(-t+eps*t-m2+7*eps*m2)/(m2-t),-1/2*eps^3*(t+s)^2*(3*eps-1)/(m2
-t)/s,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^4*s,0,0,0,0,0,0],[1
/2*eps^2*(-1+eps)*(4*eps*t^2+4*eps*s*t+3*eps*s^2-s^2)/m2/t/(t+s),0,-eps*(-70*
eps^2*t^3-36*eps^2*s^3+18*eps*s^3+36*eps*t^3+25*eps^3*s^3+46*eps^3*t^3+3*m2*s^
2-15*s*t^2-12*s^2*t-3*s^3-6*t^3+86*eps^2*t*s*m2-33*eps*m2*s*t-58*t*eps^3*m2*s+
72*eps*s^2*t-2*eps^2*m2^2*s+58*eps^2*s^2*m2+2*eps^2*t*m2^2-142*eps^2*t*s^2-176
*eps^2*t^2*s+28*eps^2*t^2*m2-25*eps*m2*s^2+eps*m2^2*s-8*eps*m2*t^2+90*eps*s*t^
2-2*t*m2^2*eps^3-20*eps^3*t^2*m2+m2^2*s*eps^3-38*eps^3*m2*s^2+96*eps^3*t*s^2+
117*eps^3*t^2*s+3*m2*s*t)/(t+s)/(m2+t+s)^3,-3/2*eps*(-1+eps)*(18*eps^2*t^3+9*
eps^2*s^3-2*eps^2*t*m2^2-16*eps^2*t^2*m2+eps^2*m2^2*s-22*eps^2*s^2*m2+36*eps^2
*t*s^2+45*eps^2*t^2*s-38*eps^2*t*s*m2+14*eps*m2*s^2-18*eps*t^3-9*eps*s^3-eps*
m2^2*s+20*eps*m2*s*t-36*eps*s^2*t-45*eps*s*t^2+6*eps*m2*t^2-2*m2*s*t+2*s^3-2*
m2*s^2+8*s^2*t+4*t^3+10*s*t^2)/m2/(t+s)/(m2+t+s)^3,eps*(6*t^3-36*eps*t^3+70*
eps^2*t^3-46*eps^3*t^3+3*s*t^2-18*eps*s*t^2+34*eps^2*t^2*s-21*eps^3*t^2*s-8*
eps*m2*t^2+28*eps^2*t^2*m2-20*eps^3*t^2*m2-3*m2*s*t+17*eps*m2*s*t-30*eps^2*t*s
*m2+18*t*eps^3*m2*s-2*eps^2*t*m2^2+2*t*m2^2*eps^3-4*eps^2*m2^2*s+eps*m2^2*s+3*
m2^2*s*eps^3)/t/(m2-t)^3,3/2*eps*(-1+eps)*(-16*eps^2*t^2*m2-18*eps^2*t^3+2*eps
^2*t*m2^2-9*eps^2*t^2*s+6*eps^2*t*s*m2+3*eps^2*m2^2*s+18*eps*t^3-8*eps*m2*s*t+
6*eps*m2*t^2+9*eps*s*t^2-eps*m2^2*s-4*t^3-2*s*t^2+2*m2*s*t)/m2/t/(m2-t)^3,0,0,
0,0,0,0,0,0,0,0,1/2*eps^3*(2*t^2-2*eps*t^2+2*t*s-2*eps*s*t-m2*s+7*eps*m2*s)/m2
,1/2*eps^3*(3*eps-1)*s/m2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps
^4*s*m2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,eps^4*s^2,0,0,0],[0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-(t+s)*eps^4*s,(m2+t)*s*eps^4,-eps^4*s*(m2+t+s
)*(m2-t),-eps^4*s*(m2+t+s),0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-t*eps^4*s,
(m2-t)*s*eps^4,-(m2-t)*s*eps^4*(-s+m2-t),-(m2-t)*s*eps^4,0],[1/12/t^2/(t+s)^2*
eps^2*(-1+eps)*(-4*m2^2*s^6-2*m2^3*s^5-5*m2^3*t^5+12*s^5*t^3+12*s^3*t^5+16*s^4
*t^4+4*t^6*s^2+5*t^6*m2^2+6*s^6*t^2+2*s^7*t-2*m2*s^7-35*m2^2*t^5*eps*s-75*t^4*
s^3*eps*m2-13*t^3*s^3*eps*m2^2+5*t^2*s^3*eps*m2^3-19*t^6*s*eps*m2+18*t^4*s*eps
*m2^3+34*t^2*s^4*eps*m2^2-62*t^5*s^2*eps*m2-29*t^4*s^2*eps*m2^2-40*t^3*s^4*eps
*m2+7*t^2*s^5*eps*m2-9*t^3*s^2*eps*m2^3+15*t*s^6*eps*m2+38*t*s^5*eps*m2^2+17*t
*s^4*eps*m2^3-15*m2^2*t^6*eps+15*m2^3*t^5*eps-8*t^6*s^2*eps-40*t^3*s^5*eps-22*
t^2*s^6*eps-40*t^4*s^4*eps-24*t^5*s^3*eps-6*s^7*eps*t+3*m2^2*s^2*t^4-5*m2^3*s^
2*t^3-10*m2^3*s*t^4+26*s^2*m2*t^5+15*s*m2^2*t^5-7*s^6*m2*t-15*s^5*m2*t^2-4*s^4
*m2*t^3+23*s^3*m2*t^4+7*s*t^6*m2-19*m2^2*s^3*t^3-28*m2^2*s^4*t^2-7*m2^3*s^3*t^
2-7*m2^3*s^4*t-16*m2^2*s^5*t+6*eps*m2*s^7+12*eps*m2^2*s^6+6*eps*m2^3*s^5)/m2/(
s+m2)/s/(m2+t+s)/(m2-t),-1/12/t/(t+s)*eps*(3*eps-2)*(-2*s^2*t^3+2*m2^2*s^3+5*
eps*s^5-2*s^3*t^2-15*eps^2*s^5+m2*s^4+m2^3*s^2-t^4*m2-s^4*t+m2^3*t^2-s*t^4-21*
eps^2*m2^2*s*t^2+6*eps^2*m2^3*s*t-32*eps^2*m2*s*t^3+52*eps*m2*t^2*s^2-123*m2*
eps^2*t^2*s^2-132*m2*eps^2*s^3*t-56*m2^2*eps^2*t*s^2+52*eps*t*s^3*m2+20*eps*m2
*s*t^3+3*eps*m2^2*s*t^2-5*eps*m2^3*s*t+18*eps*m2^2*s^2*t-m2*s^2*t^2+m2^3*s*t-5
*eps*m2^3*t^2+29*eps*s^4*t+42*eps*t^2*s^3+31*eps*t^3*s^2-15*eps*m2^2*t^3+2*m2^
2*s^2*t+35*m2^2*eps^2*t^3-41*eps^2*m2*t^4+6*eps^2*m2^3*s^2-7*eps^2*m2^2*s^3-28
*eps^2*m2*s^4-37*eps^2*t^4*s-59*eps^2*t^3*s^2-92*eps^2*t^2*s^3-70*eps^2*s^4*t+
6*eps^2*t^2*m2^3+2*m2^2*s*t^2-2*m2*s*t^3+7*eps*m2*s^4-3*eps*m2^2*s^3-5*eps*m2^
3*s^2+18*eps*s*t^4+20*eps*m2*t^4)/(s+m2)/s/(m2+t+s)/(m2-t),1/12/t/(t+s)^2*eps*
(12*m2*s^6+6*m2^2*s^5+270*eps*t^3*m2^2*s^2-16*eps*t^2*m2^3*s^2+399*eps*t^2*m2^
2*s^3-133*eps*t^3*m2*s^3-371*eps*t^2*m2*s^4+11*eps*t^5*m2*s+52*eps^2*t^2*m2^3*
s^2+554*eps^3*t^2*s^3*m2^2-36*eps^3*t^2*s^2*m2^3-202*eps^3*t^3*m2*s^3+396*eps^
3*t^3*m2^2*s^2+24*eps^3*t^3*m2^3*s-534*eps^3*t^2*s^4*m2+72*eps^3*t^4*m2*s^2+75
*eps^3*t^4*m2^2*s+6*eps^3*t^5*m2*s-384*eps^3*t*m2*s^5-10*eps^3*t*m2^3*s^3+217*
eps^3*t*m2^2*s^4+127*eps*t*m2^2*s^4-8*eps*t*m2^3*s^3-292*eps*t*m2*s^5+34*eps*t
^4*m2*s^2+578*eps^2*t*s^5*m2-324*eps^2*t*s^4*m2^2+18*eps^2*t*s^3*m2^3-32*m2^3*
eps^2*t^3*s+765*m2*eps^2*t^2*s^4-861*m2^2*eps^2*t^2*s^3-35*eps^2*t^5*m2*s-122*
eps^2*m2*t^4*s^2-112*eps^2*m2^2*t^4*s+263*m2*eps^2*t^3*s^3-602*m2^2*eps^2*t^3*
s^2+29*eps*m2^2*s*t^4+8*eps*m2^3*s*t^3-t^3*s^4*eps-t*s^6*eps-88*m2*s^6*eps^3+8
*m2^3*s^4*eps^3-16*m2^2*s^5*eps^3+138*m2*s^6*eps^2-20*eps^2*t^6*s+4*eps^2*t^3*
s^4+16*eps^2*t^2*s^5-44*eps^2*t^4*s^3-3*eps^3*t*s^6-12*eps^3*t^2*s^5+33*eps^3*
t^4*s^3+30*eps^3*t^4*m2^3-3*eps^3*t^3*s^4+15*eps^3*t^6*s-30*eps^3*t^6*m2+42*
eps^3*t^5*s^2+4*eps^2*t*s^6-56*eps^2*t^5*s^2+5*m2^2*t^5*eps+32*eps^2*m2^2*s^5-\
10*eps^2*m2^3*s^4-15*eps^2*t^5*m2^2-40*eps^2*m2^3*t^4+25*eps^2*m2*t^6-5*t^6*
eps*m2+10*t^4*eps*m2^3+24*m2*s^3*t^3-54*m2^2*s^3*t^2-36*m2^2*s^2*t^3+60*m2*s^4
*t^2-12*m2^2*s^4*t+48*m2*s^5*t+14*t^5*s^2*eps-4*t^2*s^5*eps+11*t^4*s^3*eps+5*t
^6*s*eps-26*eps*m2^2*s^5+2*eps*m2^3*s^4-72*eps*m2*s^6)/m2/s/(m2+t+s)^3,1/4/t/(
t+s)^2*eps*(-1+eps)*(-20*s^4*t^2+18*eps*s^6-2*m2*s^5-8*s^3*t^3-16*s^5*t-18*eps
^2*s^6-4*s^6-5*eps^2*t*s^3*m2^2+143*m2*eps^2*t^2*s^3-18*m2^2*eps^2*t^2*s^2+70*
eps^2*t*s^4*m2+102*eps^2*m2*s^2*t^3+12*eps^2*m2^2*s*t^3+42*eps^2*m2*s*t^4+4*
eps*m2^2*s^3*t-14*eps*m2*s*t^4-4*eps*m2^2*s*t^3-106*eps*m2*t^2*s^3-38*eps*t*s^
4*m2-72*eps*m2*s^2*t^3+8*eps*m2^2*s^2*t^2-eps*m2^2*s^4-5*eps*s*t^5+93*eps*s^4*
t^2+73*eps*s^5*t+34*eps*t^3*s^3+2*eps^2*m2*s^5-75*eps^2*t*s^5-30*eps^2*t^3*s^3
-99*eps^2*t^2*s^4+15*eps^2*t^5*s+15*eps^2*t^5*m2+27*eps^2*t^4*s^2+15*eps^2*t^4
*m2^2+4*eps^2*m2^2*s^4+12*m2*s^2*t^3+18*m2*s^3*t^2+4*m2*s^4*t+5*eps*m2*s^5-9*
eps*s^2*t^4-5*eps*m2*t^5-5*eps*m2^2*t^4)/m2/s/(m2+t+s)^3,1/12/t^2/(t+s)*eps*(-\
35*eps^2*t*s^3*m2^2+31*m2*eps^2*t^2*s^3-508*m2^2*eps^2*t^2*s^2+6*eps^2*m2*s^2*
t^3-459*eps^2*m2^2*s*t^3-193*eps^2*m2*s*t^4+48*eps*m2^2*s^3*t+41*eps*m2*s*t^4+
239*eps*m2^2*s*t^3-47*eps*m2*t^2*s^3-84*eps*m2*s^2*t^3+307*eps*m2^2*s^2*t^2-22
*eps^2*t*s^2*m2^3+52*m2^3*eps^2*t^2*s-3*eps^3*t*m2^2*s^3+6*eps^3*t^2*m2*s^3+
198*m2*s*t^4*eps^3+246*m2^2*s*t^3*eps^3-42*m2^3*s*t^2*eps^3+80*m2*s^2*t^3*eps^
3+259*m2^2*s^2*t^2*eps^3+14*m2^3*s^2*t*eps^3-10*eps*m2^3*t^2*s+8*eps*m2^3*s^2*
t-6*eps*s*t^5-5*eps*t^3*s^3+20*eps^2*t^3*s^3+24*eps^2*t^5*s-30*eps^2*t^5*m2+44
*eps^2*t^4*s^2-18*eps^2*t^4*m2^2+24*m2*s^2*t^3+12*m2*s^3*t^2-11*eps*s^2*t^4+6*
eps*m2*t^5+6*eps*m2^2*t^4-36*eps^3*t^3*m2^3+36*eps^3*t^5*m2-15*eps^3*t^3*s^3-\
33*eps^3*t^4*s^2-18*eps^3*t^5*s+12*eps^3*m2^3*s^3+48*eps^2*t^3*m2^3-16*eps^2*
m2^3*s^3-54*m2^2*s^2*t^2-12*m2^2*s^3*t-36*m2^2*s*t^3+4*eps*m2^3*s^3-12*eps*m2^
3*t^3)/m2/(m2-t)^3,1/4/t^2/(t+s)*eps*(-1+eps)*(-8*s^2*t^3-4*s^3*t^2-21*eps^2*
m2^2*s*t^2+99*eps^2*m2*s*t^3-81*eps*m2*t^2*s^2+76*m2*eps^2*t^2*s^2-3*m2*eps^2*
s^3*t+7*m2^2*eps^2*t*s^2-11*eps*t*s^3*m2-71*eps*m2*s*t^3+5*eps*m2^2*s*t^2-4*
eps*m2^2*s^2*t+18*m2*s^2*t^2+13*eps*t^2*s^3+25*eps*t^3*s^2+6*eps*m2^2*t^3-18*
m2^2*eps^2*t^3+18*eps^2*m2*t^4+6*eps^2*m2^2*s^3+18*eps^2*t^4*s-3*eps^2*t^3*s^2
-3*eps^2*t^2*s^3+12*m2*s*t^3-2*eps*m2^2*s^3-6*eps*s*t^4-6*eps*m2*t^4+4*m2*s^3*
t)/m2/(m2-t)^3,-1/12/t/(t+s)*eps^2*(-1+2*eps)*(11*s^2*t^3-3*m2^2*s^3+15*eps*s^
5-8*m2*s^4+5*t^4*m2-8*s^4*t+3*s*t^4-5*s^5+21*eps*m2*t^2*s^2+36*eps*t*s^3*m2-20
*eps*m2*s*t^3+9*eps*m2^2*s*t^2+4*eps*m2^2*s^2*t+m2*s^2*t^2+32*eps*s^4*t+16*eps
*t^2*s^3-17*eps*t^3*s^2+5*eps*m2^2*t^3+4*m2^2*s^2*t-m2^2*s*t^2+10*m2*s*t^3+26*
eps*m2*s^4+11*eps*m2^2*s^3-eps*s*t^4-5*eps*m2*t^4-4*m2*s^3*t-5*m2^2*t^3)/(m2-t
)/(s+m2)/(m2+t+s),0,0,0,-1/12/(t+s)*eps^3*(-5*eps*m2*s*t-8*eps*s*t^2-8*eps*s^2
*t+13*eps*m2*s^2+5*eps*s^3+2*s^2*t+s^3-m2*s^2-4*s*t^2-m2*s*t-5*t^3+5*eps*t^3+5
*m2*t^2-35*eps*m2*t^2)/(m2+t+s),1/12*t/(t+s)*(s^2+t*s-5*t^2)*eps^3*(3*eps-1)/s
/(m2+t+s),0,0,-1/12/t*s*eps^3*(-5*t*s+23*eps*s*t-5*m2*s+17*eps*m2*s-6*t^2+18*
eps*t^2-6*m2*t+30*eps*m2*t)/(m2-t),-1/12/t*(t+s)*(5*s+6*t)*eps^3*(3*eps-1)/(m2
-t),1/6/t/(t+s)*s^2*eps^3*(4*eps*m2*s+2*t^2-2*eps*t^2+2*t*s-2*eps*s*t-m2*s)/m2
,1/6/t/(t+s)*s^3*eps^3*(3*eps-1)/m2,1/6*eps^4*s*(m2*s^2+m2*s*t+m2*t^2-6*t^3-6*
s^2*t-12*s*t^2)/t/(t+s),(2*m2+t)*s*eps^4,-2*eps^4*s*m2*(m2-t),-eps^4*s*(3*m2-t
),-eps^4*s]]);
Uinv_Dtilde := Matrix(23, 23, [[-1/2/eps^2*m2/(-1+2*eps)/(-1+eps),0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,-1/6/eps*s/(3*eps-1)/(-1+2*eps)/(3*eps-2),
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,-1/2/(3*eps-1)/(3*eps-2)/(t+s)
/(-1+2*eps)/eps^2*m2*(eps*m2-7*eps*s-7*eps*t+2*t+2*s),1/2/(3*eps-1)/(3*eps-2)/
(t+s)/(-1+2*eps)/eps^2*(-14*eps*m2*s+2*eps*s*t+eps*s^2-14*eps*m2*t+eps*t^2+eps
*m2^2+4*m2*t+4*m2*s),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1/3/(3*eps-1)
/(3*eps-2)/(t+s)/(-1+eps)/(-1+2*eps)/eps^2*m2*(-14*eps^2*m2*s+2*eps^2*t*s+eps^
2*s^2-14*eps^2*t*m2+eps^2*t^2+m2^2*eps^2-eps*m2^2+15*eps*m2*s+15*eps*m2*t-3*m2
*t-3*m2*s),-1/6/(3*eps-1)/(3*eps-2)/(t+s)/(-1+eps)/(-1+2*eps)/eps^2*(eps^2*t^3
+eps^2*s^3+2*m2^3*eps^2-3*eps*s^2*t-51*eps^2*m2^2*s+12*eps^2*s^2*m2-51*eps^2*t
*m2^2+3*eps^2*t*s^2+3*eps^2*t^2*s+12*eps^2*t^2*m2-12*m2^2*s+24*eps^2*t*s*m2-6*
eps*m2*s^2+57*eps*m2^2*s-6*eps*m2*t^2+57*eps*m2^2*t-eps*s^3-2*eps*m2^3-eps*t^3
-3*eps*s*t^2-12*eps*m2*s*t-12*m2^2*t),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[
0,0,0,0,-1/2/(3*eps-1)/(3*eps-2)/(-1+2*eps)/eps^2*(eps*t+7*eps*m2-2*m2),1/(3*
eps-1)/(3*eps-2)/t/(-1+2*eps)/eps^2*(14*eps*m2*t+eps*t^2+eps*m2^2-4*m2*t),0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,1/6/(3*eps-1)/(3*eps-2)/(-1+eps)/(-1+2
*eps)/eps^2*(-eps^2*t^2+10*eps^2*t*m2+23*m2^2*eps^2-6*eps*m2*t-27*eps*m2^2+eps
*t^2+6*m2^2),-1/3/(3*eps-1)/(3*eps-2)/(-1+eps)/t/(-1+2*eps)/eps^2*(12*eps^2*t^
2*m2-eps^2*t^3+51*eps^2*t*m2^2+2*m2^3*eps^2-57*eps*m2^2*t-6*eps*m2*t^2-2*eps*
m2^3+eps*t^3+12*m2^2*t),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1/2/eps^2/(-1+2*
eps)^2,1/6/eps/(-1+2*eps)^2/(3*eps-1),0,0,0,0,1/eps^2/s/(-1+2*eps)^2*(s+m2),0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-2/eps^2/(3*eps-1)/(-1+2*eps),0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-1/eps^3/(-1+2*eps)/s,0,0,0,0,0,
0,0,0,0,0,0,0,0,0],[0,0,-1/4/eps^2/(-1+2*eps)^2/s/(3*eps-1)*(-eps*s^2-5*eps*s*
t+4*eps*m2*t+3*eps*m2*s-4*eps*t^2-m2*s-m2*t+t*s+t^2)/(t+s),1/4/eps^2/(-1+2*eps
)^2/s/(3*eps-1)*(3*eps*m2*s-5*eps*s^2-12*eps*t^2-17*eps*s*t+4*eps*m2*t-m2*t+4*
t*s+3*t^2+s^2-m2*s)/(t+s),0,0,0,1/2/eps^2/(-1+2*eps)/s/(3*eps-1)*(m2-s-3*t),1/
2/eps^3/(-1+2*eps)/s^2/(3*eps-1)*(4*eps-1)*(s^2+2*m2*t+t*s+m2*s),-1/2/eps^2/(-\
1+2*eps)/s*(m2+t+s)/(3*eps-1),0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,
-1/eps^4/t,0,0,0,0,0,0,0,0,0,0,0,0],[-1/2/eps^3/t*(m2-s)/(-1+2*eps),1/3/eps^2/
t/(3*eps-1)*s/(-1+2*eps),-1/2/eps^3/t/(3*eps-1)*(5*eps*m2*s-3*eps*s*t+4*eps*m2
*t-3*eps*s^2+t*s-m2*s+s^2-m2*t)/(-1+2*eps)/(t+s),1/2/eps^3/t/(3*eps-1)*(7*eps*
m2*t+8*eps*m2*s-8*eps*s^2-eps*t^2-9*eps*s*t+2*t*s-2*m2*s+2*s^2-2*m2*t)/(t+s)/(
-1+2*eps),0,0,-1/eps^3/t/(3*eps-1)/(-1+2*eps)*(-3*eps*s+eps*m2+s-m2),0,0,0,-1/
eps^4/t^2/(3*eps-1)*s*(t-eps*t+s-eps*s-m2+7*eps*m2),2/eps^3/t^2/(3*eps-1)*s*(
m2+t+s),0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,-2/eps^3/(-1+2*eps)/s,0,1/eps^3/(-1+
2*eps)/s,0,0,0,0,-2/eps^3/(-1+2*eps)/s,1/eps^3/(-1+2*eps)/s,0,0,0,0,0,0,0,0,0]
,[0,0,0,0,1/4/s/eps^2*(s+2*t)*(4*eps-1)/(3*eps-1)/(-1+2*eps)^2,-1/2*(-14*eps*
m2*s*t+32*eps^2*t^2*m2+22*eps^2*t*s*m2+4*m2*t^2+2*m2*s*t-24*eps*m2*t^2+eps^2*s
^2*m2+26*eps^2*t^2*s-2*eps*s^2*t+7*eps^2*t*s^2-14*eps*s*t^2+2*s*t^2)/t/(3*eps-\
1)/s^2/(-1+2*eps)^2/eps^3,0,1/2*(5*eps*m2*s+8*eps*m2*t-m2*s-2*m2*t+7*eps*s*t+2
*eps*s^2-t*s)/eps^3/(-1+2*eps)/s^2/(3*eps-1),0,0,0,0,-1/2/eps^3/(-1+2*eps)/s^2
/(3*eps-1)*(9*eps*m2*s+16*eps*m2*t+7*eps*s*t-2*m2*s-4*m2*t-2*t*s),1/2/eps^3/(-\
1+2*eps)/s^2/(3*eps-1)*(4*eps-1)*(m2*s+2*m2*t+t*s),0,0,0,0,0,0,0,0,0],[0,0,0,0
,0,0,0,0,0,0,0,0,0,0,-1/eps^4/(t+s),0,0,0,0,0,0,0,0],[1/2/eps^3/(t+s)*(m2-s)/(
-1+2*eps),-1/3/eps^2/(t+s)/(3*eps-1)*s/(-1+2*eps),0,0,-1/2/eps^3/(t+s)/(3*eps-\
1)*(3*eps*m2-4*eps*s+eps*t+s-m2)/(-1+2*eps),-1/eps^3/(t+s)/(3*eps-1)*(eps*m2*s
-eps*t^2-7*eps*m2*t+7*eps*s*t+2*m2*t-2*t*s)/(-1+2*eps)/t,1/eps^3/(t+s)/(3*eps-\
1)/(-1+2*eps)*(-3*eps*s+eps*m2+s-m2),0,0,0,0,0,0,0,1/eps^4/(t+s)^2/(3*eps-1)*s
*(-t+eps*t-m2+7*eps*m2),-2/eps^3/(t+s)^2/(3*eps-1)*(m2-t)*s,0,0,0,0,0,0,0],[0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/eps^4/s,0,0,0,0,0,0],[1/2/eps^3/s/(3*eps-1)*
m2*(4*eps*t^2+4*eps*s*t+3*eps*s^2-s^2)/t/(t+s)/(-1+2*eps),0,1/eps^2/s/(3*eps-1
)*m2*(s+2*t)/(-1+2*eps)/(t+s),-1/2/eps^3/s/(3*eps-1)*(2*eps*t^2+eps*s^2+eps*m2
*s+3*eps*s*t+6*eps*m2*t-2*t^2-3*t*s-s^2+m2*s)/(-1+2*eps)/(t+s),-1/2/eps^3/s/(3
*eps-1)*(2*eps*m2*t-2*eps*t^2+3*eps*m2*s-eps*s*t+2*t^2-m2*s+t*s)/(-1+2*eps)/t,
1/eps^3/s/(3*eps-1)*(6*eps*m2*t+5*eps*m2*s-2*eps*t^2-eps*s*t+2*t^2-m2*s+t*s)/t
/(-1+2*eps),0,0,0,0,0,0,0,0,0,0,1/eps^4/s^2/(3*eps-1)*(2*t^2-2*eps*t^2+2*t*s-2
*eps*s*t-m2*s+7*eps*m2*s),2/eps^3/s/(3*eps-1)*m2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,-1/eps^4/s/m2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,1/eps^4/s^2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(-2*t*s+m2*s-2*t^2)
/m2/(m2+t+s)/eps^4/s^2/(m2-t),-1/eps^4/s^2/(m2+t+s),-1/eps^4/s^2/(m2+t+s),1/
eps^4/s^2/(m2-t),0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-(-2*t^2-3*t*s-s^2+m2
*s)/m2/(m2+t+s)/eps^4/s^2,2*m2/s^2/eps^4/(m2+t+s),1/eps^4/s^2/(m2+t+s)*(-s+m2-
t),-1/eps^4/s^2,0],[-1/2/eps^4/s*(s^2+t*s+t^2)/t/(t+s),1/72/eps^4/s*(s^2+t*s+t
^2)/t/(t+s),0,1/8/eps^4*(-2*t+s)/t/(t+s),1/8/eps^4/t*(3*s+2*t)/(t+s),-1/4/eps^
4/t*(3*s+2*t)/(t+s),-2/3/eps^4/s*(s^2+t*s+t^2)/t/(t+s),0,0,0,1/2/eps^4*(-2*t+s
)/t/(t+s),1/6/eps^4/s/t/(t+s)*(s^2+t*s-5*t^2),0,0,-1/2/eps^4/t*(3*s+2*t)/(t+s)
,1/6/eps^4/t/(t+s)*(5*s+6*t),1/2/eps^4*s/t/(t+s),1/3/eps^4*s/t/(t+s),-1/6*(-12
*t^5-24*s^3*t^2+14*m2*s^3*t-5*m2^2*s^2*t+44*m2*s^2*t^2-42*s^2*t^3+m2*s^4+m2^2*
s^3-5*m2^2*s*t^2+43*m2*s*t^3+12*t^4*m2-6*s^4*t-36*s*t^4)/eps^4/s^2/(m2+t+s)/m2
/t/(t+s),-1/s^2*(2*m2^2-3*m2*t-t^2-2*m2*s-t*s)/eps^4/(m2+t+s),-1/eps^4/s^2/(m2
+t+s)*(m2^2-3*m2*s-2*m2*t+t*s+t^2),1/eps^4/s^2*(m2-t),-1/eps^4/s]]);
I_Dtilde := Vector(23, [I_100101000,I_010101000,I_100011000,I_1m10011000,
I_100100100,I_1m10100100,I_110101000,I_011011000,I_111011000,I_111m111000,
I_110111000,I_11m1111000,I_111100100,I_1111m10100,I_101110100,I_1m11110100,
I_100111100,I_1m10111100,I_110111100,I_011111100,I_111111100,I_1111111m10,
I_1111111m20]);
A_Dtilde := Matrix(23, 23, [[-2*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0],[0,-2*omega_1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3*omega_3
-omega_4-4*omega_13,-3*omega_3+3*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
],[0,0,2*omega_3-2*omega_13,-2*omega_3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,2*omega_4-4*omega_6,6*omega_2-6*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0],[0,0,0,0,omega_4-omega_6,omega_2-3*omega_4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0],[1/2*omega_4-1/2*omega_5,-1/6*omega_4+1/6*omega_5,0,0,0,0,omega_1-
omega_4-2*omega_5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-2*omega_1,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1/4*omega_2-1/4*omega_3-1/4*omega_4+1/4*
omega_5,-1/4*omega_2+1/4*omega_3+3/4*omega_4-3/4*omega_5,0,0,0,-1/2*omega_2+1/
2*omega_3+3/2*omega_4-3/2*omega_5,2*omega_1-1/2*omega_2-1/2*omega_3-3/2*
omega_4-3/2*omega_5,1/2*omega_2-1/2*omega_3+1/2*omega_4-1/2*omega_5,0,0,0,0,0,
0,0,0,0,0,0,0,0],[0,0,3/4*omega_2-3/4*omega_3+1/4*omega_4-1/4*omega_5,-3/4*
omega_2+3/4*omega_3-3/4*omega_4+3/4*omega_5,0,0,0,-3/2*omega_2-3/2*omega_3+3/2
*omega_4+3/2*omega_5,-3/2*omega_2+3/2*omega_3-3/2*omega_4+3/2*omega_5,-2*
omega_1+3/2*omega_2+3/2*omega_3+1/2*omega_4+1/2*omega_5-4*omega_13,0,0,0,0,0,0
,0,0,0,0,0,0,0],[-1/2*omega_1+1/2*omega_3,0,-1/2*omega_1+1/2*omega_3,omega_1-
omega_3,0,0,-omega_1+omega_3,0,0,0,-2*omega_1+2*omega_2-2*omega_3,omega_3-
omega_4,0,0,0,0,0,0,0,0,0,0,0],[-omega_1+omega_3+1/2*omega_5-1/2*omega_13,-1/6
*omega_5+1/6*omega_13,-1/2*omega_1+1/2*omega_3,3/2*omega_1-3/2*omega_3,0,0,-3*
omega_1+3*omega_3+2*omega_5-2*omega_13,0,0,0,-6*omega_3+6*omega_13,-2*omega_1+
2*omega_2+3*omega_3-omega_4-4*omega_13,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,-3/2*
omega_4+1/2*omega_5+omega_6,-2*omega_1+2*omega_2+2*omega_4+2*omega_5-4*omega_6
,0,-3*omega_2+3*omega_4,0,0,0,0,-2*omega_1+9/2*omega_2-3/2*omega_3-5/2*omega_4
+7/2*omega_5-4*omega_6,-3/2*omega_2+3/2*omega_3+3/2*omega_4-3/2*omega_5,0,0,0,
0,0,0,0,0,0],[0,0,0,0,-3/2*omega_4+3/2*omega_5,-8*omega_1+8*omega_2+2*omega_4+
6*omega_5-8*omega_6,0,4*omega_1-7*omega_2+3*omega_4,0,0,0,0,-8*omega_1+21/2*
omega_2-5/2*omega_3-5/2*omega_4+21/2*omega_5-8*omega_6,2*omega_1-7/2*omega_2+5
/2*omega_3+3/2*omega_4-9/2*omega_5,0,0,0,0,0,0,0,0,0],[1/2*omega_1-1/2*omega_2
,0,0,0,-1/2*omega_1+1/2*omega_2,2*omega_1-2*omega_2,omega_1-omega_2,0,0,0,0,0,
0,0,-2*omega_1-2*omega_2+2*omega_3,omega_2-omega_4,0,0,0,0,0,0,0],[omega_1-
omega_2-1/2*omega_5+1/2*omega_6,1/6*omega_5-1/6*omega_6,0,0,-omega_1+omega_2,3
*omega_1-3*omega_2,3*omega_1-3*omega_2-2*omega_5+2*omega_6,0,0,0,0,0,0,0,-6*
omega_2+6*omega_6,-2*omega_1+3*omega_2+2*omega_3-omega_4-4*omega_6,0,0,0,0,0,0
,0],[0,0,0,-1/2*omega_2+1/2*omega_3,1/2*omega_2-1/2*omega_3,-omega_2+omega_3,0
,0,0,0,0,0,0,0,0,0,2*omega_1-2*omega_2-2*omega_3,-omega_2-omega_3+omega_15,0,0
,0,0,0],[omega_1-omega_2-omega_3+omega_4,0,omega_1-2*omega_3+omega_13,-3/2*
omega_1+3/2*omega_2+3/2*omega_3-3/2*omega_4,-1/2*omega_1-1/2*omega_2+3/2*
omega_3-3/2*omega_4+omega_6,3*omega_1-3*omega_2-3*omega_3+3*omega_4,0,0,0,0,0,
0,0,0,0,0,-6*omega_1+6*omega_2+6*omega_3-6*omega_4,omega_1+3*omega_2+3*omega_3
-omega_4-4*omega_15,0,0,0,0,0],[1/2*omega_2+1/2*omega_3-1/2*omega_6-1/2*
omega_13,-1/6*omega_2-1/6*omega_3+1/6*omega_6+1/6*omega_13,-1/2*omega_3+1/2*
omega_13,0,-1/2*omega_2+1/2*omega_6,0,2*omega_2+2*omega_3-2*omega_6-2*omega_13
,0,0,0,-6*omega_3+6*omega_13,4*omega_3-4*omega_13,0,0,6*omega_2-6*omega_6,-4*
omega_2+4*omega_6,0,-omega_2-omega_3+omega_15,-2*omega_1+2*omega_2+2*omega_3-4
*omega_4,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2*omega_1,0,0,0],[-1
/2*omega_2+1/2*omega_3-omega_4-omega_5+1/2*omega_6+3/2*omega_13,-5/36*omega_2+
5/36*omega_3+1/36*omega_4+23/36*omega_5-1/6*omega_6-1/2*omega_13,1/2*omega_2+1
/2*omega_4+1/2*omega_5-3/2*omega_13,1/2*omega_2-1/2*omega_3+1/2*omega_4-1/2*
omega_5,1/2*omega_2-omega_3+omega_4-1/2*omega_6,-4*omega_2+2*omega_3-2*omega_4
+4*omega_5,2/3*omega_2-2/3*omega_3-4/3*omega_4-20/3*omega_5+2*omega_6+6*
omega_13,omega_2-omega_3+omega_4-omega_5,-omega_2+omega_3-omega_4+omega_5,
omega_2+omega_3+omega_4+omega_5-4*omega_13,6*omega_2+6*omega_4+6*omega_5-18*
omega_13,-5/3*omega_2-7/3*omega_3-5/3*omega_4-19/3*omega_5+12*omega_13,-3*
omega_2+omega_3-omega_4+3*omega_5,omega_2-omega_3+omega_4-omega_5,6*omega_3-6*
omega_4-6*omega_5+6*omega_6,-2/3*omega_2-10/3*omega_3+10/3*omega_4+14/3*
omega_5-4*omega_6,2*omega_2-2*omega_3+2*omega_4-2*omega_5,4/3*omega_2-4/3*
omega_3+1/3*omega_4-1/3*omega_5,-1/3*omega_2+1/3*omega_3+11/3*omega_4+1/3*
omega_5-4*omega_13,3*omega_2+omega_3+omega_4-omega_5-4*omega_13,-2*omega_1-1/2
*omega_2+7/2*omega_3-3/2*omega_4+5/2*omega_5-4*omega_13,1/2*omega_2+1/2*
omega_3-1/2*omega_4-1/2*omega_5,2*omega_2-2*omega_3+2*omega_4-2*omega_5],[-1/2
*omega_2+1/2*omega_3+omega_4+omega_5-3/2*omega_6-1/2*omega_13,-5/36*omega_2+5/
36*omega_3-1/36*omega_4-23/36*omega_5+1/2*omega_6+1/6*omega_13,1/2*omega_2-1/2
*omega_4-1/2*omega_5+1/2*omega_13,1/2*omega_2-1/2*omega_3-1/2*omega_4+1/2*
omega_5,1/2*omega_2-omega_3-omega_4+3/2*omega_6,-4*omega_2+2*omega_3+2*omega_4
-4*omega_5+4*omega_6,2/3*omega_2-2/3*omega_3+4/3*omega_4+20/3*omega_5-6*
omega_6-2*omega_13,omega_2-omega_3-omega_4+omega_5,-omega_2+omega_3+omega_4-
omega_5,omega_2+omega_3-omega_4-omega_5,6*omega_2-6*omega_4-6*omega_5+6*
omega_13,-5/3*omega_2-7/3*omega_3+5/3*omega_4+19/3*omega_5-4*omega_13,-3*
omega_2+omega_3+omega_4-3*omega_5+4*omega_6,omega_2-omega_3-omega_4+omega_5,6*
omega_3+6*omega_4+6*omega_5-18*omega_6,-2/3*omega_2-10/3*omega_3-10/3*omega_4-\
14/3*omega_5+12*omega_6,2*omega_2-2*omega_3-2*omega_4+2*omega_5,4/3*omega_2-4/
3*omega_3-1/3*omega_4+1/3*omega_5,-1/3*omega_2+1/3*omega_3-11/3*omega_4-1/3*
omega_5+4*omega_6,omega_2-omega_3-omega_4+omega_5,-3/2*omega_2+5/2*omega_3+3/2
*omega_4-5/2*omega_5,-2*omega_1+3/2*omega_2+3/2*omega_3+1/2*omega_4+1/2*
omega_5-4*omega_6,2*omega_2-2*omega_3-2*omega_4+2*omega_5],[17/6*omega_1-13/12
*omega_2-11/12*omega_3-4/3*omega_4-25/12*omega_5+7/12*omega_6+2*omega_13,-7/12
*omega_1-1/72*omega_2+19/72*omega_3-1/9*omega_4+47/36*omega_5-7/36*omega_6-2/3
*omega_13,5/12*omega_1+1/6*omega_3+omega_5-19/12*omega_13,-5/4*omega_1+3/4*
omega_2+1/2*omega_3+omega_4-omega_5,5/6*omega_2-5/4*omega_3+omega_4-7/12*
omega_6,-8*omega_1-1/2*omega_2+5/2*omega_3-2*omega_4+8*omega_5,33/2*omega_1-13
/3*omega_2-49/6*omega_3-2/3*omega_4-41/3*omega_5+7/3*omega_6+8*omega_13,4*
omega_1-2*omega_3-2*omega_5,-4*omega_1+2*omega_3+2*omega_5,2*omega_3+2*omega_5
-4*omega_13,-3*omega_2+15*omega_3+12*omega_5-24*omega_13,5*omega_1+5/6*omega_2
-34/3*omega_3+13/6*omega_4-38/3*omega_5+16*omega_13,-8*omega_1+2*omega_3+6*
omega_5,4*omega_1-2*omega_3-2*omega_5,-10*omega_2+15*omega_3-12*omega_5+7*
omega_6,5*omega_2-25/3*omega_3-4/3*omega_4+28/3*omega_5-14/3*omega_6,2*omega_2
-2*omega_3+4*omega_4-4*omega_5,3/2*omega_2-7/6*omega_3+2/3*omega_4-2/3*omega_5
-1/6*omega_15,omega_1-5/6*omega_2-1/6*omega_3+10/3*omega_4+2/3*omega_5-4*
omega_13,3*omega_1+2*omega_2+omega_3-2*omega_5-4*omega_13,-6*omega_1+5*omega_3
+5*omega_5-4*omega_13,omega_3-omega_5,4*omega_1+omega_2-3*omega_3-4*omega_5]])
;
J_boundary_Dtilde := Vector(23, [1+1/2*Pi^2*eps^2-8/3*zeta_3*eps^3+7/40*Pi^4*
eps^4,3+Complex(6)*Pi*eps-13/2*Pi^2*eps^2+(-32*zeta_3+Complex(-5)*Pi^3)*eps^3+
(101/40*Pi^4+Complex(-64)*zeta_3*Pi)*eps^4,1+1/2*Pi^2*eps^2-8/3*zeta_3*eps^3+7
/40*Pi^4*eps^4,1+1/2*Pi^2*eps^2-8/3*zeta_3*eps^3+7/40*Pi^4*eps^4,1+1/2*Pi^2*
eps^2-8/3*zeta_3*eps^3+7/40*Pi^4*eps^4,0,0,-1/4+Complex(-1/2)*Pi*eps+11/24*Pi^
2*eps^2+(13/6*zeta_3+Complex(1/4)*Pi^3)*eps^3+(-79/1440*Pi^4+Complex(13/3)*
zeta_3*Pi)*eps^4,0,-1/4+Complex(-1/2)*Pi*eps+11/24*Pi^2*eps^2+(13/6*zeta_3+
Complex(1/4)*Pi^3)*eps^3+(-79/1440*Pi^4+Complex(13/3)*zeta_3*Pi)*eps^4,0,0,-1/
4+Complex(-1/2)*Pi*eps+11/24*Pi^2*eps^2+(13/6*zeta_3+Complex(1/4)*Pi^3)*eps^3+
(-79/1440*Pi^4+Complex(13/3)*zeta_3*Pi)*eps^4,-1/4+Complex(-1/2)*Pi*eps+11/24*
Pi^2*eps^2+(13/6*zeta_3+Complex(1/4)*Pi^3)*eps^3+(-79/1440*Pi^4+Complex(13/3)*
zeta_3*Pi)*eps^4,0,0,0,0,1/4+Complex(1/2)*Pi*eps-13/24*Pi^2*eps^2+(-8/3*zeta_3
+Complex(-5/12)*Pi^3)*eps^3+(101/480*Pi^4+Complex(-16/3)*zeta_3*Pi)*eps^4,1+
Complex(2)*Pi*eps-3*Pi^2*eps^2+(-83/3*zeta_3+Complex(-10/3)*Pi^3)*eps^3+(87/40
*Pi^4+Complex(-166/3)*zeta_3*Pi)*eps^4,-3/2+Complex(-3)*Pi*eps+9/2*Pi^2*eps^2+
(83/2*zeta_3+Complex(5)*Pi^3)*eps^3+(-261/80*Pi^4+Complex(83)*zeta_3*Pi)*eps^4
,1/2+Complex(1)*Pi*eps-3/2*Pi^2*eps^2+(-83/6*zeta_3+Complex(-5/3)*Pi^3)*eps^3+
(87/80*Pi^4+Complex(-83/3)*zeta_3*Pi)*eps^4,-9/4+Complex(-7/2)*Pi*eps+125/24*
Pi^2*eps^2+(54*zeta_3+Complex(25/4)*Pi^3)*eps^3+(-2029/480*Pi^4+Complex(316/3)
*zeta_3*Pi)*eps^4]);
alphabet_lst_Dtilde := [omega_1, omega_2, omega_3, omega_4, omega_5, omega_6,
omega_13, omega_15];
alphabet_subs_lst_Dtilde := [omega_1 = ds/s, omega_2 = 1/t*dt, omega_3 = 1/(t+
s)*ds+1/(t+s)*dt, omega_4 = dm2/m2, omega_5 = 1/(s+m2)*ds+dm2/(s+m2), omega_6
= -1/(m2-t)*dt+dm2/(m2-t), omega_13 = 1/(m2+t+s)*ds+1/(m2+t+s)*dt+dm2/(m2+t+s)
, omega_15 = (m2-t)/(m2*s-t*s-t^2)*ds-(s+2*t)/(m2*s-t*s-t^2)*dt+dm2*s/(m2*s-t*
s-t^2)];
Mtilde_1_Dtilde := Matrix(23, 23, [[2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,5,-3,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0
,0,2,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0],[0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,-3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,0,
0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,-6,5,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0
,0,0,-3,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-3,0,0,0,0,0,3,0,0,0,0,0
,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0
,0,0,0,0,-6,5,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0],
[-1,0,-1,3/2,1/2,-3,0,0,0,0,0,0,0,0,0,0,6,5,0,0,0,0,0],[1,-1/3,-1/2,0,-1/2,0,4
,0,0,0,-6,4,0,0,6,-4,0,-1,4,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0],[0,0,1/2,0,-1/2,-2,0,0,0,2,6,-4,-2,0,6,-4,0,0,0,4,3,1,0],[0,0,1/2,0,-1/
2,-2,0,0,0,2,6,-4,-2,0,6,-4,0,0,0,0,1,3,0],[5/6,-1/3,7/12,0,-5/12,-6,4,2,-2,2,
12,-11/2,-6,2,5,-10/3,0,1/6,0,6,-1,1,4]]);


==> anc/topo_E_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <ctime>
#include <vector>
#include <ginac/ginac.h>

int main()
{

  try{

    using namespace GiNaC;

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("0.0112");
    ex t   = numeric("-0.002");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    ex x_t = -t/s;

    ex L_t = log(x_t);

    // ----------------------------------------------------------------------------------------------

    ex l_1 = 0;
    ex l_2 = pow(x_t,-1);
    ex G_1 = G(lst{l_2},1).evalf();
    ex G_2 = G(lst{l_1, l_2},1).evalf();
    ex G_3 = G(lst{l_2, l_2},1).evalf();
    ex G_4 = G(lst{l_1, l_1, l_2},1).evalf();
    ex G_5 = G(lst{l_1, l_2, l_2},1).evalf();
    ex G_6 = G(lst{l_2, l_1, l_2},1).evalf();
    ex G_7 = G(lst{l_1, l_1, l_1, l_2},1).evalf();
    ex G_8 = G(lst{l_1, l_1, l_2, l_2},1).evalf();
    ex G_9 = G(lst{l_1, l_2, l_1, l_2},1).evalf();
    ex G_10 = G(lst{l_2, l_1, l_1, l_2},1).evalf();
    ex J_1_0 = 3;
    ex J_1_1 = 6*I*Pi;
    ex J_1_2 = numeric(-13,2)*pow(Pi,2);
    ex J_1_3 = -32*zeta_3-5*I*pow(Pi,3);
    ex J_1_4 = numeric(101,40)*pow(Pi,4)-64*I*zeta_3*Pi;
    ex J_2_0 = 3;
    ex J_2_1 = -6*L_t;
    ex J_2_2 = numeric(-1,2)*pow(Pi,2)+6*pow(L_t,2);
    ex J_2_3 = -32*zeta_3+pow(Pi,2)*L_t-4*pow(L_t,3);
    ex J_2_4 = numeric(-19,40)*pow(Pi,4)+64*zeta_3*L_t-pow(Pi,2)*pow(L_t,2)+2*pow(L_t,4);
    ex J_3_0 = 4;
    ex J_3_1 = 8*I*Pi;
    ex J_3_2 = numeric(-26,3)*pow(Pi,2);
    ex J_3_3 = numeric(-56,3)*zeta_3+I*numeric(-20,3)*pow(Pi,3);
    ex J_3_4 = numeric(113,30)*pow(Pi,4)+I*numeric(-112,3)*zeta_3*Pi;
    ex J_4_0 = numeric(-1,4);
    ex J_4_1 = I*numeric(-1,2)*Pi;
    ex J_4_2 = numeric(11,24)*pow(Pi,2);
    ex J_4_3 = numeric(13,6)*zeta_3+I*numeric(1,4)*pow(Pi,3);
    ex J_4_4 = numeric(-79,1440)*pow(Pi,4)+I*numeric(13,3)*zeta_3*Pi;
    ex J_5_0 = numeric(-9,4);
    ex J_5_1 = I*numeric(-3,2)*Pi+3*L_t;
    ex J_5_2 = numeric(13,8)*pow(Pi,2)+numeric(-3,2)*pow(L_t,2)+3*I*Pi*L_t;
    ex J_5_3 = numeric(51,2)*zeta_3+3*G_4+I*numeric(1,4)*pow(Pi,3)-3*I*Pi*G_2+(numeric(3,2)*G_1-3*I*Pi)*pow(L_t,2)+(3*I*Pi*G_1-3*G_2-3*pow(Pi,2))*L_t;
    ex J_5_4 = numeric(69,160)*pow(Pi,4)+3*G_9+3*G_10-3*I*Pi*G_6+16*I*zeta_3*Pi+3*zeta_3*G_1-6*G_7+numeric(5,2)*pow(Pi,2)*G_2+3*G_8+I*numeric(-1,2)*pow(Pi,3)*G_1+6*I*Pi*G_4-3*I*Pi*G_5+(-35*zeta_3-3*G_6+I*numeric(-1,2)*pow(Pi,3)+numeric(-5,2)*pow(Pi,2)*G_1+3*I*Pi*G_3-3*G_5)*L_t+(-3*I*Pi*G_1+numeric(3,2)*G_3+3*G_2+numeric(11,4)*pow(Pi,2))*pow(L_t,2)+(2*I*Pi-2*G_1)*pow(L_t,3)+numeric(1,2)*pow(L_t,4);
    ex J_6_0 = 0;
    ex J_6_1 = 0;
    ex J_6_2 = I*Pi*L_t+numeric(1,2)*pow(L_t,2);
    ex J_6_3 = 2*zeta_3+2*G_4+I*numeric(-1,3)*pow(Pi,3)-2*I*Pi*G_2+(-I*Pi+G_1)*pow(L_t,2)+(-2*G_2+2*I*Pi*G_1-pow(Pi,2))*L_t+numeric(-2,3)*pow(L_t,3);
    ex J_6_4 = numeric(3,10)*pow(Pi,4)+4*G_9+4*G_10+4*G_8-4*I*Pi*G_5+4*zeta_3*G_1+4*I*Pi*G_4+I*numeric(-2,3)*pow(Pi,3)*G_1+2*pow(Pi,2)*G_2-4*G_7-4*I*Pi*G_6+(4*I*Pi*G_3-4*zeta_3-4*G_6-2*pow(Pi,2)*G_1-4*G_5+I*numeric(-1,6)*pow(Pi,3))*L_t+(2*G_2-2*I*Pi*G_1+numeric(11,12)*pow(Pi,2)+2*G_3)*pow(L_t,2)+(numeric(-4,3)*G_1+I*numeric(2,3)*Pi)*pow(L_t,3)+numeric(1,2)*pow(L_t,4);
    ex J_7_0 = 4;
    ex J_7_1 = 3*I*Pi-5*L_t;
    ex J_7_2 = -6*I*Pi*L_t+2*pow(L_t,2)+numeric(-5,2)*pow(Pi,2);
    ex J_7_3 = numeric(-65,3)*zeta_3+4*I*Pi*G_2+I*numeric(1,2)*pow(Pi,3)-4*G_4+(-2*G_1+6*I*Pi)*pow(L_t,2)+(numeric(11,2)*pow(Pi,2)-4*I*Pi*G_1+4*G_2)*L_t+numeric(2,3)*pow(L_t,3);
    ex J_7_4 = I*numeric(2,3)*pow(Pi,3)*G_1+numeric(-29,30)*pow(Pi,4)+4*I*Pi*G_6-14*I*zeta_3*Pi-4*G_8-4*G_9-4*zeta_3*G_1+44*G_7-32*I*Pi*G_4+numeric(-10,3)*pow(Pi,2)*G_2-4*G_10+4*I*Pi*G_5+(numeric(10,3)*pow(Pi,2)*G_1-24*G_4+numeric(88,3)*zeta_3-I*pow(Pi,3)+4*G_5-4*I*Pi*G_3+4*G_6+12*I*Pi*G_2)*L_t+(-2*G_3+4*I*Pi*G_1-6*pow(Pi,2)+2*G_2)*pow(L_t,2)+(-4*I*Pi+numeric(8,3)*G_1)*pow(L_t,3)+numeric(-4,3)*pow(L_t,4);
    ex J_8_0 = numeric(-3,2);
    ex J_8_1 = 3*L_t;
    ex J_8_2 = numeric(-1,4)*pow(Pi,2)+2*I*Pi*L_t-2*pow(L_t,2);
    ex J_8_3 = 9*zeta_3-4*G_4+4*I*Pi*G_2+I*numeric(-1,3)*pow(Pi,3)+(-2*G_1-2*I*Pi)*pow(L_t,2)+(numeric(-7,6)*pow(Pi,2)-4*I*Pi*G_1+4*G_2)*L_t+numeric(2,3)*pow(L_t,3);
    ex J_8_4 = 8*I*Pi*G_4+numeric(43,720)*pow(Pi,4)-16*G_8-16*G_9-16*zeta_3*G_1-16*G_7+16*I*Pi*G_6+numeric(-16,3)*pow(Pi,2)*G_2+16*I*Pi*G_5+18*I*zeta_3*Pi-16*G_10+I*numeric(8,3)*pow(Pi,3)*G_1+(numeric(16,3)*pow(Pi,2)*G_1+16*G_4+I*pow(Pi,3)-16*I*Pi*G_3+16*G_6-8*I*Pi*G_2+16*G_5)*L_t+(-8*G_3+4*I*Pi*G_1+numeric(5,3)*pow(Pi,2)-8*G_2)*pow(L_t,2)+(I*numeric(4,3)*Pi+numeric(8,3)*G_1)*pow(L_t,3);

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_4_0 = " << J_4_0.evalf() << ","  << std::endl;
    std::cout << " J_4_1 = " << J_4_1.evalf() << ","  << std::endl;
    std::cout << " J_4_2 = " << J_4_2.evalf() << ","  << std::endl;
    std::cout << " J_4_3 = " << J_4_3.evalf() << ","  << std::endl;
    std::cout << " J_4_4 = " << J_4_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_5_0 = " << J_5_0.evalf() << ","  << std::endl;
    std::cout << " J_5_1 = " << J_5_1.evalf() << ","  << std::endl;
    std::cout << " J_5_2 = " << J_5_2.evalf() << ","  << std::endl;
    std::cout << " J_5_3 = " << J_5_3.evalf() << ","  << std::endl;
    std::cout << " J_5_4 = " << J_5_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_6_0 = " << J_6_0.evalf() << ","  << std::endl;
    std::cout << " J_6_1 = " << J_6_1.evalf() << ","  << std::endl;
    std::cout << " J_6_2 = " << J_6_2.evalf() << ","  << std::endl;
    std::cout << " J_6_3 = " << J_6_3.evalf() << ","  << std::endl;
    std::cout << " J_6_4 = " << J_6_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_7_0 = " << J_7_0.evalf() << ","  << std::endl;
    std::cout << " J_7_1 = " << J_7_1.evalf() << ","  << std::endl;
    std::cout << " J_7_2 = " << J_7_2.evalf() << ","  << std::endl;
    std::cout << " J_7_3 = " << J_7_3.evalf() << ","  << std::endl;
    std::cout << " J_7_4 = " << J_7_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_8_0 = " << J_8_0.evalf() << ","  << std::endl;
    std::cout << " J_8_1 = " << J_8_1.evalf() << ","  << std::endl;
    std::cout << " J_8_2 = " << J_8_2.evalf() << ","  << std::endl;
    std::cout << " J_8_3 = " << J_8_3.evalf() << ","  << std::endl;
    std::cout << " J_8_4 = " << J_8_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_E_numeric.out <==
 s = 0.0112,
 t = -0.002,
 mZ2 = 8320.0,

 J_1_0 = 3.0,
 J_1_1 = 18.84955592153875943077586029967701730518301639625063492585*I,
 J_1_2 = -64.15242860708083102242419149919498237953904614706513907167,
 J_1_3 = -38.46582090110701713279162116836639970447956135489596421735-155.0313834014991008773815753355069760111264428294255384707*I,
 J_1_4 = 245.95795486085615402201184003898040590556215382353068977095-241.68788071443705134102245076816274057607874385898581104533*I,

 J_2_0 = 3.0,
 J_2_1 = 10.336599586446621296034345918800071357574901864203123848727,
 J_2_2 = 12.872746301210064424511800752423693311758675972777714963422,
 J_2_3 = -35.01667919857054956516952846958977204730639840407588453932,
 J_2_4 = -190.47966957818007160836960036878595032743386742411747570323,

 J_3_0 = 4.0,
 J_3_1 = 25.1327412287183459077011470662360230735773551950008465678*I,
 J_3_2 = -85.53657147610777469656558866559330983938539486275351876225,
 J_3_3 = -22.43839552564575999412844568154706649427974412368931246012-206.7085112019988011698421004473426346815019237725673846276*I,
 J_3_4 = 366.9075762280758469239252531274559190406405727004484217045-140.98459708342161328226309628142826533604593391774172310974*I,

 J_4_0 = -0.25,
 J_4_1 = -1.5707963267948966192313216916397514420985846996875529104875*I,
 J_4_2 = 4.523568683832622700299141708276569270352112228318695703773,
 J_4_3 = 2.60445662351245428503276601660814164665747030007108091055+7.751569170074955043869078766775348800556322141471276923535*I,
 J_4_4 = -5.343970966448744820610268251672016519950332825098714106684+16.364283590040008684548395104094352226505331615452164289525*I,

 J_5_0 = -2.25,
 J_5_1 = -5.168299793223310648017172959400035678787450932101561924364-4.712388980384689857693965074919254326295754099062658731462*I,
 J_5_2 = 11.58622002633152182212378631170830337503088011766675719876-16.23669266194000019253840613339493370700725006539783404109*I,
 J_5_3 = 79.26968262018867421057606472268142123654811644321796109247-15.261768006837796110456225804540997585822539440470282313103*I,
 J_5_4 = 183.48425549514730606093451329793890161776902738165896989793+59.53470747935383612737655541403388592489437048214310643483*I,

 J_6_0 = 0,
 J_6_1 = 0,
 J_6_2 = 1.4839623751462286444940871876968140732846271396998425230525-5.412230887313333397512802044464977902335750021799278013697*I,
 J_6_3 = 21.22127115389183287657346600039227136823560070584437261599-16.35363975278233545765234106904856317413225547145481886828*I,
 J_6_4 = 56.13318090310343695767995611749773490653910693134272330394+2.8635786276291641455308241940844807795062867995715125649266*I,

 J_7_0 = 4.0,
 J_7_1 = 8.613832988705517746695288265666726131312418220169269873938+9.424777960769379715387930149838508652591508198125317462925*I,
 J_7_2 = -18.73816150213848196910987874890312154514573995930260647382+32.47338532388000038507681226678986741401450013079566808218*I,
 J_7_3 = -119.78077329689820784361137143843617811385927086988807152438+64.83560909321912236761849763036475841800862326913381253762*I,
 J_7_4 = -338.5185184022815256357714241221478735643347974541049553799+84.70175369244398198001364813298455291265079260837264301889*I,

 J_8_0 = -1.5,
 J_8_1 = -5.168299793223310648017172959400035678787450932101561924364,
 J_8_2 = -8.403250600857254232684971500756294076966933410609567748814-10.824461774626666795025604088929955804671500043598556027395*I,
 J_8_3 = 30.435803700764925527992760249405868569737986332528279504736-35.59503954243957074173150093245546679074243804351382937436*I,
 J_8_4 = 99.44135618025866963093223192876191793217705999458785906907-40.09014112736087887595560315933701196884868425904892885405*I,


time in seconds : 0



==> anc/topo_E_symbolic.mpl <==
U_E := Matrix(8, 8, [[-6*eps/s*(3*eps-1)*(2*eps-1)*(3*eps-2),0,0,0,0,0,0,0],[0
,-6*eps/t*(3*eps-1)*(2*eps-1)*(3*eps-2),0,0,0,0,0,0],[0,0,4*eps^2*(2*eps-1)^2,
0,0,0,0,0],[0,0,0,-1/2*eps^2*(3*eps-1)*(2*eps-1),0,0,0,0],[0,0,0,3/2*eps^2*(3*
eps-1)*(2*eps-1),-3*eps^3*s*(2*eps-1),0,0,0],[0,0,0,0,0,-eps^4*(s+t),0,0],[0,0
,0,0,0,0,-eps^4*s^2*t,0],[3/2*eps/t*(3*eps-1)*(2*eps-1)*(3*eps-2),3/2*s/t^2*
eps*(3*eps-1)*(2*eps-1)*(3*eps-2),0,-3/2*s/t*eps^2*(3*eps-1)*(2*eps-1),3*s^2/t
*eps^3*(2*eps-1),-3*s/t*eps^4*(s+t),0,eps^4*s^2]]);
Uinv_E := Matrix(8, 8, [[-1/6/eps*s/(3*eps-1)/(2*eps-1)/(3*eps-2),0,0,0,0,0,0,
0],[0,-1/6/eps*t/(3*eps-1)/(2*eps-1)/(3*eps-2),0,0,0,0,0,0],[0,0,1/4/eps^2/(2*
eps-1)^2,0,0,0,0,0],[0,0,0,-2/eps^2/(3*eps-1)/(2*eps-1),0,0,0,0],[0,0,0,-1/eps
^3/s/(2*eps-1),-1/3/eps^3/s/(2*eps-1),0,0,0],[0,0,0,0,0,-1/eps^4/(s+t),0,0],[0
,0,0,0,0,0,-1/eps^4/s^2/t,0],[1/4/eps^4/s/t,1/4/eps^4/s/t,0,0,1/eps^4/s/t,-3/
eps^4/s/t,0,1/eps^4/s^2]]);
I_E := Vector(8, [I_001110000,I_100100100,I_011011000,I_100111000,I_111100100,
I_101110100,I_111111100,I_1111111m10]);
A_E := Matrix(8, 8, [[-2*omega_1,0,0,0,0,0,0,0],[0,-2*omega_2,0,0,0,0,0,0],[0,
0,-2*omega_1,0,0,0,0,0],[0,0,0,-2*omega_1,0,0,0,0],[0,-1/2*omega_2+1/2*omega_3
,0,3*omega_1-3*omega_3,-omega_1-2*omega_2+omega_3,0,0,0],[-1/6*omega_1+1/6*
omega_2,1/6*omega_1-1/6*omega_2,0,0,0,-2*omega_1-2*omega_2+2*omega_3,0,0],[-
omega_2+omega_3,-omega_2+omega_3,0,0,-4*omega_2+4*omega_3,12*omega_2-12*
omega_3,-2*omega_2,2*omega_1-2*omega_3],[1/2*omega_2-1/2*omega_3,-1/2*omega_2+
1/2*omega_3,1/2*omega_1-1/2*omega_2,6*omega_2-6*omega_3,0,6*omega_2-6*omega_3,
-2*omega_1+2*omega_2,-4*omega_1+omega_2+omega_3]]);
J_boundary_E := Vector(8, [3+Complex(6)*Pi*eps-13/2*Pi^2*eps^2+(-32*zeta_3+
Complex(-5)*Pi^3)*eps^3+(101/40*Pi^4+Complex(-64)*zeta_3*Pi)*eps^4,3-1/2*Pi^2*
eps^2-32*zeta_3*eps^3-19/40*Pi^4*eps^4,4+Complex(8)*Pi*eps-26/3*Pi^2*eps^2+(-\
56/3*zeta_3+Complex(-20/3)*Pi^3)*eps^3+(113/30*Pi^4+Complex(-112/3)*zeta_3*Pi)
*eps^4,-1/4+Complex(-1/2)*Pi*eps+11/24*Pi^2*eps^2+(13/6*zeta_3+Complex(1/4)*Pi
^3)*eps^3+(-79/1440*Pi^4+Complex(13/3)*zeta_3*Pi)*eps^4,-9/4+Complex(-3/2)*Pi*
eps+13/8*Pi^2*eps^2+(51/2*zeta_3+Complex(1/4)*Pi^3)*eps^3+(69/160*Pi^4+
Complex(16)*zeta_3*Pi)*eps^4,(2*zeta_3+Complex(-1/3)*Pi^3)*eps^3+3/10*Pi^4*eps
^4,4+Complex(3)*Pi*eps-5/2*Pi^2*eps^2+(-65/3*zeta_3+Complex(1/2)*Pi^3)*eps^3+(
-29/30*Pi^4+Complex(-14)*zeta_3*Pi)*eps^4,-3/2-1/4*Pi^2*eps^2+(9*zeta_3+
Complex(-1/3)*Pi^3)*eps^3+(43/720*Pi^4+Complex(18)*zeta_3*Pi)*eps^4]);
alphabet_lst_E := [omega_1, omega_2, omega_3];
alphabet_subs_lst_E := [omega_1 = ds/s, omega_2 = dt/t, omega_3 = 1/(s+t)*ds+
dt/(s+t)];
Mtilde_1_E := Matrix(8, 8, [[0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0
,0],[0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0],[0
,0,0,0,0,0,0,0]]);


==> anc/topo_Etilde_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <ctime>
#include <vector>
#include <ginac/ginac.h>

int main()
{

  try{

    using namespace GiNaC;

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("0.0112");
    ex t   = numeric("-0.002");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    ex x_t = -t/s;

    ex L_t = log(x_t);

    // ----------------------------------------------------------------------------------------------

    ex l_1 = 0;
    ex l_2 = pow(x_t,-1);
    ex G_1 = G(lst{l_2},1).evalf();
    ex G_2 = G(lst{l_1, l_2},1).evalf();
    ex G_3 = G(lst{l_2, l_2},1).evalf();
    ex G_4 = G(lst{l_1, l_1, l_2},1).evalf();
    ex G_5 = G(lst{l_1, l_2, l_2},1).evalf();
    ex G_6 = G(lst{l_2, l_1, l_2},1).evalf();
    ex G_7 = G(lst{l_2, l_2, l_2},1).evalf();
    ex G_8 = G(lst{l_1, l_1, l_1, l_2},1).evalf();
    ex G_9 = G(lst{l_1, l_1, l_2, l_2},1).evalf();
    ex G_10 = G(lst{l_1, l_2, l_1, l_2},1).evalf();
    ex G_11 = G(lst{l_1, l_2, l_2, l_2},1).evalf();
    ex G_12 = G(lst{l_2, l_1, l_1, l_2},1).evalf();
    ex G_13 = G(lst{l_2, l_1, l_2, l_2},1).evalf();
    ex G_14 = G(lst{l_2, l_2, l_2, l_2},1).evalf();
    ex J_1_0 = 3;
    ex J_1_1 = 6*I*Pi;
    ex J_1_2 = numeric(-13,2)*pow(Pi,2);
    ex J_1_3 = -32*zeta_3-5*I*pow(Pi,3);
    ex J_1_4 = numeric(101,40)*pow(Pi,4)-64*I*zeta_3*Pi;
    ex J_2_0 = -3;
    ex J_2_1 = 6*G_1;
    ex J_2_2 = numeric(1,2)*pow(Pi,2)-12*G_3;
    ex J_2_3 = 32*zeta_3-pow(Pi,2)*G_1+24*G_7;
    ex J_2_4 = numeric(19,40)*pow(Pi,4)-64*zeta_3*G_1+2*pow(Pi,2)*G_3-48*G_14;
    ex J_3_0 = 3;
    ex J_3_1 = -6*L_t;
    ex J_3_2 = numeric(-1,2)*pow(Pi,2)+6*pow(L_t,2);
    ex J_3_3 = -32*zeta_3+pow(Pi,2)*L_t-4*pow(L_t,3);
    ex J_3_4 = numeric(-19,40)*pow(Pi,4)+64*zeta_3*L_t-pow(Pi,2)*pow(L_t,2)+2*pow(L_t,4);
    ex J_4_0 = numeric(-1,4);
    ex J_4_1 = I*numeric(-1,2)*Pi;
    ex J_4_2 = numeric(11,24)*pow(Pi,2);
    ex J_4_3 = numeric(13,6)*zeta_3+I*numeric(1,4)*pow(Pi,3);
    ex J_4_4 = numeric(-79,1440)*pow(Pi,4)+I*numeric(13,3)*zeta_3*Pi;
    ex J_5_0 = numeric(9,4);
    ex J_5_1 = -3*G_1+I*numeric(3,2)*Pi;
    ex J_5_2 = numeric(-13,8)*pow(Pi,2)-3*I*Pi*G_1+3*G_3;
    ex J_5_3 = numeric(-45,2)*zeta_3-3*G_5-3*I*Pi*G_2+I*numeric(-3,4)*pow(Pi,3)+3*pow(Pi,2)*G_1+6*I*Pi*G_3;
    ex J_5_4 = numeric(5,2)*pow(Pi,2)*G_2+numeric(-11,2)*pow(Pi,2)*G_3-3*G_9+6*G_13+12*G_11+numeric(-7,96)*pow(Pi,4)-12*G_14+6*I*Pi*G_6-13*I*zeta_3*Pi-12*I*Pi*G_7+I*numeric(3,2)*pow(Pi,3)*G_1+6*I*Pi*G_5-3*I*Pi*G_4+29*zeta_3*G_1;
    ex J_6_0 = 0;
    ex J_6_1 = 0;
    ex J_6_2 = -I*Pi*G_1-G_3;
    ex J_6_3 = 2*I*Pi*G_3+pow(Pi,2)*G_1-2*G_5+4*G_7-2*I*Pi*G_2;
    ex J_6_4 = 4*I*Pi*G_6+8*G_11-4*G_9+4*G_13+numeric(-11,6)*pow(Pi,2)*G_3+2*pow(Pi,2)*G_2-12*G_14-4*I*Pi*G_7+I*numeric(5,6)*pow(Pi,3)*G_1+4*I*Pi*G_5-4*I*Pi*G_4;
    ex J_7_0 = numeric(-9,4);
    ex J_7_1 = 3*L_t+I*numeric(-3,2)*Pi;
    ex J_7_2 = numeric(13,8)*pow(Pi,2)+numeric(-3,2)*pow(L_t,2)+3*I*Pi*L_t;
    ex J_7_3 = (3*I*Pi*G_1-3*G_2-3*pow(Pi,2))*L_t+numeric(51,2)*zeta_3+I*numeric(1,4)*pow(Pi,3)+3*G_4-3*I*Pi*G_2+(numeric(3,2)*G_1-3*I*Pi)*pow(L_t,2);
    ex J_7_4 = (-35*zeta_3+3*I*Pi*G_3-3*G_5+numeric(-5,2)*pow(Pi,2)*G_1-3*G_6+I*numeric(-1,2)*pow(Pi,3))*L_t+(numeric(3,2)*G_3+3*G_2+numeric(11,4)*pow(Pi,2)-3*I*Pi*G_1)*pow(L_t,2)+numeric(69,160)*pow(Pi,4)+numeric(5,2)*pow(Pi,2)*G_2+3*G_9+3*G_12-3*I*Pi*G_6+3*zeta_3*G_1-6*G_8+3*G_10-3*I*Pi*G_5+I*numeric(-1,2)*pow(Pi,3)*G_1+16*I*zeta_3*Pi+6*I*Pi*G_4+numeric(1,2)*pow(L_t,4)+(2*I*Pi-2*G_1)*pow(L_t,3);
    ex J_8_0 = 0;
    ex J_8_1 = 0;
    ex J_8_2 = I*Pi*L_t+numeric(1,2)*pow(L_t,2);
    ex J_8_3 = (-2*G_2-pow(Pi,2)+2*I*Pi*G_1)*L_t+2*G_4+I*numeric(-1,3)*pow(Pi,3)+2*zeta_3-2*I*Pi*G_2+numeric(-2,3)*pow(L_t,3)+(-I*Pi+G_1)*pow(L_t,2);
    ex J_8_4 = (-4*G_5-2*pow(Pi,2)*G_1-4*zeta_3+4*I*Pi*G_3-4*G_6+I*numeric(-1,6)*pow(Pi,3))*L_t+(-2*I*Pi*G_1+2*G_2+numeric(11,12)*pow(Pi,2)+2*G_3)*pow(L_t,2)+numeric(3,10)*pow(Pi,4)+2*pow(Pi,2)*G_2-4*G_8+4*G_10+4*G_9-4*I*Pi*G_5-4*I*Pi*G_6+4*I*Pi*G_4+4*zeta_3*G_1+4*G_12+I*numeric(-2,3)*pow(Pi,3)*G_1+numeric(1,2)*pow(L_t,4)+(numeric(-4,3)*G_1+I*numeric(2,3)*Pi)*pow(L_t,3);
    ex J_9_0 = 0;
    ex J_9_1 = 0;
    ex J_9_2 = numeric(-1,2)*pow(Pi,2)-G_3+numeric(-1,2)*pow(L_t,2)+L_t*G_1;
    ex J_9_3 = (-2*G_3+pow(Pi,2)-2*G_2)*L_t-2*zeta_3+2*G_4+pow(Pi,2)*G_1+2*G_5+4*G_7+numeric(2,3)*pow(L_t,3);
    ex J_9_4 = (4*G_7+4*G_6+4*G_5+4*zeta_3+numeric(-13,6)*pow(Pi,2)*G_1)*L_t+(numeric(-11,12)*pow(Pi,2)+2*G_2)*pow(L_t,2)-4*G_10-8*G_9+numeric(-1,20)*pow(Pi,4)-4*G_8-4*G_12-12*G_14+numeric(-11,6)*pow(Pi,2)*G_3-4*G_13+4*zeta_3*G_1-8*G_11+numeric(-1,2)*pow(L_t,4)+numeric(-2,3)*pow(L_t,3)*G_1;
    ex J_10_0 = 1;
    ex J_10_1 = 2*I*Pi;
    ex J_10_2 = -3*pow(Pi,2);
    ex J_10_3 = numeric(-83,3)*zeta_3+I*numeric(-10,3)*pow(Pi,3);
    ex J_10_4 = numeric(87,40)*pow(Pi,4)+I*numeric(-166,3)*zeta_3*Pi;
    ex J_11_0 = 2;
    ex J_11_1 = numeric(-7,2)*G_1+I*Pi+numeric(1,2)*L_t;
    ex J_11_2 = 6*G_3-I*Pi*G_1+numeric(-7,4)*pow(Pi,2)+I*Pi*L_t;
    ex J_11_3 = (numeric(-11,4)*pow(Pi,2)-2*G_3)*L_t+numeric(-179,6)*zeta_3+I*numeric(-5,3)*pow(Pi,3)+numeric(13,4)*pow(Pi,2)*G_1-10*G_7+numeric(-1,3)*pow(L_t,3)+pow(L_t,2)*G_1;
    ex J_11_4 = (8*G_7-20*G_4+numeric(-58,3)*zeta_3-5*pow(Pi,2)*G_1+2*I*Pi*G_3+I*numeric(-19,6)*pow(Pi,3)-6*I*Pi*G_2+10*G_6-6*G_5)*L_t+(5*G_2+2*I*Pi*G_1+numeric(5,2)*pow(Pi,2)-G_3)*pow(L_t,2)+16*G_9-10*G_10-10*G_12+16*G_14-6*pow(Pi,2)*G_3-6*I*Pi*G_5+30*G_8+numeric(154,3)*zeta_3*G_1+I*numeric(19,6)*pow(Pi,3)*G_1-10*G_13+6*I*Pi*G_4+4*I*Pi*G_7+I*numeric(-65,3)*zeta_3*Pi+10*pow(Pi,2)*G_2+numeric(59,30)*pow(Pi,4)+numeric(1,3)*pow(L_t,4)+(numeric(-4,3)*G_1+I*numeric(-2,3)*Pi)*pow(L_t,3);
    ex J_12_0 = numeric(23,4);
    ex J_12_1 = 4*I*Pi+numeric(-19,2)*G_1+2*L_t;
    ex J_12_2 = numeric(-39,8)*pow(Pi,2)-I*Pi*G_1+22*G_3+numeric(1,2)*pow(L_t,2)+(I*Pi-4*G_1)*L_t;
    ex J_12_3 = (2*G_3-2*I*Pi*G_1-4*pow(Pi,2)+2*G_2)*L_t-2*G_5-50*G_7+numeric(-533,6)*zeta_3+numeric(13,4)*pow(Pi,2)*G_1-2*G_4+I*numeric(-49,6)*pow(Pi,3)-4*I*Pi*G_3-2*pow(L_t,3)+(2*G_1-2*I*Pi)*pow(L_t,2);
    ex J_12_4 = (numeric(-112,3)*zeta_3+8*G_7+I*numeric(17,6)*pow(Pi,3)-26*I*Pi*G_2+8*G_6-8*G_5+20*G_4+2*pow(Pi,2)*G_1+4*I*Pi*G_3)*L_t+(4*I*Pi*G_1+numeric(15,4)*pow(Pi,2)-4*G_3-7*G_2)*pow(L_t,2)-6*pow(Pi,2)*G_3-8*G_10-8*G_12+8*G_11+numeric(133,32)*pow(Pi,4)+10*pow(Pi,2)*G_2-4*I*Pi*G_5+I*numeric(-401,3)*zeta_3*Pi+44*I*Pi*G_4-26*G_8-26*G_13+20*I*Pi*G_7+2*I*Pi*pow(L_t,3)-18*I*Pi*G_6+20*G_9+112*G_14+numeric(394,3)*zeta_3*G_1+numeric(11,6)*pow(L_t,4)+I*numeric(37,6)*pow(Pi,3)*G_1;

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_4_0 = " << J_4_0.evalf() << ","  << std::endl;
    std::cout << " J_4_1 = " << J_4_1.evalf() << ","  << std::endl;
    std::cout << " J_4_2 = " << J_4_2.evalf() << ","  << std::endl;
    std::cout << " J_4_3 = " << J_4_3.evalf() << ","  << std::endl;
    std::cout << " J_4_4 = " << J_4_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_5_0 = " << J_5_0.evalf() << ","  << std::endl;
    std::cout << " J_5_1 = " << J_5_1.evalf() << ","  << std::endl;
    std::cout << " J_5_2 = " << J_5_2.evalf() << ","  << std::endl;
    std::cout << " J_5_3 = " << J_5_3.evalf() << ","  << std::endl;
    std::cout << " J_5_4 = " << J_5_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_6_0 = " << J_6_0.evalf() << ","  << std::endl;
    std::cout << " J_6_1 = " << J_6_1.evalf() << ","  << std::endl;
    std::cout << " J_6_2 = " << J_6_2.evalf() << ","  << std::endl;
    std::cout << " J_6_3 = " << J_6_3.evalf() << ","  << std::endl;
    std::cout << " J_6_4 = " << J_6_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_7_0 = " << J_7_0.evalf() << ","  << std::endl;
    std::cout << " J_7_1 = " << J_7_1.evalf() << ","  << std::endl;
    std::cout << " J_7_2 = " << J_7_2.evalf() << ","  << std::endl;
    std::cout << " J_7_3 = " << J_7_3.evalf() << ","  << std::endl;
    std::cout << " J_7_4 = " << J_7_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_8_0 = " << J_8_0.evalf() << ","  << std::endl;
    std::cout << " J_8_1 = " << J_8_1.evalf() << ","  << std::endl;
    std::cout << " J_8_2 = " << J_8_2.evalf() << ","  << std::endl;
    std::cout << " J_8_3 = " << J_8_3.evalf() << ","  << std::endl;
    std::cout << " J_8_4 = " << J_8_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_9_0 = " << J_9_0.evalf() << ","  << std::endl;
    std::cout << " J_9_1 = " << J_9_1.evalf() << ","  << std::endl;
    std::cout << " J_9_2 = " << J_9_2.evalf() << ","  << std::endl;
    std::cout << " J_9_3 = " << J_9_3.evalf() << ","  << std::endl;
    std::cout << " J_9_4 = " << J_9_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_10_0 = " << J_10_0.evalf() << ","  << std::endl;
    std::cout << " J_10_1 = " << J_10_1.evalf() << ","  << std::endl;
    std::cout << " J_10_2 = " << J_10_2.evalf() << ","  << std::endl;
    std::cout << " J_10_3 = " << J_10_3.evalf() << ","  << std::endl;
    std::cout << " J_10_4 = " << J_10_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_11_0 = " << J_11_0.evalf() << ","  << std::endl;
    std::cout << " J_11_1 = " << J_11_1.evalf() << ","  << std::endl;
    std::cout << " J_11_2 = " << J_11_2.evalf() << ","  << std::endl;
    std::cout << " J_11_3 = " << J_11_3.evalf() << ","  << std::endl;
    std::cout << " J_11_4 = " << J_11_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_12_0 = " << J_12_0.evalf() << ","  << std::endl;
    std::cout << " J_12_1 = " << J_12_1.evalf() << ","  << std::endl;
    std::cout << " J_12_2 = " << J_12_2.evalf() << ","  << std::endl;
    std::cout << " J_12_3 = " << J_12_3.evalf() << ","  << std::endl;
    std::cout << " J_12_4 = " << J_12_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_Etilde_numeric.out <==
 s = 0.0112,
 t = -0.002,
 mZ2 = 8320.0,

 J_1_0 = 3.0,
 J_1_1 = 18.84955592153875943077586029967701730518301639625063492585*I,
 J_1_2 = -64.15242860708083102242419149919498237953904614706513907167,
 J_1_3 = -38.46582090110701713279162116836639970447956135489596421735-155.0313834014991008773815753355069760111264428294255384707*I,
 J_1_4 = 245.95795486085615402201184003898040590556215382353068977095-241.68788071443705134102245076816274057607874385898581104533*I,

 J_2_0 = -3.0,
 J_2_1 = -1.1802617654763253987983849272960204840742281007716157282122,
 J_2_2 = 4.702632561370463886579394294534736222796919664890778526527,
 J_2_3 = 40.37682691491281662549770502112233663638800327773935635305,
 J_2_4 = 61.78147328892034908587813320970338982162352367040172666433,

 J_3_0 = 3.0,
 J_3_1 = 10.336599586446621296034345918800071357574901864203123848727,
 J_3_2 = 12.872746301210064424511800752423693311758675972777714963422,
 J_3_3 = -35.01667919857054956516952846958977204730639840407588453932,
 J_3_4 = -190.47966957818007160836960036878595032743386742411747570323,

 J_4_0 = -0.25,
 J_4_1 = -1.5707963267948966192313216916397514420985846996875529104875*I,
 J_4_2 = 4.523568683832622700299141708276569270352112228318695703773,
 J_4_3 = 2.60445662351245428503276601660814164665747030007108091055+7.751569170074955043869078766775348800556322141471276923535*I,
 J_4_4 = -5.343970966448744820610268251672016519950332825098714106684+16.364283590040008684548395104094352226505331615452164289525*I,

 J_5_0 = 2.25,
 J_5_1 = 0.5901308827381626993991924636480102420371140503858078641061+4.712388980384689857693965074919254326295754099062658731462*I,
 J_5_2 = -15.980064741976653899896585073447910758669779027083880571248+1.85395084586667166359810999074673211040629901881906289681*I,
 J_5_3 = -32.89780373069809321130393190728746116098996826262299139682-21.125246286064113063153850334524000550094667841806444448633*I,
 J_5_4 = -19.65247619933679676454327919838635590036231459744617904667-55.94757637475620908485047487388340563998514364229043302219*I,

 J_6_0 = 0,
 J_6_1 = 0,
 J_6_2 = -0.019347469931184618569820933783611612071660836560801398889907+0.6179836152888905545327033302489107034687663396063542989368*I,
 J_6_3 = -1.9646372825784816140729317678000512133362599265865571355727+1.2980770773044500051709330330497404623429463198161393631252*I,
 J_6_4 = -4.06984706560912991620377979172605048793598653942881353008-2.420739572161465480484101180990999087031782212733990578583*I,

 J_7_0 = -2.25,
 J_7_1 = -5.168299793223310648017172959400035678787450932101561924364-4.712388980384689857693965074919254326295754099062658731462*I,
 J_7_2 = 11.58622002633152182212378631170830337503088011766675719876-16.23669266194000019253840613339493370700725006539783404109*I,
 J_7_3 = 79.26968262018867421057606472268142123654811644321796109247-15.261768006837796110456225804540997585822539440470282313103*I,
 J_7_4 = 183.48425549514730606093451329793890161776902738165896989793+59.53470747935383612737655541403388592489437048214310643483*I,

 J_8_0 = 0,
 J_8_1 = 0,
 J_8_2 = 1.4839623751462286444940871876968140732846271396998425230525-5.412230887313333397512802044464977902335750021799278013697*I,
 J_8_3 = 21.22127115389183287657346600039227136823560070584437261599-16.35363975278233545765234106904856317413225547145481886828*I,
 J_8_4 = 56.13318090310343695767995611749773490653910693134272330394+2.8635786276291641455308241940844807795062867995715125649266*I,

 J_9_0 = 0,
 J_9_1 = 0,
 J_9_2 = -6.099226121263166343331778837567234150508919875614351089516,
 J_9_3 = -25.68832839379176232031293470453574069558375471565842497239,
 J_9_4 = -54.33325514329566580896232497374481589937918518843091582633,

 J_10_0 = 1.0,
 J_10_1 = 6.28318530717958647692528676655900576839433879875021164195*I,
 J_10_2 = -29.608813203268075856503472999628453405941098221722371879237,
 J_10_3 = -33.25690765408210856272608913515011641116462075475380239625-103.3542556009994005849210502236713173407509618862836923138*I,
 J_10_4 = 211.8647729989553009892577235979336169681574988380907921789-208.95931353435703397192566055997403612306808062808148246625*I,

 J_11_0 = 2.0,
 J_11_1 = -0.1728972690093619587038042856439939974212754299001511459368+3.141592653589793238462643383279502884197169399375105820975*I,
 J_11_2 = -17.15572288231926987154143364708159481436900894330657520288-4.79424727202444284298009871421606719886698368219292371476*I,
 J_11_3 = 5.787106717137914449518620821619451204170189694534802619281-51.6771278004997002924605251118356586703754809431418461569*I,
 J_11_4 = 242.9846672104387206425299797756680346114918494308582247894+65.13519043491311969256199954081268925122706561687834758282*I,

 J_12_0 = 5.75,
 J_12_1 = -1.576785400144691883914005838047991352740772795179316379906+12.5663706143591729538505735331180115367886775975004232839*I,
 J_12_2 = -47.56025843911403793038549502886503565580999028332813358766-4.79424727202444284298009871421606719886698368219292371476*I,
 J_12_3 = -35.03250448723393580607276927019077799384456165940601989708-274.238357944648156261289277803306824351145754539922581286*I,
 J_12_4 = 578.599280382755207928281644047758405825181294084993905389-786.4837389252272008033407077357816405885475344424404891262*I,


time in seconds : 0



==> anc/topo_Etilde_symbolic.mpl <==
U_Etilde := Matrix(12, 12, [[-6*eps/s*(3*eps-1)*(2*eps-1)*(3*eps-2),0,0,0,0,0,
0,0,0,0,0,0],[0,-6*eps*(3*eps-1)*(2*eps-1)*(3*eps-2)/(t+s),0,0,0,0,0,0,0,0,0,0
],[0,0,-6*eps/t*(3*eps-1)*(2*eps-1)*(3*eps-2),0,0,0,0,0,0,0,0,0],[0,0,0,-1/2*
eps^2*(3*eps-1)*(2*eps-1),0,0,0,0,0,0,0,0],[0,0,0,-3/2*eps^2*(3*eps-1)*(2*eps-\
1),3*(2*eps-1)*eps^3*s,0,0,0,0,0,0,0],[0,0,0,0,0,-eps^4*t,0,0,0,0,0,0],[0,0,0,
3/2*eps^2*(3*eps-1)*(2*eps-1),0,0,-3*(2*eps-1)*eps^3*s,0,0,0,0,0],[0,0,0,0,0,0
,0,-eps^4*(t+s),0,0,0,0],[0,0,0,0,0,0,0,0,-eps^4*s,0,0,0],[0,0,0,0,0,0,0,0,0,
eps^4*s^2,0,0],[-3/2*eps^2*(3*eps-1)*(2*eps-1)*(3*eps-2)*(2*t+s)/t/(t+s)/(1+4*
eps),-3/2*eps*(3*eps-1)*(2*eps-1)*(3*eps-2)*(eps*s-2*t-6*t*eps)/t/(t+s)/(1+4*
eps),-3/2*eps^2*(3*eps-1)*(2*eps-1)*(3*eps-2)*(2*t+s)/t/(t+s)/(1+4*eps),0,0,3*
eps^5*t*(2*t+s)/(t+s)/(1+4*eps),0,3*eps^5*(t+s)*(2*t+s)/(1+4*eps)/t,3*eps^5*s^
2*(2*t+s)/t/(t+s)/(1+4*eps),0,0,1/2*eps^4*s^2],[-3/(1+4*eps)/t*(3*eps-2)*eps^2
*(3*eps-1)*(2*eps-1),-3/(1+4*eps)/t*eps*(3*eps-1)*(2*eps-1)*(3*eps-2)*(eps*s-4
*t-15*t*eps)/(t+s),-3/2/(1+4*eps)/t*(1+6*eps)*eps*(3*eps-1)*(2*eps-1)*(3*eps-2
),0,0,6/(1+4*eps)*t*eps^5,0,6/(1+4*eps)/t*eps^5*(t+s)^2,6/(1+4*eps)/t*s^2*eps^
5,-eps^4*s*t,-eps^4*s*(t+s)*t,(t+s)*eps^4*s]]);
Uinv_Etilde := Matrix(12, 12, [[-1/6/eps*s/(3*eps-1)/(2*eps-1)/(3*eps-2),0,0,0
,0,0,0,0,0,0,0,0],[0,-1/6/eps/(3*eps-1)/(2*eps-1)/(3*eps-2)*(t+s),0,0,0,0,0,0,
0,0,0,0],[0,0,-1/6/eps*t/(3*eps-1)/(2*eps-1)/(3*eps-2),0,0,0,0,0,0,0,0,0],[0,0
,0,-2/eps^2/(3*eps-1)/(2*eps-1),0,0,0,0,0,0,0,0],[0,0,0,-1/(2*eps-1)/eps^3/s,1
/3/(2*eps-1)/eps^3/s,0,0,0,0,0,0,0],[0,0,0,0,0,-1/eps^4/t,0,0,0,0,0,0],[0,0,0,
-1/(2*eps-1)/eps^3/s,0,0,-1/3/(2*eps-1)/eps^3/s,0,0,0,0,0],[0,0,0,0,0,0,0,-1/
eps^4/(t+s),0,0,0,0],[0,0,0,0,0,0,0,0,-1/eps^4/s,0,0,0],[0,0,0,0,0,0,0,0,0,1/
eps^4/s^2,0,0],[-1/eps^3/s/(t+s)/t/(1+4*eps),-1/t*(5*eps*s-t+s-3*t*eps)/eps^4/
s^2/(1+4*eps)/(t+s),1/4*(-4*t*eps+4*eps*s+s)/t/eps^4/s^2/(1+4*eps)/(t+s),0,0,
12/eps^3/s^2/(t+s)/(1+4*eps),0,12/t/eps^3/(1+4*eps)/s^2,12/eps^3/s/(t+s)/t/(1+
4*eps),-1/eps^4/s^2/(t+s),2/eps^4/s^2/t,-1/eps^4/s/(t+s)/t],[-1/2/eps^3/s*(2*t
+s)/t/(t+s)/(1+4*eps),-1/2/eps^4/s^2*(eps*s-2*t-6*t*eps)/t/(1+4*eps),-1/2/eps^
3/s^2*(2*t+s)/(t+s)/(1+4*eps),0,0,6/eps^3/s^2*(2*t+s)/(t+s)/(1+4*eps),0,6/eps^
3/s^2*(2*t+s)/(1+4*eps)/t,6/eps^3/s*(2*t+s)/t/(t+s)/(1+4*eps),0,2/eps^4/s^2,0]
]);
I_Etilde := Vector(12, [I_010101000,I_100011000,I_100100100,I_011011000,
I_111011000,I_110111000,I_111100100,I_101110100,I_100111100,I_011111100,
I_111111100,I_1111111m10]);
A_Etilde := Matrix(12, 12, [[-2*omega_1,0,0,0,0,0,0,0,0,0,0,0],[0,-2*omega_3,0
,0,0,0,0,0,0,0,0,0],[0,0,-2*omega_2,0,0,0,0,0,0,0,0,0],[0,0,0,-2*omega_1,0,0,0
,0,0,0,0,0],[0,1/2*omega_2-1/2*omega_3,0,-3*omega_1+3*omega_2,-omega_1+omega_2
-2*omega_3,0,0,0,0,0,0,0],[1/6*omega_1-1/6*omega_3,1/6*omega_1-1/6*omega_3,0,0
,0,-2*omega_1+2*omega_2-2*omega_3,0,0,0,0,0,0],[0,0,-1/2*omega_2+1/2*omega_3,3
*omega_1-3*omega_3,0,0,-omega_1-2*omega_2+omega_3,0,0,0,0,0],[-1/6*omega_1+1/6
*omega_2,0,1/6*omega_1-1/6*omega_2,0,0,0,0,-2*omega_1-2*omega_2+2*omega_3,0,0,
0,0],[0,1/6*omega_2-1/6*omega_3,1/6*omega_2-1/6*omega_3,0,0,0,0,0,2*omega_1-2*
omega_2-2*omega_3,0,0,0],[0,0,0,0,0,0,0,0,0,-2*omega_1,0,0],[0,-omega_1+
omega_2,1/4*omega_2-1/4*omega_3,0,0,0,0,0,6*omega_2-6*omega_3,-omega_2+omega_3
,-2*omega_1-omega_2+omega_3,omega_2-omega_3],[-2*omega_1+omega_2+omega_3,1/2*
omega_2-1/2*omega_3,-omega_1+omega_2,0,2*omega_1-2*omega_3,-12*omega_1+12*
omega_3,-2*omega_1+2*omega_2,12*omega_1-12*omega_2,6*omega_2-6*omega_3,-2*
omega_2+2*omega_3,-2*omega_1+2*omega_2,-2*omega_3]]);
J_boundary_Etilde := Vector(12, [3+Complex(6)*Pi*eps-13/2*Pi^2*eps^2+(-32*
zeta_3+Complex(-5)*Pi^3)*eps^3+(101/40*Pi^4+Complex(-64)*zeta_3*Pi)*eps^4,-3+1
/2*Pi^2*eps^2+32*zeta_3*eps^3+19/40*Pi^4*eps^4,3-1/2*Pi^2*eps^2-32*zeta_3*eps^
3-19/40*Pi^4*eps^4,-1/4+Complex(-1/2)*Pi*eps+11/24*Pi^2*eps^2+(13/6*zeta_3+
Complex(1/4)*Pi^3)*eps^3+(-79/1440*Pi^4+Complex(13/3)*zeta_3*Pi)*eps^4,9/4+
Complex(3/2)*Pi*eps-13/8*Pi^2*eps^2+(-45/2*zeta_3+Complex(-3/4)*Pi^3)*eps^3+(-\
7/96*Pi^4+Complex(-13)*zeta_3*Pi)*eps^4,0,-9/4+Complex(-3/2)*Pi*eps+13/8*Pi^2*
eps^2+(51/2*zeta_3+Complex(1/4)*Pi^3)*eps^3+(69/160*Pi^4+Complex(16)*zeta_3*Pi
)*eps^4,(2*zeta_3+Complex(-1/3)*Pi^3)*eps^3+3/10*Pi^4*eps^4,-1/2*Pi^2*eps^2-2*
zeta_3*eps^3-1/20*Pi^4*eps^4,1+Complex(2)*Pi*eps-3*Pi^2*eps^2+(-83/3*zeta_3+
Complex(-10/3)*Pi^3)*eps^3+(87/40*Pi^4+Complex(-166/3)*zeta_3*Pi)*eps^4,2+
Complex(1)*Pi*eps-7/4*Pi^2*eps^2+(-179/6*zeta_3+Complex(-5/3)*Pi^3)*eps^3+(59/
30*Pi^4+Complex(-65/3)*zeta_3*Pi)*eps^4,23/4+Complex(4)*Pi*eps-39/8*Pi^2*eps^2
+(-533/6*zeta_3+Complex(-49/6)*Pi^3)*eps^3+(133/32*Pi^4+Complex(-401/3)*zeta_3
*Pi)*eps^4]);
alphabet_lst_Etilde := [omega_1, omega_2, omega_3];
alphabet_subs_lst_Etilde := [omega_1 = ds/s, omega_2 = dt/t, omega_3 = 1/(t+s)
*ds+dt/(t+s)];
Mtilde_1_Etilde := Matrix(12, 12, [[0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,
0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,
0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,
0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,
0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0]]);

